Neutrino Flux Predictions for the NuMI Beam

Knowledge of the neutrino flux produced by the Neutrinos at the Main Injector (NuMI) beamline is essential to the neutrino oscillation and neutrino interaction measurements of the MINERvA, MINOS+, NOvA and MicroBooNE experiments at Fermi National Accelerator Laboratory. We have produced a flux prediction which uses all available and relevant hadron production data, incorporating measurements of particle production off of thin targets as well as measurements of particle yields from a spare NuMI target exposed to a 120 GeV proton beam. The result is the most precise flux prediction achieved for a neutrino beam in the one to tens of GeV energy region. We have also compared the prediction to in situ measurements of the neutrino flux and find good agreement.

==> anc/nueFHC.txt <==
7.75396e-08 2.02694e-07 3.22610e-07 3.84936e-07 4.15845e-07 3.81665e-07 3.57537e-07 3.07985e-07 2.56419e-07 2.12067e-07 1.70515e-07 1.42452e-07 1.11390e-07 8.76123e-08 6.89416e-08 5.58481e-08 4.65502e-08 3.90126e-08 3.67891e-08 3.53903e-08 3.00351e-08 2.73420e-08 2.58104e-08 2.31747e-08 2.12863e-08 2.05337e-08 1.86439e-08 1.80845e-08 1.67449e-08 1.50738e-08 1.34763e-08 1.36713e-08 1.36898e-08 1.42884e-08 1.32240e-08 1.24072e-08 1.14532e-08 9.81529e-09 1.02910e-08 1.01557e-08 8.91199e-09 9.18022e-09 8.52991e-09 7.87444e-09 7.46946e-09 7.58879e-09 7.10387e-09 7.53641e-09 6.79443e-09 6.22631e-09 5.98860e-09 5.85607e-09 5.19887e-09 4.68746e-09 5.13224e-09 4.46580e-09 4.32316e-09 4.15913e-09 3.84305e-09 3.55930e-09 3.77682e-09 3.65884e-09 3.75971e-09 3.03680e-09 2.85379e-09 2.91840e-09 2.64386e-09 2.35853e-09 2.00272e-09 2.81820e-09 2.12354e-09 2.05581e-09 2.01882e-09 2.12310e-09 1.74873e-09 1.53360e-09 1.26266e-09 1.20746e-09 1.11192e-09 1.15663e-09 7.94330e-10 6.46952e-10 7.06009e-10 7.42218e-10 6.16233e-10 5.85403e-10 4.81287e-10 3.90283e-10 4.35671e-10 4.94574e-10 4.38768e-10 4.28916e-10 3.98605e-10 1.91540e-10 2.28690e-10 3.21152e-10 2.89188e-10 1.87977e-10 2.07156e-10 1.36391e-10 1.10156e-10 2.48373e-10 1.87620e-10 1.63848e-10 1.96000e-10 1.19494e-10 1.08251e-10 1.17566e-10 9.11782e-11 1.03836e-10 8.11306e-11 5.91998e-11 8.89622e-11 5.12442e-11 5.32611e-11 1.75594e-11 3.68979e-11 4.44303e-11 4.87566e-11 4.31313e-11 3.37471e-11 4.83693e-11 3.87892e-11 8.34261e-12 3.98277e-11 1.67792e-11 2.75683e-11 7.64075e-12 4.37892e-12 2.53851e-11 1.22523e-11 1.60035e-11 3.99330e-12 1.23376e-11 1.62416e-11 1.20982e-11 1.97418e-11 1.56355e-11 1.14933e-11 7.68674e-12 7.66896e-12 7.51072e-12 3.73896e-12 7.49393e-12 7.22168e-12 0.00000e+00 0.00000e+00 3.63495e-12 1.07065e-11 1.06619e-11 1.41711e-11 3.53571e-12 1.05242e-11 0.00000e+00 3.46546e-12 6.90490e-12 0.00000e+00 0.00000e+00 3.38788e-12 0.00000e+00 3.34527e-12 3.32410e-12 0.00000e+00 3.29049e-12 6.52276e-12 0.00000e+00 0.00000e+00 0.00000e+00 9.54838e-12 3.15252e-12 0.00000e+00 6.23927e-12 3.09875e-12 6.16383e-12 1.53264e-11 3.05430e-12 6.06891e-12 3.00794e-12 0.00000e+00 5.95054e-12 0.00000e+00 8.81786e-12 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 

1.14950e-08 1.65328e-08 2.18186e-08 2.40538e-08 2.64195e-08 2.39007e-08 2.12301e-08 2.01120e-08 2.20619e-08 2.05681e-08 1.29160e-08 8.34516e-09 6.39695e-09 4.75514e-09 3.83098e-09 3.01367e-09 2.84419e-09 2.38352e-09 2.38715e-09 2.62720e-09 2.03892e-09 1.92625e-09 1.86348e-09 1.73750e-09 1.66409e-09 1.77109e-09 1.65527e-09 1.54831e-09 1.49289e-09 1.40552e-09 1.29112e-09 1.28872e-09 1.34452e-09 1.37289e-09 1.27258e-09 1.28194e-09 1.13292e-09 1.07117e-09 1.10589e-09 1.14353e-09 9.89847e-10 1.02210e-09 9.78660e-10 9.64613e-10 9.19696e-10 8.93586e-10 8.98436e-10 1.04780e-09 9.50980e-10 8.47228e-10 8.98087e-10 8.79691e-10 8.44766e-10 7.74423e-10 8.98713e-10 7.20180e-10 7.45754e-10 7.22140e-10 6.26826e-10 5.70095e-10 7.16180e-10 6.44054e-10 6.82817e-10 5.55741e-10 5.43483e-10 5.89840e-10 4.99898e-10 5.00954e-10 3.78757e-10 6.09059e-10 4.00820e-10 3.95982e-10 4.02890e-10 3.85147e-10 2.81267e-10 2.91946e-10 2.07875e-10 2.03023e-10 2.00949e-10 1.99901e-10 1.35994e-10 1.10169e-10 1.14821e-10 1.21565e-10 9.98557e-11 8.69867e-11 6.76296e-11 6.67601e-11 8.13406e-11 7.48411e-11 7.61499e-11 7.84823e-11 6.63940e-11 5.94782e-11 5.72239e-11 5.58482e-11 4.16432e-11 2.86685e-11 4.69573e-11 3.85899e-11 2.12832e-11 3.93866e-11 3.45443e-11 2.70091e-11 4.33386e-11 2.40540e-11 2.56374e-11 2.55962e-11 2.05121e-11 2.50707e-11 2.26060e-11 1.50477e-11 2.25461e-11 1.02208e-11 1.06029e-11 4.75231e-12 7.77985e-12 1.15798e-11 1.16243e-11 9.94681e-12 9.21114e-12 1.11665e-11 1.37711e-11 2.24498e-12 1.20304e-11 5.31116e-12 1.14310e-11 3.29121e-12 1.50737e-12 5.23801e-12 3.03850e-12 5.41033e-12 2.41811e-12 4.22967e-12 3.79375e-12 3.66822e-12 4.69917e-12 4.90821e-12 5.04591e-12 3.55618e-12 2.49600e-12 3.02512e-12 2.02447e-12 3.46695e-12 2.53743e-12 0.00000e+00 0.00000e+00 1.96815e-12 6.48325e-12 4.67879e-12 5.70859e-12 1.91442e-12 4.32853e-12 0.00000e+00 1.87638e-12 3.73867e-12 0.00000e+00 0.00000e+00 1.83437e-12 0.00000e+00 1.81130e-12 1.79984e-12 0.00000e+00 1.78164e-12 3.53176e-12 0.00000e+00 0.00000e+00 0.00000e+00 5.16999e-12 1.70694e-12 0.00000e+00 3.37827e-12 1.67782e-12 3.33741e-12 8.29851e-12 1.65376e-12 3.28602e-12 1.62865e-12 0.00000e+00 3.22193e-12 0.00000e+00 4.77444e-12 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 



1.32135e-16 1.19994e-16 1.54794e-16 1.50295e-16 1.48830e-16 1.22231e-16 1.11957e-16 1.01436e-16 8.71754e-17 7.28011e-17 5.24367e-17 3.98076e-17 3.55018e-17 2.60140e-17 2.00692e-17 1.48294e-17 1.36463e-17 1.04861e-17 9.89998e-18 1.09065e-17 7.98703e-18 7.33121e-18 6.26461e-18 5.36800e-18 5.24929e-18 5.50386e-18 5.60493e-18 4.40937e-18 3.85491e-18 3.20635e-18 3.51698e-18 2.59490e-18 3.77584e-18 3.10456e-18 2.11807e-18 2.16494e-18 2.07399e-18 1.53765e-18 1.39288e-18 1.13964e-18 1.11815e-18 9.81495e-19 8.22259e-19 2.30824e-19 9.96147e-19 3.45950e-19 1.98534e-19 2.17271e-20 -5.04074e-19 -5.08254e-19 -6.49946e-19 -1.18943e-18 -1.18793e-18 -8.50080e-19 -1.17423e-18 -4.93908e-19 -1.04474e-18 -1.22164e-18 -8.36785e-19 -7.09913e-19 -1.33067e-18 -1.30767e-18 -1.56487e-18 -1.01553e-18 -8.99812e-19 -1.37249e-18 -9.19516e-19 -9.49678e-19 -6.62909e-19 -1.24107e-18 -5.98433e-19 -7.62273e-19 -6.39766e-19 -6.80787e-19 -6.73345e-19 -5.37743e-19 -4.16852e-19 -3.46600e-19 -4.09400e-19 -5.36444e-19 -1.37713e-19 -2.38261e-19 -1.89182e-19 -1.17402e-19 -1.76244e-19 -1.47879e-19 -8.73340e-20 -5.14991e-20 -1.12880e-19 -1.51593e-19 -7.46880e-20 -1.68465e-19 -1.26246e-19 6.47412e-20 -3.44856e-20 9.07578e-20 -4.37843e-20 -8.99703e-21 4.94385e-20 -2.51188e-20 1.29830e-20 -4.63720e-20 -1.62700e-20 1.88778e-20 -4.46895e-20 -2.01643e-20 1.34169e-20 1.63421e-20 2.76567e-20 3.67421e-20 6.67376e-21 2.18315e-20 -2.49498e-22 -1.21586e-20 -8.70486e-21 -2.78664e-21 1.03607e-21 3.97014e-20 2.34213e-20 2.70488e-20 2.43645e-20 1.75732e-20 1.05498e-20 5.66343e-21 3.37593e-20 8.95921e-21 3.53463e-20 9.15024e-21 -2.69046e-21 -3.60167e-22 3.11691e-21 1.39073e-20 3.44287e-21 -5.11843e-22 3.88419e-21 6.48570e-22 7.05336e-21 -3.89752e-22 1.30345e-20 3.09634e-21 6.17743e-21 9.54115e-21 6.25727e-21 3.01853e-21 3.26705e-21 0.00000e+00 0.00000e+00 6.08320e-21 9.23075e-21 1.20969e-20 1.79944e-20 5.91712e-21 1.47855e-20 0.00000e+00 5.79955e-21 1.15555e-20 0.00000e+00 0.00000e+00 5.66972e-21 0.00000e+00 5.59841e-21 5.56297e-21 0.00000e+00 5.50672e-21 1.09160e-20 0.00000e+00 0.00000e+00 0.00000e+00 1.59795e-20 5.27584e-21 0.00000e+00 1.04416e-20 5.18585e-21 1.03153e-20 2.56492e-20 5.11146e-21 1.01565e-20 5.03387e-21 0.00000e+00 9.95840e-21 0.00000e+00 1.47569e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.19994e-16 2.73333e-16 3.40203e-16 3.54090e-16 3.90659e-16 3.33126e-16 2.69795e-16 1.76889e-16 8.42386e-17 5.78125e-17 6.20574e-17 7.57365e-17 7.73691e-17 5.95756e-17 4.53200e-17 3.46002e-17 3.11889e-17 2.66057e-17 2.33265e-17 2.71639e-17 1.97427e-17 1.84365e-17 1.63105e-17 1.39866e-17 1.39959e-17 1.41379e-17 1.43315e-17 1.14362e-17 1.03518e-17 9.26304e-18 9.88021e-18 8.04981e-18 1.02867e-17 8.90260e-18 7.14199e-18 7.35132e-18 6.62527e-18 5.81753e-18 5.34644e-18 5.93457e-18 5.02958e-18 4.71982e-18 4.97547e-18 3.98887e-18 5.01898e-18 3.93868e-18 3.49204e-18 4.36553e-18 2.89134e-18 2.74029e-18 2.95277e-18 1.71343e-18 1.72834e-18 2.22645e-18 2.46501e-18 2.30515e-18 1.68450e-18 1.41167e-18 1.38155e-18 1.56863e-18 1.05248e-18 5.75861e-19 4.20525e-19 9.02069e-19 1.17011e-18 5.10949e-19 8.66640e-19 8.61424e-19 7.76727e-19 8.37783e-19 1.03591e-18 6.51480e-19 9.57266e-19 8.73528e-19 1.32729e-19 6.53346e-19 3.52900e-19 4.03515e-19 2.88518e-19 -1.62430e-20 4.36303e-19 -6.54437e-20 9.02634e-20 2.06571e-19 1.22518e-20 -1.70285e-20 1.36419e-19 5.22176e-20 -9.94975e-20 5.29072e-20 7.37293e-20 -5.96746e-20 4.18751e-20 1.33880e-19 -1.29719e-20 2.91336e-19 -6.13280e-21 4.50246e-20 1.12840e-19 -1.05860e-20 1.74712e-20 2.91648e-20 6.04293e-20 3.59033e-20 -3.71342e-20 -6.93091e-21 5.40237e-20 5.74295e-20 7.81638e-20 9.75703e-20 -1.84799e-20 4.51683e-20 -5.99350e-21 -6.14147e-21 1.06459e-20 6.20911e-21 -1.13196e-20 7.49855e-20 3.51791e-20 3.65693e-20 3.63706e-20 2.51244e-20 1.23745e-21 1.02179e-20 5.26728e-20 1.05195e-20 6.72999e-20 1.56182e-20 -6.20803e-21 -7.97039e-21 4.99406e-21 2.28838e-20 -2.64958e-22 -7.00652e-22 2.38225e-21 -8.82513e-21 1.77841e-21 -1.00703e-20 1.24642e-20 -2.84724e-21 1.01783e-20 1.24749e-20 1.25882e-20 -2.77591e-21 -2.29034e-21 0.00000e+00 0.00000e+00 1.22380e-20 -7.10384e-22 1.15845e-20 2.35050e-20 1.19039e-20 2.34725e-20 0.00000e+00 1.16674e-20 2.32472e-20 0.00000e+00 0.00000e+00 1.14062e-20 0.00000e+00 1.12627e-20 1.11914e-20 0.00000e+00 1.10783e-20 2.19606e-20 0.00000e+00 0.00000e+00 0.00000e+00 3.21472e-20 1.06138e-20 0.00000e+00 2.10062e-20 1.04328e-20 2.07521e-20 5.16004e-20 1.02831e-20 2.04326e-20 1.01270e-20 0.00000e+00 2.00340e-20 0.00000e+00 2.96876e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.54794e-16 3.40203e-16 4.76051e-16 5.12598e-16 5.51808e-16 4.81762e-16 4.12898e-16 3.23953e-16 2.23347e-16 1.79859e-16 1.38626e-16 1.25298e-16 1.10398e-16 8.24590e-17 5.95999e-17 4.58271e-17 3.98809e-17 3.25564e-17 2.83405e-17 3.29830e-17 2.36707e-17 2.20945e-17 1.93521e-17 1.63422e-17 1.65208e-17 1.63776e-17 1.66848e-17 1.33431e-17 1.14871e-17 1.04322e-17 1.15216e-17 8.89876e-18 1.16170e-17 9.99098e-18 7.83851e-18 8.03616e-18 7.18608e-18 6.16552e-18 5.47400e-18 6.37120e-18 5.35107e-18 4.82117e-18 5.31582e-18 4.13133e-18 5.35849e-18 4.15950e-18 3.49786e-18 4.55902e-18 2.91471e-18 2.77357e-18 3.05068e-18 1.41458e-18 1.48466e-18 2.14400e-18 2.34516e-18 2.35159e-18 1.57001e-18 1.31204e-18 1.19478e-18 1.50298e-18 8.48910e-19 2.73198e-19 1.64454e-19 7.55361e-19 1.17952e-18 3.22045e-19 7.80891e-19 7.46758e-19 6.89379e-19 7.12419e-19 9.55911e-19 5.69951e-19 9.73384e-19 8.29170e-19 8.28957e-21 6.18143e-19 3.43668e-19 3.80196e-19 2.62918e-19 -9.98885e-20 4.76131e-19 -1.28940e-19 4.30243e-20 1.81934e-19 1.18148e-20 -8.26689e-20 1.27693e-19 3.00515e-20 -1.44814e-19 -7.87725e-21 4.74438e-20 -9.88653e-20 3.80229e-20 1.61951e-19 -1.43593e-20 3.02932e-19 -5.06909e-20 2.59660e-20 1.20744e-19 -1.73201e-20 4.33858e-21 -8.38260e-22 4.90631e-20 6.04403e-21 -6.01383e-20 -2.49922e-20 5.51352e-20 5.04288e-20 8.96128e-20 9.81901e-20 -3.04179e-20 4.95289e-20 -1.37950e-20 -1.21267e-20 7.67248e-21 7.66901e-21 -1.77995e-20 8.47384e-20 3.73463e-20 4.19624e-20 4.40438e-20 2.72509e-20 -2.04410e-22 1.15605e-20 6.20384e-20 1.18294e-20 7.71443e-20 1.91464e-20 -8.37992e-21 -1.33152e-20 5.21763e-21 2.52872e-20 -2.46002e-21 -2.63434e-21 6.52152e-22 -1.39459e-20 -2.25209e-21 -1.36502e-20 1.01868e-20 -5.81224e-21 1.11891e-20 1.23093e-20 1.44538e-20 -5.66649e-21 -5.14036e-21 0.00000e+00 0.00000e+00 1.40517e-20 -6.59563e-21 9.47860e-21 2.31825e-20 1.36681e-20 2.50706e-20 0.00000e+00 1.33965e-20 2.66924e-20 0.00000e+00 0.00000e+00 1.30966e-20 0.00000e+00 1.29319e-20 1.28500e-20 0.00000e+00 1.27201e-20 2.52151e-20 0.00000e+00 0.00000e+00 0.00000e+00 3.69113e-20 1.21868e-20 0.00000e+00 2.41193e-20 1.19789e-20 2.38276e-20 5.92475e-20 1.18071e-20 2.34607e-20 1.16278e-20 0.00000e+00 2.30031e-20 0.00000e+00 3.40873e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.50295e-16 3.54090e-16 5.12598e-16 5.78587e-16 6.20670e-16 5.46391e-16 4.82772e-16 3.99526e-16 2.97416e-16 2.42616e-16 1.78352e-16 1.48731e-16 1.25350e-16 9.14730e-17 6.56721e-17 5.07790e-17 4.44189e-17 3.58097e-17 3.15038e-17 3.67081e-17 2.62811e-17 2.45832e-17 2.19855e-17 1.87217e-17 1.87746e-17 1.85771e-17 1.87466e-17 1.51804e-17 1.28188e-17 1.20737e-17 1.31571e-17 1.03960e-17 1.31617e-17 1.16413e-17 9.22532e-18 9.44556e-18 8.36606e-18 7.32203e-18 6.52043e-18 7.70566e-18 6.35451e-18 5.73600e-18 6.38424e-18 5.18073e-18 6.28648e-18 5.10511e-18 4.33580e-18 5.62966e-18 3.76939e-18 3.61760e-18 3.93884e-18 2.23264e-18 2.28620e-18 2.95691e-18 3.30310e-18 3.13536e-18 2.38572e-18 2.03894e-18 1.88433e-18 2.17582e-18 1.59540e-18 8.58983e-19 8.15594e-19 1.27119e-18 1.84407e-18 9.27105e-19 1.33342e-18 1.30314e-18 1.15593e-18 1.36596e-18 1.44324e-18 1.01937e-18 1.48116e-18 1.28920e-18 3.05548e-19 9.93182e-19 6.12595e-19 6.37465e-19 4.82124e-19 1.14549e-19 6.64632e-19 -4.07243e-20 1.52906e-19 3.18873e-19 1.17686e-19 -9.54609e-21 2.03536e-19 8.78806e-20 -8.89718e-20 7.67445e-20 1.25109e-19 -2.55581e-20 1.09919e-19 1.93549e-19 1.60134e-20 3.53491e-19 -2.16977e-20 5.16670e-20 1.47103e-19 7.74052e-21 9.27098e-21 2.55355e-20 7.13412e-20 1.54880e-20 -3.88967e-20 -1.73707e-20 7.74598e-20 6.55716e-20 1.08339e-19 1.16779e-19 -3.24918e-20 5.96634e-20 -8.27027e-21 -7.96648e-21 1.47520e-20 1.28086e-20 -1.93511e-20 8.84674e-20 4.09264e-20 4.05230e-20 4.59842e-20 2.79075e-20 5.22778e-22 1.25809e-20 6.69218e-20 1.27278e-20 8.26895e-20 2.08191e-20 -9.11076e-21 -1.46020e-20 5.97302e-21 2.67442e-20 -4.25495e-21 -2.56385e-21 7.83601e-22 -1.64889e-20 -4.27755e-21 -1.44008e-20 7.72802e-21 -7.60420e-21 1.20571e-20 1.15886e-20 1.54003e-20 -7.41344e-21 -7.23634e-21 0.00000e+00 0.00000e+00 1.49718e-20 -1.14080e-20 7.20213e-21 2.18161e-20 1.45631e-20 2.52872e-20 0.00000e+00 1.42737e-20 2.84403e-20 0.00000e+00 0.00000e+00 1.39542e-20 0.00000e+00 1.37787e-20 1.36915e-20 0.00000e+00 1.35530e-20 2.68663e-20 0.00000e+00 0.00000e+00 0.00000e+00 3.93284e-20 1.29848e-20 0.00000e+00 2.56987e-20 1.27633e-20 2.53879e-20 6.31273e-20 1.25802e-20 2.49970e-20 1.23893e-20 0.00000e+00 2.45094e-20 0.00000e+00 3.63195e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.48830e-16 3.90659e-16 5.51808e-16 6.20670e-16 6.97989e-16 6.24486e-16 5.33977e-16 4.01185e-16 2.52402e-16 1.93625e-16 1.56744e-16 1.49708e-16 1.32267e-16 9.91660e-17 7.18958e-17 5.54830e-17 4.86641e-17 3.99623e-17 3.49514e-17 4.06184e-17 2.95005e-17 2.76758e-17 2.47437e-17 2.13379e-17 2.11879e-17 2.07258e-17 2.06542e-17 1.71592e-17 1.47325e-17 1.36103e-17 1.47151e-17 1.19892e-17 1.46167e-17 1.32859e-17 1.09309e-17 1.09736e-17 9.82503e-18 8.67260e-18 7.92943e-18 9.13230e-18 7.60855e-18 6.93058e-18 7.68800e-18 6.50731e-18 7.46504e-18 6.33039e-18 5.44959e-18 7.01564e-18 5.09214e-18 4.69194e-18 5.07971e-18 3.39056e-18 3.31628e-18 3.90418e-18 4.40100e-18 3.94384e-18 3.27208e-18 2.91339e-18 2.59012e-18 2.89327e-18 2.48693e-18 1.63581e-18 1.66001e-18 1.89171e-18 2.48873e-18 1.63532e-18 1.89893e-18 1.87695e-18 1.56557e-18 2.09095e-18 1.90521e-18 1.46721e-18 1.94196e-18 1.74539e-18 6.28550e-19 1.30564e-18 8.57491e-19 8.65183e-19 7.21479e-19 3.57834e-19 7.88113e-19 4.13077e-20 2.59152e-19 3.86237e-19 1.86489e-19 4.15019e-20 2.45851e-19 1.12281e-19 -7.52845e-20 1.48135e-19 1.69140e-19 -2.14198e-21 1.68904e-19 1.77649e-19 1.06939e-21 3.78361e-19 -1.51551e-21 6.81391e-20 1.32541e-19 -6.13528e-21 4.84875e-21 5.11399e-20 7.08560e-20 1.83451e-20 -4.79471e-20 -2.16838e-20 6.79611e-20 5.83873e-20 9.86848e-20 1.12188e-19 -4.63382e-20 5.33997e-20 -2.21085e-20 -1.09848e-20 1.03178e-20 1.09300e-20 -2.47797e-20 8.09625e-20 3.16878e-20 3.37805e-20 4.17601e-20 2.13120e-20 -5.23260e-21 1.19351e-20 5.98219e-20 9.56017e-21 7.49108e-20 2.02399e-20 -9.58767e-21 -1.86272e-20 3.68008e-21 2.17924e-20 -5.85163e-21 -4.83855e-21 -2.32809e-21 -1.90570e-20 -9.79053e-21 -1.73282e-20 3.18493e-21 -9.65278e-21 1.00609e-20 8.63685e-21 1.39559e-20 -9.41060e-21 -9.93355e-21 0.00000e+00 0.00000e+00 1.35676e-20 -1.56889e-20 2.98774e-21 1.62466e-20 1.31972e-20 2.11747e-20 0.00000e+00 1.29350e-20 2.57729e-20 0.00000e+00 0.00000e+00 1.26454e-20 0.00000e+00 1.24864e-20 1.24074e-20 0.00000e+00 1.22819e-20 2.43465e-20 0.00000e+00 0.00000e+00 0.00000e+00 3.56398e-20 1.17669e-20 0.00000e+00 2.32884e-20 1.15662e-20 2.30068e-20 5.72066e-20 1.14003e-20 2.26525e-20 1.12273e-20 0.00000e+00 2.22107e-20 0.00000e+00 3.29131e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.22231e-16 3.33126e-16 4.81762e-16 5.46391e-16 6.24486e-16 5.71242e-16 4.88764e-16 3.62865e-16 2.21544e-16 1.65136e-16 1.31925e-16 1.26522e-16 1.11585e-16 8.48990e-17 6.11831e-17 4.73380e-17 4.07183e-17 3.33032e-17 2.89361e-17 3.33097e-17 2.44118e-17 2.28092e-17 2.04444e-17 1.75449e-17 1.76051e-17 1.68067e-17 1.67687e-17 1.40725e-17 1.22028e-17 1.10894e-17 1.20251e-17 9.99180e-18 1.18061e-17 1.09063e-17 9.28341e-18 9.11652e-18 8.29059e-18 7.17433e-18 6.67321e-18 7.66164e-18 6.40898e-18 5.92955e-18 6.54308e-18 5.62430e-18 6.22831e-18 5.41279e-18 4.65434e-18 5.96314e-18 4.48687e-18 4.08738e-18 4.38956e-18 3.08675e-18 2.98736e-18 3.38495e-18 3.79850e-18 3.32879e-18 2.84453e-18 2.63657e-18 2.22159e-18 2.50166e-18 2.27703e-18 1.59612e-18 1.65364e-18 1.71613e-18 2.17685e-18 1.59341e-18 1.70899e-18 1.65484e-18 1.35278e-18 1.94425e-18 1.63019e-18 1.33038e-18 1.70101e-18 1.53744e-18 6.54136e-19 1.14903e-18 7.90181e-19 7.74632e-19 6.96773e-19 4.28325e-19 6.69245e-19 8.64281e-20 2.54689e-19 3.37454e-19 2.07126e-19 6.30872e-20 2.15298e-19 1.00774e-19 -3.40786e-20 1.44122e-19 1.60371e-19 2.57316e-20 1.76537e-19 1.35401e-19 1.03028e-20 2.95323e-19 4.32623e-21 5.49414e-20 9.13808e-20 -6.24963e-21 1.52506e-21 4.82528e-20 4.55615e-20 3.21850e-21 -3.44742e-20 -2.46277e-20 4.36904e-20 3.34725e-20 6.72459e-20 7.13795e-20 -4.15521e-20 3.51418e-20 -2.15454e-20 -9.65606e-21 4.72808e-21 8.32933e-21 -2.39921e-20 5.52888e-20 1.48305e-20 2.11610e-20 2.97752e-20 1.11900e-20 -6.88279e-21 8.07573e-21 4.08562e-20 5.10821e-21 4.81325e-20 1.54424e-20 -8.13842e-21 -1.89520e-20 7.02951e-22 1.14929e-20 -5.19038e-21 -6.69316e-21 -5.18087e-21 -1.63780e-20 -1.23195e-20 -1.51724e-20 -9.04259e-22 -8.38888e-21 5.42820e-21 4.00304e-21 8.75961e-21 -8.17840e-21 -9.12699e-21 0.00000e+00 0.00000e+00 8.51593e-21 -1.39160e-20 -8.15596e-22 7.51832e-21 8.28344e-21 1.19670e-20 0.00000e+00 8.11886e-21 1.61767e-20 0.00000e+00 0.00000e+00 7.93710e-21 0.00000e+00 7.83727e-21 7.78766e-21 0.00000e+00 7.70892e-21 1.52815e-20 0.00000e+00 0.00000e+00 0.00000e+00 2.23699e-20 7.38570e-21 0.00000e+00 1.46173e-20 7.25973e-21 1.44406e-20 3.59066e-20 7.15559e-21 1.42182e-20 7.04697e-21 0.00000e+00 1.39409e-20 0.00000e+00 2.06584e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.11957e-16 2.69795e-16 4.12898e-16 4.82772e-16 5.33977e-16 4.88764e-16 4.50718e-16 3.77414e-16 2.86889e-16 2.33456e-16 1.63578e-16 1.27625e-16 1.04477e-16 7.80634e-17 5.76938e-17 4.45170e-17 3.84548e-17 3.05214e-17 2.77610e-17 3.11487e-17 2.30219e-17 2.12612e-17 1.94632e-17 1.67027e-17 1.64275e-17 1.60053e-17 1.58655e-17 1.34232e-17 1.14519e-17 1.06179e-17 1.13025e-17 9.26874e-18 1.10648e-17 1.02193e-17 8.45847e-18 8.57525e-18 7.66673e-18 6.61091e-18 6.23392e-18 7.12563e-18 5.81953e-18 5.50726e-18 5.91735e-18 5.02999e-18 5.62493e-18 4.85135e-18 4.28744e-18 5.43750e-18 3.90141e-18 3.71292e-18 3.89420e-18 2.77099e-18 2.70489e-18 3.03071e-18 3.45089e-18 3.12746e-18 2.62577e-18 2.35866e-18 2.14236e-18 2.32595e-18 2.12584e-18 1.48821e-18 1.46969e-18 1.56315e-18 2.00875e-18 1.45755e-18 1.59365e-18 1.56148e-18 1.29818e-18 1.79023e-18 1.55386e-18 1.24840e-18 1.61509e-18 1.46385e-18 6.47718e-19 1.14140e-18 7.50828e-19 7.74936e-19 6.37794e-19 4.21194e-19 6.58931e-19 1.26728e-19 2.71702e-19 4.12392e-19 2.54614e-19 1.33113e-19 2.37482e-19 1.39478e-19 4.46505e-20 1.68949e-19 2.01101e-19 8.12002e-20 1.80182e-19 1.63658e-19 4.24825e-20 2.82575e-19 3.10725e-20 6.76071e-20 1.20940e-19 2.66486e-20 1.98823e-20 6.82330e-20 5.73255e-20 2.25916e-20 4.18822e-21 -4.57875e-21 7.03065e-20 5.89533e-20 8.24558e-20 9.17348e-20 -1.38278e-20 4.77013e-20 4.13844e-21 -1.55317e-21 1.04877e-20 1.04554e-20 -1.29846e-20 6.19123e-20 2.66080e-20 2.58142e-20 3.44698e-20 1.91951e-20 5.76837e-21 8.96895e-21 4.72168e-20 9.66513e-21 5.05745e-20 1.60389e-20 -6.75003e-21 -1.15292e-20 3.71138e-21 1.48248e-20 -1.80870e-21 -3.50238e-21 -9.44277e-23 -9.99844e-21 -4.30259e-21 -8.82013e-21 5.86810e-21 -3.48733e-21 7.41248e-21 7.45967e-21 9.05317e-21 -3.39986e-21 -4.90982e-21 0.00000e+00 0.00000e+00 8.80132e-21 -4.84934e-21 5.46200e-21 1.40476e-20 8.56104e-21 1.54695e-20 0.00000e+00 8.39094e-21 1.67189e-20 0.00000e+00 0.00000e+00 8.20309e-21 0.00000e+00 8.09992e-21 8.04865e-21 0.00000e+00 7.96727e-21 1.57936e-20 0.00000e+00 0.00000e+00 0.00000e+00 2.31196e-20 7.63322e-21 0.00000e+00 1.51072e-20 7.50302e-21 1.49245e-20 3.71099e-20 7.39539e-21 1.46947e-20 7.28313e-21 0.00000e+00 1.44081e-20 0.00000e+00 2.13507e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.01436e-16 1.76889e-16 3.23953e-16 3.99526e-16 4.01185e-16 3.62865e-16 3.77414e-16 4.04492e-16 4.02353e-16 3.53847e-16 2.23568e-16 1.36922e-16 9.43421e-17 6.46525e-17 4.58119e-17 3.56497e-17 3.05154e-17 2.22868e-17 2.09806e-17 2.31500e-17 1.66151e-17 1.53988e-17 1.41796e-17 1.18966e-17 1.13972e-17 1.12527e-17 1.12583e-17 9.22078e-18 7.16140e-18 7.06071e-18 7.80228e-18 5.74728e-18 7.40322e-18 6.54542e-18 4.73276e-18 5.11500e-18 4.27715e-18 3.64826e-18 3.10272e-18 4.03066e-18 2.98600e-18 2.68898e-18 3.02706e-18 2.27821e-18 2.91865e-18 2.27746e-18 1.94464e-18 2.59896e-18 1.43507e-18 1.48646e-18 1.57109e-18 6.52530e-19 7.67179e-19 1.14036e-18 1.31689e-18 1.50497e-18 9.82282e-19 7.48997e-19 7.77465e-19 9.74198e-19 6.10200e-19 1.31263e-19 9.74600e-20 3.84796e-19 8.86272e-19 2.53895e-19 5.66517e-19 5.64540e-19 5.04732e-19 5.43731e-19 6.59972e-19 4.23798e-19 7.68783e-19 5.65387e-19 8.74396e-20 5.23788e-19 3.10329e-19 3.57178e-19 1.90029e-19 1.41117e-20 3.86572e-19 -1.44751e-21 7.55534e-20 2.36098e-19 1.19907e-19 1.43373e-20 1.08700e-19 7.32993e-20 1.03338e-20 1.79075e-20 1.06327e-19 2.21612e-20 5.51586e-20 1.59203e-19 3.51765e-20 1.76685e-19 -1.44209e-20 2.80705e-20 1.11575e-19 3.40853e-20 1.01348e-20 1.51339e-20 2.14935e-20 7.23974e-22 -2.79851e-21 -1.52465e-20 6.80643e-20 4.70567e-20 7.99138e-20 7.56447e-20 2.30699e-21 4.84392e-20 1.51340e-20 -5.14739e-21 4.16789e-21 9.52375e-21 -4.98730e-21 5.72127e-20 3.35866e-20 2.74083e-20 3.61806e-20 2.17273e-20 1.46633e-20 8.44424e-21 4.92875e-20 1.26727e-20 4.94884e-20 1.52417e-20 -5.61640e-21 -6.14531e-21 6.35892e-21 1.71091e-20 -4.61879e-22 -6.41022e-22 3.40532e-21 -6.30760e-21 9.93921e-22 -3.48818e-21 8.25837e-21 -9.55011e-22 8.47711e-21 8.53527e-21 8.87220e-21 -9.31059e-22 -2.24599e-21 0.00000e+00 0.00000e+00 8.62538e-21 -1.23835e-21 7.67691e-21 1.60806e-20 8.38990e-21 1.63035e-20 0.00000e+00 8.22321e-21 1.63846e-20 0.00000e+00 0.00000e+00 8.03911e-21 0.00000e+00 7.93800e-21 7.88776e-21 0.00000e+00 7.80800e-21 1.54779e-20 0.00000e+00 0.00000e+00 0.00000e+00 2.26574e-20 7.48063e-21 0.00000e+00 1.48052e-20 7.35304e-21 1.46262e-20 3.63681e-20 7.24756e-21 1.44009e-20 7.13754e-21 0.00000e+00 1.41200e-20 0.00000e+00 2.09239e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.71754e-17 8.42386e-17 2.23347e-16 2.97416e-16 2.52402e-16 2.21544e-16 2.86889e-16 4.02353e-16 4.86729e-16 4.47629e-16 2.68906e-16 1.38891e-16 8.16035e-17 5.05657e-17 3.50889e-17 2.74736e-17 2.36150e-17 1.54634e-17 1.58171e-17 1.68442e-17 1.17299e-17 1.08804e-17 1.03648e-17 8.53058e-18 7.80098e-18 8.02774e-18 8.11048e-18 6.34490e-18 4.43001e-18 4.83664e-18 5.43939e-18 3.50389e-18 5.02903e-18 4.12761e-18 2.17302e-18 2.84164e-18 2.01626e-18 1.66904e-18 1.09616e-18 1.97538e-18 1.09432e-18 9.02079e-19 1.05347e-18 3.56419e-19 1.04166e-18 4.72320e-19 4.44242e-19 6.85453e-19 -2.67669e-19 -1.92044e-20 -2.44107e-20 -7.64685e-19 -5.12045e-19 -1.55211e-19 -1.15528e-19 4.28413e-19 -1.32872e-19 -3.56413e-19 -1.26946e-19 7.34634e-20 -4.16057e-19 -7.87361e-19 -8.28525e-19 -3.88248e-19 1.03672e-19 -5.47405e-19 -1.17511e-19 -8.71772e-20 -1.63343e-20 -3.40117e-19 7.13981e-20 -1.13859e-19 1.83814e-19 -4.13299e-20 -2.72008e-19 1.28571e-19 -7.63889e-21 8.67930e-20 -1.29297e-19 -2.57047e-19 2.13351e-19 -5.12577e-20 -3.16795e-20 1.58219e-19 5.24878e-20 -2.95014e-20 3.58015e-20 6.01135e-20 2.54943e-20 -7.36759e-20 5.94105e-20 1.13235e-20 -2.29523e-20 1.80436e-19 4.74358e-20 1.14317e-19 -3.17326e-20 1.22897e-20 1.27227e-19 5.60402e-20 1.46327e-20 -5.71567e-21 3.62278e-21 -4.89712e-21 9.95780e-21 -1.12066e-20 7.98017e-20 5.35713e-20 8.63690e-20 7.68617e-20 3.02064e-20 5.66448e-20 3.67334e-20 -3.00503e-21 2.54032e-21 9.24965e-21 6.54962e-21 5.76841e-20 4.60651e-20 3.27027e-20 4.06702e-20 2.93026e-20 2.94433e-20 9.10285e-21 5.69841e-20 1.81221e-20 5.18721e-20 1.60024e-20 -4.40588e-21 1.38271e-21 9.64708e-21 2.14823e-20 2.48046e-21 2.44732e-21 9.00460e-21 -2.63289e-22 9.43097e-21 4.16181e-21 1.43332e-20 3.78477e-21 1.08547e-20 1.17217e-20 9.30459e-21 3.68979e-21 2.06567e-21 0.00000e+00 0.00000e+00 9.04575e-21 6.65042e-21 1.33084e-20 2.20986e-20 8.79879e-21 1.96841e-20 0.00000e+00 8.62397e-21 1.71832e-20 0.00000e+00 0.00000e+00 8.43090e-21 0.00000e+00 8.32486e-21 8.27217e-21 0.00000e+00 8.18853e-21 1.62322e-20 0.00000e+00 0.00000e+00 0.00000e+00 2.37616e-20 7.84520e-21 0.00000e+00 1.55267e-20 7.71139e-21 1.53390e-20 3.81405e-20 7.60077e-21 1.51028e-20 7.48539e-21 0.00000e+00 1.48082e-20 0.00000e+00 2.19437e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.28011e-17 5.78125e-17 1.79859e-16 2.42616e-16 1.93625e-16 1.65136e-16 2.33456e-16 3.53847e-16 4.47629e-16 4.23046e-16 2.56317e-16 1.32227e-16 7.42779e-17 4.45066e-17 3.05902e-17 2.38813e-17 2.04008e-17 1.27829e-17 1.33924e-17 1.42605e-17 9.56868e-18 8.95060e-18 8.65449e-18 7.06588e-18 6.25708e-18 6.63443e-18 6.60816e-18 5.13239e-18 3.38406e-18 3.87938e-18 4.46703e-18 2.63083e-18 4.11314e-18 3.19979e-18 1.41028e-18 2.06490e-18 1.30364e-18 1.13897e-18 5.89661e-19 1.47230e-18 6.62353e-19 4.45092e-19 6.14820e-19 -2.38059e-20 6.34987e-19 1.01417e-19 1.64557e-19 3.44258e-19 -5.14996e-19 -2.45101e-19 -2.61581e-19 -9.04829e-19 -6.29570e-19 -3.03867e-19 -2.20919e-19 2.58513e-19 -2.53057e-19 -4.74201e-19 -2.43710e-19 -2.00437e-20 -4.88607e-19 -8.54153e-19 -8.64761e-19 -4.30465e-19 4.26576e-20 -5.58765e-19 -1.57214e-19 -1.06617e-19 -6.48948e-20 -4.12521e-19 2.26860e-20 -1.48267e-19 1.26447e-19 -9.45065e-20 -2.89271e-19 1.06365e-19 -5.83572e-20 5.86232e-20 -1.73035e-19 -2.71473e-19 1.82289e-19 -3.59885e-20 -3.37413e-20 1.38211e-19 4.23519e-20 -2.85490e-20 2.04061e-20 5.82931e-20 3.39072e-20 -7.82595e-20 5.31976e-20 1.46689e-20 -3.15055e-20 1.76304e-19 4.59933e-20 1.01855e-19 -3.09516e-20 1.51245e-20 1.25982e-19 5.85113e-20 1.51294e-20 1.63328e-21 -1.73340e-21 -5.85143e-21 1.02180e-20 -1.20385e-20 7.96373e-20 5.15904e-20 8.44753e-20 7.30749e-20 3.69991e-20 5.69642e-20 4.02055e-20 -3.09447e-21 2.44482e-21 8.19116e-21 1.09691e-20 5.45338e-20 4.84694e-20 3.35632e-20 4.05888e-20 3.13530e-20 3.33578e-20 9.01127e-21 5.62981e-20 1.91020e-20 4.99051e-20 1.53830e-20 -3.56527e-21 4.54880e-21 1.02931e-20 2.17634e-20 2.82483e-21 3.59001e-21 1.07781e-20 1.58346e-21 1.13836e-20 6.71799e-21 1.46164e-20 4.80096e-21 1.11706e-20 1.16750e-20 8.94003e-21 4.68051e-21 2.81095e-21 0.00000e+00 0.00000e+00 8.69133e-21 7.57371e-21 1.35699e-20 2.20123e-20 8.45405e-21 1.92981e-20 0.00000e+00 8.28608e-21 1.65099e-20 0.00000e+00 0.00000e+00 8.10058e-21 0.00000e+00 7.99869e-21 7.94806e-21 0.00000e+00 7.86770e-21 1.55962e-20 0.00000e+00 0.00000e+00 0.00000e+00 2.28306e-20 7.53782e-21 0.00000e+00 1.49184e-20 7.40925e-21 1.47380e-20 3.66461e-20 7.30297e-21 1.45110e-20 7.19211e-21 0.00000e+00 1.42280e-20 0.00000e+00 2.10839e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.24367e-17 6.20574e-17 1.38626e-16 1.78352e-16 1.56744e-16 1.31925e-16 1.63578e-16 2.23568e-16 2.68906e-16 2.56317e-16 1.66822e-16 9.66532e-17 5.90574e-17 3.67413e-17 2.58749e-17 2.00530e-17 1.76767e-17 1.20618e-17 1.22212e-17 1.32233e-17 9.12313e-18 8.71971e-18 8.38388e-18 7.20346e-18 6.45290e-18 6.78549e-18 6.56775e-18 5.49315e-18 4.27549e-18 4.45847e-18 4.71635e-18 3.52309e-18 4.55766e-18 3.94661e-18 2.61869e-18 3.06734e-18 2.37468e-18 2.21068e-18 1.77327e-18 2.41695e-18 1.74132e-18 1.55819e-18 1.68138e-18 1.21575e-18 1.66247e-18 1.22283e-18 1.22702e-18 1.52966e-18 8.34186e-19 8.63444e-19 9.15466e-19 3.72845e-19 5.16921e-19 6.95538e-19 8.55783e-19 9.84522e-19 6.26802e-19 4.26044e-19 4.72313e-19 6.09225e-19 3.69597e-19 5.15304e-20 9.14529e-20 2.93728e-19 5.83831e-19 1.59436e-19 3.75561e-19 4.05117e-19 3.23935e-19 2.85696e-19 3.98515e-19 2.71024e-19 4.51339e-19 2.89954e-19 4.14252e-20 3.38938e-19 1.39429e-19 2.05592e-19 6.28215e-20 -3.23540e-20 2.43975e-19 4.29988e-20 6.49291e-20 1.51277e-19 5.74250e-20 1.15246e-20 5.23342e-20 5.90692e-20 1.85649e-20 -7.93492e-21 5.59333e-20 2.45791e-20 1.69695e-20 1.17919e-19 2.27979e-20 1.06561e-19 -1.62507e-20 2.27543e-20 8.78452e-20 3.36575e-20 8.51561e-21 2.12595e-20 9.23338e-21 -5.97676e-21 -2.18425e-22 -1.04814e-20 5.03438e-20 3.46011e-20 5.70035e-20 5.03892e-20 1.91593e-20 3.71513e-20 2.20096e-20 -4.43930e-21 4.67877e-21 5.22666e-21 7.09954e-21 3.88014e-20 3.39140e-20 2.29169e-20 2.71946e-20 2.08390e-20 1.93684e-20 7.36542e-21 3.84909e-20 1.21073e-20 3.61204e-20 1.08758e-20 -2.09305e-21 3.68249e-21 7.68143e-21 1.49546e-20 1.31963e-21 3.85012e-21 7.18884e-21 3.19193e-22 7.02048e-21 2.70926e-21 9.29799e-21 2.22778e-21 7.63258e-21 7.87658e-21 6.57334e-21 2.17189e-21 9.47139e-22 0.00000e+00 0.00000e+00 6.39048e-21 3.53808e-21 8.63456e-21 1.48479e-20 6.21601e-21 1.35287e-20 0.00000e+00 6.09251e-21 1.21393e-20 0.00000e+00 0.00000e+00 5.95611e-21 0.00000e+00 5.88120e-21 5.84398e-21 0.00000e+00 5.78489e-21 1.14674e-20 0.00000e+00 0.00000e+00 0.00000e+00 1.67867e-20 5.54234e-21 0.00000e+00 1.09691e-20 5.44781e-21 1.08364e-20 2.69448e-20 5.36966e-21 1.06695e-20 5.28815e-21 0.00000e+00 1.04614e-20 0.00000e+00 1.55024e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.98076e-17 7.57365e-17 1.25298e-16 1.48731e-16 1.49708e-16 1.26522e-16 1.27625e-16 1.36922e-16 1.38891e-16 1.32227e-16 9.66532e-17 6.96417e-17 4.89620e-17 3.29065e-17 2.35760e-17 1.83681e-17 1.64416e-17 1.23532e-17 1.16641e-17 1.30930e-17 9.25996e-18 8.88966e-18 8.30502e-18 7.36515e-18 6.76657e-18 7.01339e-18 6.63903e-18 5.83344e-18 4.80660e-18 4.79940e-18 4.97473e-18 4.00474e-18 4.86134e-18 4.49051e-18 3.54852e-18 3.75514e-18 3.10148e-18 2.93522e-18 2.62409e-18 3.12202e-18 2.52008e-18 2.28529e-18 2.46778e-18 2.11912e-18 2.42184e-18 2.03617e-18 1.93222e-18 2.39215e-18 1.80029e-18 1.63522e-18 1.76249e-18 1.25919e-18 1.26481e-18 1.39496e-18 1.62751e-18 1.51425e-18 1.28452e-18 1.07919e-18 1.02320e-18 1.08561e-18 1.00238e-18 6.86812e-19 7.63298e-19 7.81665e-19 1.00284e-18 6.97092e-19 7.89877e-19 7.98292e-19 6.15228e-19 8.03903e-19 7.05423e-19 5.96210e-19 7.28967e-19 6.15281e-19 2.91369e-19 5.12585e-19 3.00682e-19 3.32877e-19 2.42547e-19 1.48346e-19 3.06857e-19 9.10911e-20 1.39484e-19 1.69672e-19 8.30450e-20 4.31870e-20 8.48506e-20 6.55681e-20 1.27760e-20 5.33177e-20 7.21705e-20 3.55831e-20 6.03739e-20 8.29240e-20 1.17680e-20 1.26187e-19 3.26231e-21 3.42768e-20 6.70071e-20 1.80239e-20 5.46541e-21 3.98611e-20 2.11996e-20 -4.25502e-22 -7.04865e-21 -4.82954e-21 3.50065e-20 2.65131e-20 4.33772e-20 4.14686e-20 4.63044e-21 2.59942e-20 7.91462e-21 -4.20066e-21 6.92535e-21 3.59724e-21 3.69198e-21 3.01436e-20 2.43793e-20 1.68375e-20 1.98971e-20 1.55539e-20 1.01753e-20 6.03925e-21 2.65110e-20 7.59627e-21 2.77726e-20 7.88031e-21 -1.39260e-21 2.47027e-21 5.68962e-21 1.05618e-20 -7.59676e-22 3.55749e-21 4.77240e-21 -1.83066e-21 2.83530e-21 -1.57479e-22 3.92281e-21 -4.95515e-22 5.51000e-21 4.56335e-21 5.21754e-21 -4.83047e-22 -1.50062e-21 0.00000e+00 0.00000e+00 5.07240e-21 -2.03678e-21 3.64919e-21 8.59503e-21 4.93391e-21 9.16199e-21 0.00000e+00 4.83588e-21 9.63544e-21 0.00000e+00 0.00000e+00 4.72762e-21 0.00000e+00 4.66816e-21 4.63861e-21 0.00000e+00 4.59171e-21 9.10220e-21 0.00000e+00 0.00000e+00 0.00000e+00 1.33243e-20 4.39919e-21 0.00000e+00 8.70660e-21 4.32416e-21 8.60132e-21 2.13873e-20 4.26213e-21 8.46887e-21 4.19743e-21 0.00000e+00 8.30368e-21 0.00000e+00 1.23049e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.55018e-17 7.73691e-17 1.10398e-16 1.25350e-16 1.32267e-16 1.11585e-16 1.04477e-16 9.43421e-17 8.16035e-17 7.42779e-17 5.90574e-17 4.89620e-17 4.09209e-17 2.93900e-17 2.22479e-17 1.73414e-17 1.59625e-17 1.27321e-17 1.18969e-17 1.35577e-17 9.81555e-18 9.31573e-18 8.63577e-18 7.67345e-18 7.27316e-18 7.56449e-18 7.20457e-18 6.30225e-18 5.33308e-18 5.19897e-18 5.29185e-18 4.37719e-18 5.25444e-18 4.94306e-18 4.04131e-18 4.22666e-18 3.55537e-18 3.30827e-18 3.09611e-18 3.45985e-18 2.87689e-18 2.65288e-18 2.80029e-18 2.45537e-18 2.74816e-18 2.32735e-18 2.20701e-18 2.71629e-18 2.08553e-18 1.87336e-18 2.03477e-18 1.51903e-18 1.48652e-18 1.60906e-18 1.87469e-18 1.68976e-18 1.49028e-18 1.25162e-18 1.22681e-18 1.25443e-18 1.17887e-18 8.58515e-19 9.09879e-19 9.12791e-19 1.08576e-18 8.26185e-19 8.91338e-19 9.04139e-19 7.15950e-19 9.51038e-19 8.20476e-19 6.91111e-19 8.10951e-19 7.28263e-19 3.59349e-19 5.69726e-19 3.44963e-19 3.70312e-19 2.92772e-19 1.94003e-19 3.27555e-19 9.12503e-20 1.52428e-19 1.90011e-19 8.80582e-20 6.41023e-20 1.08208e-19 7.19258e-20 1.34326e-20 8.60389e-20 7.78424e-20 4.17296e-20 7.46704e-20 7.41478e-20 1.26920e-20 1.40048e-19 1.79902e-20 4.15086e-20 6.73213e-20 1.51793e-20 1.03507e-20 4.85417e-20 4.13349e-20 1.55548e-20 -6.05333e-22 7.88068e-21 3.71136e-20 3.62328e-20 4.46451e-20 5.17048e-20 2.10542e-21 2.55873e-20 7.12234e-21 -7.14916e-23 1.24794e-20 4.36397e-21 3.89303e-21 3.26043e-20 2.53091e-20 1.71877e-20 1.80326e-20 1.57166e-20 6.55763e-21 6.16062e-21 2.55589e-20 6.68734e-21 3.10993e-20 6.90725e-21 -8.73445e-22 3.73696e-21 5.89249e-21 1.19059e-20 -8.01801e-22 4.79912e-21 5.03511e-21 -1.83078e-21 3.93448e-21 -1.06946e-21 4.54073e-21 -9.71273e-22 5.76409e-21 5.20911e-21 5.89543e-21 -9.46888e-22 -1.13942e-21 0.00000e+00 0.00000e+00 5.73143e-21 -2.14972e-21 4.22363e-21 9.81163e-21 5.57496e-21 1.04017e-20 0.00000e+00 5.46419e-21 1.08873e-20 0.00000e+00 0.00000e+00 5.34186e-21 0.00000e+00 5.27467e-21 5.24129e-21 0.00000e+00 5.18829e-21 1.02848e-20 0.00000e+00 0.00000e+00 0.00000e+00 1.50555e-20 4.97076e-21 0.00000e+00 9.83781e-21 4.88597e-21 9.71885e-21 2.41660e-20 4.81589e-21 9.56919e-21 4.74278e-21 0.00000e+00 9.38254e-21 0.00000e+00 1.39036e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.60140e-17 5.95756e-17 8.24590e-17 9.14730e-17 9.91660e-17 8.48990e-17 7.80634e-17 6.46525e-17 5.05657e-17 4.45066e-17 3.67413e-17 3.29065e-17 2.93900e-17 2.26114e-17 1.75857e-17 1.38065e-17 1.26299e-17 1.01896e-17 9.61335e-18 1.08023e-17 8.02911e-18 7.58387e-18 7.00883e-18 6.22948e-18 5.88725e-18 6.10483e-18 5.79044e-18 5.15259e-18 4.44559e-18 4.22282e-18 4.20558e-18 3.56160e-18 4.17526e-18 3.97248e-18 3.30603e-18 3.43081e-18 2.90380e-18 2.64378e-18 2.55508e-18 2.74583e-18 2.30922e-18 2.17947e-18 2.24149e-18 1.98396e-18 2.20192e-18 1.87645e-18 1.80558e-18 2.19968e-18 1.70974e-18 1.53736e-18 1.65495e-18 1.28674e-18 1.24078e-18 1.30370e-18 1.52552e-18 1.34813e-18 1.20964e-18 1.05013e-18 1.01999e-18 1.01948e-18 9.79954e-19 7.58569e-19 7.81269e-19 7.70001e-19 8.58693e-19 7.04206e-19 7.32906e-19 7.39028e-19 5.86573e-19 7.89597e-19 6.78146e-19 5.77356e-19 6.55706e-19 6.13204e-19 3.27977e-19 4.65173e-19 2.95856e-19 3.13589e-19 2.62006e-19 1.88871e-19 2.59439e-19 8.59756e-20 1.38172e-19 1.69704e-19 8.87653e-20 7.34794e-20 9.75628e-20 6.81438e-20 2.79703e-20 8.50475e-20 7.42032e-20 4.68002e-20 7.21383e-20 6.02395e-20 1.89291e-20 1.14313e-19 2.77346e-20 3.78770e-20 5.58729e-20 1.48399e-20 1.34206e-20 4.61518e-20 3.99634e-20 1.85533e-20 9.61258e-21 1.44268e-20 3.00932e-20 3.31287e-20 3.36471e-20 4.28811e-20 5.51872e-21 1.98444e-20 8.75550e-21 2.82542e-21 1.13596e-20 3.28280e-21 3.94792e-21 2.46345e-20 1.90465e-20 1.34772e-20 1.34734e-20 1.28218e-20 6.07659e-21 4.63217e-21 1.90210e-20 5.23030e-21 2.22010e-20 5.15806e-21 -4.76105e-22 3.41616e-21 4.31673e-21 8.60306e-21 1.66633e-23 3.53363e-21 4.06235e-21 -4.01363e-22 3.69219e-21 -1.72817e-22 4.33329e-21 4.80521e-23 4.26244e-21 4.23456e-21 4.17445e-21 4.68475e-23 -2.43820e-22 0.00000e+00 0.00000e+00 4.05832e-21 4.46762e-23 4.02695e-21 7.97916e-21 3.94752e-21 7.87501e-21 0.00000e+00 3.86909e-21 7.70912e-21 0.00000e+00 0.00000e+00 3.78247e-21 0.00000e+00 3.73490e-21 3.71126e-21 0.00000e+00 3.67373e-21 7.28248e-21 0.00000e+00 0.00000e+00 0.00000e+00 1.06605e-20 3.51970e-21 0.00000e+00 6.96597e-21 3.45967e-21 6.88173e-21 1.71115e-20 3.41004e-21 6.77576e-21 3.35828e-21 0.00000e+00 6.64360e-21 0.00000e+00 9.84488e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.00692e-17 4.53200e-17 5.95999e-17 6.56721e-17 7.18958e-17 6.11831e-17 5.76938e-17 4.58119e-17 3.50889e-17 3.05902e-17 2.58749e-17 2.35760e-17 2.22479e-17 1.75857e-17 1.46764e-17 1.13458e-17 1.06267e-17 8.71755e-18 8.49645e-18 9.33001e-18 7.10819e-18 6.63699e-18 6.23315e-18 5.58200e-18 5.23729e-18 5.49247e-18 5.21381e-18 4.63268e-18 4.16530e-18 3.89516e-18 3.77242e-18 3.33209e-18 3.81587e-18 3.64587e-18 3.06701e-18 3.22365e-18 2.75240e-18 2.50444e-18 2.50359e-18 2.61060e-18 2.19914e-18 2.16062e-18 2.14343e-18 1.91463e-18 2.08915e-18 1.80668e-18 1.78389e-18 2.13238e-18 1.65932e-18 1.51011e-18 1.60020e-18 1.32460e-18 1.27474e-18 1.28167e-18 1.50077e-18 1.30867e-18 1.19577e-18 1.04994e-18 1.02719e-18 9.98233e-19 9.98399e-19 8.09674e-19 8.06927e-19 7.80840e-19 8.20849e-19 7.16712e-19 7.21927e-19 7.33485e-19 5.86858e-19 7.98788e-19 6.71699e-19 5.70930e-19 6.32966e-19 6.07222e-19 3.39897e-19 4.64363e-19 2.91568e-19 3.11797e-19 2.59855e-19 2.05055e-19 2.39707e-19 9.62662e-20 1.41524e-19 1.74637e-19 9.08187e-20 9.08146e-20 9.86688e-20 6.94383e-20 3.74778e-20 9.49451e-20 7.64080e-20 5.29333e-20 7.02822e-20 5.02946e-20 1.65949e-20 1.02935e-19 3.38931e-20 3.81003e-20 4.99929e-20 1.42193e-20 1.57339e-20 4.99334e-20 3.86552e-20 2.19069e-20 1.37279e-20 1.72214e-20 2.85227e-20 3.37552e-20 2.94296e-20 4.13302e-20 7.91727e-21 1.77373e-20 1.02051e-20 3.78157e-21 1.04706e-20 2.58150e-21 4.85651e-21 2.26445e-20 1.73118e-20 1.15481e-20 1.13444e-20 1.13852e-20 5.74844e-21 4.14889e-21 1.58907e-20 4.61546e-21 1.86920e-20 4.22591e-21 -2.91507e-23 4.17882e-21 4.07803e-21 7.44380e-21 9.48203e-22 3.75036e-21 4.05157e-21 1.05483e-21 4.59515e-21 2.72753e-22 5.47574e-21 1.04797e-21 3.74996e-21 4.47750e-21 3.55355e-21 1.02165e-21 6.93650e-22 0.00000e+00 0.00000e+00 3.45469e-21 2.54225e-21 5.08422e-21 8.44132e-21 3.36038e-21 7.51841e-21 0.00000e+00 3.29361e-21 6.56248e-21 0.00000e+00 0.00000e+00 3.21988e-21 0.00000e+00 3.17938e-21 3.15926e-21 0.00000e+00 3.12731e-21 6.19930e-21 0.00000e+00 0.00000e+00 0.00000e+00 9.07488e-21 2.99619e-21 0.00000e+00 5.92987e-21 2.94508e-21 5.85816e-21 1.45664e-20 2.90284e-21 5.76796e-21 2.85877e-21 0.00000e+00 5.65545e-21 0.00000e+00 8.38058e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.48294e-17 3.46002e-17 4.58271e-17 5.07790e-17 5.54830e-17 4.73380e-17 4.45170e-17 3.56497e-17 2.74736e-17 2.38813e-17 2.00530e-17 1.83681e-17 1.73414e-17 1.38065e-17 1.13458e-17 9.08223e-18 8.36157e-18 6.87635e-18 6.68002e-18 7.32798e-18 5.59285e-18 5.28716e-18 4.95296e-18 4.43831e-18 4.21876e-18 4.38166e-18 4.12317e-18 3.69327e-18 3.31724e-18 3.10834e-18 3.00450e-18 2.65060e-18 3.01044e-18 2.92570e-18 2.48290e-18 2.57284e-18 2.18383e-18 1.99118e-18 1.98490e-18 2.06177e-18 1.75279e-18 1.68121e-18 1.69464e-18 1.50608e-18 1.63219e-18 1.41431e-18 1.38813e-18 1.65226e-18 1.29908e-18 1.17248e-18 1.24219e-18 1.03486e-18 9.79819e-19 9.90457e-19 1.15551e-18 1.00273e-18 9.23024e-19 8.19696e-19 7.87882e-19 7.73190e-19 7.67951e-19 6.20929e-19 6.34881e-19 5.99079e-19 6.41967e-19 5.68171e-19 5.65220e-19 5.69696e-19 4.51383e-19 6.09403e-19 5.22665e-19 4.51543e-19 4.91961e-19 4.71878e-19 2.73850e-19 3.56076e-19 2.30739e-19 2.48333e-19 2.06200e-19 1.68948e-19 1.89305e-19 8.25686e-20 1.17060e-19 1.41018e-19 7.90868e-20 7.45478e-20 7.80297e-20 6.06584e-20 3.86007e-20 7.52031e-20 6.62119e-20 4.82907e-20 6.09562e-20 4.46642e-20 2.02834e-20 8.34731e-20 3.02884e-20 3.23124e-20 4.19746e-20 1.50128e-20 1.35203e-20 4.13948e-20 3.12833e-20 1.75234e-20 1.46097e-20 1.57495e-20 2.36673e-20 2.71782e-20 2.41640e-20 3.23389e-20 8.29614e-21 1.48274e-20 9.91921e-21 3.91964e-21 9.10698e-21 2.37223e-21 4.43478e-21 1.71599e-20 1.40506e-20 9.59904e-21 9.50363e-21 9.92871e-21 6.03825e-21 3.19165e-21 1.30227e-20 4.06612e-21 1.43279e-20 3.44889e-21 -4.39882e-23 3.47800e-21 3.17160e-21 5.82670e-21 5.77882e-22 2.72964e-21 3.45238e-21 8.58982e-22 3.55896e-21 8.90746e-22 3.85500e-21 8.71690e-22 3.02609e-21 3.23669e-21 2.66823e-21 8.49815e-22 4.35290e-22 0.00000e+00 0.00000e+00 2.59400e-21 1.54937e-21 3.57979e-21 6.10156e-21 2.52318e-21 5.52834e-21 0.00000e+00 2.47305e-21 4.92753e-21 0.00000e+00 0.00000e+00 2.41769e-21 0.00000e+00 2.38728e-21 2.37217e-21 0.00000e+00 2.34818e-21 4.65483e-21 0.00000e+00 0.00000e+00 0.00000e+00 6.81400e-21 2.24973e-21 0.00000e+00 4.45252e-21 2.21136e-21 4.39868e-21 1.09374e-20 2.17964e-21 4.33095e-21 2.14655e-21 0.00000e+00 4.24647e-21 0.00000e+00 6.29267e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.36463e-17 3.11889e-17 3.98809e-17 4.44189e-17 4.86641e-17 4.07183e-17 3.84548e-17 3.05154e-17 2.36150e-17 2.04008e-17 1.76767e-17 1.64416e-17 1.59625e-17 1.26299e-17 1.06267e-17 8.36157e-18 8.08944e-18 6.65580e-18 6.57169e-18 7.26232e-18 5.56795e-18 5.24545e-18 4.95282e-18 4.49773e-18 4.24583e-18 4.46516e-18 4.21571e-18 3.78697e-18 3.40596e-18 3.20663e-18 3.08553e-18 2.74232e-18 3.10984e-18 3.01516e-18 2.55417e-18 2.66965e-18 2.26249e-18 2.07034e-18 2.06701e-18 2.14123e-18 1.80744e-18 1.74927e-18 1.74786e-18 1.56142e-18 1.67706e-18 1.45992e-18 1.44554e-18 1.71015e-18 1.34540e-18 1.20184e-18 1.28486e-18 1.08584e-18 1.02557e-18 1.02770e-18 1.20803e-18 1.05103e-18 9.68323e-19 8.52014e-19 8.34199e-19 8.12446e-19 8.14546e-19 6.64426e-19 6.65622e-19 6.30303e-19 6.70085e-19 5.96070e-19 5.90940e-19 6.00935e-19 4.76955e-19 6.48249e-19 5.51253e-19 4.69917e-19 5.16589e-19 4.94957e-19 2.85706e-19 3.73815e-19 2.39418e-19 2.60771e-19 2.13951e-19 1.76668e-19 1.94532e-19 8.68528e-20 1.22534e-19 1.48173e-19 8.13800e-20 8.00159e-20 8.14957e-20 6.33518e-20 3.95265e-20 8.19347e-20 6.91961e-20 5.03016e-20 6.13113e-20 4.49356e-20 1.87623e-20 8.40273e-20 3.38720e-20 3.44453e-20 4.40234e-20 1.48650e-20 1.46410e-20 4.36713e-20 3.45329e-20 2.00598e-20 1.56860e-20 1.76846e-20 2.51893e-20 2.97193e-20 2.49159e-20 3.54582e-20 8.91029e-21 1.56310e-20 1.01796e-20 4.37073e-21 8.75682e-21 2.20522e-21 5.13615e-21 1.74404e-20 1.49934e-20 9.71331e-21 9.52591e-21 1.01534e-20 6.32609e-21 3.42998e-21 1.33201e-20 4.22534e-21 1.48424e-20 3.51170e-21 1.12306e-22 4.11333e-21 3.45542e-21 6.10065e-21 7.20434e-22 3.16640e-21 3.80124e-21 1.18648e-21 4.01489e-21 1.00887e-21 4.25531e-21 1.04539e-21 3.18997e-21 3.49503e-21 2.79204e-21 1.01916e-21 5.66123e-22 0.00000e+00 0.00000e+00 2.71437e-21 1.93157e-21 3.95112e-21 6.58901e-21 2.64027e-21 5.88582e-21 0.00000e+00 2.58781e-21 5.15618e-21 0.00000e+00 0.00000e+00 2.52988e-21 0.00000e+00 2.49806e-21 2.48225e-21 0.00000e+00 2.45715e-21 4.87083e-21 0.00000e+00 0.00000e+00 0.00000e+00 7.13019e-21 2.35412e-21 0.00000e+00 4.65913e-21 2.31397e-21 4.60279e-21 1.14449e-20 2.28078e-21 4.53192e-21 2.24616e-21 0.00000e+00 4.44352e-21 0.00000e+00 6.58467e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.04861e-17 2.66057e-17 3.25564e-17 3.58097e-17 3.99623e-17 3.33032e-17 3.05214e-17 2.22868e-17 1.54634e-17 1.27829e-17 1.20618e-17 1.23532e-17 1.27321e-17 1.01896e-17 8.71755e-18 6.87635e-18 6.65580e-18 5.68115e-18 5.49453e-18 6.09875e-18 4.70936e-18 4.43795e-18 4.17540e-18 3.81162e-18 3.59097e-18 3.77388e-18 3.56402e-18 3.18125e-18 2.87888e-18 2.72314e-18 2.61744e-18 2.35589e-18 2.66251e-18 2.58721e-18 2.19037e-18 2.28699e-18 1.95242e-18 1.79837e-18 1.79620e-18 1.86825e-18 1.58065e-18 1.52687e-18 1.53545e-18 1.38615e-18 1.47280e-18 1.29895e-18 1.28217e-18 1.52312e-18 1.21621e-18 1.08573e-18 1.16254e-18 9.91755e-19 9.35618e-19 9.40142e-19 1.09992e-18 9.46877e-19 8.80954e-19 7.82056e-19 7.59442e-19 7.31571e-19 7.46814e-19 6.08831e-19 6.21848e-19 5.80457e-19 6.11027e-19 5.50768e-19 5.40049e-19 5.49243e-19 4.34276e-19 5.97955e-19 4.97670e-19 4.27314e-19 4.65740e-19 4.49213e-19 2.58329e-19 3.36593e-19 2.17313e-19 2.31304e-19 1.93332e-19 1.60299e-19 1.72578e-19 7.53953e-20 1.06303e-19 1.24616e-19 6.77009e-20 6.69180e-20 7.14024e-20 5.24120e-20 2.87029e-20 7.18484e-20 5.69387e-20 4.02809e-20 5.29945e-20 3.40281e-20 1.22023e-20 7.34180e-20 2.77469e-20 2.88473e-20 3.46962e-20 9.96868e-21 1.11376e-20 3.73899e-20 2.85836e-20 1.64008e-20 1.02319e-20 1.43643e-20 1.99407e-20 2.41461e-20 2.03941e-20 2.96688e-20 5.50707e-21 1.24686e-20 6.81580e-21 3.26251e-21 7.21942e-21 1.72606e-21 3.81248e-21 1.46403e-20 1.22050e-20 7.84506e-21 7.61892e-21 8.02635e-21 4.18577e-21 2.83247e-21 1.05980e-20 3.18939e-21 1.26563e-20 2.75190e-21 1.06173e-22 3.27857e-21 2.90313e-21 5.11382e-21 3.99681e-22 2.80428e-21 2.99341e-21 6.67354e-22 3.10061e-21 4.25741e-22 3.24764e-21 5.48593e-22 2.61081e-21 2.80886e-21 2.40967e-21 5.34823e-22 2.77604e-22 0.00000e+00 0.00000e+00 2.34264e-21 1.07159e-21 3.01620e-21 5.29456e-21 2.27868e-21 4.88604e-21 0.00000e+00 2.23341e-21 4.45004e-21 0.00000e+00 0.00000e+00 2.18341e-21 0.00000e+00 2.15595e-21 2.14230e-21 0.00000e+00 2.12064e-21 4.20377e-21 0.00000e+00 0.00000e+00 0.00000e+00 6.15371e-21 2.03173e-21 0.00000e+00 4.02107e-21 1.99707e-21 3.97244e-21 9.87751e-21 1.96842e-21 3.91127e-21 1.93854e-21 0.00000e+00 3.83498e-21 0.00000e+00 5.68290e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.89998e-18 2.33265e-17 2.83405e-17 3.15038e-17 3.49514e-17 2.89361e-17 2.77610e-17 2.09806e-17 1.58171e-17 1.33924e-17 1.22212e-17 1.16641e-17 1.18969e-17 9.61335e-18 8.49645e-18 6.68002e-18 6.57169e-18 5.49453e-18 5.69847e-18 6.14356e-18 4.80071e-18 4.50547e-18 4.32276e-18 3.97665e-18 3.74099e-18 3.97920e-18 3.75865e-18 3.39827e-18 3.16624e-18 2.94983e-18 2.76816e-18 2.56080e-18 2.84061e-18 2.78088e-18 2.37372e-18 2.49079e-18 2.13694e-18 1.94516e-18 1.97841e-18 1.99927e-18 1.70302e-18 1.69849e-18 1.63854e-18 1.47674e-18 1.56445e-18 1.38624e-18 1.38158e-18 1.60365e-18 1.27490e-18 1.15024e-18 1.20596e-18 1.06186e-18 1.00063e-18 9.73359e-19 1.13158e-18 9.86007e-19 9.13339e-19 8.03174e-19 7.92841e-19 7.54249e-19 7.75153e-19 6.59254e-19 6.50211e-19 6.00826e-19 6.15488e-19 5.66792e-19 5.44574e-19 5.54236e-19 4.43465e-19 6.07288e-19 5.03580e-19 4.33756e-19 4.66961e-19 4.54735e-19 2.74740e-19 3.44355e-19 2.23050e-19 2.36359e-19 1.96381e-19 1.67899e-19 1.70400e-19 8.43053e-20 1.14806e-19 1.34688e-19 7.14443e-20 7.78188e-20 7.33651e-20 5.78429e-20 3.72822e-20 7.67494e-20 6.21870e-20 4.63497e-20 5.28646e-20 3.53200e-20 1.40962e-20 7.00868e-20 3.12967e-20 3.04029e-20 3.64608e-20 1.24006e-20 1.34343e-20 4.03001e-20 2.94228e-20 1.90505e-20 1.42602e-20 1.56699e-20 2.12602e-20 2.60735e-20 2.02052e-20 3.04628e-20 8.87540e-21 1.29218e-20 9.43693e-21 3.78665e-21 7.40396e-21 1.65944e-21 5.12140e-21 1.49836e-20 1.30528e-20 7.93206e-21 7.60133e-21 8.36059e-21 5.39075e-21 3.00545e-21 1.10185e-20 3.54576e-21 1.24189e-20 2.80212e-21 3.40478e-22 4.20730e-21 3.07028e-21 5.21294e-21 1.09255e-21 3.08043e-21 3.49095e-21 1.74290e-21 4.21847e-21 1.04240e-21 4.50550e-21 1.37492e-21 2.71306e-21 3.38986e-21 2.34394e-21 1.34040e-21 1.00646e-21 0.00000e+00 0.00000e+00 2.27873e-21 2.92925e-21 4.18186e-21 6.39259e-21 2.21652e-21 5.36662e-21 0.00000e+00 2.17248e-21 4.32864e-21 0.00000e+00 0.00000e+00 2.12384e-21 0.00000e+00 2.09713e-21 2.08386e-21 0.00000e+00 2.06279e-21 4.08909e-21 0.00000e+00 0.00000e+00 0.00000e+00 5.98583e-21 1.97630e-21 0.00000e+00 3.91137e-21 1.94259e-21 3.86407e-21 9.60805e-21 1.91472e-21 3.80457e-21 1.88566e-21 0.00000e+00 3.73036e-21 0.00000e+00 5.52787e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.09065e-17 2.71639e-17 3.29830e-17 3.67081e-17 4.06184e-17 3.33097e-17 3.11487e-17 2.31500e-17 1.68442e-17 1.42605e-17 1.32233e-17 1.30930e-17 1.35577e-17 1.08023e-17 9.33001e-18 7.32798e-18 7.26232e-18 6.09875e-18 6.14356e-18 6.90217e-18 5.26115e-18 4.97245e-18 4.75979e-18 4.35181e-18 4.12814e-18 4.38922e-18 4.13430e-18 3.73908e-18 3.37819e-18 3.21159e-18 3.05906e-18 2.75732e-18 3.10588e-18 3.02791e-18 2.55545e-18 2.68446e-18 2.27478e-18 2.09118e-18 2.09482e-18 2.15946e-18 1.83042e-18 1.77182e-18 1.75671e-18 1.57450e-18 1.67393e-18 1.47384e-18 1.45494e-18 1.71249e-18 1.35703e-18 1.21072e-18 1.29594e-18 1.10679e-18 1.04179e-18 1.04315e-18 1.22935e-18 1.06481e-18 9.85777e-19 8.57459e-19 8.53330e-19 8.20815e-19 8.29840e-19 6.79192e-19 6.85170e-19 6.39836e-19 6.79951e-19 6.10609e-19 5.94782e-19 6.09143e-19 4.84496e-19 6.58155e-19 5.54035e-19 4.72985e-19 5.17856e-19 4.97710e-19 2.88215e-19 3.74677e-19 2.39128e-19 2.56201e-19 2.09559e-19 1.75533e-19 1.91074e-19 8.43152e-20 1.19483e-19 1.41401e-19 7.48496e-20 7.75795e-20 7.94836e-20 6.04879e-20 3.48403e-20 8.16190e-20 6.41833e-20 4.60181e-20 5.72411e-20 3.97500e-20 1.50050e-20 8.09780e-20 3.23381e-20 3.32341e-20 4.07216e-20 1.27720e-20 1.33339e-20 4.23515e-20 3.40016e-20 2.12200e-20 1.30701e-20 1.71418e-20 2.41956e-20 2.89934e-20 2.39167e-20 3.53473e-20 7.66457e-21 1.50154e-20 8.89715e-21 4.30456e-21 8.88154e-21 2.17235e-21 5.16310e-21 1.67194e-20 1.50429e-20 9.19721e-21 8.63635e-21 9.47856e-21 5.43213e-21 3.39849e-21 1.30057e-20 3.96895e-21 1.55260e-20 3.19477e-21 2.47710e-22 4.41733e-21 3.45403e-21 6.44536e-21 5.72867e-22 3.43958e-21 3.87056e-21 1.07162e-21 4.22486e-21 8.81400e-22 4.11416e-21 8.10087e-22 3.23395e-21 3.49562e-21 2.92906e-21 7.89755e-22 5.87517e-22 0.00000e+00 0.00000e+00 2.84758e-21 1.53593e-21 3.82066e-21 6.58942e-21 2.76984e-21 6.01511e-21 0.00000e+00 2.71480e-21 5.40921e-21 0.00000e+00 0.00000e+00 2.65403e-21 0.00000e+00 2.62065e-21 2.60406e-21 0.00000e+00 2.57773e-21 5.10986e-21 0.00000e+00 0.00000e+00 0.00000e+00 7.48009e-21 2.46965e-21 0.00000e+00 4.88777e-21 2.42753e-21 4.82867e-21 1.20065e-20 2.39270e-21 4.75431e-21 2.35638e-21 0.00000e+00 4.66158e-21 0.00000e+00 6.90781e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.98703e-18 1.97427e-17 2.36707e-17 2.62811e-17 2.95005e-17 2.44118e-17 2.30219e-17 1.66151e-17 1.17299e-17 9.56868e-18 9.12313e-18 9.25996e-18 9.81555e-18 8.02911e-18 7.10819e-18 5.59285e-18 5.56795e-18 4.70936e-18 4.80071e-18 5.26115e-18 4.15719e-18 3.87761e-18 3.70462e-18 3.42224e-18 3.22384e-18 3.42185e-18 3.22444e-18 2.92400e-18 2.69949e-18 2.53525e-18 2.38392e-18 2.20239e-18 2.44168e-18 2.39136e-18 2.04429e-18 2.14401e-18 1.84175e-18 1.67489e-18 1.70147e-18 1.72766e-18 1.46771e-18 1.45530e-18 1.41543e-18 1.28354e-18 1.34642e-18 1.19884e-18 1.19254e-18 1.39252e-18 1.11524e-18 9.99617e-19 1.06131e-18 9.35490e-19 8.78676e-19 8.56022e-19 9.99852e-19 8.62498e-19 8.06544e-19 7.16359e-19 7.02510e-19 6.64638e-19 6.92339e-19 5.86189e-19 5.81175e-19 5.35671e-19 5.45702e-19 5.10171e-19 4.87213e-19 4.95967e-19 3.96264e-19 5.49299e-19 4.49043e-19 3.88498e-19 4.17914e-19 4.08337e-19 2.45729e-19 3.05409e-19 1.99644e-19 2.10622e-19 1.78101e-19 1.54099e-19 1.51410e-19 7.37979e-20 1.01140e-19 1.17146e-19 6.44041e-20 6.85026e-20 6.57797e-20 5.02970e-20 3.18430e-20 7.01238e-20 5.44336e-20 4.11099e-20 4.86425e-20 2.93448e-20 1.26135e-20 6.19843e-20 2.88528e-20 2.68369e-20 3.11741e-20 1.01717e-20 1.14723e-20 3.56130e-20 2.76868e-20 1.72685e-20 1.28472e-20 1.50703e-20 1.83540e-20 2.32605e-20 1.73953e-20 2.72326e-20 6.80329e-21 1.09494e-20 7.51159e-21 3.82325e-21 6.58391e-21 1.47529e-21 4.04212e-21 1.25993e-20 1.08283e-20 6.66085e-21 6.21958e-21 7.08140e-21 4.12424e-21 2.49580e-21 9.08450e-21 2.85130e-21 1.06199e-20 2.28283e-21 2.67053e-22 3.41974e-21 2.52812e-21 4.41996e-21 7.45873e-22 2.57904e-21 2.86602e-21 1.23232e-21 3.36232e-21 7.44557e-22 3.50378e-21 9.47987e-22 2.28232e-21 2.73394e-21 2.01547e-21 9.24189e-22 6.91292e-22 0.00000e+00 0.00000e+00 1.95940e-21 1.99977e-21 3.25260e-21 5.15503e-21 1.90591e-21 4.44573e-21 0.00000e+00 1.86804e-21 3.72205e-21 0.00000e+00 0.00000e+00 1.82622e-21 0.00000e+00 1.80325e-21 1.79184e-21 0.00000e+00 1.77372e-21 3.51607e-21 0.00000e+00 0.00000e+00 0.00000e+00 5.14702e-21 1.69935e-21 0.00000e+00 3.36325e-21 1.67037e-21 3.32258e-21 8.26164e-21 1.64641e-21 3.27142e-21 1.62142e-21 0.00000e+00 3.20761e-21 0.00000e+00 4.75323e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.33121e-18 1.84365e-17 2.20945e-17 2.45832e-17 2.76758e-17 2.28092e-17 2.12612e-17 1.53988e-17 1.08804e-17 8.95060e-18 8.71971e-18 8.88966e-18 9.31573e-18 7.58387e-18 6.63699e-18 5.28716e-18 5.24545e-18 4.43795e-18 4.50547e-18 4.97245e-18 3.87761e-18 3.71045e-18 3.52053e-18 3.25641e-18 3.09091e-18 3.25930e-18 3.05231e-18 2.79644e-18 2.57304e-18 2.41770e-18 2.28422e-18 2.10281e-18 2.32253e-18 2.29823e-18 1.96210e-18 2.04282e-18 1.74625e-18 1.60385e-18 1.61871e-18 1.64351e-18 1.40945e-18 1.36328e-18 1.35041e-18 1.22487e-18 1.27968e-18 1.14243e-18 1.12970e-18 1.32251e-18 1.06429e-18 9.45378e-19 1.01053e-18 8.86140e-19 8.23954e-19 8.08730e-19 9.46274e-19 8.11417e-19 7.59675e-19 6.78907e-19 6.52785e-19 6.26086e-19 6.48717e-19 5.43440e-19 5.52127e-19 5.03847e-19 5.23221e-19 4.85386e-19 4.61736e-19 4.68877e-19 3.70854e-19 5.12111e-19 4.21310e-19 3.68332e-19 3.95106e-19 3.81653e-19 2.30806e-19 2.84795e-19 1.87217e-19 1.99225e-19 1.67211e-19 1.45908e-19 1.43539e-19 7.15760e-20 9.64193e-20 1.09247e-19 6.20407e-20 6.25135e-20 6.04512e-20 4.80373e-20 3.05009e-20 6.34974e-20 5.12978e-20 3.80856e-20 4.70513e-20 2.92606e-20 1.29153e-20 5.94606e-20 2.61487e-20 2.53327e-20 2.94153e-20 9.67494e-21 1.02329e-20 3.32096e-20 2.51092e-20 1.49133e-20 1.12446e-20 1.40829e-20 1.68667e-20 2.11923e-20 1.64843e-20 2.50605e-20 6.64419e-21 1.06069e-20 7.04056e-21 3.44721e-21 6.24562e-21 1.39395e-21 4.11036e-21 1.13163e-20 1.06461e-20 6.66280e-21 6.19162e-21 7.03661e-21 4.48719e-21 2.39954e-21 9.08004e-21 2.92296e-21 1.02856e-20 2.26863e-21 2.44968e-22 3.36403e-21 2.42929e-21 4.31716e-21 4.87442e-22 2.40777e-21 2.85680e-21 1.01012e-21 3.07306e-21 9.17780e-22 2.91648e-21 7.53017e-22 2.24046e-21 2.40137e-21 1.92534e-21 7.34121e-22 4.74359e-22 0.00000e+00 0.00000e+00 1.87178e-21 1.30689e-21 2.70803e-21 4.52715e-21 1.82068e-21 4.05060e-21 0.00000e+00 1.78451e-21 3.55561e-21 0.00000e+00 0.00000e+00 1.74456e-21 0.00000e+00 1.72261e-21 1.71171e-21 0.00000e+00 1.69440e-21 3.35883e-21 0.00000e+00 0.00000e+00 0.00000e+00 4.91685e-21 1.62336e-21 0.00000e+00 3.21285e-21 1.59567e-21 3.17400e-21 7.89219e-21 1.57278e-21 3.12513e-21 1.54891e-21 0.00000e+00 3.06417e-21 0.00000e+00 4.54067e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.26461e-18 1.63105e-17 1.93521e-17 2.19855e-17 2.47437e-17 2.04444e-17 1.94632e-17 1.41796e-17 1.03648e-17 8.65449e-18 8.38388e-18 8.30502e-18 8.63577e-18 7.00883e-18 6.23315e-18 4.95296e-18 4.95282e-18 4.17540e-18 4.32276e-18 4.75979e-18 3.70462e-18 3.52053e-18 3.47254e-18 3.19339e-18 3.03322e-18 3.21254e-18 2.99326e-18 2.77155e-18 2.57923e-18 2.43951e-18 2.26060e-18 2.14402e-18 2.32265e-18 2.31654e-18 2.00600e-18 2.08754e-18 1.78625e-18 1.63854e-18 1.66997e-18 1.70543e-18 1.45592e-18 1.43503e-18 1.40478e-18 1.28793e-18 1.32197e-18 1.19342e-18 1.19681e-18 1.38939e-18 1.13964e-18 1.01998e-18 1.07717e-18 9.68618e-19 9.14189e-19 8.81350e-19 1.02826e-18 8.70621e-19 8.32844e-19 7.49405e-19 7.13688e-19 6.75620e-19 7.22948e-19 6.14075e-19 6.28518e-19 5.58542e-19 5.73660e-19 5.50768e-19 5.12323e-19 5.19833e-19 4.09635e-19 5.76581e-19 4.53864e-19 4.07675e-19 4.30044e-19 4.13242e-19 2.62552e-19 3.14231e-19 2.06676e-19 2.14266e-19 1.86449e-19 1.68084e-19 1.52818e-19 8.34891e-20 1.05976e-19 1.14481e-19 6.58758e-20 6.93337e-20 6.32942e-20 5.01601e-20 3.31196e-20 6.99176e-20 5.29774e-20 4.32228e-20 5.08754e-20 2.62126e-20 1.26078e-20 5.84057e-20 2.68653e-20 2.65197e-20 2.71512e-20 1.00012e-20 9.90070e-21 3.55843e-20 2.38081e-20 1.45979e-20 1.12150e-20 1.26436e-20 1.61146e-20 1.96493e-20 1.53753e-20 2.29250e-20 6.41224e-21 9.73378e-21 7.02842e-21 3.31434e-21 6.52856e-21 1.50578e-21 4.20787e-21 1.04573e-20 1.01259e-20 5.82774e-21 5.38371e-21 6.25988e-21 3.92219e-21 2.31669e-21 8.26228e-21 2.63068e-21 9.57996e-21 1.99322e-21 3.87410e-22 3.55597e-21 2.42658e-21 4.06016e-21 5.30521e-22 2.59294e-21 2.77285e-21 1.14062e-21 3.14536e-21 8.34271e-22 2.87401e-21 7.48777e-22 2.07290e-21 2.31913e-21 1.80414e-21 7.29984e-22 5.65464e-22 0.00000e+00 0.00000e+00 1.75395e-21 1.42239e-21 2.66836e-21 4.37239e-21 1.70607e-21 3.85995e-21 0.00000e+00 1.67217e-21 3.33178e-21 0.00000e+00 0.00000e+00 1.63474e-21 0.00000e+00 1.61418e-21 1.60396e-21 0.00000e+00 1.58774e-21 3.14739e-21 0.00000e+00 0.00000e+00 0.00000e+00 4.60733e-21 1.52117e-21 0.00000e+00 3.01060e-21 1.49522e-21 2.97420e-21 7.39537e-21 1.47378e-21 2.92840e-21 1.45140e-21 0.00000e+00 2.87128e-21 0.00000e+00 4.25483e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.36800e-18 1.39866e-17 1.63422e-17 1.87217e-17 2.13379e-17 1.75449e-17 1.67027e-17 1.18966e-17 8.53058e-18 7.06588e-18 7.20346e-18 7.36515e-18 7.67345e-18 6.22948e-18 5.58200e-18 4.43831e-18 4.49773e-18 3.81162e-18 3.97665e-18 4.35181e-18 3.42224e-18 3.25641e-18 3.19339e-18 3.01889e-18 2.83238e-18 3.01952e-18 2.79945e-18 2.61687e-18 2.45244e-18 2.32787e-18 2.15687e-18 2.06504e-18 2.21953e-18 2.23000e-18 1.95169e-18 2.02118e-18 1.73958e-18 1.60730e-18 1.64053e-18 1.66640e-18 1.42528e-18 1.41095e-18 1.37736e-18 1.27704e-18 1.29621e-18 1.18374e-18 1.18520e-18 1.37141e-18 1.13571e-18 1.01139e-18 1.06870e-18 9.78246e-19 9.09305e-19 8.70290e-19 1.01439e-18 8.65260e-19 8.27685e-19 7.46280e-19 7.12787e-19 6.68854e-19 7.28550e-19 6.28038e-19 6.39412e-19 5.59306e-19 5.70156e-19 5.54251e-19 5.09561e-19 5.15755e-19 4.02896e-19 5.77347e-19 4.48831e-19 4.03941e-19 4.26104e-19 4.13133e-19 2.65756e-19 3.08251e-19 2.07939e-19 2.14615e-19 1.87319e-19 1.71059e-19 1.49063e-19 8.59913e-20 1.07920e-19 1.14817e-19 6.93531e-20 7.05184e-20 6.30383e-20 5.10592e-20 3.50294e-20 7.12421e-20 5.57078e-20 4.42105e-20 5.07092e-20 2.58254e-20 1.20918e-20 5.53290e-20 2.84832e-20 2.65177e-20 2.72197e-20 9.69106e-21 1.01362e-20 3.61716e-20 2.27898e-20 1.42962e-20 1.18125e-20 1.32884e-20 1.57630e-20 1.94316e-20 1.43469e-20 2.26984e-20 6.96000e-21 9.57625e-21 6.84195e-21 3.40491e-21 5.32392e-21 1.09516e-21 4.29529e-21 9.36929e-21 9.52051e-21 5.52363e-21 5.27834e-21 6.09342e-21 4.43081e-21 2.18143e-21 7.71159e-21 2.61453e-21 8.27455e-21 1.94754e-21 3.83323e-22 3.45046e-21 2.26820e-21 3.55652e-21 5.90223e-22 2.35814e-21 2.70364e-21 1.30118e-21 2.97524e-21 1.09184e-21 2.72278e-21 9.07864e-22 1.91366e-21 2.11454e-21 1.54652e-21 8.85083e-22 5.67259e-22 0.00000e+00 0.00000e+00 1.50350e-21 1.58246e-21 2.52753e-21 3.98717e-21 1.46245e-21 3.42692e-21 0.00000e+00 1.43339e-21 2.85602e-21 0.00000e+00 0.00000e+00 1.40130e-21 0.00000e+00 1.38368e-21 1.37492e-21 0.00000e+00 1.36102e-21 2.69796e-21 0.00000e+00 0.00000e+00 0.00000e+00 3.94943e-21 1.30395e-21 0.00000e+00 2.58070e-21 1.28171e-21 2.54950e-21 6.33935e-21 1.26333e-21 2.51024e-21 1.24415e-21 0.00000e+00 2.46127e-21 0.00000e+00 3.64726e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.24929e-18 1.39959e-17 1.65208e-17 1.87746e-17 2.11879e-17 1.76051e-17 1.64275e-17 1.13972e-17 7.80098e-18 6.25708e-18 6.45290e-18 6.76657e-18 7.27316e-18 5.88725e-18 5.23729e-18 4.21876e-18 4.24583e-18 3.59097e-18 3.74099e-18 4.12814e-18 3.22384e-18 3.09091e-18 3.03322e-18 2.83238e-18 2.76919e-18 2.91316e-18 2.70269e-18 2.52799e-18 2.38633e-18 2.25224e-18 2.09801e-18 2.00206e-18 2.15005e-18 2.17084e-18 1.92017e-18 1.96945e-18 1.69695e-18 1.55868e-18 1.58334e-18 1.61405e-18 1.39496e-18 1.36175e-18 1.33356e-18 1.21951e-18 1.23262e-18 1.11837e-18 1.11269e-18 1.27916e-18 1.05113e-18 9.39341e-19 9.93220e-19 8.97176e-19 8.28806e-19 7.98934e-19 9.26474e-19 7.85417e-19 7.50108e-19 6.79958e-19 6.35801e-19 6.08570e-19 6.51132e-19 5.58837e-19 5.73164e-19 5.03654e-19 5.18398e-19 5.04788e-19 4.63725e-19 4.64288e-19 3.64337e-19 5.15737e-19 4.04341e-19 3.69085e-19 3.87438e-19 3.72476e-19 2.41167e-19 2.81218e-19 1.86804e-19 1.95983e-19 1.71163e-19 1.58019e-19 1.39165e-19 8.09688e-20 9.97755e-20 1.07102e-19 6.63236e-20 6.54087e-20 5.84474e-20 4.87281e-20 3.56747e-20 6.39549e-20 5.25665e-20 4.33576e-20 4.95004e-20 2.69848e-20 1.54186e-20 5.24403e-20 2.59094e-20 2.46161e-20 2.61798e-20 1.12302e-20 9.67316e-21 3.34581e-20 2.16843e-20 1.30615e-20 1.27018e-20 1.26676e-20 1.53776e-20 1.83640e-20 1.44025e-20 2.08464e-20 7.44690e-21 9.44085e-21 7.64452e-21 3.62379e-21 5.84405e-21 1.44907e-21 4.13582e-21 9.23097e-21 9.32525e-21 5.76662e-21 5.34397e-21 6.37186e-21 4.70750e-21 1.99493e-21 7.88990e-21 2.71266e-21 8.39000e-21 1.90266e-21 2.90473e-22 3.22738e-21 2.06699e-21 3.65274e-21 4.97469e-22 2.03290e-21 2.65656e-21 1.14939e-21 2.89228e-21 1.25478e-21 2.53137e-21 8.46017e-22 1.92578e-21 2.01419e-21 1.53298e-21 8.24792e-22 5.61925e-22 0.00000e+00 0.00000e+00 1.49034e-21 1.33378e-21 2.35010e-21 3.79765e-21 1.44965e-21 3.32053e-21 0.00000e+00 1.42085e-21 2.83103e-21 0.00000e+00 0.00000e+00 1.38904e-21 0.00000e+00 1.37157e-21 1.36289e-21 0.00000e+00 1.34911e-21 2.67435e-21 0.00000e+00 0.00000e+00 0.00000e+00 3.91486e-21 1.29254e-21 0.00000e+00 2.55812e-21 1.27050e-21 2.52718e-21 6.28387e-21 1.25227e-21 2.48827e-21 1.23326e-21 0.00000e+00 2.43974e-21 0.00000e+00 3.61534e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.50386e-18 1.41379e-17 1.63776e-17 1.85771e-17 2.07258e-17 1.68067e-17 1.60053e-17 1.12527e-17 8.02774e-18 6.63443e-18 6.78549e-18 7.01339e-18 7.56449e-18 6.10483e-18 5.49247e-18 4.38166e-18 4.46516e-18 3.77388e-18 3.97920e-18 4.38922e-18 3.42185e-18 3.25930e-18 3.21254e-18 3.01952e-18 2.91316e-18 3.13676e-18 2.89571e-18 2.70164e-18 2.53542e-18 2.41883e-18 2.24182e-18 2.14748e-18 2.31212e-18 2.33409e-18 2.04333e-18 2.11517e-18 1.81409e-18 1.68481e-18 1.70168e-18 1.73449e-18 1.49466e-18 1.46869e-18 1.42536e-18 1.30801e-18 1.32742e-18 1.20624e-18 1.19740e-18 1.37826e-18 1.13446e-18 1.01497e-18 1.06897e-18 9.68873e-19 8.94638e-19 8.61884e-19 1.00213e-18 8.57226e-19 8.13524e-19 7.26671e-19 6.99933e-19 6.59483e-19 7.08647e-19 6.09847e-19 6.18921e-19 5.44593e-19 5.54653e-19 5.36449e-19 4.94733e-19 5.00489e-19 3.93651e-19 5.58932e-19 4.36628e-19 3.91823e-19 4.15107e-19 4.02464e-19 2.55742e-19 3.00621e-19 2.00365e-19 2.06862e-19 1.80329e-19 1.63277e-19 1.45565e-19 8.13313e-20 1.02926e-19 1.11916e-19 6.57885e-20 6.76047e-20 6.14021e-20 4.95430e-20 3.28641e-20 6.86343e-20 5.28169e-20 4.19468e-20 4.89152e-20 2.55463e-20 1.18870e-20 5.39247e-20 2.74289e-20 2.56491e-20 2.69968e-20 9.71542e-21 9.80742e-21 3.51152e-20 2.33795e-20 1.46879e-20 1.15896e-20 1.34836e-20 1.60756e-20 1.98647e-20 1.49113e-20 2.33113e-20 6.96559e-21 9.79574e-21 6.98044e-21 3.61535e-21 5.76859e-21 1.24736e-21 4.34853e-21 9.99120e-21 9.93220e-21 5.90093e-21 5.38279e-21 6.39727e-21 4.35391e-21 2.17849e-21 8.08146e-21 2.69274e-21 9.13986e-21 1.90213e-21 3.87320e-22 3.57530e-21 2.28888e-21 3.97358e-21 5.69859e-22 2.41886e-21 2.82735e-21 1.26149e-21 3.21514e-21 1.12682e-21 2.84803e-21 8.65793e-22 2.05253e-21 2.25658e-21 1.70588e-21 8.44067e-22 6.48403e-22 0.00000e+00 0.00000e+00 1.65843e-21 1.52786e-21 2.64403e-21 4.25471e-21 1.61315e-21 3.70924e-21 0.00000e+00 1.58110e-21 3.15033e-21 0.00000e+00 0.00000e+00 1.54570e-21 0.00000e+00 1.52626e-21 1.51660e-21 0.00000e+00 1.50127e-21 2.97598e-21 0.00000e+00 0.00000e+00 0.00000e+00 4.35640e-21 1.43832e-21 0.00000e+00 2.84664e-21 1.41379e-21 2.81222e-21 6.99260e-21 1.39351e-21 2.76891e-21 1.37236e-21 0.00000e+00 2.71490e-21 0.00000e+00 4.02310e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.60493e-18 1.43315e-17 1.66848e-17 1.87466e-17 2.06542e-17 1.67687e-17 1.58655e-17 1.12583e-17 8.11048e-18 6.60816e-18 6.56775e-18 6.63903e-18 7.20457e-18 5.79044e-18 5.21381e-18 4.12317e-18 4.21571e-18 3.56402e-18 3.75865e-18 4.13430e-18 3.22444e-18 3.05231e-18 2.99326e-18 2.79945e-18 2.70269e-18 2.89571e-18 2.73991e-18 2.49671e-18 2.35945e-18 2.23241e-18 2.07543e-18 1.96901e-18 2.14067e-18 2.13038e-18 1.84990e-18 1.92816e-18 1.65579e-18 1.51806e-18 1.53301e-18 1.55491e-18 1.33521e-18 1.32846e-18 1.27200e-18 1.15259e-18 1.18528e-18 1.06385e-18 1.06186e-18 1.21399e-18 9.74382e-19 8.79893e-19 9.27297e-19 8.25973e-19 7.69282e-19 7.45241e-19 8.65743e-19 7.49020e-19 6.97585e-19 6.16018e-19 6.06911e-19 5.75834e-19 5.97525e-19 5.15672e-19 5.12548e-19 4.67571e-19 4.73632e-19 4.50649e-19 4.23032e-19 4.26537e-19 3.41958e-19 4.71318e-19 3.82853e-19 3.37518e-19 3.60214e-19 3.51369e-19 2.20807e-19 2.64721e-19 1.73399e-19 1.82964e-19 1.56898e-19 1.38725e-19 1.30985e-19 7.13397e-20 9.24253e-20 1.06395e-19 6.04665e-20 6.33348e-20 5.83488e-20 4.77888e-20 3.34951e-20 6.12962e-20 5.03161e-20 4.10699e-20 4.46248e-20 2.88513e-20 1.52814e-20 5.20393e-20 2.59534e-20 2.37943e-20 2.88067e-20 1.19844e-20 1.07433e-20 3.16984e-20 2.38816e-20 1.42722e-20 1.40354e-20 1.36317e-20 1.67904e-20 2.03203e-20 1.53513e-20 2.28850e-20 7.96026e-21 1.00364e-20 8.36168e-21 3.93998e-21 5.89229e-21 1.49594e-21 4.07516e-21 1.03701e-20 9.67888e-21 5.99375e-21 5.56420e-21 6.61426e-21 4.75729e-21 2.10829e-21 8.27614e-21 2.82351e-21 8.89146e-21 2.05624e-21 2.39361e-22 3.18848e-21 2.14395e-21 3.85419e-21 7.59285e-22 2.06503e-21 2.71449e-21 1.34670e-21 3.16311e-21 1.17796e-21 3.15557e-21 1.08398e-21 2.03706e-21 2.37976e-21 1.65263e-21 1.05678e-21 7.58024e-22 0.00000e+00 0.00000e+00 1.60666e-21 2.03573e-21 2.92893e-21 4.48772e-21 1.56279e-21 3.77420e-21 0.00000e+00 1.53174e-21 3.05198e-21 0.00000e+00 0.00000e+00 1.49745e-21 0.00000e+00 1.47862e-21 1.46926e-21 0.00000e+00 1.45440e-21 2.88308e-21 0.00000e+00 0.00000e+00 0.00000e+00 4.22041e-21 1.39342e-21 0.00000e+00 2.75777e-21 1.36965e-21 2.72442e-21 6.77431e-21 1.35001e-21 2.68247e-21 1.32951e-21 0.00000e+00 2.63015e-21 0.00000e+00 3.89751e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.40937e-18 1.14362e-17 1.33431e-17 1.51804e-17 1.71592e-17 1.40725e-17 1.34232e-17 9.22078e-18 6.34490e-18 5.13239e-18 5.49315e-18 5.83344e-18 6.30225e-18 5.15259e-18 4.63268e-18 3.69327e-18 3.78697e-18 3.18125e-18 3.39827e-18 3.73908e-18 2.92400e-18 2.79644e-18 2.77155e-18 2.61687e-18 2.52799e-18 2.70164e-18 2.49671e-18 2.39728e-18 2.24528e-18 2.12453e-18 1.96274e-18 1.88101e-18 2.01682e-18 2.04351e-18 1.80452e-18 1.86377e-18 1.60108e-18 1.47098e-18 1.49712e-18 1.51293e-18 1.30823e-18 1.28943e-18 1.24584e-18 1.14732e-18 1.15731e-18 1.05977e-18 1.05369e-18 1.20660e-18 1.00312e-18 8.95713e-19 9.41748e-19 8.60633e-19 7.90692e-19 7.56405e-19 8.78789e-19 7.55622e-19 7.16975e-19 6.44910e-19 6.14691e-19 5.77610e-19 6.28003e-19 5.48303e-19 5.55418e-19 4.83318e-19 4.90347e-19 4.80138e-19 4.37333e-19 4.40131e-19 3.42257e-19 4.91892e-19 3.79077e-19 3.45214e-19 3.63097e-19 3.51331e-19 2.29175e-19 2.64240e-19 1.77257e-19 1.82562e-19 1.60936e-19 1.47828e-19 1.27251e-19 7.54651e-20 9.31374e-20 9.85695e-20 6.02508e-20 6.09651e-20 5.33970e-20 4.43674e-20 3.11606e-20 5.98427e-20 4.80659e-20 3.87611e-20 4.36870e-20 2.28408e-20 1.16850e-20 4.52963e-20 2.33789e-20 2.22159e-20 2.30597e-20 9.09142e-21 8.42569e-21 3.05334e-20 1.87585e-20 1.15690e-20 1.05298e-20 1.11985e-20 1.37532e-20 1.65496e-20 1.24780e-20 1.91767e-20 6.72510e-21 8.42292e-21 6.50115e-21 3.14108e-21 4.90958e-21 1.08790e-21 3.86325e-21 8.16224e-21 8.40480e-21 5.14952e-21 4.66934e-21 5.59115e-21 4.20655e-21 1.81443e-21 7.07796e-21 2.42808e-21 7.57528e-21 1.66768e-21 3.12464e-22 3.05556e-21 1.83804e-21 3.33883e-21 5.35258e-22 1.86862e-21 2.44727e-21 1.16775e-21 2.79577e-21 1.16845e-21 2.45569e-21 8.43673e-22 1.74237e-21 1.90436e-21 1.38938e-21 8.22504e-22 6.25344e-22 0.00000e+00 0.00000e+00 1.35072e-21 1.43509e-21 2.27958e-21 3.59087e-21 1.31385e-21 3.08308e-21 0.00000e+00 1.28774e-21 2.56582e-21 0.00000e+00 0.00000e+00 1.25891e-21 0.00000e+00 1.24308e-21 1.23521e-21 0.00000e+00 1.22272e-21 2.42382e-21 0.00000e+00 0.00000e+00 0.00000e+00 3.54812e-21 1.17146e-21 0.00000e+00 2.31847e-21 1.15148e-21 2.29044e-21 5.69520e-21 1.13496e-21 2.25517e-21 1.11773e-21 0.00000e+00 2.21118e-21 0.00000e+00 3.27666e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.85491e-18 1.03518e-17 1.14871e-17 1.28188e-17 1.47325e-17 1.22028e-17 1.14519e-17 7.16140e-18 4.43001e-18 3.38406e-18 4.27549e-18 4.80660e-18 5.33308e-18 4.44559e-18 4.16530e-18 3.31724e-18 3.40596e-18 2.87888e-18 3.16624e-18 3.37819e-18 2.69949e-18 2.57304e-18 2.57923e-18 2.45244e-18 2.38633e-18 2.53542e-18 2.35945e-18 2.24528e-18 2.22871e-18 2.05276e-18 1.86770e-18 1.85694e-18 1.95191e-18 1.97296e-18 1.78270e-18 1.83184e-18 1.59818e-18 1.45603e-18 1.50647e-18 1.50959e-18 1.30913e-18 1.32108e-18 1.25362e-18 1.16129e-18 1.15828e-18 1.06186e-18 1.07711e-18 1.21834e-18 1.01170e-18 9.06996e-19 9.49770e-19 8.89481e-19 8.22994e-19 7.70193e-19 8.87703e-19 7.50193e-19 7.18943e-19 6.61560e-19 6.08848e-19 5.76457e-19 6.38650e-19 5.71369e-19 5.70373e-19 4.96667e-19 4.90102e-19 4.96481e-19 4.45014e-19 4.43545e-19 3.45082e-19 5.05954e-19 3.79555e-19 3.52431e-19 3.65583e-19 3.52771e-19 2.38152e-19 2.68481e-19 1.80980e-19 1.86300e-19 1.67021e-19 1.57011e-19 1.25211e-19 8.36524e-20 9.78903e-20 1.01243e-19 6.35513e-20 6.49643e-20 5.34112e-20 4.54644e-20 3.44822e-20 6.15985e-20 5.06091e-20 4.20459e-20 4.47807e-20 2.17882e-20 1.18340e-20 4.32833e-20 2.44575e-20 2.20436e-20 2.14119e-20 9.19406e-21 9.02815e-21 3.26640e-20 1.61824e-20 1.10672e-20 1.16161e-20 1.05101e-20 1.25223e-20 1.54166e-20 1.07687e-20 1.69726e-20 7.90240e-21 7.65564e-21 7.19260e-21 2.93268e-21 4.00355e-21 7.70300e-22 3.81073e-21 7.53852e-21 7.47602e-21 4.66836e-21 4.38217e-21 5.17618e-21 4.56065e-21 1.59409e-21 6.29751e-21 2.35073e-21 6.00804e-21 1.56942e-21 2.88570e-22 2.82083e-21 1.61845e-21 2.71521e-21 9.36904e-22 1.54601e-21 2.26233e-21 1.61662e-21 2.85152e-21 1.33421e-21 2.91112e-21 1.30015e-21 1.51003e-21 1.97266e-21 1.08560e-21 1.26752e-21 9.30476e-22 0.00000e+00 0.00000e+00 1.05540e-21 2.51195e-21 2.70090e-21 3.72146e-21 1.02659e-21 2.86141e-21 0.00000e+00 1.00619e-21 2.00482e-21 0.00000e+00 0.00000e+00 9.83665e-22 0.00000e+00 9.71293e-22 9.65145e-22 0.00000e+00 9.55386e-22 1.89387e-21 0.00000e+00 0.00000e+00 0.00000e+00 2.77236e-21 9.15329e-22 0.00000e+00 1.81156e-21 8.99717e-22 1.78966e-21 4.45000e-21 8.86811e-22 1.76210e-21 8.73349e-22 0.00000e+00 1.72773e-21 0.00000e+00 2.56025e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.20635e-18 9.26304e-18 1.04322e-17 1.20737e-17 1.36103e-17 1.10894e-17 1.06179e-17 7.06071e-18 4.83664e-18 3.87938e-18 4.45847e-18 4.79940e-18 5.19897e-18 4.22282e-18 3.89516e-18 3.10834e-18 3.20663e-18 2.72314e-18 2.94983e-18 3.21159e-18 2.53525e-18 2.41770e-18 2.43951e-18 2.32787e-18 2.25224e-18 2.41883e-18 2.23241e-18 2.12453e-18 2.05276e-18 1.97549e-18 1.78318e-18 1.78380e-18 1.85537e-18 1.89906e-18 1.70716e-18 1.76331e-18 1.52491e-18 1.41751e-18 1.44661e-18 1.47255e-18 1.27605e-18 1.28105e-18 1.22404e-18 1.14424e-18 1.13318e-18 1.04792e-18 1.05743e-18 1.19957e-18 1.01602e-18 9.04782e-19 9.54701e-19 8.87077e-19 8.25210e-19 7.80386e-19 9.00540e-19 7.62037e-19 7.34181e-19 6.73722e-19 6.27760e-19 5.86294e-19 6.54276e-19 5.82061e-19 5.92037e-19 5.12264e-19 5.06381e-19 5.10921e-19 4.57371e-19 4.57015e-19 3.56493e-19 5.22463e-19 3.87293e-19 3.61330e-19 3.74593e-19 3.62358e-19 2.43642e-19 2.72530e-19 1.84717e-19 1.86730e-19 1.71610e-19 1.59370e-19 1.28321e-19 8.21021e-20 9.77253e-20 9.86911e-20 6.16961e-20 6.29063e-20 5.43750e-20 4.47016e-20 3.12374e-20 6.19420e-20 4.76101e-20 4.03275e-20 4.58117e-20 2.00498e-20 1.10029e-20 4.37612e-20 2.35817e-20 2.17230e-20 2.07365e-20 8.21863e-21 8.01018e-21 3.16561e-20 1.76249e-20 1.03489e-20 1.03193e-20 1.09319e-20 1.18224e-20 1.49772e-20 1.05960e-20 1.68074e-20 6.41867e-21 7.14596e-21 6.06497e-21 2.99209e-21 4.34966e-21 8.50348e-22 3.63593e-21 7.10392e-21 7.33408e-21 4.45877e-21 3.99200e-21 4.95848e-21 3.73374e-21 1.63388e-21 5.92404e-21 2.07980e-21 6.16060e-21 1.42259e-21 3.59924e-22 2.88202e-21 1.68845e-21 2.75685e-21 5.85940e-22 1.79131e-21 2.19596e-21 1.24653e-21 2.57809e-21 1.08589e-21 2.29438e-21 8.76444e-22 1.47322e-21 1.69839e-21 1.13872e-21 8.54450e-22 6.37420e-22 0.00000e+00 0.00000e+00 1.10704e-21 1.57098e-21 2.12943e-21 3.20301e-21 1.07682e-21 2.65531e-21 0.00000e+00 1.05543e-21 2.10292e-21 0.00000e+00 0.00000e+00 1.03180e-21 0.00000e+00 1.01882e-21 1.01237e-21 0.00000e+00 1.00214e-21 1.98654e-21 0.00000e+00 0.00000e+00 0.00000e+00 2.90801e-21 9.60118e-22 0.00000e+00 1.90021e-21 9.43742e-22 1.87723e-21 4.66774e-21 9.30204e-22 1.84832e-21 9.16084e-22 0.00000e+00 1.81227e-21 0.00000e+00 2.68553e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.51698e-18 9.88021e-18 1.15216e-17 1.31571e-17 1.47151e-17 1.20251e-17 1.13025e-17 7.80228e-18 5.43939e-18 4.46703e-18 4.71635e-18 4.97473e-18 5.29185e-18 4.20558e-18 3.77242e-18 3.00450e-18 3.08553e-18 2.61744e-18 2.76816e-18 3.05906e-18 2.38392e-18 2.28422e-18 2.26060e-18 2.15687e-18 2.09801e-18 2.24182e-18 2.07543e-18 1.96274e-18 1.86770e-18 1.78318e-18 1.66700e-18 1.59855e-18 1.71461e-18 1.73847e-18 1.55838e-18 1.59547e-18 1.38244e-18 1.28438e-18 1.30236e-18 1.33490e-18 1.15110e-18 1.14083e-18 1.10540e-18 1.02223e-18 1.02454e-18 9.42804e-19 9.34919e-19 1.07208e-18 8.89673e-19 7.98161e-19 8.39420e-19 7.68101e-19 7.05590e-19 6.78023e-19 7.84033e-19 6.71854e-19 6.39962e-19 5.76343e-19 5.44863e-19 5.15601e-19 5.62168e-19 4.90017e-19 4.99270e-19 4.32406e-19 4.42588e-19 4.33875e-19 3.94088e-19 3.94325e-19 3.06758e-19 4.42684e-19 3.38904e-19 3.10115e-19 3.28163e-19 3.17579e-19 2.07672e-19 2.38111e-19 1.61081e-19 1.65400e-19 1.45426e-19 1.34042e-19 1.16336e-19 6.98546e-20 8.48589e-20 9.01704e-20 5.71758e-20 5.50614e-20 4.90478e-20 4.09480e-20 2.98326e-20 5.38026e-20 4.53879e-20 3.67728e-20 4.01068e-20 2.18330e-20 1.13701e-20 4.00791e-20 2.13920e-20 2.01259e-20 2.15989e-20 9.15509e-21 7.71388e-21 2.79373e-20 1.64179e-20 1.01035e-20 1.01348e-20 9.79075e-21 1.26697e-20 1.46256e-20 1.13946e-20 1.68798e-20 6.23570e-21 7.75053e-21 6.06223e-21 2.84710e-21 3.89381e-21 9.86406e-22 3.40804e-21 7.10806e-21 7.37019e-21 4.48677e-21 4.32964e-21 5.01302e-21 4.08288e-21 1.58593e-21 6.26705e-21 2.22500e-21 6.31425e-21 1.55930e-21 2.27518e-22 2.57776e-21 1.62847e-21 2.78898e-21 4.61946e-22 1.55722e-21 2.14249e-21 1.02921e-21 2.32015e-21 1.13363e-21 2.06792e-21 7.87427e-22 1.51204e-21 1.59308e-21 1.14916e-21 7.67672e-22 4.86363e-22 0.00000e+00 0.00000e+00 1.11720e-21 1.23853e-21 1.91956e-21 3.00399e-21 1.08670e-21 2.56681e-21 0.00000e+00 1.06510e-21 2.12221e-21 0.00000e+00 0.00000e+00 1.04126e-21 0.00000e+00 1.02816e-21 1.02166e-21 0.00000e+00 1.01133e-21 2.00476e-21 0.00000e+00 0.00000e+00 0.00000e+00 2.93468e-21 9.68922e-22 0.00000e+00 1.91763e-21 9.52396e-22 1.89444e-21 4.71055e-21 9.38734e-22 1.86527e-21 9.24484e-22 0.00000e+00 1.82889e-21 0.00000e+00 2.71015e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.59490e-18 8.04981e-18 8.89876e-18 1.03960e-17 1.19892e-17 9.99180e-18 9.26874e-18 5.74728e-18 3.50389e-18 2.63083e-18 3.52309e-18 4.00474e-18 4.37719e-18 3.56160e-18 3.33209e-18 2.65060e-18 2.74232e-18 2.35589e-18 2.56080e-18 2.75732e-18 2.20239e-18 2.10281e-18 2.14402e-18 2.06504e-18 2.00206e-18 2.14748e-18 1.96901e-18 1.88101e-18 1.85694e-18 1.78380e-18 1.59855e-18 1.66081e-18 1.68337e-18 1.73737e-18 1.58702e-18 1.62698e-18 1.42075e-18 1.32807e-18 1.35870e-18 1.39211e-18 1.20576e-18 1.22212e-18 1.16541e-18 1.10444e-18 1.07470e-18 1.00451e-18 1.01845e-18 1.15336e-18 9.93003e-19 8.81361e-19 9.28510e-19 8.76012e-19 8.19666e-19 7.66554e-19 8.80996e-19 7.34575e-19 7.17059e-19 6.66533e-19 6.09030e-19 5.66558e-19 6.47346e-19 5.79739e-19 5.94671e-19 5.08173e-19 4.94543e-19 5.09593e-19 4.50135e-19 4.48314e-19 3.48390e-19 5.21170e-19 3.73100e-19 3.54818e-19 3.64255e-19 3.51521e-19 2.40688e-19 2.65266e-19 1.80983e-19 1.79287e-19 1.70136e-19 1.59681e-19 1.21853e-19 8.12504e-20 9.42807e-20 9.07961e-20 5.79836e-20 5.93727e-20 5.04933e-20 4.06330e-20 2.74645e-20 5.95236e-20 4.31066e-20 3.76948e-20 4.40234e-20 1.50473e-20 8.31695e-21 3.87490e-20 2.12587e-20 1.95592e-20 1.63322e-20 6.08285e-21 6.47120e-21 2.97776e-20 1.46673e-20 8.05313e-21 8.25557e-21 9.12121e-21 9.06624e-21 1.20988e-20 8.07141e-21 1.35172e-20 5.04188e-21 5.45542e-21 4.60981e-21 2.43352e-21 3.43666e-21 5.63701e-22 3.00589e-21 5.52795e-21 5.78284e-21 3.41883e-21 2.99596e-21 3.77734e-21 2.75280e-21 1.35027e-21 4.50011e-21 1.54501e-21 4.68247e-21 1.07889e-21 3.63191e-22 2.44028e-21 1.41720e-21 2.10178e-21 5.10957e-22 1.59450e-21 1.74594e-21 1.09115e-21 2.12253e-21 8.21165e-22 1.87332e-21 7.23105e-22 1.11845e-21 1.35604e-21 8.69314e-22 7.04957e-22 5.55816e-22 0.00000e+00 0.00000e+00 8.45130e-22 1.36994e-21 1.73849e-21 2.55757e-21 8.22057e-22 2.08260e-21 0.00000e+00 8.05724e-22 1.60540e-21 0.00000e+00 0.00000e+00 7.87686e-22 0.00000e+00 7.77779e-22 7.72856e-22 0.00000e+00 7.65042e-22 1.51655e-21 0.00000e+00 0.00000e+00 0.00000e+00 2.22001e-21 7.32965e-22 0.00000e+00 1.45064e-21 7.20463e-22 1.43310e-21 3.56341e-21 7.10129e-22 1.41103e-21 6.99349e-22 0.00000e+00 1.38351e-21 0.00000e+00 2.05016e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.77584e-18 1.02867e-17 1.16170e-17 1.31617e-17 1.46167e-17 1.18061e-17 1.10648e-17 7.40322e-18 5.02903e-18 4.11314e-18 4.55766e-18 4.86134e-18 5.25444e-18 4.17526e-18 3.81587e-18 3.01044e-18 3.10984e-18 2.66251e-18 2.84061e-18 3.10588e-18 2.44168e-18 2.32253e-18 2.32265e-18 2.21953e-18 2.15005e-18 2.31212e-18 2.14067e-18 2.01682e-18 1.95191e-18 1.85537e-18 1.71461e-18 1.68337e-18 1.80772e-18 1.81703e-18 1.63262e-18 1.67178e-18 1.46619e-18 1.35654e-18 1.38402e-18 1.41745e-18 1.22127e-18 1.22545e-18 1.17828e-18 1.09411e-18 1.09725e-18 1.01116e-18 1.01117e-18 1.15618e-18 9.60072e-19 8.65414e-19 9.06333e-19 8.35652e-19 7.75758e-19 7.38703e-19 8.51441e-19 7.26666e-19 6.91976e-19 6.25324e-19 5.89117e-19 5.54512e-19 6.08865e-19 5.34414e-19 5.39325e-19 4.70459e-19 4.73993e-19 4.67794e-19 4.25236e-19 4.24565e-19 3.31775e-19 4.82203e-19 3.63239e-19 3.33150e-19 3.51880e-19 3.39758e-19 2.21169e-19 2.57048e-19 1.71849e-19 1.74797e-19 1.54957e-19 1.41821e-19 1.22334e-19 7.45670e-20 8.86249e-20 9.29246e-20 5.69551e-20 5.71640e-20 5.08359e-20 4.13386e-20 2.81627e-20 5.71645e-20 4.55417e-20 3.68394e-20 4.04300e-20 2.02129e-20 9.12869e-21 4.17073e-20 2.15063e-20 2.06674e-20 2.10121e-20 7.97998e-21 7.76287e-21 2.96913e-20 1.57865e-20 1.03346e-20 9.04784e-21 9.14771e-21 1.24660e-20 1.46523e-20 1.12062e-20 1.71618e-20 6.18985e-21 7.69393e-21 5.89076e-21 2.53743e-21 3.72874e-21 8.54321e-22 3.51371e-21 7.54841e-21 7.61471e-21 4.55247e-21 4.28288e-21 4.86580e-21 3.82308e-21 1.64452e-21 6.34140e-21 2.19547e-21 6.67731e-21 1.52563e-21 2.83217e-22 2.74829e-21 1.75157e-21 2.95635e-21 6.38613e-22 1.76340e-21 2.18967e-21 1.21022e-21 2.62368e-21 1.04445e-21 2.48488e-21 9.11674e-22 1.54690e-21 1.83562e-21 1.22580e-21 8.88793e-22 6.88932e-22 0.00000e+00 0.00000e+00 1.19170e-21 1.71220e-21 2.30622e-21 3.46183e-21 1.15916e-21 2.86522e-21 0.00000e+00 1.13613e-21 2.26373e-21 0.00000e+00 0.00000e+00 1.11070e-21 0.00000e+00 1.09673e-21 1.08979e-21 0.00000e+00 1.07877e-21 2.13845e-21 0.00000e+00 0.00000e+00 0.00000e+00 3.13039e-21 1.03354e-21 0.00000e+00 2.04551e-21 1.01591e-21 2.02078e-21 5.02468e-21 1.00134e-21 1.98966e-21 9.86136e-22 0.00000e+00 1.95085e-21 0.00000e+00 2.89089e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.10456e-18 8.90260e-18 9.99098e-18 1.16413e-17 1.32859e-17 1.09063e-17 1.02193e-17 6.54542e-18 4.12761e-18 3.19979e-18 3.94661e-18 4.49051e-18 4.94306e-18 3.97248e-18 3.64587e-18 2.92570e-18 3.01516e-18 2.58721e-18 2.78088e-18 3.02791e-18 2.39136e-18 2.29823e-18 2.31654e-18 2.23000e-18 2.17084e-18 2.33409e-18 2.13038e-18 2.04351e-18 1.97296e-18 1.89906e-18 1.73847e-18 1.73737e-18 1.81703e-18 1.88482e-18 1.70902e-18 1.73644e-18 1.51809e-18 1.42149e-18 1.44896e-18 1.48209e-18 1.28723e-18 1.28814e-18 1.23758e-18 1.16646e-18 1.14583e-18 1.07073e-18 1.06663e-18 1.21490e-18 1.03379e-18 9.26711e-19 9.67658e-19 9.04618e-19 8.33330e-19 7.89145e-19 9.05089e-19 7.68873e-19 7.43857e-19 6.78037e-19 6.33875e-19 5.89766e-19 6.61829e-19 5.85876e-19 6.03110e-19 5.11408e-19 5.10936e-19 5.15369e-19 4.59993e-19 4.57780e-19 3.56519e-19 5.23612e-19 3.84086e-19 3.61711e-19 3.75181e-19 3.63657e-19 2.46102e-19 2.72229e-19 1.87245e-19 1.86732e-19 1.71317e-19 1.60543e-19 1.29292e-19 8.28279e-20 9.73902e-20 9.77358e-20 6.28731e-20 6.19122e-20 5.36818e-20 4.45729e-20 3.16316e-20 6.15486e-20 4.83066e-20 4.09841e-20 4.58178e-20 1.94187e-20 1.06618e-20 4.16453e-20 2.30490e-20 2.15901e-20 2.02701e-20 8.56273e-21 7.53470e-21 3.11792e-20 1.63312e-20 9.79643e-21 9.90748e-21 9.91080e-21 1.16630e-20 1.39762e-20 1.04453e-20 1.59115e-20 6.00192e-21 7.03274e-21 5.71937e-21 2.78458e-21 3.94408e-21 8.83475e-22 3.61623e-21 6.57667e-21 7.10266e-21 4.13559e-21 3.90434e-21 4.66580e-21 3.68435e-21 1.57396e-21 5.63234e-21 2.00559e-21 5.74948e-21 1.35860e-21 3.75225e-22 2.84479e-21 1.69099e-21 2.57084e-21 4.58820e-22 1.79980e-21 2.12729e-21 1.13898e-21 2.36740e-21 1.07946e-21 1.96282e-21 7.58260e-22 1.38853e-21 1.49294e-21 1.05297e-21 7.39236e-22 5.08167e-22 0.00000e+00 0.00000e+00 1.02368e-21 1.23015e-21 1.82191e-21 2.81528e-21 9.95731e-22 2.38296e-21 0.00000e+00 9.75948e-22 1.94456e-21 0.00000e+00 0.00000e+00 9.54099e-22 0.00000e+00 9.42099e-22 9.36136e-22 0.00000e+00 9.26670e-22 1.83695e-21 0.00000e+00 0.00000e+00 0.00000e+00 2.68903e-21 8.87817e-22 0.00000e+00 1.75711e-21 8.72674e-22 1.73586e-21 4.31624e-21 8.60156e-22 1.70913e-21 8.47099e-22 0.00000e+00 1.67580e-21 0.00000e+00 2.48329e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.11807e-18 7.14199e-18 7.83851e-18 9.22532e-18 1.09309e-17 9.28341e-18 8.45847e-18 4.73276e-18 2.17302e-18 1.41028e-18 2.61869e-18 3.54852e-18 4.04131e-18 3.30603e-18 3.06701e-18 2.48290e-18 2.55417e-18 2.19037e-18 2.37372e-18 2.55545e-18 2.04429e-18 1.96210e-18 2.00600e-18 1.95169e-18 1.92017e-18 2.04333e-18 1.84990e-18 1.80452e-18 1.78270e-18 1.70716e-18 1.55838e-18 1.58702e-18 1.63262e-18 1.70902e-18 1.61946e-18 1.61031e-18 1.42566e-18 1.33856e-18 1.37989e-18 1.41390e-18 1.23021e-18 1.24447e-18 1.19529e-18 1.13708e-18 1.09916e-18 1.04379e-18 1.03994e-18 1.18114e-18 1.02028e-18 9.15420e-19 9.51674e-19 9.08029e-19 8.36092e-19 7.79663e-19 8.89438e-19 7.50301e-19 7.37334e-19 6.80462e-19 6.21329e-19 5.79492e-19 6.63427e-19 5.95752e-19 6.15209e-19 5.08679e-19 5.07541e-19 5.26461e-19 4.61355e-19 4.55248e-19 3.50804e-19 5.25627e-19 3.76823e-19 3.62365e-19 3.71247e-19 3.61113e-19 2.53648e-19 2.70864e-19 1.89569e-19 1.87500e-19 1.75139e-19 1.68811e-19 1.27513e-19 8.87524e-20 1.00506e-19 9.81874e-20 6.76743e-20 6.48304e-20 5.32562e-20 4.52951e-20 3.62274e-20 6.28467e-20 5.13087e-20 4.53017e-20 4.78789e-20 1.87766e-20 1.25137e-20 3.76101e-20 2.38554e-20 2.16699e-20 1.89261e-20 9.76569e-21 7.45566e-21 3.17941e-20 1.45600e-20 8.60615e-21 1.13661e-20 9.29208e-21 1.11281e-20 1.26351e-20 9.30151e-21 1.37446e-20 6.44884e-21 6.43581e-21 6.07615e-21 2.90551e-21 3.53443e-21 8.64177e-22 3.52232e-21 5.24901e-21 6.08149e-21 3.42140e-21 3.42913e-21 4.18541e-21 3.87462e-21 1.32706e-21 4.73495e-21 1.84641e-21 4.17062e-21 1.18693e-21 3.71334e-22 2.61900e-21 1.44718e-21 1.94254e-21 4.76904e-22 1.49941e-21 1.92483e-21 1.22101e-21 2.08729e-21 1.25173e-21 1.67272e-21 8.41176e-22 1.13453e-21 1.19136e-21 7.37856e-22 8.20073e-22 4.97462e-22 0.00000e+00 0.00000e+00 7.17330e-22 1.27864e-21 1.55222e-21 2.24711e-21 6.97746e-22 1.80537e-21 0.00000e+00 6.83883e-22 1.36263e-21 0.00000e+00 0.00000e+00 6.68573e-22 0.00000e+00 6.60164e-22 6.55985e-22 0.00000e+00 6.49352e-22 1.28722e-21 0.00000e+00 0.00000e+00 0.00000e+00 1.88430e-21 6.22126e-22 0.00000e+00 1.23127e-21 6.11515e-22 1.21638e-21 3.02455e-21 6.02743e-22 1.19765e-21 5.93594e-22 0.00000e+00 1.17429e-21 0.00000e+00 1.74014e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.16494e-18 7.35132e-18 8.03616e-18 9.44556e-18 1.09736e-17 9.11652e-18 8.57525e-18 5.11500e-18 2.84164e-18 2.06490e-18 3.06734e-18 3.75514e-18 4.22666e-18 3.43081e-18 3.22365e-18 2.57284e-18 2.66965e-18 2.28699e-18 2.49079e-18 2.68446e-18 2.14401e-18 2.04282e-18 2.08754e-18 2.02118e-18 1.96945e-18 2.11517e-18 1.92816e-18 1.86377e-18 1.83184e-18 1.76331e-18 1.59547e-18 1.62698e-18 1.67178e-18 1.73644e-18 1.61031e-18 1.64337e-18 1.43564e-18 1.34916e-18 1.38239e-18 1.41954e-18 1.23035e-18 1.24384e-18 1.19342e-18 1.13559e-18 1.10382e-18 1.03843e-18 1.04139e-18 1.18756e-18 1.02379e-18 9.14862e-19 9.60283e-19 9.09943e-19 8.45821e-19 7.90239e-19 9.07535e-19 7.61506e-19 7.46992e-19 6.90295e-19 6.32302e-19 5.86435e-19 6.75296e-19 6.05232e-19 6.21125e-19 5.22585e-19 5.15349e-19 5.31235e-19 4.67127e-19 4.65395e-19 3.58908e-19 5.40793e-19 3.85837e-19 3.66918e-19 3.78657e-19 3.66976e-19 2.51566e-19 2.75591e-19 1.90525e-19 1.87377e-19 1.76511e-19 1.66988e-19 1.26820e-19 8.46709e-20 9.78232e-20 9.51250e-20 6.24057e-20 6.19821e-20 5.22021e-20 4.21163e-20 3.01475e-20 6.22959e-20 4.68069e-20 4.07691e-20 4.56600e-20 1.53944e-20 8.68706e-21 3.73511e-20 2.22384e-20 2.05065e-20 1.68355e-20 6.91832e-21 6.53254e-21 3.08195e-20 1.47484e-20 8.33524e-21 8.94981e-21 9.15693e-21 9.98830e-21 1.23918e-20 8.61276e-21 1.40053e-20 5.10297e-21 5.79260e-21 4.74605e-21 2.55005e-21 3.38034e-21 6.46700e-22 3.15330e-21 5.55558e-21 5.87527e-21 3.32156e-21 3.11991e-21 3.82668e-21 2.93160e-21 1.34583e-21 4.42730e-21 1.57783e-21 4.53530e-21 1.06557e-21 3.89884e-22 2.53320e-21 1.45747e-21 2.03459e-21 4.59713e-22 1.64254e-21 1.79639e-21 1.09601e-21 2.07725e-21 8.88691e-22 1.74215e-21 7.03279e-22 1.11438e-21 1.27566e-21 8.37155e-22 6.85631e-22 4.89572e-22 0.00000e+00 0.00000e+00 8.13866e-22 1.23255e-21 1.61683e-21 2.40586e-21 7.91647e-22 1.97735e-21 0.00000e+00 7.75918e-22 1.54601e-21 0.00000e+00 0.00000e+00 7.58547e-22 0.00000e+00 7.49007e-22 7.44266e-22 0.00000e+00 7.36741e-22 1.46045e-21 0.00000e+00 0.00000e+00 0.00000e+00 2.13789e-21 7.05851e-22 0.00000e+00 1.39698e-21 6.93811e-22 1.38008e-21 3.43159e-21 6.83859e-22 1.35883e-21 6.73478e-22 0.00000e+00 1.33233e-21 0.00000e+00 1.97432e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.07399e-18 6.62527e-18 7.18608e-18 8.36606e-18 9.82503e-18 8.29059e-18 7.66673e-18 4.27715e-18 2.01626e-18 1.30364e-18 2.37468e-18 3.10148e-18 3.55537e-18 2.90380e-18 2.75240e-18 2.18383e-18 2.26249e-18 1.95242e-18 2.13694e-18 2.27478e-18 1.84175e-18 1.74625e-18 1.78625e-18 1.73958e-18 1.69695e-18 1.81409e-18 1.65579e-18 1.60108e-18 1.59818e-18 1.52491e-18 1.38244e-18 1.42075e-18 1.46619e-18 1.51809e-18 1.42566e-18 1.43564e-18 1.28352e-18 1.19033e-18 1.23313e-18 1.25758e-18 1.09396e-18 1.12112e-18 1.06625e-18 1.01584e-18 9.88391e-19 9.35923e-19 9.36554e-19 1.06192e-18 9.14096e-19 8.23190e-19 8.54823e-19 8.14518e-19 7.56619e-19 7.04653e-19 8.02107e-19 6.75346e-19 6.61345e-19 6.11063e-19 5.58759e-19 5.17866e-19 5.94617e-19 5.38155e-19 5.48822e-19 4.61230e-19 4.52571e-19 4.68105e-19 4.11372e-19 4.05766e-19 3.15813e-19 4.73753e-19 3.36736e-19 3.21829e-19 3.31176e-19 3.22732e-19 2.23275e-19 2.42764e-19 1.68539e-19 1.65159e-19 1.54992e-19 1.47582e-19 1.12221e-19 7.68230e-20 8.74257e-20 8.51254e-20 5.66535e-20 5.61994e-20 4.68457e-20 3.82272e-20 2.85486e-20 5.52781e-20 4.31578e-20 3.71307e-20 4.04851e-20 1.41898e-20 8.32218e-21 3.33798e-20 2.00756e-20 1.84203e-20 1.53228e-20 6.72808e-21 6.36536e-21 2.75690e-20 1.21460e-20 7.87435e-21 8.45733e-21 7.55197e-21 8.93988e-21 1.07461e-20 7.51095e-21 1.19535e-20 5.06377e-21 5.20436e-21 4.66062e-21 2.18846e-21 2.76327e-21 5.72699e-22 2.86806e-21 4.88784e-21 5.14103e-21 2.92013e-21 2.81416e-21 3.36332e-21 2.85322e-21 1.17620e-21 3.98782e-21 1.45934e-21 3.79709e-21 9.85142e-22 3.33616e-22 2.22480e-21 1.25455e-21 1.72134e-21 5.34027e-22 1.36540e-21 1.58607e-21 1.11536e-21 1.91808e-21 8.78115e-22 1.72852e-21 7.73633e-22 9.61109e-22 1.19228e-21 6.85949e-22 7.54217e-22 5.47763e-22 0.00000e+00 0.00000e+00 6.66867e-22 1.43179e-21 1.60381e-21 2.24911e-21 6.48661e-22 1.75745e-21 0.00000e+00 6.35773e-22 1.26677e-21 0.00000e+00 0.00000e+00 6.21539e-22 0.00000e+00 6.13722e-22 6.09838e-22 0.00000e+00 6.03671e-22 1.19666e-21 0.00000e+00 0.00000e+00 0.00000e+00 1.75174e-21 5.78361e-22 0.00000e+00 1.14466e-21 5.68496e-22 1.13081e-21 2.81178e-21 5.60341e-22 1.11340e-21 5.51835e-22 0.00000e+00 1.09168e-21 0.00000e+00 1.61772e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.53765e-18 5.81753e-18 6.16552e-18 7.32203e-18 8.67260e-18 7.17433e-18 6.61091e-18 3.64826e-18 1.66904e-18 1.13897e-18 2.21068e-18 2.93522e-18 3.30827e-18 2.64378e-18 2.50444e-18 1.99118e-18 2.07034e-18 1.79837e-18 1.94516e-18 2.09118e-18 1.67489e-18 1.60385e-18 1.63854e-18 1.60730e-18 1.55868e-18 1.68481e-18 1.51806e-18 1.47098e-18 1.45603e-18 1.41751e-18 1.28438e-18 1.32807e-18 1.35654e-18 1.42149e-18 1.33856e-18 1.34916e-18 1.19033e-18 1.14742e-18 1.16932e-18 1.20696e-18 1.04973e-18 1.06069e-18 1.02579e-18 9.86080e-19 9.54008e-19 9.11095e-19 9.03194e-19 1.03606e-18 9.02646e-19 8.07818e-19 8.47114e-19 8.08402e-19 7.48168e-19 6.97659e-19 7.97505e-19 6.69633e-19 6.58929e-19 6.09115e-19 5.56639e-19 5.14434e-19 5.98667e-19 5.36856e-19 5.55097e-19 4.60588e-19 4.53448e-19 4.68847e-19 4.09773e-19 4.08896e-19 3.14183e-19 4.77455e-19 3.35713e-19 3.20359e-19 3.30954e-19 3.22048e-19 2.20349e-19 2.40128e-19 1.67927e-19 1.62949e-19 1.54522e-19 1.46134e-19 1.09492e-19 7.31162e-20 8.41617e-20 8.04952e-20 5.34658e-20 5.21805e-20 4.44082e-20 3.50923e-20 2.42755e-20 5.38084e-20 3.96758e-20 3.41967e-20 3.89765e-20 1.10972e-20 5.64016e-21 2.97640e-20 1.86619e-20 1.71030e-20 1.31670e-20 5.02266e-21 4.82980e-21 2.61119e-20 1.20287e-20 6.33445e-21 6.69602e-21 7.42648e-21 7.87085e-21 9.85146e-21 6.70627e-21 1.14086e-20 3.49016e-21 4.48524e-21 3.19344e-21 1.94659e-21 2.45540e-21 4.18859e-22 2.51062e-21 4.14409e-21 4.54076e-21 2.35866e-21 2.32193e-21 2.80306e-21 2.08004e-21 1.08760e-21 3.16349e-21 1.12923e-21 3.31713e-21 7.84274e-22 3.59816e-22 2.06972e-21 1.21164e-21 1.46810e-21 2.83054e-22 1.43394e-21 1.39538e-21 8.19219e-22 1.51956e-21 6.10495e-22 1.18593e-21 4.62938e-22 8.27244e-22 8.96534e-22 6.25368e-22 4.51322e-22 2.74678e-22 0.00000e+00 0.00000e+00 6.07970e-22 7.58901e-22 1.10076e-21 1.69066e-21 5.91372e-22 1.42446e-21 0.00000e+00 5.79623e-22 1.15489e-21 0.00000e+00 0.00000e+00 5.66646e-22 0.00000e+00 5.59519e-22 5.55978e-22 0.00000e+00 5.50356e-22 1.09098e-21 0.00000e+00 0.00000e+00 0.00000e+00 1.59703e-21 5.27281e-22 0.00000e+00 1.04356e-21 5.18288e-22 1.03094e-21 2.56345e-21 5.10853e-22 1.01507e-21 5.03098e-22 0.00000e+00 9.95268e-22 0.00000e+00 1.47485e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.39288e-18 5.34644e-18 5.47400e-18 6.52043e-18 7.92943e-18 6.67321e-18 6.23392e-18 3.10272e-18 1.09616e-18 5.89661e-19 1.77327e-18 2.62409e-18 3.09611e-18 2.55508e-18 2.50359e-18 1.98490e-18 2.06701e-18 1.79620e-18 1.97841e-18 2.09482e-18 1.70147e-18 1.61871e-18 1.66997e-18 1.64053e-18 1.58334e-18 1.70168e-18 1.53301e-18 1.49712e-18 1.50647e-18 1.44661e-18 1.30236e-18 1.35870e-18 1.38402e-18 1.44896e-18 1.37989e-18 1.38239e-18 1.23313e-18 1.16932e-18 1.22299e-18 1.24547e-18 1.08133e-18 1.10960e-18 1.06312e-18 1.02508e-18 9.88775e-19 9.46988e-19 9.47215e-19 1.08129e-18 9.42765e-19 8.45609e-19 8.80889e-19 8.49886e-19 7.88167e-19 7.28717e-19 8.31693e-19 6.97218e-19 6.91432e-19 6.40110e-19 5.83362e-19 5.37167e-19 6.27934e-19 5.67147e-19 5.82549e-19 4.81017e-19 4.72459e-19 4.94185e-19 4.30698e-19 4.27311e-19 3.29416e-19 5.00870e-19 3.50551e-19 3.37077e-19 3.45652e-19 3.36283e-19 2.34692e-19 2.52147e-19 1.76028e-19 1.71622e-19 1.61666e-19 1.56201e-19 1.14286e-19 8.00482e-20 9.02837e-20 8.59166e-20 5.81339e-20 5.78461e-20 4.71449e-20 3.81486e-20 2.87267e-20 5.82745e-20 4.38236e-20 3.83234e-20 4.14863e-20 1.18194e-20 6.95616e-21 3.19124e-20 2.07569e-20 1.87447e-20 1.39215e-20 6.05101e-21 5.85126e-21 2.83557e-20 1.17315e-20 7.61934e-21 7.85202e-21 7.54660e-21 8.49847e-21 1.02029e-20 6.87148e-21 1.15137e-20 4.42557e-21 4.73753e-21 3.99904e-21 2.06587e-21 2.57858e-21 4.64469e-22 2.85699e-21 4.19204e-21 4.74962e-21 2.38714e-21 2.40815e-21 2.93877e-21 2.50230e-21 1.11075e-21 3.27492e-21 1.25250e-21 3.17422e-21 8.07799e-22 4.08022e-22 2.28457e-21 1.24897e-21 1.45471e-21 4.30572e-22 1.46959e-21 1.51859e-21 1.06686e-21 1.74927e-21 7.95169e-22 1.43220e-21 6.58442e-22 8.47264e-22 9.99103e-22 5.90464e-22 6.41919e-22 4.23774e-22 0.00000e+00 0.00000e+00 5.74038e-22 1.15442e-21 1.32892e-21 1.88462e-21 5.58366e-22 1.48741e-21 0.00000e+00 5.47272e-22 1.09043e-21 0.00000e+00 0.00000e+00 5.35020e-22 0.00000e+00 5.28291e-22 5.24947e-22 0.00000e+00 5.19639e-22 1.03009e-21 0.00000e+00 0.00000e+00 0.00000e+00 1.50790e-21 4.97852e-22 0.00000e+00 9.85317e-22 4.89360e-22 9.73402e-22 2.42037e-21 4.82340e-22 9.58413e-22 4.75019e-22 0.00000e+00 9.39719e-22 0.00000e+00 1.39253e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.13964e-18 5.93457e-18 6.37120e-18 7.70566e-18 9.13230e-18 7.66164e-18 7.12563e-18 4.03066e-18 1.97538e-18 1.47230e-18 2.41695e-18 3.12202e-18 3.45985e-18 2.74583e-18 2.61060e-18 2.06177e-18 2.14123e-18 1.86825e-18 1.99927e-18 2.15946e-18 1.72766e-18 1.64351e-18 1.70543e-18 1.66640e-18 1.61405e-18 1.73449e-18 1.55491e-18 1.51293e-18 1.50959e-18 1.47255e-18 1.33490e-18 1.39211e-18 1.41745e-18 1.48209e-18 1.41390e-18 1.41954e-18 1.25758e-18 1.20696e-18 1.24547e-18 1.30766e-18 1.12069e-18 1.14022e-18 1.10986e-18 1.07704e-18 1.03045e-18 9.87569e-19 9.90501e-19 1.14227e-18 1.00073e-18 8.94543e-19 9.41293e-19 9.03239e-19 8.46474e-19 7.87407e-19 9.03991e-19 7.48316e-19 7.47744e-19 6.96823e-19 6.26694e-19 5.80887e-19 6.86434e-19 6.11569e-19 6.34511e-19 5.24794e-19 5.21531e-19 5.43812e-19 4.73997e-19 4.72416e-19 3.61938e-19 5.56147e-19 3.85264e-19 3.70753e-19 3.83126e-19 3.69105e-19 2.54188e-19 2.78619e-19 1.93229e-19 1.87599e-19 1.78030e-19 1.70638e-19 1.26120e-19 8.54434e-20 9.59057e-20 8.99830e-20 6.18665e-20 5.94192e-20 5.02285e-20 3.87354e-20 2.75608e-20 6.24643e-20 4.52048e-20 3.99321e-20 4.48376e-20 1.10984e-20 5.82327e-21 3.35530e-20 2.07598e-20 1.94330e-20 1.34928e-20 5.33630e-21 5.06875e-21 3.01112e-20 1.22103e-20 7.02030e-21 6.90247e-21 7.16680e-21 8.48180e-21 1.00078e-20 7.19626e-21 1.17959e-20 3.42232e-21 4.76161e-21 3.25432e-21 1.94752e-21 2.61713e-21 5.10973e-22 2.66168e-21 4.27435e-21 4.77636e-21 2.31994e-21 2.38111e-21 2.75193e-21 2.03352e-21 1.14642e-21 3.23550e-21 1.13273e-21 3.44778e-21 7.88313e-22 4.07286e-22 2.21946e-21 1.34251e-21 1.51968e-21 2.66707e-22 1.61184e-21 1.44252e-21 8.36615e-22 1.57396e-21 5.89125e-22 1.17798e-21 4.36252e-22 8.39059e-22 9.04137e-22 6.48004e-22 4.25307e-22 2.71930e-22 0.00000e+00 0.00000e+00 6.29977e-22 7.15073e-22 1.09345e-21 1.70490e-21 6.12778e-22 1.45283e-21 0.00000e+00 6.00603e-22 1.19669e-21 0.00000e+00 0.00000e+00 5.87157e-22 0.00000e+00 5.79772e-22 5.76103e-22 0.00000e+00 5.70277e-22 1.13047e-21 0.00000e+00 0.00000e+00 0.00000e+00 1.65484e-21 5.46367e-22 0.00000e+00 1.08134e-21 5.37048e-22 1.06826e-21 2.65624e-21 5.29344e-22 1.05181e-21 5.21309e-22 0.00000e+00 1.03129e-21 0.00000e+00 1.52823e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.11815e-18 5.02958e-18 5.35107e-18 6.35451e-18 7.60855e-18 6.40898e-18 5.81953e-18 2.98600e-18 1.09432e-18 6.62353e-19 1.74132e-18 2.52008e-18 2.87689e-18 2.30922e-18 2.19914e-18 1.75279e-18 1.80744e-18 1.58065e-18 1.70302e-18 1.83042e-18 1.46771e-18 1.40945e-18 1.45592e-18 1.42528e-18 1.39496e-18 1.49466e-18 1.33521e-18 1.30823e-18 1.30913e-18 1.27605e-18 1.15110e-18 1.20576e-18 1.22127e-18 1.28723e-18 1.23021e-18 1.23035e-18 1.09396e-18 1.04973e-18 1.08133e-18 1.12069e-18 9.79797e-19 9.88898e-19 9.60779e-19 9.28801e-19 8.91692e-19 8.54172e-19 8.52450e-19 9.77931e-19 8.58846e-19 7.67716e-19 8.06674e-19 7.70841e-19 7.17024e-19 6.68016e-19 7.61945e-19 6.33364e-19 6.29603e-19 5.88300e-19 5.26064e-19 4.88212e-19 5.74022e-19 5.15028e-19 5.36471e-19 4.43768e-19 4.36477e-19 4.55651e-19 3.96652e-19 3.92653e-19 3.00817e-19 4.61652e-19 3.19293e-19 3.09701e-19 3.17462e-19 3.06529e-19 2.12661e-19 2.30000e-19 1.60625e-19 1.55381e-19 1.49065e-19 1.42686e-19 1.04997e-19 7.19899e-20 8.09408e-20 7.47831e-20 5.13353e-20 4.93238e-20 4.18132e-20 3.27099e-20 2.28917e-20 5.09085e-20 3.71145e-20 3.26753e-20 3.78868e-20 9.37281e-21 5.20072e-21 2.83635e-20 1.69977e-20 1.59630e-20 1.10540e-20 4.31053e-21 4.21354e-21 2.48894e-20 1.01119e-20 5.43876e-21 5.61657e-21 6.22662e-21 6.49121e-21 8.16738e-21 5.64625e-21 9.36975e-21 3.07310e-21 3.73600e-21 2.77464e-21 1.60687e-21 2.22762e-21 3.66677e-22 2.30544e-21 3.50515e-21 4.00228e-21 2.06885e-21 2.01696e-21 2.43934e-21 1.80717e-21 9.59288e-22 2.71588e-21 9.73020e-22 2.82925e-21 6.57236e-22 3.53312e-22 1.90797e-21 1.10158e-21 1.25935e-21 2.28467e-22 1.32999e-21 1.23889e-21 7.33589e-22 1.34612e-21 5.45367e-22 9.82854e-22 3.86020e-22 7.05192e-22 7.48776e-22 5.29638e-22 3.76335e-22 2.35911e-22 0.00000e+00 0.00000e+00 5.14905e-22 6.12549e-22 9.12301e-22 1.41198e-21 5.00847e-22 1.19659e-21 0.00000e+00 4.90896e-22 9.78105e-22 0.00000e+00 0.00000e+00 4.79906e-22 0.00000e+00 4.73870e-22 4.70871e-22 0.00000e+00 4.66110e-22 9.23974e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.35257e-21 4.46567e-22 0.00000e+00 8.83817e-22 4.38950e-22 8.73129e-22 2.17104e-21 4.32653e-22 8.59684e-22 4.26086e-22 0.00000e+00 8.42916e-22 0.00000e+00 1.24908e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.81495e-19 4.71982e-18 4.82117e-18 5.73600e-18 6.93058e-18 5.92955e-18 5.50726e-18 2.68898e-18 9.02079e-19 4.45092e-19 1.55819e-18 2.28529e-18 2.65288e-18 2.17947e-18 2.16062e-18 1.68121e-18 1.74927e-18 1.52687e-18 1.69849e-18 1.77182e-18 1.45530e-18 1.36328e-18 1.43503e-18 1.41095e-18 1.36175e-18 1.46869e-18 1.32846e-18 1.28943e-18 1.32108e-18 1.28105e-18 1.14083e-18 1.22212e-18 1.22545e-18 1.28814e-18 1.24447e-18 1.24384e-18 1.12112e-18 1.06069e-18 1.10960e-18 1.14022e-18 9.88898e-19 1.04468e-18 9.78557e-19 9.48567e-19 9.10864e-19 8.76974e-19 8.83459e-19 9.99462e-19 8.77591e-19 7.94063e-19 8.20786e-19 7.93848e-19 7.44127e-19 6.86040e-19 7.75783e-19 6.50339e-19 6.47015e-19 6.01143e-19 5.49145e-19 5.00006e-19 5.88022e-19 5.37785e-19 5.51137e-19 4.57466e-19 4.38637e-19 4.64410e-19 4.04389e-19 3.97481e-19 3.10415e-19 4.70742e-19 3.24429e-19 3.15782e-19 3.20997e-19 3.14728e-19 2.23932e-19 2.37469e-19 1.66451e-19 1.59334e-19 1.54623e-19 1.48041e-19 1.07939e-19 7.67531e-20 8.59214e-20 8.12031e-20 5.45981e-20 5.56361e-20 4.55566e-20 3.62310e-20 2.75715e-20 5.46600e-20 4.07993e-20 3.77755e-20 3.95933e-20 1.10617e-20 7.63931e-21 2.90726e-20 1.91008e-20 1.70188e-20 1.29290e-20 6.48984e-21 5.60934e-21 2.63785e-20 1.10939e-20 6.73321e-21 8.30093e-21 6.60406e-21 7.44253e-21 8.95481e-21 5.93473e-21 9.43205e-21 4.20091e-21 3.90022e-21 4.08653e-21 2.04156e-21 2.45201e-21 5.39516e-22 2.45973e-21 3.80811e-21 3.90756e-21 1.93466e-21 1.96180e-21 2.47143e-21 2.04925e-21 9.80132e-22 2.68301e-21 1.00753e-21 2.41479e-21 6.95889e-22 3.75151e-22 1.96657e-21 1.09193e-21 1.11798e-21 4.89264e-22 1.30319e-21 1.25435e-21 1.04815e-21 1.56792e-21 6.50316e-22 1.40033e-21 6.70539e-22 6.62281e-22 9.12546e-22 4.50556e-22 6.53709e-22 4.66110e-22 0.00000e+00 0.00000e+00 4.38022e-22 1.31178e-21 1.29902e-21 1.72180e-21 4.26063e-22 1.27516e-21 0.00000e+00 4.17598e-22 8.32060e-22 0.00000e+00 0.00000e+00 4.08249e-22 0.00000e+00 4.03114e-22 4.00563e-22 0.00000e+00 3.96513e-22 7.86012e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.15061e-21 3.79888e-22 0.00000e+00 7.51850e-22 3.73408e-22 7.42759e-22 1.84688e-21 3.68052e-22 7.31321e-22 3.62465e-22 0.00000e+00 7.17056e-22 0.00000e+00 1.06258e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.22259e-19 4.97547e-18 5.31582e-18 6.38424e-18 7.68800e-18 6.54308e-18 5.91735e-18 3.02706e-18 1.05347e-18 6.14820e-19 1.68138e-18 2.46778e-18 2.80029e-18 2.24149e-18 2.14343e-18 1.69464e-18 1.74786e-18 1.53545e-18 1.63854e-18 1.75671e-18 1.41543e-18 1.35041e-18 1.40478e-18 1.37736e-18 1.33356e-18 1.42536e-18 1.27200e-18 1.24584e-18 1.25362e-18 1.22404e-18 1.10540e-18 1.16541e-18 1.17828e-18 1.23758e-18 1.19529e-18 1.19342e-18 1.06625e-18 1.02579e-18 1.06312e-18 1.10986e-18 9.60779e-19 9.78557e-19 9.57775e-19 9.32050e-19 8.91113e-19 8.59634e-19 8.59764e-19 9.92335e-19 8.76091e-19 7.83193e-19 8.23485e-19 7.91838e-19 7.40999e-19 6.88941e-19 7.87285e-19 6.50333e-19 6.52051e-19 6.11334e-19 5.43376e-19 5.03476e-19 5.98273e-19 5.35630e-19 5.58387e-19 4.60040e-19 4.54193e-19 4.75892e-19 4.13384e-19 4.10312e-19 3.13445e-19 4.84611e-19 3.32391e-19 3.22234e-19 3.31299e-19 3.19666e-19 2.21263e-19 2.40343e-19 1.68041e-19 1.61723e-19 1.55106e-19 1.49072e-19 1.08613e-19 7.44135e-20 8.32343e-20 7.63870e-20 5.32243e-20 5.07463e-20 4.30335e-20 3.27388e-20 2.29721e-20 5.34102e-20 3.81938e-20 3.36312e-20 3.88362e-20 8.20515e-21 4.24562e-21 2.82476e-20 1.72835e-20 1.63544e-20 1.04035e-20 3.82519e-21 4.02903e-21 2.56364e-20 9.75318e-21 5.41969e-21 5.18995e-21 5.78957e-21 6.37978e-21 7.85624e-21 5.41230e-21 9.24730e-21 2.59954e-21 3.58992e-21 2.36829e-21 1.50312e-21 2.01524e-21 3.30308e-22 2.18539e-21 3.26464e-21 3.76028e-21 1.77868e-21 1.81438e-21 2.11539e-21 1.52279e-21 9.35244e-22 2.43359e-21 8.48076e-22 2.60501e-21 5.97991e-22 3.65245e-22 1.84628e-21 1.09246e-21 1.13742e-21 2.04862e-22 1.35560e-21 1.14964e-21 6.90716e-22 1.24525e-21 4.37116e-22 8.99199e-22 3.33599e-22 6.37477e-22 6.88963e-22 4.92281e-22 3.25229e-22 1.98523e-22 0.00000e+00 0.00000e+00 4.78587e-22 5.49260e-22 8.34670e-22 1.29917e-21 4.65521e-22 1.10566e-21 0.00000e+00 4.56272e-22 9.09116e-22 0.00000e+00 0.00000e+00 4.46057e-22 0.00000e+00 4.40447e-22 4.37659e-22 0.00000e+00 4.33233e-22 8.58803e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.25716e-21 4.15069e-22 0.00000e+00 8.21478e-22 4.07989e-22 8.11545e-22 2.01791e-21 4.02137e-22 7.99048e-22 3.96032e-22 0.00000e+00 7.83462e-22 0.00000e+00 1.16098e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.30824e-19 3.98887e-18 4.13133e-18 5.18073e-18 6.50731e-18 5.62430e-18 5.02999e-18 2.27821e-18 3.56419e-19 -2.38059e-20 1.21575e-18 2.11912e-18 2.45537e-18 1.98396e-18 1.91463e-18 1.50608e-18 1.56142e-18 1.38615e-18 1.47674e-18 1.57450e-18 1.28354e-18 1.22487e-18 1.28793e-18 1.27704e-18 1.21951e-18 1.30801e-18 1.15259e-18 1.14732e-18 1.16129e-18 1.14424e-18 1.02223e-18 1.10444e-18 1.09411e-18 1.16646e-18 1.13708e-18 1.13559e-18 1.01584e-18 9.86080e-19 1.02508e-18 1.07704e-18 9.28801e-19 9.48567e-19 9.32050e-19 9.30478e-19 8.74623e-19 8.50875e-19 8.55209e-19 9.94527e-19 8.91245e-19 7.92640e-19 8.39137e-19 8.14204e-19 7.67575e-19 7.08436e-19 8.12388e-19 6.62395e-19 6.74616e-19 6.38207e-19 5.61218e-19 5.15694e-19 6.27823e-19 5.63378e-19 5.90800e-19 4.82465e-19 4.73680e-19 5.02341e-19 4.31389e-19 4.29972e-19 3.26937e-19 5.14059e-19 3.42744e-19 3.37041e-19 3.44609e-19 3.31569e-19 2.31304e-19 2.48785e-19 1.75757e-19 1.66243e-19 1.63362e-19 1.57334e-19 1.10105e-19 7.63658e-20 8.47876e-20 7.42968e-20 5.27052e-20 5.01368e-20 4.23003e-20 3.07506e-20 2.02923e-20 5.48429e-20 3.63945e-20 3.27949e-20 3.94413e-20 4.14538e-21 1.84437e-21 2.59019e-20 1.63736e-20 1.55621e-20 7.23185e-21 1.91403e-21 2.79823e-21 2.52091e-20 8.81330e-21 4.31224e-21 3.56560e-21 5.16282e-21 4.68222e-21 6.36673e-21 3.95425e-21 7.74577e-21 1.25477e-21 2.46336e-21 1.06565e-21 1.19191e-21 1.73297e-21 1.69649e-22 1.82619e-21 2.38945e-21 2.91080e-21 1.11434e-21 1.12254e-21 1.35731e-21 6.25537e-22 8.04468e-22 1.46977e-21 4.45844e-22 1.91425e-21 3.31541e-22 4.17606e-22 1.69904e-21 9.84504e-22 8.04714e-22 7.37709e-23 1.38493e-21 9.00250e-22 5.20110e-22 9.63100e-22 1.62586e-22 5.35019e-22 1.20484e-22 4.37639e-22 4.55266e-22 3.82254e-22 1.17461e-22 7.53993e-23 0.00000e+00 0.00000e+00 3.71620e-22 1.97789e-22 4.96855e-22 8.58196e-22 3.61474e-22 7.84131e-22 0.00000e+00 3.54292e-22 7.05923e-22 0.00000e+00 0.00000e+00 3.46361e-22 0.00000e+00 3.42004e-22 3.39840e-22 0.00000e+00 3.36403e-22 6.66856e-22 0.00000e+00 0.00000e+00 0.00000e+00 9.76181e-22 3.22299e-22 0.00000e+00 6.37873e-22 3.16801e-22 6.30160e-22 1.56690e-21 3.12257e-22 6.20456e-22 3.07517e-22 0.00000e+00 6.08354e-22 0.00000e+00 9.01495e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.96147e-19 5.01898e-18 5.35849e-18 6.28648e-18 7.46504e-18 6.22831e-18 5.62493e-18 2.91865e-18 1.04166e-18 6.34987e-19 1.66247e-18 2.42184e-18 2.74816e-18 2.20192e-18 2.08915e-18 1.63219e-18 1.67706e-18 1.47280e-18 1.56445e-18 1.67393e-18 1.34642e-18 1.27968e-18 1.32197e-18 1.29621e-18 1.23262e-18 1.32742e-18 1.18528e-18 1.15731e-18 1.15828e-18 1.13318e-18 1.02454e-18 1.07470e-18 1.09725e-18 1.14583e-18 1.09916e-18 1.10382e-18 9.88391e-19 9.54008e-19 9.88775e-19 1.03045e-18 8.91692e-19 9.10864e-19 8.91113e-19 8.74623e-19 8.45841e-19 8.12750e-19 8.11394e-19 9.44233e-19 8.32593e-19 7.45579e-19 7.84619e-19 7.51647e-19 7.07283e-19 6.58055e-19 7.52528e-19 6.22946e-19 6.23980e-19 5.82111e-19 5.21537e-19 4.79880e-19 5.71290e-19 5.11297e-19 5.31904e-19 4.39304e-19 4.32266e-19 4.49583e-19 3.91663e-19 3.90767e-19 2.98979e-19 4.62226e-19 3.15827e-19 3.04645e-19 3.14574e-19 3.03865e-19 2.07434e-19 2.27802e-19 1.59628e-19 1.51926e-19 1.46274e-19 1.38191e-19 1.02194e-19 6.78173e-20 7.69809e-20 7.01199e-20 4.73297e-20 4.59391e-20 3.95730e-20 2.89950e-20 1.83259e-20 4.96120e-20 3.39188e-20 2.92426e-20 3.49021e-20 5.80699e-21 1.73322e-21 2.58044e-20 1.52786e-20 1.47827e-20 8.65814e-21 2.22030e-21 3.17703e-21 2.32018e-20 8.82720e-21 5.05610e-21 3.42839e-21 4.92200e-21 5.43874e-21 6.99037e-21 4.72224e-21 8.64825e-21 1.60684e-21 3.03774e-21 1.43310e-21 1.11690e-21 1.72862e-21 2.19409e-22 1.84716e-21 3.14773e-21 3.40522e-21 1.51511e-21 1.51422e-21 1.68685e-21 9.13738e-22 8.86251e-22 2.12034e-21 6.49834e-22 2.63409e-21 4.97116e-22 3.52443e-22 1.68139e-21 1.03128e-21 1.10786e-21 1.67617e-22 1.34710e-21 1.00067e-21 5.61819e-22 1.14154e-21 2.02978e-22 8.49343e-22 2.20634e-22 5.81370e-22 6.75152e-22 5.13052e-22 2.15096e-22 1.67252e-22 0.00000e+00 0.00000e+00 4.98780e-22 4.49401e-22 7.88516e-22 1.27297e-21 4.85162e-22 1.11228e-21 0.00000e+00 4.75523e-22 9.47474e-22 0.00000e+00 0.00000e+00 4.64877e-22 0.00000e+00 4.59030e-22 4.56125e-22 0.00000e+00 4.51513e-22 8.95039e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.31021e-21 4.32582e-22 0.00000e+00 8.56139e-22 4.25204e-22 8.45786e-22 2.10306e-21 4.19104e-22 8.32762e-22 4.12742e-22 0.00000e+00 8.16519e-22 0.00000e+00 1.20997e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.45950e-19 3.93868e-18 4.15950e-18 5.10511e-18 6.33039e-18 5.41279e-18 4.85135e-18 2.27746e-18 4.72320e-19 1.01417e-19 1.22283e-18 2.03617e-18 2.32735e-18 1.87645e-18 1.80668e-18 1.41431e-18 1.45992e-18 1.29895e-18 1.38624e-18 1.47384e-18 1.19884e-18 1.14243e-18 1.19342e-18 1.18374e-18 1.11837e-18 1.20624e-18 1.06385e-18 1.05977e-18 1.06186e-18 1.04792e-18 9.42804e-19 1.00451e-18 1.01116e-18 1.07073e-18 1.04379e-18 1.03843e-18 9.35923e-19 9.11095e-19 9.46988e-19 9.87569e-19 8.54172e-19 8.76974e-19 8.59634e-19 8.50875e-19 8.12750e-19 7.98496e-19 7.88596e-19 9.19997e-19 8.22986e-19 7.38753e-19 7.71727e-19 7.48008e-19 7.02088e-19 6.49405e-19 7.40150e-19 6.13400e-19 6.17831e-19 5.77307e-19 5.16587e-19 4.72347e-19 5.68830e-19 5.11188e-19 5.35763e-19 4.35109e-19 4.27846e-19 4.48621e-19 3.86708e-19 3.86192e-19 2.94498e-19 4.58470e-19 3.09312e-19 3.00261e-19 3.08289e-19 2.99976e-19 2.07265e-19 2.24023e-19 1.59215e-19 1.49134e-19 1.44904e-19 1.38512e-19 9.94611e-20 6.69977e-20 7.54864e-20 6.75931e-20 4.71686e-20 4.50911e-20 3.86720e-20 2.77975e-20 1.80949e-20 4.89014e-20 3.30268e-20 2.88379e-20 3.44153e-20 3.87754e-21 1.01677e-21 2.29103e-20 1.45802e-20 1.40466e-20 7.09209e-21 1.86202e-21 2.52602e-21 2.21960e-20 7.95862e-21 4.26834e-21 2.96258e-21 4.34450e-21 4.70982e-21 5.96985e-21 3.88417e-21 7.50918e-21 9.56331e-22 2.44887e-21 8.72199e-22 9.98970e-22 1.56957e-21 1.86942e-22 1.67056e-21 2.32001e-21 2.79268e-21 9.37089e-22 1.02192e-21 1.15383e-21 5.11424e-22 7.85648e-22 1.45523e-21 4.17467e-22 1.96723e-21 3.36949e-22 3.83354e-22 1.58035e-21 9.30431e-22 8.08179e-22 6.94662e-23 1.30956e-21 8.44922e-22 4.65440e-22 9.05911e-22 9.90208e-23 5.39138e-22 9.89904e-23 4.32492e-22 4.63362e-22 3.94244e-22 9.65060e-23 6.15260e-23 0.00000e+00 0.00000e+00 3.83277e-22 1.86247e-22 5.00703e-22 8.73431e-22 3.72813e-22 8.02954e-22 0.00000e+00 3.65405e-22 7.28066e-22 0.00000e+00 0.00000e+00 3.57225e-22 0.00000e+00 3.52732e-22 3.50499e-22 0.00000e+00 3.46955e-22 6.87774e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.00680e-21 3.32408e-22 0.00000e+00 6.57882e-22 3.26739e-22 6.49926e-22 1.61605e-21 3.22052e-22 6.39918e-22 3.17163e-22 0.00000e+00 6.27437e-22 0.00000e+00 9.29773e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.98534e-19 3.49204e-18 3.49786e-18 4.33580e-18 5.44959e-18 4.65434e-18 4.28744e-18 1.94464e-18 4.44242e-19 1.64557e-19 1.22702e-18 1.93222e-18 2.20701e-18 1.80558e-18 1.78389e-18 1.38813e-18 1.44554e-18 1.28217e-18 1.38158e-18 1.45494e-18 1.19254e-18 1.12970e-18 1.19681e-18 1.18520e-18 1.11269e-18 1.19740e-18 1.06186e-18 1.05369e-18 1.07711e-18 1.05743e-18 9.34919e-19 1.01845e-18 1.01117e-18 1.06663e-18 1.03994e-18 1.04139e-18 9.36554e-19 9.03194e-19 9.47215e-19 9.90501e-19 8.52450e-19 8.83459e-19 8.59764e-19 8.55209e-19 8.11394e-19 7.88596e-19 8.07186e-19 9.31356e-19 8.33731e-19 7.43385e-19 7.84435e-19 7.61515e-19 7.21603e-19 6.66580e-19 7.63603e-19 6.25810e-19 6.33906e-19 6.01702e-19 5.31661e-19 4.88378e-19 5.89899e-19 5.32133e-19 5.55177e-19 4.58024e-19 4.45223e-19 4.73682e-19 4.09414e-19 4.05680e-19 3.10028e-19 4.82996e-19 3.26082e-19 3.20161e-19 3.25846e-19 3.14454e-19 2.22307e-19 2.37119e-19 1.67013e-19 1.59902e-19 1.56092e-19 1.50196e-19 1.06116e-19 7.61751e-20 8.36770e-20 7.53271e-20 5.33894e-20 5.13510e-20 4.25506e-20 3.24735e-20 2.31050e-20 5.30944e-20 3.74712e-20 3.41971e-20 3.89996e-20 7.28962e-21 4.40145e-21 2.71147e-20 1.71094e-20 1.58011e-20 9.44187e-21 3.66232e-21 3.95860e-21 2.54393e-20 8.99032e-21 4.84865e-21 5.42424e-21 5.59436e-21 5.58796e-21 7.13796e-21 4.55766e-21 8.08151e-21 2.70557e-21 3.08010e-21 2.43117e-21 1.48932e-21 1.82325e-21 2.70425e-22 2.06460e-21 2.78357e-21 3.23784e-21 1.56472e-21 1.52996e-21 1.86104e-21 1.39983e-21 8.33004e-22 2.04254e-21 7.37851e-22 2.01676e-21 5.12934e-22 3.61777e-22 1.71935e-21 9.74116e-22 9.12194e-22 2.74310e-22 1.22761e-21 1.02181e-21 7.49935e-22 1.19257e-21 4.25299e-22 9.18993e-22 3.94132e-22 5.21056e-22 6.42949e-22 3.82544e-22 3.84241e-22 2.66260e-22 0.00000e+00 0.00000e+00 3.71902e-22 7.35459e-22 8.52734e-22 1.21279e-21 3.61749e-22 9.59601e-22 0.00000e+00 3.54562e-22 7.06460e-22 0.00000e+00 0.00000e+00 3.46624e-22 0.00000e+00 3.42264e-22 3.40098e-22 0.00000e+00 3.36659e-22 6.67363e-22 0.00000e+00 0.00000e+00 0.00000e+00 9.76923e-22 3.22544e-22 0.00000e+00 6.38358e-22 3.17042e-22 6.30639e-22 1.56809e-21 3.12494e-22 6.20928e-22 3.07751e-22 0.00000e+00 6.08816e-22 0.00000e+00 9.02180e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.17271e-20 4.36553e-18 4.55902e-18 5.62966e-18 7.01564e-18 5.96314e-18 5.43750e-18 2.59896e-18 6.85453e-19 3.44258e-19 1.52966e-18 2.39215e-18 2.71629e-18 2.19968e-18 2.13238e-18 1.65226e-18 1.71015e-18 1.52312e-18 1.60365e-18 1.71249e-18 1.39252e-18 1.32251e-18 1.38939e-18 1.37141e-18 1.27916e-18 1.37826e-18 1.21399e-18 1.20660e-18 1.21834e-18 1.19957e-18 1.07208e-18 1.15336e-18 1.15618e-18 1.21490e-18 1.18114e-18 1.18756e-18 1.06192e-18 1.03606e-18 1.08129e-18 1.14227e-18 9.77931e-19 9.99462e-19 9.92335e-19 9.94527e-19 9.44233e-19 9.19997e-19 9.31356e-19 1.09789e-18 9.81398e-19 8.75532e-19 9.28166e-19 8.99277e-19 8.54801e-19 7.90693e-19 9.11241e-19 7.41106e-19 7.55637e-19 7.15349e-19 6.28444e-19 5.78896e-19 7.05640e-19 6.28982e-19 6.60039e-19 5.40994e-19 5.32936e-19 5.62966e-19 4.85429e-19 4.86239e-19 3.68093e-19 5.79518e-19 3.88464e-19 3.78917e-19 3.89071e-19 3.73416e-19 2.58158e-19 2.81684e-19 1.97643e-19 1.87632e-19 1.82759e-19 1.75116e-19 1.24139e-19 8.49254e-20 9.41937e-20 8.35752e-20 5.91831e-20 5.58127e-20 4.77368e-20 3.37017e-20 2.16501e-20 6.11867e-20 4.02708e-20 3.61005e-20 4.35804e-20 4.36663e-21 9.46872e-22 2.91664e-20 1.79501e-20 1.72789e-20 7.98320e-21 1.71130e-21 2.90342e-21 2.82378e-20 9.52285e-21 4.83249e-21 3.36418e-21 5.33689e-21 5.39287e-21 7.14065e-21 4.50317e-21 8.95634e-21 1.14557e-21 2.85725e-21 9.98629e-22 1.14073e-21 1.79757e-21 1.71014e-22 1.94353e-21 2.80587e-21 3.32299e-21 1.21081e-21 1.24434e-21 1.40502e-21 5.92061e-22 9.15319e-22 1.73807e-21 5.07224e-22 2.38555e-21 4.00196e-22 4.39788e-22 1.84015e-21 1.11212e-21 9.86846e-22 1.09767e-22 1.54568e-21 9.90880e-22 5.58088e-22 1.09414e-21 9.73030e-23 7.06517e-22 1.36936e-22 5.21049e-22 5.89565e-22 4.81854e-22 1.33498e-22 9.75254e-23 0.00000e+00 0.00000e+00 4.68449e-22 2.94299e-22 6.56061e-22 1.11142e-21 4.55660e-22 1.00308e-21 0.00000e+00 4.46607e-22 8.89859e-22 0.00000e+00 0.00000e+00 4.36609e-22 0.00000e+00 4.31117e-22 4.28389e-22 0.00000e+00 4.24057e-22 8.40613e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.23054e-21 4.06277e-22 0.00000e+00 8.04078e-22 3.99347e-22 7.94355e-22 1.97517e-21 3.93619e-22 7.82123e-22 3.87644e-22 0.00000e+00 7.66867e-22 0.00000e+00 1.13639e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.04074e-19 2.89134e-18 2.91471e-18 3.76939e-18 5.09214e-18 4.48687e-18 3.90141e-18 1.43507e-18 -2.67669e-19 -5.14996e-19 8.34186e-19 1.80029e-18 2.08553e-18 1.70974e-18 1.65932e-18 1.29908e-18 1.34540e-18 1.21621e-18 1.27490e-18 1.35703e-18 1.11524e-18 1.06429e-18 1.13964e-18 1.13571e-18 1.05113e-18 1.13446e-18 9.74382e-19 1.00312e-18 1.01170e-18 1.01602e-18 8.89673e-19 9.93003e-19 9.60072e-19 1.03379e-18 1.02028e-18 1.02379e-18 9.14096e-19 9.02646e-19 9.42765e-19 1.00073e-18 8.58846e-19 8.77591e-19 8.76091e-19 8.91245e-19 8.32593e-19 8.22986e-19 8.33731e-19 9.81398e-19 9.04362e-19 7.95160e-19 8.46529e-19 8.27838e-19 7.87848e-19 7.25346e-19 8.34469e-19 6.74276e-19 6.94785e-19 6.64029e-19 5.76552e-19 5.26649e-19 6.55733e-19 5.87583e-19 6.22982e-19 5.03744e-19 4.92008e-19 5.26071e-19 4.48810e-19 4.49569e-19 3.37696e-19 5.40617e-19 3.52479e-19 3.49519e-19 3.55186e-19 3.40184e-19 2.38972e-19 2.55253e-19 1.81509e-19 1.68797e-19 1.69226e-19 1.63151e-19 1.10346e-19 7.75318e-20 8.50191e-20 7.00520e-20 5.09173e-20 4.80407e-20 4.07789e-20 2.79386e-20 1.59116e-20 5.46661e-20 3.30469e-20 2.98991e-20 3.89047e-20 -3.93143e-22 -1.91110e-21 2.38262e-20 1.46807e-20 1.44459e-20 3.65604e-21 -8.59643e-22 1.18211e-21 2.46238e-20 6.76857e-21 2.80324e-21 6.01091e-22 3.79803e-21 2.61059e-21 4.30036e-21 2.20898e-21 5.96811e-21 -3.88229e-22 1.28673e-21 -6.70269e-22 5.79274e-22 1.19717e-21 -1.01736e-22 1.43487e-21 1.33773e-21 2.08598e-21 4.63304e-22 4.03625e-22 5.01376e-22 -3.29890e-22 6.95499e-22 5.97512e-22 4.39698e-23 1.35917e-21 8.88876e-23 4.60949e-22 1.53310e-21 8.69559e-22 5.29295e-22 -8.29874e-23 1.40475e-21 6.43483e-22 3.03732e-22 6.62877e-22 -1.39685e-22 1.47134e-22 -1.28664e-22 2.51140e-22 2.22499e-22 2.96877e-22 -1.25435e-22 -6.35918e-23 0.00000e+00 0.00000e+00 2.88618e-22 -2.22499e-22 1.37131e-22 4.18858e-22 2.80739e-22 4.86632e-22 0.00000e+00 2.75161e-22 5.48255e-22 0.00000e+00 0.00000e+00 2.69001e-22 0.00000e+00 2.65617e-22 2.63936e-22 0.00000e+00 2.61267e-22 5.17913e-22 0.00000e+00 0.00000e+00 0.00000e+00 7.58150e-22 2.50313e-22 0.00000e+00 4.95404e-22 2.46044e-22 4.89413e-22 1.21693e-21 2.42514e-22 4.81877e-22 2.38833e-22 0.00000e+00 4.72478e-22 0.00000e+00 7.00146e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.08254e-19 2.74029e-18 2.77357e-18 3.61760e-18 4.69194e-18 4.08738e-18 3.71292e-18 1.48646e-18 -1.92044e-20 -2.45101e-19 8.63444e-19 1.63522e-18 1.87336e-18 1.53736e-18 1.51011e-18 1.17248e-18 1.20184e-18 1.08573e-18 1.15024e-18 1.21072e-18 9.99617e-19 9.45378e-19 1.01998e-18 1.01139e-18 9.39341e-19 1.01497e-18 8.79893e-19 8.95713e-19 9.06996e-19 9.04782e-19 7.98161e-19 8.81361e-19 8.65414e-19 9.26711e-19 9.15420e-19 9.14862e-19 8.23190e-19 8.07818e-19 8.45609e-19 8.94543e-19 7.67716e-19 7.94063e-19 7.83193e-19 7.92640e-19 7.45579e-19 7.38753e-19 7.43385e-19 8.75532e-19 7.95160e-19 7.17795e-19 7.51143e-19 7.33080e-19 6.98245e-19 6.43138e-19 7.34892e-19 5.97673e-19 6.15133e-19 5.83474e-19 5.13200e-19 4.66511e-19 5.75446e-19 5.15955e-19 5.46318e-19 4.42339e-19 4.31040e-19 4.60252e-19 3.93689e-19 3.93461e-19 2.99484e-19 4.71295e-19 3.10466e-19 3.07225e-19 3.11770e-19 3.01728e-19 2.13238e-19 2.27900e-19 1.61940e-19 1.50302e-19 1.50183e-19 1.44673e-19 1.00081e-19 6.91327e-20 7.62756e-20 6.65350e-20 4.80967e-20 4.56279e-20 3.88142e-20 2.68150e-20 1.79121e-20 4.95599e-20 3.17961e-20 3.02878e-20 3.61761e-20 1.74150e-21 1.19100e-21 2.14683e-20 1.39662e-20 1.33406e-20 5.05244e-21 1.66013e-21 1.86592e-21 2.18824e-20 7.54047e-21 3.42846e-21 2.94395e-21 3.79656e-21 3.61171e-21 4.70330e-21 2.92121e-21 5.71593e-21 2.77850e-22 1.57072e-21 5.33030e-22 9.82179e-22 1.70797e-21 2.91167e-22 1.33606e-21 1.66804e-21 2.02531e-21 4.32079e-22 4.57425e-22 6.31831e-22 -1.15775e-22 6.38715e-22 7.36661e-22 1.25831e-22 1.36928e-21 1.34410e-22 3.94709e-22 1.38054e-21 7.93951e-22 5.36302e-22 -8.13261e-24 1.23497e-21 6.14657e-22 3.34137e-22 6.75880e-22 -8.63591e-23 2.82200e-22 -3.84829e-23 2.62273e-22 2.84455e-22 2.88971e-22 -3.75186e-23 -1.92509e-25 0.00000e+00 0.00000e+00 2.80932e-22 -2.18045e-23 2.62294e-22 5.35953e-22 2.73262e-22 5.37037e-22 0.00000e+00 2.67833e-22 5.33654e-22 0.00000e+00 0.00000e+00 2.61837e-22 0.00000e+00 2.58543e-22 2.56907e-22 0.00000e+00 2.54309e-22 5.04120e-22 0.00000e+00 0.00000e+00 0.00000e+00 7.37959e-22 2.43647e-22 0.00000e+00 4.82210e-22 2.39491e-22 4.76379e-22 1.18452e-21 2.36055e-22 4.69043e-22 2.32472e-22 0.00000e+00 4.59895e-22 0.00000e+00 6.81499e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.49946e-19 2.95277e-18 3.05068e-18 3.93884e-18 5.07971e-18 4.38956e-18 3.89420e-18 1.57109e-18 -2.44107e-20 -2.61581e-19 9.15466e-19 1.76249e-18 2.03477e-18 1.65495e-18 1.60020e-18 1.24219e-18 1.28486e-18 1.16254e-18 1.20596e-18 1.29594e-18 1.06131e-18 1.01053e-18 1.07717e-18 1.06870e-18 9.93220e-19 1.06897e-18 9.27297e-19 9.41748e-19 9.49770e-19 9.54701e-19 8.39420e-19 9.28510e-19 9.06333e-19 9.67658e-19 9.51674e-19 9.60283e-19 8.54823e-19 8.47114e-19 8.80889e-19 9.41293e-19 8.06674e-19 8.20786e-19 8.23485e-19 8.39137e-19 7.84619e-19 7.71727e-19 7.84435e-19 9.28166e-19 8.46529e-19 7.51143e-19 8.06560e-19 7.81421e-19 7.46133e-19 6.88440e-19 7.93827e-19 6.38407e-19 6.59174e-19 6.32467e-19 5.46917e-19 5.00825e-19 6.23087e-19 5.56707e-19 5.89040e-19 4.81761e-19 4.69261e-19 5.01809e-19 4.29110e-19 4.29529e-19 3.24416e-19 5.17627e-19 3.39183e-19 3.35819e-19 3.42296e-19 3.27975e-19 2.28826e-19 2.46668e-19 1.74701e-19 1.63564e-19 1.64140e-19 1.57215e-19 1.07840e-19 7.42310e-20 8.19851e-20 6.94829e-20 5.06170e-20 4.71094e-20 4.08558e-20 2.75495e-20 1.65127e-20 5.33184e-20 3.27789e-20 3.07735e-20 3.88707e-20 9.68553e-22 5.27403e-23 2.36912e-20 1.46946e-20 1.40369e-20 4.63077e-21 2.24650e-22 1.54166e-21 2.37539e-20 8.27721e-21 3.11259e-21 2.17032e-21 4.60983e-21 3.25473e-21 5.07002e-21 2.79771e-21 6.46110e-21 -1.05161e-22 1.54917e-21 -5.82891e-23 9.78086e-22 1.58633e-21 1.20234e-22 1.29935e-21 1.64055e-21 2.10681e-21 6.23298e-22 5.08291e-22 7.05173e-22 -2.54909e-22 6.62934e-22 7.61530e-22 1.03736e-22 1.54284e-21 1.31703e-22 3.98994e-22 1.39322e-21 8.36420e-22 5.99057e-22 -7.63488e-23 1.30113e-21 6.17358e-22 2.49446e-22 6.36877e-22 -1.50619e-22 1.93189e-22 -1.24394e-22 2.81938e-22 2.61417e-22 3.29246e-22 -1.21273e-22 -6.20574e-23 0.00000e+00 0.00000e+00 3.20087e-22 -2.04700e-22 1.79899e-22 4.92221e-22 3.11348e-22 5.53374e-22 0.00000e+00 3.05162e-22 6.08033e-22 0.00000e+00 0.00000e+00 2.98331e-22 0.00000e+00 2.94578e-22 2.92714e-22 0.00000e+00 2.89754e-22 5.74383e-22 0.00000e+00 0.00000e+00 0.00000e+00 8.40813e-22 2.77605e-22 0.00000e+00 5.49419e-22 2.72870e-22 5.42775e-22 1.34962e-21 2.68956e-22 5.34417e-22 2.64873e-22 0.00000e+00 5.23993e-22 0.00000e+00 7.76484e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.18943e-18 1.71343e-18 1.41458e-18 2.23264e-18 3.39056e-18 3.08675e-18 2.77099e-18 6.52530e-19 -7.64685e-19 -9.04829e-19 3.72845e-19 1.25919e-18 1.51903e-18 1.28674e-18 1.32460e-18 1.03486e-18 1.08584e-18 9.91755e-19 1.06186e-18 1.10679e-18 9.35490e-19 8.86140e-19 9.68618e-19 9.78246e-19 8.97176e-19 9.68873e-19 8.25973e-19 8.60633e-19 8.89481e-19 8.87077e-19 7.68101e-19 8.76012e-19 8.35652e-19 9.04618e-19 9.08029e-19 9.09943e-19 8.14518e-19 8.08402e-19 8.49886e-19 9.03239e-19 7.70841e-19 7.93848e-19 7.91838e-19 8.14204e-19 7.51647e-19 7.48008e-19 7.61515e-19 8.99277e-19 8.27838e-19 7.33080e-19 7.81421e-19 7.73856e-19 7.36669e-19 6.72014e-19 7.75216e-19 6.20735e-19 6.46318e-19 6.21782e-19 5.36242e-19 4.88554e-19 6.16446e-19 5.54750e-19 5.85458e-19 4.71725e-19 4.58492e-19 4.96743e-19 4.20631e-19 4.22110e-19 3.16734e-19 5.10611e-19 3.30750e-19 3.28879e-19 3.33552e-19 3.20423e-19 2.27037e-19 2.41019e-19 1.72124e-19 1.60209e-19 1.60967e-19 1.56969e-19 1.02858e-19 7.42965e-20 8.07020e-20 6.72067e-20 4.99696e-20 4.70606e-20 3.88300e-20 2.65469e-20 1.69950e-20 5.30634e-20 3.26084e-20 3.05349e-20 3.75220e-20 -8.59098e-22 -9.59022e-22 2.07279e-20 1.48187e-20 1.36508e-20 3.10761e-21 -2.08544e-22 1.30489e-21 2.35168e-20 6.67305e-21 2.74976e-21 1.87447e-21 4.00585e-21 2.57943e-21 4.13170e-21 1.79865e-21 5.35303e-21 -1.74326e-22 1.03737e-21 -3.53571e-22 7.75660e-22 1.10444e-21 -6.30507e-23 1.25946e-21 8.93845e-22 1.52014e-21 9.97260e-23 1.40465e-22 2.63538e-22 -3.34389e-22 5.41742e-22 9.52613e-23 -5.21640e-23 6.45855e-22 -1.06269e-23 4.30968e-22 1.33256e-21 7.23230e-22 2.32896e-22 -3.16877e-23 1.21568e-21 5.08274e-22 3.43267e-22 5.30098e-22 -1.16718e-22 1.06851e-22 -6.29018e-23 1.32048e-22 1.34657e-22 1.62533e-22 -6.13241e-23 -4.46519e-23 0.00000e+00 0.00000e+00 1.58011e-22 -8.49584e-23 9.94505e-23 2.53582e-22 1.53698e-22 2.78409e-22 0.00000e+00 1.50644e-22 3.00156e-22 0.00000e+00 0.00000e+00 1.47271e-22 0.00000e+00 1.45419e-22 1.44499e-22 0.00000e+00 1.43038e-22 2.83545e-22 0.00000e+00 0.00000e+00 0.00000e+00 4.15069e-22 1.37040e-22 0.00000e+00 2.71222e-22 1.34703e-22 2.67942e-22 6.66240e-22 1.32771e-22 2.63816e-22 1.30755e-22 0.00000e+00 2.58670e-22 0.00000e+00 3.83313e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.18793e-18 1.72834e-18 1.48466e-18 2.28620e-18 3.31628e-18 2.98736e-18 2.70489e-18 7.67179e-19 -5.12045e-19 -6.29570e-19 5.16921e-19 1.26481e-18 1.48652e-18 1.24078e-18 1.27474e-18 9.79819e-19 1.02557e-18 9.35618e-19 1.00063e-18 1.04179e-18 8.78676e-19 8.23954e-19 9.14189e-19 9.09305e-19 8.28806e-19 8.94638e-19 7.69282e-19 7.90692e-19 8.22994e-19 8.25210e-19 7.05590e-19 8.19666e-19 7.75758e-19 8.33330e-19 8.36092e-19 8.45821e-19 7.56619e-19 7.48168e-19 7.88167e-19 8.46474e-19 7.17024e-19 7.44127e-19 7.40999e-19 7.67575e-19 7.07283e-19 7.02088e-19 7.21603e-19 8.54801e-19 7.87848e-19 6.98245e-19 7.46133e-19 7.36669e-19 7.13629e-19 6.48892e-19 7.49541e-19 5.94590e-19 6.22646e-19 6.00573e-19 5.15412e-19 4.69922e-19 5.94487e-19 5.33930e-19 5.64224e-19 4.57823e-19 4.43438e-19 4.80867e-19 4.06885e-19 4.09380e-19 3.08622e-19 4.96977e-19 3.19915e-19 3.19195e-19 3.22959e-19 3.08853e-19 2.18568e-19 2.34696e-19 1.65883e-19 1.53350e-19 1.55982e-19 1.50891e-19 9.92879e-20 7.07100e-20 7.66249e-20 6.28924e-20 4.58294e-20 4.41942e-20 3.68690e-20 2.41458e-20 1.42945e-20 5.06034e-20 2.91203e-20 2.83814e-20 3.56362e-20 -2.31511e-21 -1.77779e-21 1.97431e-20 1.30761e-20 1.25171e-20 1.69162e-21 -8.81030e-22 7.16002e-22 2.19653e-20 6.23352e-21 2.21975e-21 9.86989e-22 3.23865e-21 1.83404e-21 3.37560e-21 1.34514e-21 4.47339e-21 -8.27917e-22 5.34278e-22 -7.40587e-22 5.78544e-22 1.22357e-21 -1.93680e-24 9.61356e-22 8.62187e-22 1.23341e-21 -1.10962e-22 -1.68478e-22 -5.93619e-23 -8.78798e-22 5.01812e-22 -1.08202e-22 -2.18827e-22 7.44384e-22 -9.36498e-23 4.16752e-22 1.18675e-21 6.73372e-22 2.51668e-22 -5.40701e-23 1.20948e-21 3.79438e-22 2.34207e-22 4.73615e-22 -3.11251e-22 9.36524e-23 -1.55369e-22 9.04027e-23 1.42799e-22 1.91282e-22 -1.51474e-22 -4.31813e-23 0.00000e+00 0.00000e+00 1.85961e-22 -1.44968e-22 8.72914e-23 2.68817e-22 1.80884e-22 3.13021e-22 0.00000e+00 1.77290e-22 3.53248e-22 0.00000e+00 0.00000e+00 1.73321e-22 0.00000e+00 1.71141e-22 1.70058e-22 0.00000e+00 1.68338e-22 3.33699e-22 0.00000e+00 0.00000e+00 0.00000e+00 4.88487e-22 1.61280e-22 0.00000e+00 3.19196e-22 1.58529e-22 3.15336e-22 7.84086e-22 1.56255e-22 3.10480e-22 1.53883e-22 0.00000e+00 3.04424e-22 0.00000e+00 4.51114e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.50080e-19 2.22645e-18 2.14400e-18 2.95691e-18 3.90418e-18 3.38495e-18 3.03071e-18 1.14036e-18 -1.55211e-19 -3.03867e-19 6.95538e-19 1.39496e-18 1.60906e-18 1.30370e-18 1.28167e-18 9.90457e-19 1.02770e-18 9.40142e-19 9.73359e-19 1.04315e-18 8.56022e-19 8.08730e-19 8.81350e-19 8.70290e-19 7.98934e-19 8.61884e-19 7.45241e-19 7.56405e-19 7.70193e-19 7.80386e-19 6.78023e-19 7.66554e-19 7.38703e-19 7.89145e-19 7.79663e-19 7.90239e-19 7.04653e-19 6.97659e-19 7.28717e-19 7.87407e-19 6.68016e-19 6.86040e-19 6.88941e-19 7.08436e-19 6.58055e-19 6.49405e-19 6.66580e-19 7.90693e-19 7.25346e-19 6.43138e-19 6.88440e-19 6.72014e-19 6.48892e-19 5.99731e-19 6.92017e-19 5.50386e-19 5.73746e-19 5.51573e-19 4.75713e-19 4.35123e-19 5.44416e-19 4.85740e-19 5.15321e-19 4.21187e-19 4.11015e-19 4.41065e-19 3.76544e-19 3.77631e-19 2.85415e-19 4.55794e-19 2.97008e-19 2.94526e-19 2.99860e-19 2.86257e-19 2.00480e-19 2.17078e-19 1.52934e-19 1.42395e-19 1.43494e-19 1.37850e-19 9.38655e-20 6.48232e-20 7.10355e-20 5.94272e-20 4.29943e-20 4.06229e-20 3.51247e-20 2.31481e-20 1.34810e-20 4.64300e-20 2.76208e-20 2.62335e-20 3.35242e-20 -4.71466e-22 -7.57664e-22 2.04095e-20 1.22860e-20 1.19443e-20 2.85711e-21 -2.90747e-22 1.00453e-21 2.04918e-20 6.39003e-21 2.55658e-21 1.15555e-21 3.25488e-21 2.26555e-21 3.65286e-21 1.96932e-21 4.81402e-21 -5.65154e-22 9.51171e-22 -4.14342e-22 6.25086e-22 1.29255e-21 9.41509e-23 9.52049e-22 1.24641e-21 1.51867e-21 2.66236e-22 1.89210e-22 3.00032e-22 -5.74254e-22 5.32311e-22 3.60999e-22 -5.50117e-23 1.15193e-21 3.38263e-23 3.51103e-22 1.11698e-21 6.77822e-22 4.22032e-22 -7.94297e-23 1.11967e-21 4.32123e-22 1.69570e-22 4.72715e-22 -2.45414e-22 1.11962e-22 -1.57766e-22 1.77604e-22 1.84649e-22 2.56138e-22 -1.53809e-22 -6.66208e-23 0.00000e+00 0.00000e+00 2.49012e-22 -2.12961e-22 1.04428e-22 3.47556e-22 2.42214e-22 4.13023e-22 0.00000e+00 2.37402e-22 4.73020e-22 0.00000e+00 0.00000e+00 2.32087e-22 0.00000e+00 2.29168e-22 2.27717e-22 0.00000e+00 2.25415e-22 4.46842e-22 0.00000e+00 0.00000e+00 0.00000e+00 6.54112e-22 2.15964e-22 0.00000e+00 4.27422e-22 2.12280e-22 4.22253e-22 1.04994e-21 2.09235e-22 4.15751e-22 2.06059e-22 0.00000e+00 4.07641e-22 0.00000e+00 6.04067e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.17423e-18 2.46501e-18 2.34516e-18 3.30310e-18 4.40100e-18 3.79850e-18 3.45089e-18 1.31689e-18 -1.15528e-19 -2.20919e-19 8.55783e-19 1.62751e-18 1.87469e-18 1.52552e-18 1.50077e-18 1.15551e-18 1.20803e-18 1.09992e-18 1.13158e-18 1.22935e-18 9.99852e-19 9.46274e-19 1.02826e-18 1.01439e-18 9.26474e-19 1.00213e-18 8.65743e-19 8.78789e-19 8.87703e-19 9.00540e-19 7.84033e-19 8.80996e-19 8.51441e-19 9.05089e-19 8.89438e-19 9.07535e-19 8.02107e-19 7.97505e-19 8.31693e-19 9.03991e-19 7.61945e-19 7.75783e-19 7.87285e-19 8.12388e-19 7.52528e-19 7.40150e-19 7.63603e-19 9.11241e-19 8.34469e-19 7.34892e-19 7.93827e-19 7.75216e-19 7.49541e-19 6.92017e-19 8.07686e-19 6.37760e-19 6.65236e-19 6.41348e-19 5.51225e-19 5.06936e-19 6.35619e-19 5.64414e-19 5.98152e-19 4.90001e-19 4.81285e-19 5.15910e-19 4.40208e-19 4.43709e-19 3.32669e-19 5.34730e-19 3.49923e-19 3.44774e-19 3.53046e-19 3.35579e-19 2.32772e-19 2.54429e-19 1.78304e-19 1.67368e-19 1.67186e-19 1.60850e-19 1.08992e-19 7.52267e-20 8.23196e-20 6.89685e-20 5.02644e-20 4.69174e-20 4.04852e-20 2.64872e-20 1.50407e-20 5.44906e-20 3.20299e-20 2.97925e-20 3.87084e-20 -7.18624e-22 -1.71578e-21 2.38540e-20 1.45275e-20 1.40854e-20 3.25503e-21 -9.73469e-22 1.06521e-21 2.41649e-20 7.40943e-21 2.90323e-21 9.12310e-22 4.04165e-21 2.74631e-21 4.53377e-21 2.33387e-21 6.21036e-21 -6.63925e-22 1.29359e-21 -6.82855e-22 7.05876e-22 1.35190e-21 -1.16248e-24 1.17009e-21 1.39449e-21 1.91454e-21 4.18889e-22 2.97598e-22 4.12092e-22 -5.61482e-22 6.30054e-22 5.27232e-22 -1.03296e-23 1.47091e-21 5.83440e-23 4.06612e-22 1.33974e-21 8.14373e-22 5.59828e-22 -1.02122e-22 1.31946e-21 5.49057e-22 1.97806e-22 5.80193e-22 -2.45484e-22 1.36789e-22 -1.81342e-22 2.42653e-22 2.30380e-22 3.22366e-22 -1.76793e-22 -8.14394e-23 0.00000e+00 0.00000e+00 3.13398e-22 -2.73802e-22 1.27609e-22 4.33617e-22 3.04842e-22 5.17938e-22 0.00000e+00 2.98786e-22 5.95327e-22 0.00000e+00 0.00000e+00 2.92096e-22 0.00000e+00 2.88423e-22 2.86597e-22 0.00000e+00 2.83699e-22 5.62380e-22 0.00000e+00 0.00000e+00 0.00000e+00 8.23243e-22 2.71804e-22 0.00000e+00 5.37938e-22 2.67168e-22 5.31433e-22 1.32141e-21 2.63336e-22 5.23250e-22 2.59338e-22 0.00000e+00 5.13044e-22 0.00000e+00 7.60258e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.93908e-19 2.30515e-18 2.35159e-18 3.13536e-18 3.94384e-18 3.32879e-18 3.12746e-18 1.50497e-18 4.28413e-19 2.58513e-19 9.84522e-19 1.51425e-18 1.68976e-18 1.34813e-18 1.30867e-18 1.00273e-18 1.05103e-18 9.46877e-19 9.86007e-19 1.06481e-18 8.62498e-19 8.11417e-19 8.70621e-19 8.65260e-19 7.85417e-19 8.57226e-19 7.49020e-19 7.55622e-19 7.50193e-19 7.62037e-19 6.71854e-19 7.34575e-19 7.26666e-19 7.68873e-19 7.50301e-19 7.61506e-19 6.75346e-19 6.69633e-19 6.97218e-19 7.48316e-19 6.33364e-19 6.50339e-19 6.50333e-19 6.62395e-19 6.22946e-19 6.13400e-19 6.25810e-19 7.41106e-19 6.74276e-19 5.97673e-19 6.38407e-19 6.20735e-19 5.94590e-19 5.50386e-19 6.37760e-19 5.18660e-19 5.30515e-19 5.04217e-19 4.44811e-19 4.06354e-19 5.01391e-19 4.47015e-19 4.71168e-19 3.85290e-19 3.78574e-19 4.01744e-19 3.45372e-19 3.46914e-19 2.61244e-19 4.14948e-19 2.75666e-19 2.69612e-19 2.76401e-19 2.65390e-19 1.84440e-19 2.00049e-19 1.40789e-19 1.32656e-19 1.30730e-19 1.24950e-19 8.75569e-20 6.00926e-20 6.63890e-20 5.77135e-20 4.11848e-20 3.88071e-20 3.35836e-20 2.31552e-20 1.41322e-20 4.33321e-20 2.75307e-20 2.51376e-20 3.06813e-20 2.10739e-21 9.17806e-23 1.98253e-20 1.22277e-20 1.18161e-20 5.05021e-21 7.44076e-22 1.62155e-21 1.95775e-20 6.64875e-21 2.69104e-21 1.98705e-21 3.74141e-21 3.45921e-21 4.66958e-21 2.88440e-21 6.01160e-21 3.48309e-22 1.76649e-21 3.05905e-22 7.85667e-22 1.23700e-21 9.44670e-23 1.26966e-21 1.68768e-21 2.10455e-21 7.03277e-22 7.01632e-22 8.05089e-22 1.33614e-22 6.16470e-22 9.46499e-22 2.33002e-22 1.46724e-21 2.10458e-22 3.27940e-22 1.25582e-21 7.74889e-22 5.97430e-22 1.80165e-24 1.12280e-21 6.19653e-22 3.06679e-22 6.48076e-22 -1.89310e-23 3.17651e-22 -3.85691e-24 3.03491e-22 3.09867e-22 3.04930e-22 -3.76046e-24 -2.04949e-25 0.00000e+00 0.00000e+00 2.96447e-22 4.83043e-24 2.95193e-22 5.83884e-22 2.88354e-22 5.75754e-22 0.00000e+00 2.82625e-22 5.63127e-22 0.00000e+00 0.00000e+00 2.76297e-22 0.00000e+00 2.72822e-22 2.71096e-22 0.00000e+00 2.68354e-22 5.31962e-22 0.00000e+00 0.00000e+00 0.00000e+00 7.78715e-22 2.57103e-22 0.00000e+00 5.08842e-22 2.52718e-22 5.02689e-22 1.24994e-21 2.49092e-22 4.94948e-22 2.45311e-22 0.00000e+00 4.85294e-22 0.00000e+00 7.19137e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.04474e-18 1.68450e-18 1.57001e-18 2.38572e-18 3.27208e-18 2.84453e-18 2.62577e-18 9.82282e-19 -1.32872e-19 -2.53057e-19 6.26802e-19 1.28452e-18 1.49028e-18 1.20964e-18 1.19577e-18 9.23024e-19 9.68323e-19 8.80954e-19 9.13339e-19 9.85777e-19 8.06544e-19 7.59675e-19 8.32844e-19 8.27685e-19 7.50108e-19 8.13524e-19 6.97585e-19 7.16975e-19 7.18943e-19 7.34181e-19 6.39962e-19 7.17059e-19 6.91976e-19 7.43857e-19 7.37334e-19 7.46992e-19 6.61345e-19 6.58929e-19 6.91432e-19 7.47744e-19 6.29603e-19 6.47015e-19 6.52051e-19 6.74616e-19 6.23980e-19 6.17831e-19 6.33906e-19 7.55637e-19 6.94785e-19 6.15133e-19 6.59174e-19 6.46318e-19 6.22646e-19 5.73746e-19 6.65236e-19 5.30515e-19 5.56149e-19 5.31606e-19 4.62463e-19 4.20887e-19 5.28924e-19 4.70544e-19 4.99332e-19 4.04495e-19 3.98097e-19 4.27532e-19 3.64445e-19 3.66771e-19 2.76435e-19 4.41888e-19 2.88345e-19 2.85486e-19 2.90929e-19 2.77822e-19 1.95313e-19 2.10110e-19 1.48404e-19 1.38595e-19 1.38691e-19 1.34234e-19 9.09059e-20 6.30424e-20 6.91079e-20 5.81778e-20 4.24698e-20 4.01767e-20 3.41570e-20 2.27825e-20 1.40427e-20 4.59949e-20 2.75778e-20 2.64301e-20 3.25807e-20 -3.00220e-22 -4.67130e-22 1.93592e-20 1.24695e-20 1.19702e-20 3.11233e-21 1.26977e-22 1.07638e-21 2.00397e-20 6.49111e-21 2.80565e-21 1.52959e-21 3.39047e-21 2.65310e-21 3.78830e-21 2.13884e-21 5.00412e-21 -4.92521e-22 1.08052e-21 -3.20835e-22 7.19049e-22 1.31023e-21 1.33600e-22 1.01083e-21 1.10351e-21 1.53842e-21 1.78214e-22 1.73003e-22 2.97907e-22 -4.76325e-22 5.20707e-22 3.19416e-22 -3.66835e-23 1.06744e-21 2.23940e-23 3.59125e-22 1.15132e-21 6.81297e-22 4.00183e-22 -1.11786e-22 1.12335e-21 4.58458e-22 1.63406e-22 4.51942e-22 -1.94460e-22 3.50400e-23 -1.71118e-22 1.80014e-22 1.39685e-22 2.41564e-22 -1.66824e-22 -9.80782e-23 0.00000e+00 0.00000e+00 2.34844e-22 -2.99713e-22 3.30967e-23 2.62677e-22 2.28432e-22 3.57357e-22 0.00000e+00 2.23894e-22 4.46106e-22 0.00000e+00 0.00000e+00 2.18881e-22 0.00000e+00 2.16128e-22 2.14760e-22 0.00000e+00 2.12589e-22 4.21417e-22 0.00000e+00 0.00000e+00 0.00000e+00 6.16894e-22 2.03675e-22 0.00000e+00 4.03102e-22 2.00201e-22 3.98227e-22 9.90196e-22 1.97330e-22 3.92095e-22 1.94334e-22 0.00000e+00 3.84447e-22 0.00000e+00 5.69696e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.22164e-18 1.41167e-18 1.31204e-18 2.03894e-18 2.91339e-18 2.63657e-18 2.35866e-18 7.48997e-19 -3.56413e-19 -4.74201e-19 4.26044e-19 1.07919e-18 1.25162e-18 1.05013e-18 1.04994e-18 8.19696e-19 8.52014e-19 7.82056e-19 8.03174e-19 8.57459e-19 7.16359e-19 6.78907e-19 7.49405e-19 7.46280e-19 6.79958e-19 7.26671e-19 6.16018e-19 6.44910e-19 6.61560e-19 6.73722e-19 5.76343e-19 6.66533e-19 6.25324e-19 6.78037e-19 6.80462e-19 6.90295e-19 6.11063e-19 6.09115e-19 6.40110e-19 6.96823e-19 5.88300e-19 6.01143e-19 6.11334e-19 6.38207e-19 5.82111e-19 5.77307e-19 6.01702e-19 7.15349e-19 6.64029e-19 5.83474e-19 6.32467e-19 6.21782e-19 6.00573e-19 5.51573e-19 6.41348e-19 5.04217e-19 5.31606e-19 5.21486e-19 4.39497e-19 4.02713e-19 5.12675e-19 4.58635e-19 4.87758e-19 3.97350e-19 3.87159e-19 4.21132e-19 3.56747e-19 3.57345e-19 2.67662e-19 4.33666e-19 2.79774e-19 2.80418e-19 2.83814e-19 2.69844e-19 1.91423e-19 2.04169e-19 1.44869e-19 1.36006e-19 1.38065e-19 1.34280e-19 8.77381e-20 6.34886e-20 6.84468e-20 5.61456e-20 4.28196e-20 3.92858e-20 3.29668e-20 2.22199e-20 1.40183e-20 4.44114e-20 2.69553e-20 2.59011e-20 3.29994e-20 -4.30510e-22 -4.35964e-23 1.87499e-20 1.20949e-20 1.13964e-20 2.35575e-21 -3.37972e-22 9.71858e-22 1.98974e-20 5.80782e-21 1.73438e-21 1.54528e-21 3.51089e-21 1.81293e-21 3.25312e-21 1.49653e-21 4.14464e-21 -2.71432e-22 7.69911e-22 -3.15450e-22 7.30874e-22 1.06987e-21 1.74050e-24 9.21408e-22 7.67196e-22 1.16913e-21 2.66866e-22 1.73390e-22 3.29135e-22 -3.60619e-22 4.35560e-22 1.45655e-22 -5.53895e-23 5.94568e-22 8.08176e-24 3.26551e-22 1.00158e-21 5.69264e-22 2.13103e-22 -8.73114e-23 9.49480e-22 3.66735e-22 1.77472e-22 3.50404e-22 -1.40368e-22 -2.00531e-23 -1.27645e-22 9.99294e-23 6.25891e-23 1.42653e-22 -1.24441e-22 -8.31230e-23 0.00000e+00 0.00000e+00 1.38685e-22 -2.34092e-22 -1.82195e-23 1.17523e-22 1.34899e-22 1.92457e-22 0.00000e+00 1.32218e-22 2.63444e-22 0.00000e+00 0.00000e+00 1.29258e-22 0.00000e+00 1.27633e-22 1.26825e-22 0.00000e+00 1.25542e-22 2.48864e-22 0.00000e+00 0.00000e+00 0.00000e+00 3.64301e-22 1.20279e-22 0.00000e+00 2.38048e-22 1.18227e-22 2.35169e-22 5.84751e-22 1.16531e-22 2.31548e-22 1.14762e-22 0.00000e+00 2.27032e-22 0.00000e+00 3.36429e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.36785e-19 1.38155e-18 1.19478e-18 1.88433e-18 2.59012e-18 2.22159e-18 2.14236e-18 7.77465e-19 -1.26946e-19 -2.43710e-19 4.72313e-19 1.02320e-18 1.22681e-18 1.01999e-18 1.02719e-18 7.87882e-19 8.34199e-19 7.59442e-19 7.92841e-19 8.53330e-19 7.02510e-19 6.52785e-19 7.13688e-19 7.12787e-19 6.35801e-19 6.99933e-19 6.06911e-19 6.14691e-19 6.08848e-19 6.27760e-19 5.44863e-19 6.09030e-19 5.89117e-19 6.33875e-19 6.21329e-19 6.32302e-19 5.58759e-19 5.56639e-19 5.83362e-19 6.26694e-19 5.26064e-19 5.49145e-19 5.43376e-19 5.61218e-19 5.21537e-19 5.16587e-19 5.31661e-19 6.28444e-19 5.76552e-19 5.13200e-19 5.46917e-19 5.36242e-19 5.15412e-19 4.75713e-19 5.51225e-19 4.44811e-19 4.62463e-19 4.39497e-19 3.92911e-19 3.52910e-19 4.39376e-19 3.92777e-19 4.14344e-19 3.37735e-19 3.28521e-19 3.53314e-19 3.03218e-19 3.04167e-19 2.31813e-19 3.65243e-19 2.42288e-19 2.38146e-19 2.42073e-19 2.34240e-19 1.65787e-19 1.75923e-19 1.24964e-19 1.17249e-19 1.17114e-19 1.12764e-19 7.70533e-20 5.37859e-20 5.97661e-20 5.24380e-20 3.75470e-20 3.65165e-20 3.08011e-20 2.14720e-20 1.44460e-20 4.00658e-20 2.51689e-20 2.44520e-20 2.85317e-20 2.00173e-21 1.81896e-21 1.78556e-20 1.21305e-20 1.08975e-20 4.79275e-21 1.62390e-21 1.91141e-21 1.76019e-20 7.08656e-21 3.32228e-21 3.23008e-21 4.00503e-21 3.32678e-21 4.42528e-21 2.60453e-21 5.24606e-21 4.07419e-22 1.45238e-21 6.30370e-22 1.09641e-21 1.44317e-21 2.49903e-22 1.05137e-21 1.32658e-21 1.58489e-21 4.40475e-22 4.09646e-22 6.51660e-22 -4.11764e-24 4.90368e-22 5.78738e-22 1.23327e-22 1.00662e-21 1.16056e-22 2.97986e-22 1.06359e-21 6.18287e-22 4.12965e-22 -1.93372e-23 9.44310e-22 4.90584e-22 2.53301e-22 5.10203e-22 -2.68715e-23 1.87946e-22 -2.80610e-23 2.11549e-22 2.02562e-22 2.18302e-22 -2.73568e-23 -1.49924e-23 0.00000e+00 0.00000e+00 2.12229e-22 -5.18453e-23 1.74755e-22 3.81592e-22 2.06435e-22 3.94195e-22 0.00000e+00 2.02334e-22 4.03147e-22 0.00000e+00 0.00000e+00 1.97804e-22 0.00000e+00 1.95316e-22 1.94080e-22 0.00000e+00 1.92117e-22 3.80836e-22 0.00000e+00 0.00000e+00 0.00000e+00 5.57489e-22 1.84062e-22 0.00000e+00 3.64285e-22 1.80923e-22 3.59879e-22 8.94844e-22 1.78328e-22 3.54338e-22 1.75621e-22 0.00000e+00 3.47426e-22 0.00000e+00 5.14837e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.09913e-19 1.56863e-18 1.50298e-18 2.17582e-18 2.89327e-18 2.50166e-18 2.32595e-18 9.74198e-19 7.34634e-20 -2.00437e-20 6.09225e-19 1.08561e-18 1.25443e-18 1.01948e-18 9.98233e-19 7.73190e-19 8.12446e-19 7.31571e-19 7.54249e-19 8.20815e-19 6.64638e-19 6.26086e-19 6.75620e-19 6.68854e-19 6.08570e-19 6.59483e-19 5.75834e-19 5.77610e-19 5.76457e-19 5.86294e-19 5.15601e-19 5.66558e-19 5.54512e-19 5.89766e-19 5.79492e-19 5.86435e-19 5.17866e-19 5.14434e-19 5.37167e-19 5.80887e-19 4.88212e-19 5.00006e-19 5.03476e-19 5.15694e-19 4.79880e-19 4.72347e-19 4.88378e-19 5.78896e-19 5.26649e-19 4.66511e-19 5.00825e-19 4.88554e-19 4.69922e-19 4.35123e-19 5.06936e-19 4.06354e-19 4.20887e-19 4.02713e-19 3.52910e-19 3.25008e-19 4.00587e-19 3.55764e-19 3.76380e-19 3.08425e-19 3.04218e-19 3.25591e-19 2.79346e-19 2.80215e-19 2.11527e-19 3.34634e-19 2.24091e-19 2.19860e-19 2.24555e-19 2.15220e-19 1.51419e-19 1.62723e-19 1.14481e-19 1.09444e-19 1.07442e-19 1.03967e-19 7.19081e-20 5.04783e-20 5.54908e-20 4.93022e-20 3.62191e-20 3.35101e-20 2.84756e-20 2.04156e-20 1.42606e-20 3.64706e-20 2.42148e-20 2.28368e-20 2.68446e-20 3.23509e-21 2.20450e-21 1.72493e-20 1.12810e-20 1.03226e-20 5.07456e-21 1.81783e-21 1.90900e-21 1.66693e-20 6.30677e-21 2.81948e-21 3.14675e-21 3.71461e-21 3.36584e-21 4.30592e-21 2.71924e-21 5.09751e-21 8.19950e-22 1.69039e-21 8.95504e-22 9.83879e-22 1.26850e-21 2.20869e-22 1.09386e-21 1.35174e-21 1.74472e-21 6.55978e-22 6.56576e-22 8.52937e-22 4.00360e-22 4.85449e-22 8.90078e-22 2.77742e-22 1.11311e-21 2.16245e-22 2.43007e-22 1.00083e-21 5.98777e-22 4.73579e-22 8.49489e-24 8.24760e-22 5.32424e-22 2.72441e-22 5.21545e-22 9.70818e-23 2.47348e-22 4.08487e-23 2.59858e-22 2.34605e-22 2.24274e-22 3.98251e-23 4.86747e-24 0.00000e+00 0.00000e+00 2.18035e-22 2.27758e-23 2.29826e-22 4.42101e-22 2.12082e-22 4.29717e-22 0.00000e+00 2.07869e-22 4.14176e-22 0.00000e+00 0.00000e+00 2.03215e-22 0.00000e+00 2.00659e-22 1.99389e-22 0.00000e+00 1.97373e-22 3.91254e-22 0.00000e+00 0.00000e+00 0.00000e+00 5.72740e-22 1.89097e-22 0.00000e+00 3.74250e-22 1.85872e-22 3.69724e-22 9.19323e-22 1.83206e-22 3.64031e-22 1.80425e-22 0.00000e+00 3.56930e-22 0.00000e+00 5.28921e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.33067e-18 1.05248e-18 8.48910e-19 1.59540e-18 2.48693e-18 2.27703e-18 2.12584e-18 6.10200e-19 -4.16057e-19 -4.88607e-19 3.69597e-19 1.00238e-18 1.17887e-18 9.79954e-19 9.98399e-19 7.67951e-19 8.14546e-19 7.46814e-19 7.75153e-19 8.29840e-19 6.92339e-19 6.48717e-19 7.22948e-19 7.28550e-19 6.51132e-19 7.08647e-19 5.97525e-19 6.28003e-19 6.38650e-19 6.54276e-19 5.62168e-19 6.47346e-19 6.08865e-19 6.61829e-19 6.63427e-19 6.75296e-19 5.94617e-19 5.98667e-19 6.27934e-19 6.86434e-19 5.74022e-19 5.88022e-19 5.98273e-19 6.27823e-19 5.71290e-19 5.68830e-19 5.89899e-19 7.05640e-19 6.55733e-19 5.75446e-19 6.23087e-19 6.16446e-19 5.94487e-19 5.44416e-19 6.35619e-19 5.01391e-19 5.28924e-19 5.12675e-19 4.39376e-19 4.00587e-19 5.12913e-19 4.56908e-19 4.84167e-19 3.91419e-19 3.83577e-19 4.16513e-19 3.52543e-19 3.55499e-19 2.65556e-19 4.31833e-19 2.78545e-19 2.76819e-19 2.81861e-19 2.68393e-19 1.89554e-19 2.02554e-19 1.43977e-19 1.34639e-19 1.35652e-19 1.32166e-19 8.60774e-20 6.16094e-20 6.67772e-20 5.50291e-20 4.16601e-20 3.85613e-20 3.22615e-20 2.12021e-20 1.30663e-20 4.47101e-20 2.63809e-20 2.51079e-20 3.15627e-20 -1.44243e-21 -1.26571e-21 1.74471e-20 1.21873e-20 1.12409e-20 1.97697e-21 -7.35012e-22 7.53827e-22 1.95819e-20 5.70439e-21 2.17870e-21 1.16900e-21 3.33772e-21 1.91471e-21 3.22209e-21 1.37488e-21 4.39051e-21 -6.51909e-22 7.23347e-22 -6.99318e-22 6.39017e-22 8.91525e-22 -5.17421e-23 8.63545e-22 5.76462e-22 1.07515e-21 6.18942e-24 3.03652e-24 8.09554e-23 -5.39828e-22 4.16074e-22 -6.01167e-23 -1.31113e-22 5.16860e-22 -4.92789e-23 3.40207e-22 9.94180e-22 5.71556e-22 1.70768e-22 -1.11549e-22 9.88596e-22 3.39012e-22 1.50641e-22 3.07872e-22 -1.96539e-22 -7.29261e-23 -1.66131e-22 7.81142e-23 3.35644e-23 1.36344e-22 -1.61962e-22 -1.13730e-22 0.00000e+00 0.00000e+00 1.32551e-22 -2.99077e-22 -6.72400e-23 6.27176e-23 1.28933e-22 1.59436e-22 0.00000e+00 1.26371e-22 2.51793e-22 0.00000e+00 0.00000e+00 1.23542e-22 0.00000e+00 1.21988e-22 1.21216e-22 0.00000e+00 1.19990e-22 2.37858e-22 0.00000e+00 0.00000e+00 0.00000e+00 3.48190e-22 1.14959e-22 0.00000e+00 2.27520e-22 1.12999e-22 2.24769e-22 5.58890e-22 1.11378e-22 2.21308e-22 1.09687e-22 0.00000e+00 2.16991e-22 0.00000e+00 3.21550e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.30767e-18 5.75861e-19 2.73198e-19 8.58983e-19 1.63581e-18 1.59612e-18 1.48821e-18 1.31263e-19 -7.87361e-19 -8.54153e-19 5.15304e-20 6.86812e-19 8.58515e-19 7.58569e-19 8.09674e-19 6.20929e-19 6.64426e-19 6.08831e-19 6.59254e-19 6.79192e-19 5.86189e-19 5.43440e-19 6.14075e-19 6.28038e-19 5.58837e-19 6.09847e-19 5.15672e-19 5.48303e-19 5.71369e-19 5.82061e-19 4.90017e-19 5.79739e-19 5.34414e-19 5.85876e-19 5.95752e-19 6.05232e-19 5.38155e-19 5.36856e-19 5.67147e-19 6.11569e-19 5.15028e-19 5.37785e-19 5.35630e-19 5.63378e-19 5.11297e-19 5.11188e-19 5.32133e-19 6.28982e-19 5.87583e-19 5.15955e-19 5.56707e-19 5.54750e-19 5.33930e-19 4.85740e-19 5.64414e-19 4.47015e-19 4.70544e-19 4.58635e-19 3.92777e-19 3.55764e-19 4.56908e-19 4.14805e-19 4.35278e-19 3.52302e-19 3.39391e-19 3.72429e-19 3.13564e-19 3.14286e-19 2.35974e-19 3.84409e-19 2.46497e-19 2.46318e-19 2.49236e-19 2.39182e-19 1.71483e-19 1.79878e-19 1.29035e-19 1.20127e-19 1.22425e-19 1.19509e-19 7.59006e-20 5.64770e-20 6.10949e-20 5.03098e-20 3.81906e-20 3.59783e-20 2.93362e-20 1.99001e-20 1.30512e-20 4.03955e-20 2.46035e-20 2.34511e-20 2.87165e-20 -9.66600e-22 -3.58971e-22 1.52845e-20 1.15754e-20 1.01133e-20 2.06521e-21 -3.00579e-22 1.08792e-21 1.77804e-20 5.19809e-21 1.97701e-21 1.89991e-21 3.41439e-21 1.64392e-21 3.01130e-21 9.41096e-22 3.73029e-21 -8.07781e-23 5.59913e-22 -2.56184e-22 7.16092e-22 7.31213e-22 -9.48709e-23 8.32388e-22 3.70228e-22 7.94600e-22 -1.34190e-23 -3.79494e-23 1.01663e-22 -3.13172e-22 3.42150e-22 -1.66145e-22 -1.09409e-22 9.61452e-23 -4.87664e-23 3.09009e-22 8.82925e-22 4.59152e-22 1.84217e-23 -4.35443e-24 8.10573e-22 2.90895e-22 2.63448e-22 3.19128e-22 -9.12676e-23 4.12747e-23 -2.83265e-23 2.47495e-23 4.45862e-23 4.81414e-23 -2.76168e-23 -2.05904e-23 0.00000e+00 0.00000e+00 4.68022e-23 -1.16747e-23 3.83784e-23 8.39922e-23 4.55244e-23 8.68521e-23 0.00000e+00 4.46199e-23 8.89047e-23 0.00000e+00 0.00000e+00 4.36210e-23 0.00000e+00 4.30724e-23 4.27998e-23 0.00000e+00 4.23670e-23 8.39846e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.22941e-22 4.05906e-23 0.00000e+00 8.03345e-23 3.98983e-23 7.93630e-23 1.97337e-22 3.93260e-23 7.81409e-23 3.87290e-23 0.00000e+00 7.66168e-23 0.00000e+00 1.13535e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.56487e-18 4.20525e-19 1.64454e-19 8.15594e-19 1.66001e-18 1.65364e-18 1.46969e-18 9.74600e-20 -8.28525e-19 -8.64761e-19 9.14529e-20 7.63298e-19 9.09879e-19 7.81269e-19 8.06927e-19 6.34881e-19 6.65622e-19 6.21848e-19 6.50211e-19 6.85170e-19 5.81175e-19 5.52127e-19 6.28518e-19 6.39412e-19 5.73164e-19 6.18921e-19 5.12548e-19 5.55418e-19 5.70373e-19 5.92037e-19 4.99270e-19 5.94671e-19 5.39325e-19 6.03110e-19 6.15209e-19 6.21125e-19 5.48822e-19 5.55097e-19 5.82549e-19 6.34511e-19 5.36471e-19 5.51137e-19 5.58387e-19 5.90800e-19 5.31904e-19 5.35763e-19 5.55177e-19 6.60039e-19 6.22982e-19 5.46318e-19 5.89040e-19 5.85458e-19 5.64224e-19 5.15321e-19 5.98152e-19 4.71168e-19 4.99332e-19 4.87758e-19 4.14344e-19 3.76380e-19 4.84167e-19 4.35278e-19 4.66239e-19 3.73839e-19 3.62846e-19 3.97886e-19 3.33764e-19 3.35232e-19 2.50131e-19 4.07490e-19 2.59508e-19 2.62269e-19 2.63632e-19 2.52154e-19 1.81818e-19 1.89830e-19 1.36538e-19 1.26183e-19 1.29894e-19 1.27269e-19 8.08593e-20 5.95764e-20 6.41293e-20 5.13533e-20 3.98782e-20 3.66123e-20 3.02706e-20 2.03646e-20 1.29697e-20 4.14755e-20 2.45370e-20 2.41845e-20 3.08006e-20 -1.76940e-21 -4.86125e-22 1.54982e-20 1.10618e-20 1.02403e-20 1.17415e-21 -5.03306e-22 4.40393e-22 1.80386e-20 5.02973e-21 1.16534e-21 1.24900e-21 3.10455e-21 1.12725e-21 2.38484e-21 7.38971e-22 3.07570e-21 -6.46297e-22 2.51503e-22 -6.75603e-22 6.45789e-22 9.07611e-22 -3.28891e-23 7.78360e-22 1.04562e-22 6.88798e-22 -1.56965e-22 -1.98202e-22 -4.17958e-23 -5.95318e-22 3.34855e-22 -3.50249e-22 -2.14710e-22 7.49530e-23 -1.19846e-22 3.38545e-22 9.02416e-22 4.68205e-22 -6.41393e-24 -1.50631e-22 8.80717e-22 2.53738e-22 1.16198e-22 1.86069e-22 -1.74979e-22 -2.39804e-22 -1.97967e-22 -7.32386e-24 -9.32961e-23 4.69565e-23 -1.92997e-22 -1.44109e-22 0.00000e+00 0.00000e+00 4.56502e-23 -4.03859e-22 -2.22137e-22 -1.76507e-22 4.44039e-23 -4.29705e-23 0.00000e+00 4.35217e-23 8.67164e-23 0.00000e+00 0.00000e+00 4.25473e-23 0.00000e+00 4.20122e-23 4.17463e-23 0.00000e+00 4.13242e-23 8.19174e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.19915e-22 3.95915e-23 0.00000e+00 7.83571e-23 3.89163e-23 7.74096e-23 1.92480e-22 3.83580e-23 7.62176e-23 3.77757e-23 0.00000e+00 7.47309e-23 0.00000e+00 1.10741e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.01553e-18 9.02069e-19 7.55361e-19 1.27119e-18 1.89171e-18 1.71613e-18 1.56315e-18 3.84796e-19 -3.88248e-19 -4.30465e-19 2.93728e-19 7.81665e-19 9.12791e-19 7.70001e-19 7.80840e-19 5.99079e-19 6.30303e-19 5.80457e-19 6.00826e-19 6.39836e-19 5.35671e-19 5.03847e-19 5.58542e-19 5.59306e-19 5.03654e-19 5.44593e-19 4.67571e-19 4.83318e-19 4.96667e-19 5.12264e-19 4.32406e-19 5.08173e-19 4.70459e-19 5.11408e-19 5.08679e-19 5.22585e-19 4.61230e-19 4.60588e-19 4.81017e-19 5.24794e-19 4.43768e-19 4.57466e-19 4.60040e-19 4.82465e-19 4.39304e-19 4.35109e-19 4.58024e-19 5.40994e-19 5.03744e-19 4.42339e-19 4.81761e-19 4.71725e-19 4.57823e-19 4.21187e-19 4.90001e-19 3.85290e-19 4.04495e-19 3.97350e-19 3.37735e-19 3.08425e-19 3.91419e-19 3.52302e-19 3.73839e-19 3.08848e-19 2.95506e-19 3.22598e-19 2.73800e-19 2.73389e-19 2.06358e-19 3.32935e-19 2.15323e-19 2.15810e-19 2.17844e-19 2.08200e-19 1.48275e-19 1.57115e-19 1.11663e-19 1.04797e-19 1.07596e-19 1.03775e-19 6.79280e-20 4.91675e-20 5.35318e-20 4.43913e-20 3.34951e-20 3.10584e-20 2.64850e-20 1.78777e-20 1.12278e-20 3.45231e-20 2.08833e-20 2.04841e-20 2.61322e-20 4.02565e-22 8.75136e-22 1.52740e-20 9.81672e-21 8.81604e-21 2.52198e-21 1.11385e-22 1.11933e-21 1.55190e-20 5.43725e-21 1.61894e-21 2.01503e-21 3.36382e-21 1.50700e-21 2.97428e-21 1.25149e-21 3.44497e-21 8.26320e-23 6.47917e-22 7.73490e-23 7.99568e-22 9.78937e-22 3.67527e-23 7.29760e-22 7.13802e-22 9.34986e-22 3.50062e-22 1.81585e-22 3.94954e-22 -2.10025e-22 3.46805e-22 2.00184e-22 -1.29083e-23 4.83419e-22 3.42109e-23 2.44440e-22 7.69553e-22 4.40672e-22 1.86137e-22 -2.64350e-23 7.17131e-22 2.91456e-22 1.76297e-22 3.15495e-22 -8.36544e-23 6.52481e-23 -5.34811e-23 8.56639e-23 8.89029e-23 1.12405e-22 -5.21397e-23 -2.12187e-23 0.00000e+00 0.00000e+00 1.09278e-22 -7.08755e-23 6.07627e-23 1.67393e-22 1.06295e-22 1.88600e-22 0.00000e+00 1.04183e-22 2.07583e-22 0.00000e+00 0.00000e+00 1.01850e-22 0.00000e+00 1.00569e-22 9.99329e-23 0.00000e+00 9.89224e-23 1.96095e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.87055e-22 9.47748e-23 0.00000e+00 1.87572e-22 9.31583e-23 1.85304e-22 4.60761e-22 9.18220e-23 1.82451e-22 9.04281e-23 0.00000e+00 1.78892e-22 0.00000e+00 2.65093e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.99812e-19 1.17011e-18 1.17952e-18 1.84407e-18 2.48873e-18 2.17685e-18 2.00875e-18 8.86272e-19 1.03672e-19 4.26576e-20 5.83831e-19 1.00284e-18 1.08576e-18 8.58693e-19 8.20849e-19 6.41967e-19 6.70085e-19 6.11027e-19 6.15488e-19 6.79951e-19 5.45702e-19 5.23221e-19 5.73660e-19 5.70156e-19 5.18398e-19 5.54653e-19 4.73632e-19 4.90347e-19 4.90102e-19 5.06381e-19 4.42588e-19 4.94543e-19 4.73993e-19 5.10936e-19 5.07541e-19 5.15349e-19 4.52571e-19 4.53448e-19 4.72459e-19 5.21531e-19 4.36477e-19 4.38637e-19 4.54193e-19 4.73680e-19 4.32266e-19 4.27846e-19 4.45223e-19 5.32936e-19 4.92008e-19 4.31040e-19 4.69261e-19 4.58492e-19 4.43438e-19 4.11015e-19 4.81285e-19 3.78574e-19 3.98097e-19 3.87159e-19 3.28521e-19 3.04218e-19 3.83577e-19 3.39391e-19 3.62846e-19 2.95506e-19 2.95374e-19 3.16800e-19 2.69084e-19 2.70324e-19 2.01652e-19 3.25240e-19 2.12891e-19 2.11683e-19 2.16245e-19 2.04543e-19 1.43745e-19 1.54819e-19 1.09430e-19 1.03805e-19 1.03108e-19 1.00290e-19 6.77310e-20 4.78085e-20 5.17812e-20 4.34111e-20 3.32942e-20 2.95066e-20 2.52947e-20 1.73928e-20 1.12498e-20 3.35395e-20 2.12408e-20 1.97140e-20 2.50627e-20 8.96453e-22 3.92145e-22 1.51577e-20 9.30104e-21 9.02169e-21 2.68673e-21 1.99531e-22 8.66132e-22 1.51850e-20 4.59275e-21 1.59688e-21 1.28705e-21 2.75028e-21 2.02046e-21 2.86977e-21 1.74053e-21 3.79555e-21 -2.67527e-23 1.05290e-21 -4.95064e-23 5.80399e-22 8.82595e-22 7.31019e-23 8.17880e-22 7.46674e-22 1.25770e-21 4.01957e-22 3.63911e-22 4.62037e-22 -5.36462e-24 3.86854e-22 4.97267e-22 9.88213e-23 8.27033e-22 9.93388e-23 2.30264e-22 8.23034e-22 4.92842e-22 3.31517e-22 -1.05405e-22 7.42432e-22 3.75502e-22 1.03498e-22 3.07416e-22 -2.83161e-23 -2.49415e-23 -1.10995e-22 1.62725e-22 7.48408e-23 1.71504e-22 -1.08208e-22 -9.12273e-23 0.00000e+00 0.00000e+00 1.66733e-22 -2.82603e-22 -2.26760e-23 1.40523e-22 1.62181e-22 2.31001e-22 0.00000e+00 1.58959e-22 3.16724e-22 0.00000e+00 0.00000e+00 1.55400e-22 0.00000e+00 1.53446e-22 1.52474e-22 0.00000e+00 1.50933e-22 2.99196e-22 0.00000e+00 0.00000e+00 0.00000e+00 4.37979e-22 1.44604e-22 0.00000e+00 2.86192e-22 1.42138e-22 2.82731e-22 7.03014e-22 1.40099e-22 2.78378e-22 1.37972e-22 0.00000e+00 2.72948e-22 0.00000e+00 4.04470e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.37249e-18 5.10949e-19 3.22045e-19 9.27105e-19 1.63532e-18 1.59341e-18 1.45755e-18 2.53895e-19 -5.47405e-19 -5.58765e-19 1.59436e-19 6.97092e-19 8.26185e-19 7.04206e-19 7.16712e-19 5.68171e-19 5.96070e-19 5.50768e-19 5.66792e-19 6.10609e-19 5.10171e-19 4.85386e-19 5.50768e-19 5.54251e-19 5.04788e-19 5.36449e-19 4.50649e-19 4.80138e-19 4.96481e-19 5.10921e-19 4.33875e-19 5.09593e-19 4.67794e-19 5.15369e-19 5.26461e-19 5.31235e-19 4.68105e-19 4.68847e-19 4.94185e-19 5.43812e-19 4.55651e-19 4.64410e-19 4.75892e-19 5.02341e-19 4.49583e-19 4.48621e-19 4.73682e-19 5.62966e-19 5.26071e-19 4.60252e-19 5.01809e-19 4.96743e-19 4.80867e-19 4.41065e-19 5.15910e-19 4.01744e-19 4.27532e-19 4.21132e-19 3.53314e-19 3.25591e-19 4.16513e-19 3.72429e-19 3.97886e-19 3.22598e-19 3.16800e-19 3.47911e-19 2.92650e-19 2.92664e-19 2.18272e-19 3.54687e-19 2.29078e-19 2.31317e-19 2.33256e-19 2.21424e-19 1.59775e-19 1.67771e-19 1.19380e-19 1.13146e-19 1.14556e-19 1.12962e-19 7.26933e-20 5.44007e-20 5.79510e-20 4.79750e-20 3.78350e-20 3.39248e-20 2.78735e-20 1.97501e-20 1.41494e-20 3.74127e-20 2.39297e-20 2.34764e-20 2.86421e-20 9.45500e-22 1.74470e-21 1.57144e-20 1.08616e-20 9.87771e-21 2.69950e-21 8.18949e-22 1.19457e-21 1.69645e-20 5.13536e-21 1.55402e-21 2.54142e-21 3.41679e-21 1.95631e-21 2.99545e-21 1.47015e-21 3.47172e-21 3.64330e-22 8.70186e-22 3.21719e-22 8.68795e-22 1.00934e-21 9.46883e-23 8.87721e-22 4.61738e-22 1.00879e-21 2.89699e-22 2.33493e-22 4.48907e-22 6.87138e-23 3.33910e-22 2.15555e-22 5.37176e-23 3.28688e-22 3.95110e-23 2.58078e-22 8.44075e-22 4.48235e-22 1.42653e-22 -6.90991e-23 7.07712e-22 3.47675e-22 1.89846e-22 2.91505e-22 4.10290e-23 -5.52325e-23 -5.29283e-23 8.81363e-23 1.09257e-23 7.46969e-23 -5.15975e-23 -6.07286e-23 0.00000e+00 0.00000e+00 7.26189e-23 -1.85263e-22 -5.09993e-23 2.02606e-23 7.06363e-23 8.03815e-23 0.00000e+00 6.92329e-23 1.37946e-22 0.00000e+00 0.00000e+00 6.76829e-23 0.00000e+00 6.68316e-23 6.64087e-23 0.00000e+00 6.57372e-23 1.30312e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.90757e-22 6.29809e-23 0.00000e+00 1.24648e-22 6.19067e-23 1.23141e-22 3.06190e-22 6.10187e-23 1.21244e-22 6.00924e-23 0.00000e+00 1.18880e-22 0.00000e+00 1.76163e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-9.19516e-19 8.66640e-19 7.80891e-19 1.33342e-18 1.89893e-18 1.70899e-18 1.59365e-18 5.66517e-19 -1.17511e-19 -1.57214e-19 3.75561e-19 7.89877e-19 8.91338e-19 7.32906e-19 7.21927e-19 5.65220e-19 5.90940e-19 5.40049e-19 5.44574e-19 5.94782e-19 4.87213e-19 4.61736e-19 5.12323e-19 5.09561e-19 4.63725e-19 4.94733e-19 4.23032e-19 4.37333e-19 4.45014e-19 4.57371e-19 3.94088e-19 4.50135e-19 4.25236e-19 4.59993e-19 4.61355e-19 4.67127e-19 4.11372e-19 4.09773e-19 4.30698e-19 4.73997e-19 3.96652e-19 4.04389e-19 4.13384e-19 4.31389e-19 3.91663e-19 3.86708e-19 4.09414e-19 4.85429e-19 4.48810e-19 3.93689e-19 4.29110e-19 4.20631e-19 4.06885e-19 3.76544e-19 4.40208e-19 3.45372e-19 3.64445e-19 3.56747e-19 3.03218e-19 2.79346e-19 3.52543e-19 3.13564e-19 3.33764e-19 2.73800e-19 2.69084e-19 2.92650e-19 2.49898e-19 2.48715e-19 1.86907e-19 2.99952e-19 1.97059e-19 1.97088e-19 1.99666e-19 1.89458e-19 1.35669e-19 1.43662e-19 1.01527e-19 9.73339e-20 9.72448e-20 9.52066e-20 6.33619e-20 4.65449e-20 4.99920e-20 4.26964e-20 3.28836e-20 2.97344e-20 2.48472e-20 1.77977e-20 1.28072e-20 3.23648e-20 2.12810e-20 2.06796e-20 2.47560e-20 2.33511e-21 2.33198e-21 1.52734e-20 9.89651e-21 8.96031e-21 3.67354e-21 1.34285e-21 1.57017e-21 1.50384e-20 5.09029e-21 2.00134e-21 2.76907e-21 3.22740e-21 2.35704e-21 3.23667e-21 1.92444e-21 3.69825e-21 7.17618e-22 1.19329e-21 7.18060e-22 8.64632e-22 1.01249e-21 1.50508e-22 8.84884e-22 8.49678e-22 1.22625e-21 5.43158e-22 4.90706e-22 6.91333e-22 3.23624e-22 3.51239e-22 5.59003e-22 1.87724e-22 6.15319e-22 1.37098e-22 2.05321e-22 7.88570e-22 4.54823e-22 2.71816e-22 -1.67736e-23 6.36484e-22 3.90311e-22 2.11059e-22 3.57009e-22 9.79047e-23 9.52100e-23 1.59835e-23 1.56854e-22 1.09188e-22 1.23544e-22 1.55845e-23 -1.48170e-23 0.00000e+00 0.00000e+00 1.20107e-22 -4.49720e-23 8.85610e-23 2.05662e-22 1.16828e-22 2.18002e-22 0.00000e+00 1.14507e-22 2.28153e-22 0.00000e+00 0.00000e+00 1.11943e-22 0.00000e+00 1.10535e-22 1.09836e-22 0.00000e+00 1.08725e-22 2.15527e-22 0.00000e+00 0.00000e+00 0.00000e+00 3.15500e-22 1.04166e-22 0.00000e+00 2.06160e-22 1.02390e-22 2.03667e-22 5.06419e-22 1.00921e-22 2.00531e-22 9.93891e-23 0.00000e+00 1.96619e-22 0.00000e+00 2.91362e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-9.49678e-19 8.61424e-19 7.46758e-19 1.30314e-18 1.87695e-18 1.65484e-18 1.56148e-18 5.64540e-19 -8.71772e-20 -1.06617e-19 4.05117e-19 7.98292e-19 9.04139e-19 7.39028e-19 7.33485e-19 5.69696e-19 6.00935e-19 5.49243e-19 5.54236e-19 6.09143e-19 4.95967e-19 4.68877e-19 5.19833e-19 5.15755e-19 4.64288e-19 5.00489e-19 4.26537e-19 4.40131e-19 4.43545e-19 4.57015e-19 3.94325e-19 4.48314e-19 4.24565e-19 4.57780e-19 4.55248e-19 4.65395e-19 4.05766e-19 4.08896e-19 4.27311e-19 4.72416e-19 3.92653e-19 3.97481e-19 4.10312e-19 4.29972e-19 3.90767e-19 3.86192e-19 4.05680e-19 4.86239e-19 4.49569e-19 3.93461e-19 4.29529e-19 4.22110e-19 4.09380e-19 3.77631e-19 4.43709e-19 3.46914e-19 3.66771e-19 3.57345e-19 3.04167e-19 2.80215e-19 3.55499e-19 3.14286e-19 3.35232e-19 2.73389e-19 2.70324e-19 2.92664e-19 2.48715e-19 2.50955e-19 1.87021e-19 3.02280e-19 1.97438e-19 1.96020e-19 1.99825e-19 1.89299e-19 1.33292e-19 1.43575e-19 1.01135e-19 9.59895e-20 9.59231e-20 9.34659e-20 6.19620e-20 4.41048e-20 4.77232e-20 4.01272e-20 3.05131e-20 2.76778e-20 2.33725e-20 1.58907e-20 1.02986e-20 3.16437e-20 1.93560e-20 1.85845e-20 2.32086e-20 4.10929e-22 3.17889e-22 1.36792e-20 8.92942e-21 8.34976e-21 2.29423e-21 1.59463e-22 8.32629e-22 1.42074e-20 4.53663e-21 1.63064e-21 1.43701e-21 2.73629e-21 1.83842e-21 2.74991e-21 1.50562e-21 3.52534e-21 -7.30148e-23 8.64509e-22 -5.29853e-23 6.18489e-22 8.44589e-22 6.32349e-23 7.07609e-22 6.67774e-22 1.03574e-21 2.79928e-22 2.40250e-22 3.58214e-22 -1.09535e-22 3.26091e-22 2.84697e-22 3.85452e-23 6.32857e-22 4.53605e-23 2.18288e-22 7.36842e-22 4.36776e-22 2.49567e-22 -8.03858e-23 6.83388e-22 3.15022e-22 1.09527e-22 2.72708e-22 -5.47083e-23 -1.04796e-23 -9.41616e-23 1.23053e-22 6.54544e-23 1.39085e-22 -9.17973e-23 -7.34621e-23 0.00000e+00 0.00000e+00 1.35216e-22 -2.15524e-22 -9.35556e-24 1.22955e-22 1.31524e-22 1.91780e-22 0.00000e+00 1.28911e-22 2.56854e-22 0.00000e+00 0.00000e+00 1.26025e-22 0.00000e+00 1.24440e-22 1.23653e-22 0.00000e+00 1.22402e-22 2.42639e-22 0.00000e+00 0.00000e+00 0.00000e+00 3.55189e-22 1.17270e-22 0.00000e+00 2.32094e-22 1.15270e-22 2.29287e-22 5.70125e-22 1.13616e-22 2.25757e-22 1.11892e-22 0.00000e+00 2.21353e-22 0.00000e+00 3.28014e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.62909e-19 7.76727e-19 6.89379e-19 1.15593e-18 1.56557e-18 1.35278e-18 1.29818e-18 5.04732e-19 -1.63343e-20 -6.48948e-20 3.23935e-19 6.15228e-19 7.15950e-19 5.86573e-19 5.86858e-19 4.51383e-19 4.76955e-19 4.34276e-19 4.43465e-19 4.84496e-19 3.96264e-19 3.70854e-19 4.09635e-19 4.02896e-19 3.64337e-19 3.93651e-19 3.41958e-19 3.42257e-19 3.45082e-19 3.56493e-19 3.06758e-19 3.48390e-19 3.31775e-19 3.56519e-19 3.50804e-19 3.58908e-19 3.15813e-19 3.14183e-19 3.29416e-19 3.61938e-19 3.00817e-19 3.10415e-19 3.13445e-19 3.26937e-19 2.98979e-19 2.94498e-19 3.10028e-19 3.68093e-19 3.37696e-19 2.99484e-19 3.24416e-19 3.16734e-19 3.08622e-19 2.85415e-19 3.32669e-19 2.61244e-19 2.76435e-19 2.67662e-19 2.31813e-19 2.11527e-19 2.65556e-19 2.35974e-19 2.50131e-19 2.06358e-19 2.01652e-19 2.18272e-19 1.86907e-19 1.87021e-19 1.43457e-19 2.26164e-19 1.49243e-19 1.48155e-19 1.50458e-19 1.43655e-19 1.01920e-19 1.09042e-19 7.67510e-20 7.30428e-20 7.31312e-20 7.09326e-20 4.79852e-20 3.37571e-20 3.70334e-20 3.24225e-20 2.41449e-20 2.26101e-20 1.92287e-20 1.32655e-20 9.32715e-21 2.49618e-20 1.56902e-20 1.55978e-20 1.85997e-20 1.41676e-21 1.76509e-21 1.17496e-20 7.64462e-21 6.75605e-21 2.83041e-21 1.09938e-21 1.24481e-21 1.11179e-20 4.63985e-21 2.17300e-21 2.31397e-21 2.61822e-21 1.96501e-21 2.70312e-21 1.61342e-21 3.08335e-21 2.81845e-22 8.80952e-22 4.98843e-22 7.63078e-22 1.01112e-21 2.08833e-22 5.89554e-22 7.75292e-22 9.25532e-22 3.15915e-22 2.45688e-22 4.31416e-22 -4.26487e-24 2.78953e-22 3.79447e-22 7.88912e-23 6.35483e-22 7.30817e-23 1.63909e-22 5.95562e-22 3.54997e-22 2.60564e-22 -2.79973e-23 5.33577e-22 2.76305e-22 1.18621e-22 2.78953e-22 -1.92780e-23 8.33426e-23 -3.54832e-23 1.25744e-22 1.08122e-22 1.32866e-22 -3.45924e-23 -1.79628e-23 0.00000e+00 0.00000e+00 1.29170e-22 -7.50640e-23 7.75859e-23 2.03601e-22 1.25644e-22 2.25766e-22 0.00000e+00 1.23147e-22 2.45369e-22 0.00000e+00 0.00000e+00 1.20390e-22 0.00000e+00 1.18876e-22 1.18124e-22 0.00000e+00 1.16929e-22 2.31790e-22 0.00000e+00 0.00000e+00 0.00000e+00 3.39307e-22 1.12027e-22 0.00000e+00 2.21716e-22 1.10116e-22 2.19035e-22 5.44633e-22 1.08536e-22 2.15662e-22 1.06889e-22 0.00000e+00 2.11456e-22 0.00000e+00 3.13348e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.24107e-18 8.37783e-19 7.12419e-19 1.36596e-18 2.09095e-18 1.94425e-18 1.79023e-18 5.43731e-19 -3.40117e-19 -4.12521e-19 2.85696e-19 8.03903e-19 9.51038e-19 7.89597e-19 7.98788e-19 6.09403e-19 6.48249e-19 5.97955e-19 6.07288e-19 6.58155e-19 5.49299e-19 5.12111e-19 5.76581e-19 5.77347e-19 5.15737e-19 5.58932e-19 4.71318e-19 4.91892e-19 5.05954e-19 5.22463e-19 4.42684e-19 5.21170e-19 4.82203e-19 5.23612e-19 5.25627e-19 5.40793e-19 4.73753e-19 4.77455e-19 5.00870e-19 5.56147e-19 4.61652e-19 4.70742e-19 4.84611e-19 5.14059e-19 4.62226e-19 4.58470e-19 4.82996e-19 5.79518e-19 5.40617e-19 4.71295e-19 5.17627e-19 5.10611e-19 4.96977e-19 4.55794e-19 5.34730e-19 4.14948e-19 4.41888e-19 4.33666e-19 3.65243e-19 3.34634e-19 4.31833e-19 3.84409e-19 4.07490e-19 3.32935e-19 3.25240e-19 3.54687e-19 2.99952e-19 3.02280e-19 2.26164e-19 3.70953e-19 2.36745e-19 2.36288e-19 2.41049e-19 2.27710e-19 1.60119e-19 1.72365e-19 1.21985e-19 1.14239e-19 1.16321e-19 1.13164e-19 7.27719e-20 5.19080e-20 5.59979e-20 4.53545e-20 3.48098e-20 3.17398e-20 2.70809e-20 1.69868e-20 9.78633e-21 3.79433e-20 2.13240e-20 2.05467e-20 2.70542e-20 -2.14881e-21 -1.51567e-21 1.50486e-20 1.00305e-20 9.16689e-21 8.18384e-22 -1.35788e-21 4.25254e-22 1.65700e-20 4.85818e-21 1.72233e-21 6.16001e-22 2.84400e-21 1.10208e-21 2.46901e-21 8.25334e-22 3.44644e-21 -8.95681e-22 3.50279e-22 -9.00621e-22 5.14479e-22 7.12051e-22 -7.93728e-23 5.48555e-22 3.83205e-22 6.85568e-22 -3.48886e-23 -1.22038e-22 -6.23724e-23 -7.17100e-22 3.06954e-22 -2.08445e-22 -2.04409e-22 3.81076e-22 -9.18855e-23 2.71983e-22 7.25497e-22 4.41393e-22 1.03032e-22 -1.16907e-22 8.01644e-22 1.95105e-22 5.61639e-23 1.84045e-22 -2.61718e-22 -1.14315e-22 -1.95000e-22 2.38585e-23 -1.98386e-24 1.06125e-22 -1.90108e-22 -1.11518e-22 0.00000e+00 0.00000e+00 1.03173e-22 -3.13443e-22 -1.05679e-22 -4.29041e-24 1.00356e-22 9.78600e-23 0.00000e+00 9.83625e-23 1.95986e-22 0.00000e+00 0.00000e+00 9.61604e-23 0.00000e+00 9.49509e-23 9.43500e-23 0.00000e+00 9.33959e-23 1.85140e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.71018e-22 8.94800e-23 0.00000e+00 1.77093e-22 8.79538e-23 1.74952e-22 4.35019e-22 8.66922e-23 1.72258e-22 8.53762e-23 0.00000e+00 1.68898e-22 0.00000e+00 2.50283e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.98433e-19 1.03591e-18 9.55911e-19 1.44324e-18 1.90521e-18 1.63019e-18 1.55386e-18 6.59972e-19 7.13981e-20 2.26860e-20 3.98515e-19 7.05423e-19 8.20476e-19 6.78146e-19 6.71699e-19 5.22665e-19 5.51253e-19 4.97670e-19 5.03580e-19 5.54035e-19 4.49043e-19 4.21310e-19 4.53864e-19 4.48831e-19 4.04341e-19 4.36628e-19 3.82853e-19 3.79077e-19 3.79555e-19 3.87293e-19 3.38904e-19 3.73100e-19 3.63239e-19 3.84086e-19 3.76823e-19 3.85837e-19 3.36736e-19 3.35713e-19 3.50551e-19 3.85264e-19 3.19293e-19 3.24429e-19 3.32391e-19 3.42744e-19 3.15827e-19 3.09312e-19 3.26082e-19 3.88464e-19 3.52479e-19 3.10466e-19 3.39183e-19 3.30750e-19 3.19915e-19 2.97008e-19 3.49923e-19 2.75666e-19 2.88345e-19 2.79774e-19 2.42288e-19 2.24091e-19 2.78545e-19 2.46497e-19 2.59508e-19 2.15323e-19 2.12891e-19 2.29078e-19 1.97059e-19 1.97438e-19 1.49243e-19 2.36745e-19 1.60656e-19 1.56198e-19 1.60226e-19 1.53111e-19 1.07178e-19 1.15477e-19 8.13127e-20 7.89861e-20 7.69948e-20 7.47695e-20 5.10640e-20 3.62097e-20 3.99261e-20 3.61543e-20 2.71774e-20 2.47097e-20 2.08920e-20 1.50549e-20 1.11134e-20 2.69020e-20 1.82266e-20 1.70774e-20 1.98842e-20 3.06251e-21 2.40668e-21 1.33307e-20 9.03128e-21 7.79526e-21 4.25052e-21 1.54320e-21 1.80890e-21 1.24706e-20 5.22160e-21 2.57302e-21 3.02547e-21 3.31108e-21 2.76105e-21 3.60844e-21 2.17211e-21 4.16936e-21 8.62043e-22 1.44079e-21 8.93016e-22 9.24942e-22 9.38821e-22 1.66817e-22 7.78517e-22 9.94485e-22 1.25858e-21 5.98015e-22 5.68390e-22 7.50801e-22 4.54898e-22 3.35640e-22 7.34207e-22 2.56376e-22 7.68127e-22 1.95183e-22 1.45766e-22 6.65032e-22 4.07364e-22 3.35439e-22 2.32396e-23 5.20034e-22 3.83653e-22 2.04957e-22 3.64468e-22 1.22220e-22 1.99516e-22 6.46908e-23 1.94880e-22 1.73798e-22 1.50477e-22 6.30690e-23 1.36085e-23 0.00000e+00 0.00000e+00 1.46291e-22 6.23081e-23 1.85304e-22 3.27593e-22 1.42297e-22 3.03618e-22 0.00000e+00 1.39469e-22 2.77891e-22 0.00000e+00 0.00000e+00 1.36347e-22 0.00000e+00 1.34632e-22 1.33780e-22 0.00000e+00 1.32427e-22 2.62512e-22 0.00000e+00 0.00000e+00 0.00000e+00 3.84280e-22 1.26875e-22 0.00000e+00 2.51103e-22 1.24711e-22 2.48066e-22 6.16820e-22 1.22922e-22 2.44247e-22 1.21056e-22 0.00000e+00 2.39482e-22 0.00000e+00 3.54879e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.62273e-19 6.51480e-19 5.69951e-19 1.01937e-18 1.46721e-18 1.33038e-18 1.24840e-18 4.23798e-19 -1.13859e-19 -1.48267e-19 2.71024e-19 5.96210e-19 6.91111e-19 5.77356e-19 5.70930e-19 4.51543e-19 4.69917e-19 4.27314e-19 4.33756e-19 4.72985e-19 3.88498e-19 3.68332e-19 4.07675e-19 4.03941e-19 3.69085e-19 3.91823e-19 3.37518e-19 3.45214e-19 3.52431e-19 3.61330e-19 3.10115e-19 3.54818e-19 3.33150e-19 3.61711e-19 3.62365e-19 3.66918e-19 3.21829e-19 3.20359e-19 3.37077e-19 3.70753e-19 3.09701e-19 3.15782e-19 3.22234e-19 3.37041e-19 3.04645e-19 3.00261e-19 3.20161e-19 3.78917e-19 3.49519e-19 3.07225e-19 3.35819e-19 3.28879e-19 3.19195e-19 2.94526e-19 3.44774e-19 2.69612e-19 2.85486e-19 2.80418e-19 2.38146e-19 2.19860e-19 2.76819e-19 2.46318e-19 2.62269e-19 2.15810e-19 2.11683e-19 2.31317e-19 1.97088e-19 1.96020e-19 1.48155e-19 2.36288e-19 1.56198e-19 1.56802e-19 1.58050e-19 1.50237e-19 1.08481e-19 1.13978e-19 8.06512e-20 7.78261e-20 7.78805e-20 7.63938e-20 5.07593e-20 3.75743e-20 4.04743e-20 3.51596e-20 2.72220e-20 2.45960e-20 2.04014e-20 1.50434e-20 1.14892e-20 2.62319e-20 1.77423e-20 1.76202e-20 2.05303e-20 2.72633e-21 2.99729e-21 1.26892e-20 8.41671e-21 7.39105e-21 3.54930e-21 1.73958e-21 1.55033e-21 1.22081e-20 4.68460e-21 1.84445e-21 3.05774e-21 3.03359e-21 2.21593e-21 2.95975e-21 1.79129e-21 3.16821e-21 8.70353e-22 1.10485e-21 9.45088e-22 9.01533e-22 1.00522e-21 2.08074e-22 7.45860e-22 7.45800e-22 1.04057e-21 5.11894e-22 4.51405e-22 6.83791e-22 3.99627e-22 2.83981e-22 5.50927e-22 2.01764e-22 5.19977e-22 1.39214e-22 1.53453e-22 6.33309e-22 3.57365e-22 2.40508e-22 -3.44480e-24 4.77365e-22 3.36579e-22 1.85039e-22 3.06337e-22 1.30738e-22 9.68822e-23 3.83543e-23 1.43098e-22 9.82712e-23 1.00419e-22 3.73941e-23 3.52991e-25 0.00000e+00 0.00000e+00 9.76251e-23 -9.23592e-24 9.00515e-23 1.85154e-22 9.49598e-23 1.86083e-22 0.00000e+00 9.30731e-23 1.85447e-22 0.00000e+00 0.00000e+00 9.09895e-23 0.00000e+00 8.98450e-23 8.92764e-23 0.00000e+00 8.83737e-23 1.75184e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.56444e-22 8.46684e-23 0.00000e+00 1.67570e-22 8.32242e-23 1.65544e-22 4.11627e-22 8.20304e-23 1.62995e-22 8.07852e-23 0.00000e+00 1.59816e-22 0.00000e+00 2.36824e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.39766e-19 9.57266e-19 9.73384e-19 1.48116e-18 1.94196e-18 1.70101e-18 1.61509e-18 7.68783e-19 1.83814e-19 1.26447e-19 4.51339e-19 7.28967e-19 8.10951e-19 6.55706e-19 6.32966e-19 4.91961e-19 5.16589e-19 4.65740e-19 4.66961e-19 5.17856e-19 4.17914e-19 3.95106e-19 4.30044e-19 4.26104e-19 3.87438e-19 4.15107e-19 3.60214e-19 3.63097e-19 3.65583e-19 3.74593e-19 3.28163e-19 3.64255e-19 3.51880e-19 3.75181e-19 3.71247e-19 3.78657e-19 3.31176e-19 3.30954e-19 3.45652e-19 3.83126e-19 3.17462e-19 3.20997e-19 3.31299e-19 3.44609e-19 3.14574e-19 3.08289e-19 3.25846e-19 3.89071e-19 3.55186e-19 3.11770e-19 3.42296e-19 3.33552e-19 3.22959e-19 2.99860e-19 3.53046e-19 2.76401e-19 2.90929e-19 2.83814e-19 2.42073e-19 2.24555e-19 2.81861e-19 2.49236e-19 2.63632e-19 2.17844e-19 2.16245e-19 2.33256e-19 1.99666e-19 1.99825e-19 1.50458e-19 2.41049e-19 1.60226e-19 1.58050e-19 1.62320e-19 1.53694e-19 1.08004e-19 1.16407e-19 8.19130e-20 7.91952e-20 7.78992e-20 7.58056e-20 5.13875e-20 3.66109e-20 3.98571e-20 3.50948e-20 2.68808e-20 2.39238e-20 2.03237e-20 1.44468e-20 1.03956e-20 2.65039e-20 1.76925e-20 1.66934e-20 1.99142e-20 2.34714e-21 1.92526e-21 1.27238e-20 8.34211e-21 7.41824e-21 3.45923e-21 1.15640e-21 1.41507e-21 1.22252e-20 4.57675e-21 2.06128e-21 2.46239e-21 2.88362e-21 2.33151e-21 3.07498e-21 1.86450e-21 3.63256e-21 5.98525e-22 1.21570e-21 6.25077e-22 7.79207e-22 8.08994e-22 1.41562e-22 6.89578e-22 8.16018e-22 1.10384e-21 4.96696e-22 4.75790e-22 6.13045e-22 3.23743e-22 3.00189e-22 6.00208e-22 1.97727e-22 6.73634e-22 1.53876e-22 1.42178e-22 6.07719e-22 3.77509e-22 2.85798e-22 -1.11783e-23 4.97750e-22 3.31339e-22 1.52572e-22 2.95875e-22 7.90643e-23 1.14932e-22 1.72766e-23 1.61743e-22 1.23261e-22 1.32295e-22 1.68448e-23 -1.59931e-23 0.00000e+00 0.00000e+00 1.28614e-22 -2.99703e-23 1.06862e-22 2.32205e-22 1.25103e-22 2.39360e-22 0.00000e+00 1.22617e-22 2.44314e-22 0.00000e+00 0.00000e+00 1.19872e-22 0.00000e+00 1.18365e-22 1.17616e-22 0.00000e+00 1.16426e-22 2.30793e-22 0.00000e+00 0.00000e+00 0.00000e+00 3.37848e-22 1.11545e-22 0.00000e+00 2.20762e-22 1.09642e-22 2.18093e-22 5.42290e-22 1.08069e-22 2.14734e-22 1.06429e-22 0.00000e+00 2.10546e-22 0.00000e+00 3.12000e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.80787e-19 8.73528e-19 8.29170e-19 1.28920e-18 1.74539e-18 1.53744e-18 1.46385e-18 5.65387e-19 -4.13299e-20 -9.45065e-20 2.89954e-19 6.15281e-19 7.28263e-19 6.13204e-19 6.07222e-19 4.71878e-19 4.94957e-19 4.49213e-19 4.54735e-19 4.97710e-19 4.08337e-19 3.81653e-19 4.13242e-19 4.13133e-19 3.72476e-19 4.02464e-19 3.51369e-19 3.51331e-19 3.52771e-19 3.62358e-19 3.17579e-19 3.51521e-19 3.39758e-19 3.63657e-19 3.61113e-19 3.66976e-19 3.22732e-19 3.22048e-19 3.36283e-19 3.69105e-19 3.06529e-19 3.14728e-19 3.19666e-19 3.31569e-19 3.03865e-19 2.99976e-19 3.14454e-19 3.73416e-19 3.40184e-19 3.01728e-19 3.27975e-19 3.20423e-19 3.08853e-19 2.86257e-19 3.35579e-19 2.65390e-19 2.77822e-19 2.69844e-19 2.34240e-19 2.15220e-19 2.68393e-19 2.39182e-19 2.52154e-19 2.08200e-19 2.04543e-19 2.21424e-19 1.89458e-19 1.89299e-19 1.43655e-19 2.27710e-19 1.53111e-19 1.50237e-19 1.53694e-19 1.48338e-19 1.04555e-19 1.11179e-19 7.91800e-20 7.61442e-20 7.50657e-20 7.28927e-20 4.94333e-20 3.51797e-20 3.88582e-20 3.53048e-20 2.68924e-20 2.42651e-20 2.05006e-20 1.48749e-20 1.13570e-20 2.60360e-20 1.80019e-20 1.71300e-20 1.96800e-20 3.04854e-21 2.84490e-21 1.23130e-20 8.72301e-21 7.40917e-21 4.16216e-21 1.82092e-21 1.76200e-21 1.18837e-20 5.15062e-21 2.35124e-21 3.33165e-21 3.31735e-21 2.69611e-21 3.47823e-21 2.06963e-21 3.89379e-21 8.70959e-22 1.34213e-21 9.60572e-22 9.99321e-22 9.36534e-22 2.01897e-22 7.06312e-22 8.85484e-22 1.08315e-21 5.14674e-22 5.01392e-22 6.93640e-22 4.24860e-22 2.94859e-22 6.16400e-22 2.21418e-22 5.92890e-22 1.69639e-22 1.34446e-22 5.94852e-22 3.59277e-22 2.59783e-22 1.84503e-23 4.60029e-22 3.36256e-22 1.89607e-22 3.10352e-22 1.20578e-22 1.54044e-22 6.02116e-23 1.59228e-22 1.33710e-22 1.15240e-22 5.87023e-23 7.47984e-24 0.00000e+00 0.00000e+00 1.12034e-22 4.94674e-23 1.43069e-22 2.52034e-22 1.08975e-22 2.33090e-22 0.00000e+00 1.06810e-22 2.12818e-22 0.00000e+00 0.00000e+00 1.04419e-22 0.00000e+00 1.03106e-22 1.02453e-22 0.00000e+00 1.01417e-22 2.01040e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.94294e-22 9.71649e-23 0.00000e+00 1.92303e-22 9.55076e-23 1.89977e-22 4.72380e-22 9.41376e-23 1.87052e-22 9.27086e-23 0.00000e+00 1.83403e-22 0.00000e+00 2.71778e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.73345e-19 1.32729e-19 8.28957e-21 3.05548e-19 6.28550e-19 6.54136e-19 6.47718e-19 8.74396e-20 -2.72008e-19 -2.89271e-19 4.14252e-20 2.91369e-19 3.59349e-19 3.27977e-19 3.39897e-19 2.73850e-19 2.85706e-19 2.58329e-19 2.74740e-19 2.88215e-19 2.45729e-19 2.30806e-19 2.62552e-19 2.65756e-19 2.41167e-19 2.55742e-19 2.20807e-19 2.29175e-19 2.38152e-19 2.43642e-19 2.07672e-19 2.40688e-19 2.21169e-19 2.46102e-19 2.53648e-19 2.51566e-19 2.23275e-19 2.20349e-19 2.34692e-19 2.54188e-19 2.12661e-19 2.23932e-19 2.21263e-19 2.31304e-19 2.07434e-19 2.07265e-19 2.22307e-19 2.58158e-19 2.38972e-19 2.13238e-19 2.28826e-19 2.27037e-19 2.18568e-19 2.00480e-19 2.32772e-19 1.84440e-19 1.95313e-19 1.91423e-19 1.65787e-19 1.51419e-19 1.89554e-19 1.71483e-19 1.81818e-19 1.48275e-19 1.43745e-19 1.59775e-19 1.35669e-19 1.33292e-19 1.01920e-19 1.60119e-19 1.07178e-19 1.08481e-19 1.08004e-19 1.04555e-19 7.91109e-20 7.90417e-20 5.71173e-20 5.53740e-20 5.54672e-20 5.53247e-20 3.61163e-20 2.85179e-20 3.05381e-20 2.78522e-20 2.20343e-20 2.00330e-20 1.58755e-20 1.28385e-20 1.15975e-20 1.94939e-20 1.49540e-20 1.53305e-20 1.59745e-20 3.93628e-21 4.53051e-21 9.39443e-21 7.28596e-21 5.88315e-21 4.07311e-21 2.90577e-21 1.89618e-21 9.22924e-21 4.12913e-21 1.81408e-21 4.08887e-21 2.80590e-21 2.33627e-21 2.70526e-21 1.70326e-21 2.45418e-21 1.47277e-21 1.12103e-21 1.57286e-21 1.00723e-21 9.23404e-22 2.83555e-22 7.12095e-22 5.67661e-22 8.27931e-22 4.66492e-22 4.72440e-22 7.40423e-22 7.29222e-22 2.06013e-22 5.38102e-22 2.68353e-22 1.75771e-22 1.65638e-22 1.03044e-22 4.97738e-22 2.44404e-22 1.19715e-22 6.16815e-23 2.70182e-22 3.02488e-22 2.48988e-22 2.74572e-22 2.63270e-22 1.41607e-22 1.46456e-22 1.10638e-22 8.07820e-23 2.29006e-23 1.42783e-22 5.13496e-23 0.00000e+00 0.00000e+00 2.22636e-23 1.65376e-22 1.31305e-22 1.52507e-22 2.16557e-23 9.69243e-23 0.00000e+00 2.12255e-23 4.22915e-23 0.00000e+00 0.00000e+00 2.07503e-23 0.00000e+00 2.04893e-23 2.03596e-23 0.00000e+00 2.01538e-23 3.99510e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.84825e-23 1.93088e-23 0.00000e+00 3.82147e-23 1.89794e-23 3.77526e-23 9.38721e-23 1.87072e-23 3.71712e-23 1.84232e-23 0.00000e+00 3.64462e-23 0.00000e+00 5.40081e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.37743e-19 6.53346e-19 6.18143e-19 9.93182e-19 1.30564e-18 1.14903e-18 1.14140e-18 5.23788e-19 1.28571e-19 1.06365e-19 3.38938e-19 5.12585e-19 5.69726e-19 4.65173e-19 4.64363e-19 3.56076e-19 3.73815e-19 3.36593e-19 3.44355e-19 3.74677e-19 3.05409e-19 2.84795e-19 3.14231e-19 3.08251e-19 2.81218e-19 3.00621e-19 2.64721e-19 2.64240e-19 2.68481e-19 2.72530e-19 2.38111e-19 2.65266e-19 2.57048e-19 2.72229e-19 2.70864e-19 2.75591e-19 2.42764e-19 2.40128e-19 2.52147e-19 2.78619e-19 2.30000e-19 2.37469e-19 2.40343e-19 2.48785e-19 2.27802e-19 2.24023e-19 2.37119e-19 2.81684e-19 2.55253e-19 2.27900e-19 2.46668e-19 2.41019e-19 2.34696e-19 2.17078e-19 2.54429e-19 2.00049e-19 2.10110e-19 2.04169e-19 1.75923e-19 1.62723e-19 2.02554e-19 1.79878e-19 1.89830e-19 1.57115e-19 1.54819e-19 1.67771e-19 1.43662e-19 1.43575e-19 1.09042e-19 1.72365e-19 1.15477e-19 1.13978e-19 1.16407e-19 1.11179e-19 7.90417e-20 8.52324e-20 5.94630e-20 5.75665e-20 5.66071e-20 5.52249e-20 3.77550e-20 2.70755e-20 2.93684e-20 2.67537e-20 2.02252e-20 1.84499e-20 1.54479e-20 1.12115e-20 8.79665e-21 1.95422e-20 1.35448e-20 1.33704e-20 1.49260e-20 2.39355e-21 2.35388e-21 9.28843e-21 6.30354e-21 5.53388e-21 3.04354e-21 1.62629e-21 1.28288e-21 8.95084e-21 3.68930e-21 1.64474e-21 2.56638e-21 2.21912e-21 2.06885e-21 2.48860e-21 1.60991e-21 2.69927e-21 7.10434e-22 1.00216e-21 8.63029e-22 7.06816e-22 7.94643e-22 2.13080e-22 5.43240e-22 7.28406e-22 8.55890e-22 3.74568e-22 3.70569e-22 5.15020e-22 3.18364e-22 2.22833e-22 4.96970e-22 1.75722e-22 5.13050e-22 1.27181e-22 1.02223e-22 4.59971e-22 2.78830e-22 2.24661e-22 2.74637e-23 3.55740e-22 2.60572e-22 1.54060e-22 2.62045e-22 8.79540e-23 1.53650e-22 5.53687e-23 1.28591e-22 1.24832e-22 9.81217e-23 5.39800e-23 2.36058e-23 0.00000e+00 0.00000e+00 9.53921e-23 7.36335e-23 1.42660e-22 2.35347e-22 9.27878e-23 2.08719e-22 0.00000e+00 9.09442e-23 1.81205e-22 0.00000e+00 0.00000e+00 8.89082e-23 0.00000e+00 8.77900e-23 8.72343e-23 0.00000e+00 8.63523e-23 1.71177e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.50579e-22 8.27317e-23 0.00000e+00 1.63737e-22 8.13206e-23 1.61757e-22 4.02211e-22 8.01541e-23 1.59267e-22 7.89374e-23 0.00000e+00 1.56160e-22 0.00000e+00 2.31407e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.16852e-19 3.52900e-19 3.43668e-19 6.12595e-19 8.57491e-19 7.90181e-19 7.50828e-19 3.10329e-19 -7.63889e-21 -5.83572e-20 1.39429e-19 3.00682e-19 3.44963e-19 2.95856e-19 2.91568e-19 2.30739e-19 2.39418e-19 2.17313e-19 2.23050e-19 2.39128e-19 1.99644e-19 1.87217e-19 2.06676e-19 2.07939e-19 1.86804e-19 2.00365e-19 1.73399e-19 1.77257e-19 1.80980e-19 1.84717e-19 1.61081e-19 1.80983e-19 1.71849e-19 1.87245e-19 1.89569e-19 1.90525e-19 1.68539e-19 1.67927e-19 1.76028e-19 1.93229e-19 1.60625e-19 1.66451e-19 1.68041e-19 1.75757e-19 1.59628e-19 1.59215e-19 1.67013e-19 1.97643e-19 1.81509e-19 1.61940e-19 1.74701e-19 1.72124e-19 1.65883e-19 1.52934e-19 1.78304e-19 1.40789e-19 1.48404e-19 1.44869e-19 1.24964e-19 1.14481e-19 1.43977e-19 1.29035e-19 1.36538e-19 1.11663e-19 1.09430e-19 1.19380e-19 1.01527e-19 1.01135e-19 7.67510e-20 1.21985e-19 8.13127e-20 8.06512e-20 8.19130e-20 7.91800e-20 5.71173e-20 5.94630e-20 4.32120e-20 4.10601e-20 4.09018e-20 3.99341e-20 2.65573e-20 1.94307e-20 2.12712e-20 1.92571e-20 1.50611e-20 1.33946e-20 1.10941e-20 8.22478e-21 6.69102e-21 1.40410e-20 1.00613e-20 9.76187e-21 1.08483e-20 1.72634e-21 1.88746e-21 6.30640e-21 4.81180e-21 3.97114e-21 2.19307e-21 1.21693e-21 9.64846e-22 6.37210e-21 2.68619e-21 1.24643e-21 2.05683e-21 1.74555e-21 1.41948e-21 1.75791e-21 1.04453e-21 1.87285e-21 5.32373e-22 6.78771e-22 6.08035e-22 5.74474e-22 5.05735e-22 1.36875e-22 3.59982e-22 3.84928e-22 4.90068e-22 2.26971e-22 2.34527e-22 3.38662e-22 2.48927e-22 1.37353e-22 2.85295e-22 1.10697e-22 2.08704e-22 8.33907e-23 6.67056e-23 2.88128e-22 1.63251e-22 9.46796e-23 1.30586e-23 2.06181e-22 1.59219e-22 1.04079e-22 1.43214e-22 7.74986e-23 6.40511e-23 3.95544e-23 6.54220e-23 5.05210e-23 3.79141e-23 3.85629e-23 6.73027e-24 0.00000e+00 0.00000e+00 3.68594e-23 3.50117e-23 5.94620e-23 9.52572e-23 3.58531e-23 8.27827e-23 0.00000e+00 3.51407e-23 7.00175e-23 0.00000e+00 0.00000e+00 3.43540e-23 0.00000e+00 3.39219e-23 3.37072e-23 0.00000e+00 3.33664e-23 6.61426e-23 0.00000e+00 0.00000e+00 0.00000e+00 9.68232e-23 3.19674e-23 0.00000e+00 6.32679e-23 3.14222e-23 6.25028e-23 1.55414e-22 3.09714e-23 6.15404e-23 3.05013e-23 0.00000e+00 6.03400e-23 0.00000e+00 8.94154e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.46600e-19 4.03515e-19 3.80196e-19 6.37465e-19 8.65183e-19 7.74632e-19 7.74936e-19 3.57178e-19 8.67930e-20 5.86232e-20 2.05592e-19 3.32877e-19 3.70312e-19 3.13589e-19 3.11797e-19 2.48333e-19 2.60771e-19 2.31304e-19 2.36359e-19 2.56201e-19 2.10622e-19 1.99225e-19 2.14266e-19 2.14615e-19 1.95983e-19 2.06862e-19 1.82964e-19 1.82562e-19 1.86300e-19 1.86730e-19 1.65400e-19 1.79287e-19 1.74797e-19 1.86732e-19 1.87500e-19 1.87377e-19 1.65159e-19 1.62949e-19 1.71622e-19 1.87599e-19 1.55381e-19 1.59334e-19 1.61723e-19 1.66243e-19 1.51926e-19 1.49134e-19 1.59902e-19 1.87632e-19 1.68797e-19 1.50302e-19 1.63564e-19 1.60209e-19 1.53350e-19 1.42395e-19 1.67368e-19 1.32656e-19 1.38595e-19 1.36006e-19 1.17249e-19 1.09444e-19 1.34639e-19 1.20127e-19 1.26183e-19 1.04797e-19 1.03805e-19 1.13146e-19 9.73339e-20 9.59895e-20 7.30428e-20 1.14239e-19 7.89861e-20 7.78261e-20 7.91952e-20 7.61442e-20 5.53740e-20 5.75665e-20 4.10601e-20 4.12184e-20 3.94523e-20 3.91015e-20 2.66059e-20 2.03099e-20 2.19701e-20 2.10526e-20 1.66073e-20 1.45623e-20 1.17800e-20 9.55993e-21 8.66017e-21 1.42503e-20 1.15547e-20 1.10733e-20 1.15395e-20 3.62600e-21 3.35741e-21 7.50614e-21 5.60911e-21 4.52587e-21 3.58034e-21 2.21005e-21 1.58872e-21 6.99279e-21 3.19227e-21 1.59956e-21 3.11933e-21 2.25211e-21 2.12116e-21 2.41690e-21 1.60593e-21 2.40774e-21 1.26266e-21 1.13813e-21 1.28025e-21 7.70503e-22 6.17837e-22 1.94420e-22 5.68845e-22 6.32710e-22 8.09620e-22 5.08124e-22 5.37739e-22 6.97670e-22 7.26174e-22 1.79318e-22 6.23403e-22 2.91230e-22 3.21587e-22 1.90588e-22 5.26625e-23 3.69572e-22 2.07743e-22 1.69683e-22 6.87115e-23 1.85692e-22 2.69388e-22 2.00966e-22 2.42847e-22 2.34948e-22 1.82956e-22 1.46181e-22 1.31190e-22 1.14716e-22 4.99766e-23 1.42515e-22 5.09687e-23 0.00000e+00 0.00000e+00 4.85863e-23 1.84224e-22 1.69698e-22 2.16481e-22 4.72599e-23 1.54040e-22 0.00000e+00 4.63209e-23 9.22939e-23 0.00000e+00 0.00000e+00 4.52839e-23 0.00000e+00 4.47143e-23 4.44313e-23 0.00000e+00 4.39821e-23 8.71861e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.27628e-22 4.21380e-23 0.00000e+00 8.33969e-23 4.14193e-23 8.23884e-23 2.04860e-22 4.08251e-23 8.11197e-23 4.02054e-23 0.00000e+00 7.95375e-23 0.00000e+00 1.17863e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.09400e-19 2.88518e-19 2.62918e-19 4.82124e-19 7.21479e-19 6.96773e-19 6.37794e-19 1.90029e-19 -1.29297e-19 -1.73035e-19 6.28215e-20 2.42547e-19 2.92772e-19 2.62006e-19 2.59855e-19 2.06200e-19 2.13951e-19 1.93332e-19 1.96381e-19 2.09559e-19 1.78101e-19 1.67211e-19 1.86449e-19 1.87319e-19 1.71163e-19 1.80329e-19 1.56898e-19 1.60936e-19 1.67021e-19 1.71610e-19 1.45426e-19 1.70136e-19 1.54957e-19 1.71317e-19 1.75139e-19 1.76511e-19 1.54992e-19 1.54522e-19 1.61666e-19 1.78030e-19 1.49065e-19 1.54623e-19 1.55106e-19 1.63362e-19 1.46274e-19 1.44904e-19 1.56092e-19 1.82759e-19 1.69226e-19 1.50183e-19 1.64140e-19 1.60967e-19 1.55982e-19 1.43494e-19 1.67186e-19 1.30730e-19 1.38691e-19 1.38065e-19 1.17114e-19 1.07442e-19 1.35652e-19 1.22425e-19 1.29894e-19 1.07596e-19 1.03108e-19 1.14556e-19 9.72448e-20 9.59231e-20 7.31312e-20 1.16321e-19 7.69948e-20 7.78805e-20 7.78992e-20 7.50657e-20 5.54672e-20 5.66071e-20 4.09018e-20 3.94523e-20 4.03805e-20 3.94724e-20 2.56209e-20 1.95681e-20 2.12173e-20 1.90176e-20 1.50687e-20 1.34610e-20 1.10187e-20 8.41418e-21 7.10797e-21 1.35859e-20 9.85828e-21 1.01325e-20 1.12620e-20 2.19573e-21 2.71937e-21 6.48249e-21 4.81132e-21 3.85894e-21 2.36056e-21 1.52867e-21 1.09639e-21 6.30488e-21 2.93932e-21 1.05967e-21 2.52672e-21 1.98614e-21 1.34210e-21 1.79053e-21 1.01587e-21 1.66776e-21 7.49831e-22 6.35861e-22 8.39744e-22 6.86518e-22 6.02837e-22 1.67942e-22 3.63014e-22 3.77003e-22 4.44207e-22 3.03956e-22 2.60919e-22 4.34646e-22 3.27854e-22 1.22166e-22 2.94991e-22 1.28068e-22 1.28973e-22 9.09886e-23 5.76661e-23 2.65207e-22 1.39872e-22 7.02985e-23 2.38744e-23 1.62161e-22 1.52878e-22 1.16714e-22 1.38653e-22 1.10992e-22 6.60436e-23 6.00672e-23 5.72282e-23 4.22855e-23 1.97656e-23 5.85611e-23 1.87026e-23 0.00000e+00 0.00000e+00 1.92158e-23 6.40102e-23 6.12621e-23 7.97904e-23 1.86911e-23 5.80434e-23 0.00000e+00 1.83198e-23 3.65020e-23 0.00000e+00 0.00000e+00 1.79097e-23 0.00000e+00 1.76844e-23 1.75725e-23 0.00000e+00 1.73948e-23 3.44819e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.04765e-23 1.66655e-23 0.00000e+00 3.29832e-23 1.63812e-23 3.25844e-23 8.10214e-23 1.61462e-23 3.20826e-23 1.59011e-23 0.00000e+00 3.14568e-23 0.00000e+00 4.66146e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.36444e-19 -1.62430e-20 -9.98885e-20 1.14549e-19 3.57834e-19 4.28325e-19 4.21194e-19 1.41117e-20 -2.57047e-19 -2.71473e-19 -3.23540e-20 1.48346e-19 1.94003e-19 1.88871e-19 2.05055e-19 1.68948e-19 1.76668e-19 1.60299e-19 1.67899e-19 1.75533e-19 1.54099e-19 1.45908e-19 1.68084e-19 1.71059e-19 1.58019e-19 1.63277e-19 1.38725e-19 1.47828e-19 1.57011e-19 1.59370e-19 1.34042e-19 1.59681e-19 1.41821e-19 1.60543e-19 1.68811e-19 1.66988e-19 1.47582e-19 1.46134e-19 1.56201e-19 1.70638e-19 1.42686e-19 1.48041e-19 1.49072e-19 1.57334e-19 1.38191e-19 1.38512e-19 1.50196e-19 1.75116e-19 1.63151e-19 1.44673e-19 1.57215e-19 1.56969e-19 1.50891e-19 1.37850e-19 1.60850e-19 1.24950e-19 1.34234e-19 1.34280e-19 1.12764e-19 1.03967e-19 1.32166e-19 1.19509e-19 1.27269e-19 1.03775e-19 1.00290e-19 1.12962e-19 9.52066e-20 9.34659e-20 7.09326e-20 1.13164e-19 7.47695e-20 7.63938e-20 7.58056e-20 7.28927e-20 5.53247e-20 5.52249e-20 3.99341e-20 3.91015e-20 3.94724e-20 3.99604e-20 2.49982e-20 2.02697e-20 2.14543e-20 1.92851e-20 1.58864e-20 1.40501e-20 1.09815e-20 8.78932e-21 8.19633e-21 1.37334e-20 1.04519e-20 1.08172e-20 1.15697e-20 2.49421e-21 3.22606e-21 6.35198e-21 5.12888e-21 4.03934e-21 2.50677e-21 1.89814e-21 1.25878e-21 6.49912e-21 2.81531e-21 1.11198e-21 2.89434e-21 2.01832e-21 1.44027e-21 1.76447e-21 1.01897e-21 1.52246e-21 9.84960e-22 6.75699e-22 1.03726e-21 7.21238e-22 6.10198e-22 1.78282e-22 4.52437e-22 2.69487e-22 4.51467e-22 2.85402e-22 2.82536e-22 4.73256e-22 4.78779e-22 1.13076e-22 2.69839e-22 1.57818e-22 -1.51685e-23 9.19095e-23 6.73531e-23 3.04153e-22 1.40179e-22 2.23581e-23 3.28346e-23 1.53324e-22 1.76444e-22 1.58751e-22 1.43641e-22 1.78188e-22 5.10532e-23 9.18545e-23 4.87671e-23 1.91407e-23 -1.14190e-23 8.95517e-23 2.31610e-23 0.00000e+00 0.00000e+00 -1.11014e-23 8.80335e-23 4.72884e-23 3.62215e-23 -1.07983e-23 7.13836e-24 0.00000e+00 -1.05837e-23 -2.10880e-23 0.00000e+00 0.00000e+00 -1.03468e-23 0.00000e+00 -1.02167e-23 -1.01520e-23 0.00000e+00 -1.00494e-23 -1.99209e-23 0.00000e+00 0.00000e+00 0.00000e+00 -2.91614e-23 -9.62800e-24 0.00000e+00 -1.90551e-23 -9.46378e-24 -1.88247e-23 -4.68078e-23 -9.32803e-24 -1.85348e-23 -9.18643e-24 0.00000e+00 -1.81733e-23 0.00000e+00 -2.69303e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.37713e-19 4.36303e-19 4.76131e-19 6.64632e-19 7.88113e-19 6.69245e-19 6.58931e-19 3.86572e-19 2.13351e-19 1.82289e-19 2.43975e-19 3.06857e-19 3.27555e-19 2.59439e-19 2.39707e-19 1.89305e-19 1.94532e-19 1.72578e-19 1.70400e-19 1.91074e-19 1.51410e-19 1.43539e-19 1.52818e-19 1.49063e-19 1.39165e-19 1.45565e-19 1.30985e-19 1.27251e-19 1.25211e-19 1.28321e-19 1.16336e-19 1.21853e-19 1.22334e-19 1.29292e-19 1.27513e-19 1.26820e-19 1.12221e-19 1.09492e-19 1.14286e-19 1.26120e-19 1.04997e-19 1.07939e-19 1.08613e-19 1.10105e-19 1.02194e-19 9.94611e-20 1.06116e-19 1.24139e-19 1.10346e-19 1.00081e-19 1.07840e-19 1.02858e-19 9.92879e-20 9.38655e-20 1.08992e-19 8.75569e-20 9.09059e-20 8.77381e-20 7.70533e-20 7.19081e-20 8.60774e-20 7.59006e-20 8.08593e-20 6.79280e-20 6.77310e-20 7.26933e-20 6.33619e-20 6.19620e-20 4.79852e-20 7.27719e-20 5.10640e-20 5.07593e-20 5.13875e-20 4.94333e-20 3.61163e-20 3.77550e-20 2.65573e-20 2.66059e-20 2.56209e-20 2.49982e-20 1.84943e-20 1.32450e-20 1.45184e-20 1.42124e-20 1.09361e-20 9.61195e-21 8.16029e-21 6.66208e-21 6.01307e-21 9.13452e-21 7.65588e-21 7.70226e-21 7.86461e-21 3.00588e-21 2.85146e-21 5.49908e-21 3.53991e-21 3.01807e-21 2.79067e-21 1.92135e-21 1.12207e-21 4.46844e-21 2.39762e-21 1.11417e-21 2.31360e-21 1.49785e-21 1.61405e-21 1.72079e-21 1.33679e-21 1.64725e-21 9.05963e-22 8.55790e-22 1.03994e-21 5.69039e-22 5.90574e-22 2.25595e-22 3.83815e-22 5.84079e-22 6.51144e-22 4.17440e-22 4.21062e-22 5.58193e-22 5.10645e-22 1.38593e-22 5.53269e-22 2.27854e-22 3.92488e-22 1.53672e-22 2.64726e-23 2.53339e-22 1.55528e-22 1.88995e-22 3.21513e-23 1.32407e-22 2.01526e-22 1.10214e-22 1.81094e-22 1.58611e-22 1.29084e-22 8.23687e-23 1.18016e-22 9.63198e-23 6.55770e-23 8.03034e-23 2.96071e-23 0.00000e+00 0.00000e+00 6.37527e-23 8.62015e-23 1.19807e-22 1.81645e-22 6.20122e-23 1.51526e-22 0.00000e+00 6.07801e-23 1.21104e-22 0.00000e+00 0.00000e+00 5.94194e-23 0.00000e+00 5.86721e-23 5.83007e-23 0.00000e+00 5.77112e-23 1.14402e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.67467e-22 5.52915e-23 0.00000e+00 1.09430e-22 5.43484e-23 1.08106e-22 2.68807e-22 5.35688e-23 1.06442e-22 5.27557e-23 0.00000e+00 1.04365e-22 0.00000e+00 1.54655e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.38261e-19 -6.54437e-20 -1.28940e-19 -4.07243e-20 4.13077e-20 8.64281e-20 1.26728e-19 -1.44751e-21 -5.12577e-20 -3.59885e-20 4.29988e-20 9.10911e-20 9.12503e-20 8.59756e-20 9.62662e-20 8.25686e-20 8.68528e-20 7.53953e-20 8.43053e-20 8.43152e-20 7.37979e-20 7.15760e-20 8.34891e-20 8.59913e-20 8.09688e-20 8.13313e-20 7.13397e-20 7.54651e-20 8.36524e-20 8.21021e-20 6.98546e-20 8.12504e-20 7.45670e-20 8.28279e-20 8.87524e-20 8.46709e-20 7.68230e-20 7.31162e-20 8.00482e-20 8.54434e-20 7.19899e-20 7.67531e-20 7.44135e-20 7.63658e-20 6.78173e-20 6.69977e-20 7.61751e-20 8.49254e-20 7.75318e-20 6.91327e-20 7.42310e-20 7.42965e-20 7.07100e-20 6.48232e-20 7.52267e-20 6.00926e-20 6.30424e-20 6.34886e-20 5.37859e-20 5.04783e-20 6.16094e-20 5.64770e-20 5.95764e-20 4.91675e-20 4.78085e-20 5.44007e-20 4.65449e-20 4.41048e-20 3.37571e-20 5.19080e-20 3.62097e-20 3.75743e-20 3.66109e-20 3.51797e-20 2.85179e-20 2.70755e-20 1.94307e-20 2.03099e-20 1.95681e-20 2.02697e-20 1.32450e-20 1.21373e-20 1.23308e-20 1.18522e-20 9.75136e-21 8.63293e-21 6.34497e-21 6.13752e-21 6.40135e-21 7.19120e-21 6.99877e-21 7.16249e-21 6.61803e-21 3.21268e-21 3.22699e-21 4.23272e-21 3.30988e-21 2.60808e-21 2.64490e-21 2.09682e-21 1.24697e-21 3.95916e-21 1.67099e-21 7.57472e-22 2.54948e-21 1.36442e-21 1.36917e-21 1.39358e-21 1.01452e-21 1.07673e-21 1.31729e-21 7.67573e-22 1.27547e-21 5.42635e-22 4.12299e-22 1.58866e-22 4.63272e-22 3.50389e-22 5.31959e-22 4.18335e-22 4.36549e-22 5.87812e-22 7.47192e-22 9.77793e-23 4.83401e-22 2.64496e-22 6.53675e-23 1.52812e-22 2.49616e-23 2.48235e-22 1.10828e-22 7.83080e-23 8.59969e-23 5.22426e-23 2.01812e-22 1.99168e-22 1.93345e-22 2.67575e-22 1.60535e-22 1.69841e-22 8.38524e-23 7.64398e-23 -3.87681e-24 1.65581e-22 7.67393e-23 0.00000e+00 0.00000e+00 -3.76897e-24 2.30568e-22 1.48779e-22 1.44440e-22 -3.66607e-24 6.77118e-23 0.00000e+00 -3.59323e-24 -7.15947e-24 0.00000e+00 0.00000e+00 -3.51279e-24 0.00000e+00 -3.46860e-24 -3.44665e-24 0.00000e+00 -3.41180e-24 -6.76325e-24 0.00000e+00 0.00000e+00 0.00000e+00 -9.90042e-24 -3.26875e-24 0.00000e+00 -6.46931e-24 -3.21300e-24 -6.39108e-24 -1.58915e-23 -3.16691e-24 -6.29266e-24 -3.11884e-24 0.00000e+00 -6.16992e-24 0.00000e+00 -9.14296e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.89182e-19 9.02634e-20 4.30243e-20 1.52906e-19 2.59152e-19 2.54689e-19 2.71702e-19 7.55534e-20 -3.16795e-20 -3.37413e-20 6.49291e-20 1.39484e-19 1.52428e-19 1.38172e-19 1.41524e-19 1.17060e-19 1.22534e-19 1.06303e-19 1.14806e-19 1.19483e-19 1.01140e-19 9.64193e-20 1.05976e-19 1.07920e-19 9.97755e-20 1.02926e-19 9.24253e-20 9.31374e-20 9.78903e-20 9.77253e-20 8.48589e-20 9.42807e-20 8.86249e-20 9.73902e-20 1.00506e-19 9.78232e-20 8.74257e-20 8.41617e-20 9.02837e-20 9.59057e-20 8.09408e-20 8.59214e-20 8.32343e-20 8.47876e-20 7.69809e-20 7.54864e-20 8.36770e-20 9.41937e-20 8.50191e-20 7.62756e-20 8.19851e-20 8.07020e-20 7.66249e-20 7.10355e-20 8.23196e-20 6.63890e-20 6.91079e-20 6.84468e-20 5.97661e-20 5.54908e-20 6.67772e-20 6.10949e-20 6.41293e-20 5.35318e-20 5.17812e-20 5.79510e-20 4.99920e-20 4.77232e-20 3.70334e-20 5.59979e-20 3.99261e-20 4.04743e-20 3.98571e-20 3.88582e-20 3.05381e-20 2.93684e-20 2.12712e-20 2.19701e-20 2.12173e-20 2.14543e-20 1.45184e-20 1.23308e-20 1.31839e-20 1.29485e-20 1.03598e-20 9.25702e-21 7.07824e-21 6.58359e-21 6.66670e-21 7.88734e-21 7.47219e-21 7.52648e-21 7.12136e-21 3.44880e-21 3.43831e-21 4.78424e-21 3.67173e-21 2.83731e-21 2.95352e-21 2.21049e-21 1.35889e-21 4.15346e-21 2.13821e-21 1.04779e-21 2.76501e-21 1.61618e-21 1.54859e-21 1.66422e-21 1.15696e-21 1.38328e-21 1.30364e-21 8.42034e-22 1.30459e-21 6.26254e-22 4.78602e-22 1.84035e-22 4.43126e-22 4.24458e-22 5.61396e-22 4.37602e-22 4.46226e-22 6.19838e-22 7.34110e-22 1.09341e-22 5.26375e-22 2.69732e-22 1.38105e-22 1.65742e-22 1.87491e-23 2.39171e-22 1.10349e-22 1.03897e-22 7.95395e-23 5.00219e-23 2.05966e-22 1.83945e-22 1.92104e-22 2.55975e-22 1.64150e-22 1.60803e-22 9.66558e-23 8.60683e-23 1.16203e-23 1.56770e-22 6.82541e-23 0.00000e+00 0.00000e+00 1.12970e-23 2.13255e-22 1.52169e-22 1.62552e-22 1.09886e-23 9.12604e-23 0.00000e+00 1.07703e-23 2.14597e-23 0.00000e+00 0.00000e+00 1.05292e-23 0.00000e+00 1.03967e-23 1.03309e-23 0.00000e+00 1.02265e-23 2.02720e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.96753e-23 9.79769e-24 0.00000e+00 1.93910e-23 9.63058e-24 1.91565e-23 4.76328e-23 9.49243e-24 1.88615e-23 9.34834e-24 0.00000e+00 1.84936e-23 0.00000e+00 2.74049e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.17402e-19 2.06571e-19 1.81934e-19 3.18873e-19 3.86237e-19 3.37454e-19 4.12392e-19 2.36098e-19 1.58219e-19 1.38211e-19 1.51277e-19 1.69672e-19 1.90011e-19 1.69704e-19 1.74637e-19 1.41018e-19 1.48173e-19 1.24616e-19 1.34688e-19 1.41401e-19 1.17146e-19 1.09247e-19 1.14481e-19 1.14817e-19 1.07102e-19 1.11916e-19 1.06395e-19 9.85695e-20 1.01243e-19 9.86911e-20 9.01704e-20 9.07961e-20 9.29246e-20 9.77358e-20 9.81874e-20 9.51250e-20 8.51254e-20 8.04952e-20 8.59166e-20 8.99830e-20 7.47831e-20 8.12031e-20 7.63870e-20 7.42968e-20 7.01199e-20 6.75931e-20 7.53271e-20 8.35752e-20 7.00520e-20 6.65350e-20 6.94829e-20 6.72067e-20 6.28924e-20 5.94272e-20 6.89685e-20 5.77135e-20 5.81778e-20 5.61456e-20 5.24380e-20 4.93022e-20 5.50291e-20 5.03098e-20 5.13533e-20 4.43913e-20 4.34111e-20 4.79750e-20 4.26964e-20 4.01272e-20 3.24225e-20 4.53545e-20 3.61543e-20 3.51596e-20 3.50948e-20 3.53048e-20 2.78522e-20 2.67537e-20 1.92571e-20 2.10526e-20 1.90176e-20 1.92851e-20 1.42124e-20 1.18522e-20 1.29485e-20 1.47781e-20 1.15676e-20 1.02652e-20 7.91379e-21 7.69869e-21 8.47532e-21 8.00855e-21 8.77739e-21 8.81488e-21 7.46732e-21 5.15336e-21 4.87187e-21 5.40898e-21 4.43182e-21 3.23642e-21 4.37189e-21 3.32541e-21 1.96251e-21 4.34774e-21 2.95030e-21 1.60905e-21 3.98749e-21 2.13332e-21 2.38136e-21 2.42304e-21 1.78248e-21 2.03835e-21 1.85999e-21 1.28036e-21 1.94211e-21 8.78664e-22 6.69612e-22 2.98562e-22 5.61006e-22 7.16937e-22 8.03451e-22 6.15727e-22 6.60897e-22 8.78936e-22 1.05747e-21 1.44182e-22 8.03320e-22 4.01636e-22 2.78438e-22 2.53427e-22 -5.32830e-25 2.75263e-22 1.40747e-22 1.76215e-22 1.30627e-22 2.78291e-23 2.79996e-22 2.51222e-22 2.70234e-22 3.53264e-22 2.82789e-22 2.43592e-22 1.51372e-22 1.54304e-22 3.19019e-23 2.37481e-22 1.07747e-22 0.00000e+00 0.00000e+00 3.10144e-23 3.50227e-22 2.62180e-22 2.91369e-22 3.01677e-23 1.74012e-22 0.00000e+00 2.95683e-23 5.89146e-23 0.00000e+00 0.00000e+00 2.89064e-23 0.00000e+00 2.85428e-23 2.83622e-23 0.00000e+00 2.80754e-23 5.56541e-23 0.00000e+00 0.00000e+00 0.00000e+00 8.14696e-23 2.68982e-23 0.00000e+00 5.32353e-23 2.64394e-23 5.25915e-23 1.30769e-22 2.60602e-23 5.17817e-23 2.56646e-23 0.00000e+00 5.07717e-23 0.00000e+00 7.52365e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.76244e-19 1.22518e-20 1.18148e-20 1.17686e-19 1.86489e-19 2.07126e-19 2.54614e-19 1.19907e-19 5.24878e-20 4.23519e-20 5.74250e-20 8.30450e-20 8.80582e-20 8.87653e-20 9.08187e-20 7.90868e-20 8.13800e-20 6.77009e-20 7.14443e-20 7.48496e-20 6.44041e-20 6.20407e-20 6.58758e-20 6.93531e-20 6.63236e-20 6.57885e-20 6.04665e-20 6.02508e-20 6.35513e-20 6.16961e-20 5.71758e-20 5.79836e-20 5.69551e-20 6.28731e-20 6.76743e-20 6.24057e-20 5.66535e-20 5.34658e-20 5.81339e-20 6.18665e-20 5.13353e-20 5.45981e-20 5.32243e-20 5.27052e-20 4.73297e-20 4.71686e-20 5.33894e-20 5.91831e-20 5.09173e-20 4.80967e-20 5.06170e-20 4.99696e-20 4.58294e-20 4.29943e-20 5.02644e-20 4.11848e-20 4.24698e-20 4.28196e-20 3.75470e-20 3.62191e-20 4.16601e-20 3.81906e-20 3.98782e-20 3.34951e-20 3.32942e-20 3.78350e-20 3.28836e-20 3.05131e-20 2.41449e-20 3.48098e-20 2.71774e-20 2.72220e-20 2.68808e-20 2.68924e-20 2.20343e-20 2.02252e-20 1.50611e-20 1.66073e-20 1.50687e-20 1.58864e-20 1.09361e-20 9.75136e-21 1.03598e-20 1.15676e-20 9.97117e-21 8.19655e-21 6.21143e-21 6.16479e-21 7.17018e-21 6.27846e-21 7.24663e-21 7.21792e-21 6.22568e-21 4.16459e-21 4.07637e-21 4.06746e-21 3.61136e-21 2.57151e-21 3.40083e-21 2.69342e-21 1.54545e-21 3.48283e-21 2.17340e-21 1.17669e-21 3.26291e-21 1.68496e-21 1.81708e-21 1.79511e-21 1.32158e-21 1.44794e-21 1.53091e-21 9.98546e-22 1.55413e-21 7.16082e-22 4.76237e-22 2.25012e-22 4.44452e-22 4.19562e-22 5.67289e-22 4.74129e-22 5.21032e-22 6.92292e-22 9.05902e-22 9.27086e-23 6.03434e-22 3.23804e-22 1.01064e-22 1.98466e-22 -6.83967e-24 1.92787e-22 8.59479e-23 9.38316e-23 9.10590e-23 -2.04436e-23 2.09592e-22 1.92049e-22 1.76019e-22 3.11642e-22 1.72459e-22 1.92096e-22 1.03396e-22 8.33662e-23 -1.70380e-24 1.87279e-22 7.25611e-23 0.00000e+00 0.00000e+00 -1.65640e-24 2.44140e-22 1.59837e-22 1.57515e-22 -1.61118e-24 7.62191e-23 0.00000e+00 -1.57917e-24 -3.14647e-24 0.00000e+00 0.00000e+00 -1.54381e-24 0.00000e+00 -1.52440e-24 -1.51475e-24 0.00000e+00 -1.49943e-24 -2.97234e-24 0.00000e+00 0.00000e+00 0.00000e+00 -4.35107e-24 -1.43656e-24 0.00000e+00 -2.84316e-24 -1.41206e-24 -2.80877e-24 -6.98404e-24 -1.39180e-24 -2.76552e-24 -1.37068e-24 0.00000e+00 -2.71158e-24 0.00000e+00 -4.01818e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.47879e-19 -1.70285e-20 -8.26689e-20 -9.54609e-21 4.15019e-20 6.30872e-20 1.33113e-19 1.43373e-20 -2.95014e-20 -2.85490e-20 1.15246e-20 4.31870e-20 6.41023e-20 7.34794e-20 9.08146e-20 7.45478e-20 8.00159e-20 6.69180e-20 7.78188e-20 7.75795e-20 6.85026e-20 6.25135e-20 6.93337e-20 7.05184e-20 6.54087e-20 6.76047e-20 6.33348e-20 6.09651e-20 6.49643e-20 6.29063e-20 5.50614e-20 5.93727e-20 5.71640e-20 6.19122e-20 6.48304e-20 6.19821e-20 5.61994e-20 5.21805e-20 5.78461e-20 5.94192e-20 4.93238e-20 5.56361e-20 5.07463e-20 5.01368e-20 4.59391e-20 4.50911e-20 5.13510e-20 5.58127e-20 4.80407e-20 4.56279e-20 4.71094e-20 4.70606e-20 4.41942e-20 4.06229e-20 4.69174e-20 3.88071e-20 4.01767e-20 3.92858e-20 3.65165e-20 3.35101e-20 3.85613e-20 3.59783e-20 3.66123e-20 3.10584e-20 2.95066e-20 3.39248e-20 2.97344e-20 2.76778e-20 2.26101e-20 3.17398e-20 2.47097e-20 2.45960e-20 2.39238e-20 2.42651e-20 2.00330e-20 1.84499e-20 1.33946e-20 1.45623e-20 1.34610e-20 1.40501e-20 9.61195e-21 8.63293e-21 9.25702e-21 1.02652e-20 8.19655e-21 7.56669e-21 5.54005e-21 5.43169e-21 6.20896e-21 5.81648e-21 6.16996e-21 6.41316e-21 5.35065e-21 3.44250e-21 3.55075e-21 3.66883e-21 3.23302e-21 2.29508e-21 2.93305e-21 2.37219e-21 1.41376e-21 3.09548e-21 2.05846e-21 1.20664e-21 2.91573e-21 1.52305e-21 1.61228e-21 1.64464e-21 1.16066e-21 1.30668e-21 1.34076e-21 8.37764e-22 1.39770e-21 6.50824e-22 4.94848e-22 2.13910e-22 3.99678e-22 4.32638e-22 5.07830e-22 3.96992e-22 4.12355e-22 5.90472e-22 7.26376e-22 8.63553e-23 5.02290e-22 2.65537e-22 1.23385e-22 1.55893e-22 6.70994e-24 1.99205e-22 8.49411e-23 9.99645e-23 9.65259e-23 1.34533e-23 1.89667e-22 1.88511e-22 1.94348e-22 2.56533e-22 1.93333e-22 1.76270e-22 9.27766e-23 9.86893e-23 8.40308e-24 1.71848e-22 8.61888e-23 0.00000e+00 0.00000e+00 8.16931e-24 2.58798e-22 1.79209e-22 1.86414e-22 7.94628e-24 1.00019e-22 0.00000e+00 7.78840e-24 1.55183e-23 0.00000e+00 0.00000e+00 7.61404e-24 0.00000e+00 7.51828e-24 7.47069e-24 0.00000e+00 7.39515e-24 1.46595e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.14594e-23 7.08509e-24 0.00000e+00 1.40224e-23 6.96424e-24 1.38528e-23 3.44451e-23 6.86434e-24 1.36395e-23 6.76014e-24 0.00000e+00 1.33734e-23 0.00000e+00 1.98176e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.73340e-20 1.36419e-19 1.27693e-19 2.03536e-19 2.45851e-19 2.15298e-19 2.37482e-19 1.08700e-19 3.58015e-20 2.04061e-20 5.23342e-20 8.48506e-20 1.08208e-19 9.75628e-20 9.86688e-20 7.80297e-20 8.14957e-20 7.14024e-20 7.33651e-20 7.94836e-20 6.57797e-20 6.04512e-20 6.32942e-20 6.30383e-20 5.84474e-20 6.14021e-20 5.83488e-20 5.33970e-20 5.34112e-20 5.43750e-20 4.90478e-20 5.04933e-20 5.08359e-20 5.36818e-20 5.32562e-20 5.22021e-20 4.68457e-20 4.44082e-20 4.71449e-20 5.02285e-20 4.18132e-20 4.55566e-20 4.30335e-20 4.23003e-20 3.95730e-20 3.86720e-20 4.25506e-20 4.77368e-20 4.07789e-20 3.88142e-20 4.08558e-20 3.88300e-20 3.68690e-20 3.51247e-20 4.04852e-20 3.35836e-20 3.41570e-20 3.29668e-20 3.08011e-20 2.84756e-20 3.22615e-20 2.93362e-20 3.02706e-20 2.64850e-20 2.52947e-20 2.78735e-20 2.48472e-20 2.33725e-20 1.92287e-20 2.70809e-20 2.08920e-20 2.04014e-20 2.03237e-20 2.05006e-20 1.58755e-20 1.54479e-20 1.10941e-20 1.17800e-20 1.10187e-20 1.09815e-20 8.16029e-21 6.34497e-21 7.07824e-21 7.91379e-21 6.21143e-21 5.54005e-21 4.57376e-21 4.04048e-21 4.31135e-21 4.53518e-21 4.54605e-21 4.69624e-21 4.19871e-21 2.55234e-21 2.53433e-21 3.09295e-21 2.37570e-21 1.71558e-21 2.25513e-21 1.68461e-21 1.01419e-21 2.34625e-21 1.76263e-21 9.35785e-22 2.08431e-21 1.17745e-21 1.21101e-21 1.28939e-21 9.32774e-22 1.08559e-21 8.77583e-22 6.31222e-22 9.65993e-22 4.81259e-22 4.08766e-22 1.70166e-22 2.74765e-22 3.89120e-22 4.11072e-22 3.10585e-22 3.15271e-22 4.41395e-22 4.74954e-22 7.82426e-23 3.90578e-22 1.86993e-22 1.71104e-22 1.20281e-22 5.00765e-24 1.46924e-22 8.07934e-23 9.78812e-23 5.56957e-23 3.58832e-23 1.38169e-22 1.13764e-22 1.32603e-22 1.55883e-22 1.30733e-22 1.05496e-22 7.61565e-23 7.57556e-23 2.34615e-23 1.02850e-22 4.61971e-23 0.00000e+00 0.00000e+00 2.28089e-23 1.49327e-22 1.21228e-22 1.43008e-22 2.21861e-23 9.27594e-23 0.00000e+00 2.17453e-23 4.33273e-23 0.00000e+00 0.00000e+00 2.12585e-23 0.00000e+00 2.09911e-23 2.08583e-23 0.00000e+00 2.06474e-23 4.09295e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.99149e-23 1.97817e-23 0.00000e+00 3.91507e-23 1.94443e-23 3.86772e-23 9.61713e-23 1.91654e-23 3.80816e-23 1.88744e-23 0.00000e+00 3.73389e-23 0.00000e+00 5.53309e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.14991e-20 5.22176e-20 3.00515e-20 8.78806e-20 1.12281e-19 1.00774e-19 1.39478e-19 7.32993e-20 6.01135e-20 5.82931e-20 5.90692e-20 6.55681e-20 7.19258e-20 6.81438e-20 6.94383e-20 6.06584e-20 6.33518e-20 5.24120e-20 5.78429e-20 6.04879e-20 5.02970e-20 4.80373e-20 5.01601e-20 5.10592e-20 4.87281e-20 4.95430e-20 4.77888e-20 4.43674e-20 4.54644e-20 4.47016e-20 4.09480e-20 4.06330e-20 4.13386e-20 4.45729e-20 4.52951e-20 4.21163e-20 3.82272e-20 3.50923e-20 3.81486e-20 3.87354e-20 3.27099e-20 3.62310e-20 3.27388e-20 3.07506e-20 2.89950e-20 2.77975e-20 3.24735e-20 3.37017e-20 2.79386e-20 2.68150e-20 2.75495e-20 2.65469e-20 2.41458e-20 2.31481e-20 2.64872e-20 2.31552e-20 2.27825e-20 2.22199e-20 2.14720e-20 2.04156e-20 2.12021e-20 1.99001e-20 2.03646e-20 1.78777e-20 1.73928e-20 1.97501e-20 1.77977e-20 1.58907e-20 1.32655e-20 1.69868e-20 1.50549e-20 1.50434e-20 1.44468e-20 1.48749e-20 1.28385e-20 1.12115e-20 8.22478e-21 9.55993e-21 8.41418e-21 8.78932e-21 6.66208e-21 6.13752e-21 6.58359e-21 7.69869e-21 6.16479e-21 5.43169e-21 4.04048e-21 4.45691e-21 5.09744e-21 3.77933e-21 4.86242e-21 4.93450e-21 3.91643e-21 3.37253e-21 3.19956e-21 3.01790e-21 2.45231e-21 1.76895e-21 2.72884e-21 2.15304e-21 1.21414e-21 2.24640e-21 1.60254e-21 8.73653e-22 2.46309e-21 1.24605e-21 1.41239e-21 1.38113e-21 1.06575e-21 1.08897e-21 1.23646e-21 7.85057e-22 1.26276e-21 5.32646e-22 3.92393e-22 1.85750e-22 3.52782e-22 4.00178e-22 4.86450e-22 4.05931e-22 4.29559e-22 5.75257e-22 7.20989e-22 8.07814e-23 5.23440e-22 2.67250e-22 1.45611e-22 1.65098e-22 -7.89913e-24 1.57332e-22 7.19576e-23 1.05416e-22 8.00548e-23 -1.32161e-23 1.75677e-22 1.56450e-22 1.62676e-22 2.47917e-22 1.65647e-22 1.58629e-22 9.45140e-23 8.70513e-23 1.21165e-23 1.54650e-22 6.87955e-23 0.00000e+00 0.00000e+00 1.17794e-23 2.14637e-22 1.53558e-22 1.64407e-22 1.14578e-23 9.26441e-23 0.00000e+00 1.12302e-23 2.23760e-23 0.00000e+00 0.00000e+00 1.09788e-23 0.00000e+00 1.08407e-23 1.07721e-23 0.00000e+00 1.06631e-23 2.11377e-23 0.00000e+00 0.00000e+00 0.00000e+00 3.09425e-23 1.02161e-23 0.00000e+00 2.02190e-23 1.00418e-23 1.99745e-23 4.96668e-23 9.89777e-24 1.96669e-23 9.74752e-24 0.00000e+00 1.92833e-23 0.00000e+00 2.85751e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.12880e-19 -9.94975e-20 -1.44814e-19 -8.89718e-20 -7.52845e-20 -3.40786e-20 4.46505e-20 1.03338e-20 2.54943e-20 3.39072e-20 1.85649e-20 1.27760e-20 1.34326e-20 2.79703e-20 3.74778e-20 3.86007e-20 3.95265e-20 2.87029e-20 3.72822e-20 3.48403e-20 3.18430e-20 3.05009e-20 3.31196e-20 3.50294e-20 3.56747e-20 3.28641e-20 3.34951e-20 3.11606e-20 3.44822e-20 3.12374e-20 2.98326e-20 2.74645e-20 2.81627e-20 3.16316e-20 3.62274e-20 3.01475e-20 2.85486e-20 2.42755e-20 2.87267e-20 2.75608e-20 2.28917e-20 2.75715e-20 2.29721e-20 2.02923e-20 1.83259e-20 1.80949e-20 2.31050e-20 2.16501e-20 1.59116e-20 1.79121e-20 1.65127e-20 1.69950e-20 1.42945e-20 1.34810e-20 1.50407e-20 1.41322e-20 1.40427e-20 1.40183e-20 1.44460e-20 1.42606e-20 1.30663e-20 1.30512e-20 1.29697e-20 1.12278e-20 1.12498e-20 1.41494e-20 1.28072e-20 1.02986e-20 9.32715e-21 9.78633e-21 1.11134e-20 1.14892e-20 1.03956e-20 1.13570e-20 1.15975e-20 8.79665e-21 6.69102e-21 8.66017e-21 7.10797e-21 8.19633e-21 6.01307e-21 6.40135e-21 6.66670e-21 8.47532e-21 7.17018e-21 6.20896e-21 4.31135e-21 5.09744e-21 6.61630e-21 3.79601e-21 5.74095e-21 6.00407e-21 4.30613e-21 4.24081e-21 4.26993e-21 3.04831e-21 2.89882e-21 1.96986e-21 3.31228e-21 2.89858e-21 1.53498e-21 2.35676e-21 1.83859e-21 1.08644e-21 3.26991e-21 1.46367e-21 1.76445e-21 1.61609e-21 1.28085e-21 1.15437e-21 1.61446e-21 9.49742e-22 1.67177e-21 6.80727e-22 4.87430e-22 2.54475e-22 4.25129e-22 4.23000e-22 5.33550e-22 4.54440e-22 5.06374e-22 6.91332e-22 9.32301e-22 7.45080e-23 5.99558e-22 3.30682e-22 8.32531e-23 1.93659e-22 -1.60737e-23 1.68492e-22 6.38877e-23 9.33830e-23 1.05206e-22 -5.41344e-23 2.04497e-22 2.01082e-22 1.85497e-22 3.27488e-22 1.95549e-22 2.09309e-22 1.03273e-22 9.26854e-23 -5.56230e-24 2.04059e-22 8.95549e-23 0.00000e+00 0.00000e+00 -5.40756e-24 2.82069e-22 1.81227e-22 1.75142e-22 -5.25993e-24 8.12931e-23 0.00000e+00 -5.15542e-24 -1.02721e-23 0.00000e+00 0.00000e+00 -5.04001e-24 0.00000e+00 -4.97662e-24 -4.94512e-24 0.00000e+00 -4.89512e-24 -9.70364e-24 0.00000e+00 0.00000e+00 0.00000e+00 -1.42047e-23 -4.68987e-24 0.00000e+00 -9.28191e-24 -4.60988e-24 -9.16966e-24 -2.28005e-23 -4.54375e-24 -9.02846e-24 -4.47478e-24 0.00000e+00 -8.85236e-24 0.00000e+00 -1.31180e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.51593e-19 5.29072e-20 -7.87725e-21 7.67445e-20 1.48135e-19 1.44122e-19 1.68949e-19 1.79075e-20 -7.36759e-20 -7.82595e-20 -7.93492e-21 5.33177e-20 8.60389e-20 8.50475e-20 9.49451e-20 7.52031e-20 8.19347e-20 7.18484e-20 7.67494e-20 8.16190e-20 7.01238e-20 6.34974e-20 6.99176e-20 7.12421e-20 6.39549e-20 6.86343e-20 6.12962e-20 5.98427e-20 6.15985e-20 6.19420e-20 5.38026e-20 5.95236e-20 5.71645e-20 6.15486e-20 6.28467e-20 6.22959e-20 5.52781e-20 5.38084e-20 5.82745e-20 6.24643e-20 5.09085e-20 5.46600e-20 5.34102e-20 5.48429e-20 4.96120e-20 4.89014e-20 5.30944e-20 6.11867e-20 5.46661e-20 4.95599e-20 5.33184e-20 5.30634e-20 5.06034e-20 4.64300e-20 5.44906e-20 4.33321e-20 4.59949e-20 4.44114e-20 4.00658e-20 3.64706e-20 4.47101e-20 4.03955e-20 4.14755e-20 3.45231e-20 3.35395e-20 3.74127e-20 3.23648e-20 3.16437e-20 2.49618e-20 3.79433e-20 2.69020e-20 2.62319e-20 2.65039e-20 2.60360e-20 1.94939e-20 1.95422e-20 1.40410e-20 1.42503e-20 1.35859e-20 1.37334e-20 9.13452e-21 7.19120e-21 7.88734e-21 8.00855e-21 6.27846e-21 5.81648e-21 4.53518e-21 3.77933e-21 3.79601e-21 5.60119e-21 4.55978e-21 4.59139e-21 4.31649e-21 1.61356e-21 1.75130e-21 2.89445e-21 2.51263e-21 1.82171e-21 1.65767e-21 1.15588e-21 8.33544e-22 2.62529e-21 1.58419e-21 1.02003e-21 1.66447e-21 1.07906e-21 1.00872e-21 1.12637e-21 7.10441e-22 1.05325e-21 6.15393e-22 4.95490e-22 6.66245e-22 4.13452e-22 3.28432e-22 1.17538e-22 2.34842e-22 2.54117e-22 3.14917e-22 1.92509e-22 1.94049e-22 2.93911e-22 3.12108e-22 6.35317e-23 2.46704e-22 1.20623e-22 1.13724e-22 7.08968e-23 2.08292e-23 1.49072e-22 7.44443e-23 6.78263e-23 3.88772e-23 6.34175e-23 1.10662e-22 9.52196e-23 1.13191e-22 1.11000e-22 9.08221e-23 7.30472e-23 5.21457e-23 5.24548e-23 1.59566e-23 7.12149e-23 3.60629e-23 0.00000e+00 0.00000e+00 1.55127e-23 1.04234e-22 8.42178e-23 9.90231e-23 1.50892e-23 6.39574e-23 0.00000e+00 1.47894e-23 2.94677e-23 0.00000e+00 0.00000e+00 1.44583e-23 0.00000e+00 1.42765e-23 1.41861e-23 0.00000e+00 1.40427e-23 2.78369e-23 0.00000e+00 0.00000e+00 0.00000e+00 4.07492e-23 1.34539e-23 0.00000e+00 2.66271e-23 1.32244e-23 2.63051e-23 6.54078e-23 1.30347e-23 2.59000e-23 1.28368e-23 0.00000e+00 2.53948e-23 0.00000e+00 3.76316e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.46880e-20 7.37293e-20 4.74438e-20 1.25109e-19 1.69140e-19 1.60371e-19 2.01101e-19 1.06327e-19 5.94105e-20 5.31976e-20 5.59333e-20 7.21705e-20 7.78424e-20 7.42032e-20 7.64080e-20 6.62119e-20 6.91961e-20 5.69387e-20 6.21870e-20 6.41833e-20 5.44336e-20 5.12978e-20 5.29774e-20 5.57078e-20 5.25665e-20 5.28169e-20 5.03161e-20 4.80659e-20 5.06091e-20 4.76101e-20 4.53879e-20 4.31066e-20 4.55417e-20 4.83066e-20 5.13087e-20 4.68069e-20 4.31578e-20 3.96758e-20 4.38236e-20 4.52048e-20 3.71145e-20 4.07993e-20 3.81938e-20 3.63945e-20 3.39188e-20 3.30268e-20 3.74712e-20 4.02708e-20 3.30469e-20 3.17961e-20 3.27789e-20 3.26084e-20 2.91203e-20 2.76208e-20 3.20299e-20 2.75307e-20 2.75778e-20 2.69553e-20 2.51689e-20 2.42148e-20 2.63809e-20 2.46035e-20 2.45370e-20 2.08833e-20 2.12408e-20 2.39297e-20 2.12810e-20 1.93560e-20 1.56902e-20 2.13240e-20 1.82266e-20 1.77423e-20 1.76925e-20 1.80019e-20 1.49540e-20 1.35448e-20 1.00613e-20 1.15547e-20 9.85828e-21 1.04519e-20 7.65588e-21 6.99877e-21 7.47219e-21 8.77739e-21 7.24663e-21 6.16996e-21 4.54605e-21 4.86242e-21 5.74095e-21 4.55978e-21 5.79881e-21 5.56650e-21 4.36170e-21 3.58372e-21 3.33445e-21 3.22134e-21 2.86982e-21 2.02692e-21 2.94159e-21 2.29176e-21 1.33617e-21 2.62208e-21 1.66108e-21 1.06131e-21 2.68328e-21 1.33039e-21 1.60274e-21 1.52159e-21 1.16201e-21 1.26569e-21 1.32999e-21 8.87361e-22 1.33727e-21 5.67394e-22 3.58897e-22 1.85623e-22 3.74396e-22 4.10653e-22 5.05035e-22 4.11657e-22 4.69742e-22 5.97337e-22 7.96997e-22 8.02928e-23 5.45494e-22 2.88952e-22 1.16285e-22 1.78440e-22 -1.19518e-23 1.56714e-22 7.24315e-23 9.27833e-23 9.12953e-23 -2.59644e-23 1.83427e-22 1.73503e-22 1.64438e-22 2.70715e-22 1.79242e-22 1.78846e-22 9.62394e-23 8.97965e-23 4.44017e-24 1.74360e-22 7.29791e-23 0.00000e+00 0.00000e+00 4.31665e-24 2.44774e-22 1.66139e-22 1.69633e-22 4.19880e-24 8.79944e-23 0.00000e+00 4.11538e-24 8.19984e-24 0.00000e+00 0.00000e+00 4.02325e-24 0.00000e+00 3.97264e-24 3.94750e-24 0.00000e+00 3.90759e-24 7.74605e-24 0.00000e+00 0.00000e+00 0.00000e+00 1.13391e-23 3.74375e-24 0.00000e+00 7.40939e-24 3.67989e-24 7.31979e-24 1.82007e-23 3.62711e-24 7.20708e-24 3.57205e-24 0.00000e+00 7.06650e-24 0.00000e+00 1.04716e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.68465e-19 -5.96746e-20 -9.88653e-20 -2.55581e-20 -2.14198e-21 2.57316e-20 8.12002e-20 2.21612e-20 1.13235e-20 1.46689e-20 2.45791e-20 3.55831e-20 4.17296e-20 4.68002e-20 5.29333e-20 4.82907e-20 5.03016e-20 4.02809e-20 4.63497e-20 4.60181e-20 4.11099e-20 3.80856e-20 4.32228e-20 4.42105e-20 4.33576e-20 4.19468e-20 4.10699e-20 3.87611e-20 4.20459e-20 4.03275e-20 3.67728e-20 3.76948e-20 3.68394e-20 4.09841e-20 4.53017e-20 4.07691e-20 3.71307e-20 3.41967e-20 3.83234e-20 3.99321e-20 3.26753e-20 3.77755e-20 3.36312e-20 3.27949e-20 2.92426e-20 2.88379e-20 3.41971e-20 3.61005e-20 2.98991e-20 3.02878e-20 3.07735e-20 3.05349e-20 2.83814e-20 2.62335e-20 2.97925e-20 2.51376e-20 2.64301e-20 2.59011e-20 2.44520e-20 2.28368e-20 2.51079e-20 2.34511e-20 2.41845e-20 2.04841e-20 1.97140e-20 2.34764e-20 2.06796e-20 1.85845e-20 1.55978e-20 2.05467e-20 1.70774e-20 1.76202e-20 1.66934e-20 1.71300e-20 1.53305e-20 1.33704e-20 9.76187e-21 1.10733e-20 1.01325e-20 1.08172e-20 7.70226e-21 7.16249e-21 7.52648e-21 8.81488e-21 7.21792e-21 6.41316e-21 4.69624e-21 4.93450e-21 6.00407e-21 4.59139e-21 5.56650e-21 6.15946e-21 4.69048e-21 3.59251e-21 3.81555e-21 3.01956e-21 2.80705e-21 1.95266e-21 2.90825e-21 2.59863e-21 1.33093e-21 2.49619e-21 1.93572e-21 9.88803e-22 3.00457e-21 1.38325e-21 1.58949e-21 1.49015e-21 1.16172e-21 1.06265e-21 1.32821e-21 8.01073e-22 1.45070e-21 6.38333e-22 5.13494e-22 2.53606e-22 3.59103e-22 3.93403e-22 4.54726e-22 3.59360e-22 4.03092e-22 5.74266e-22 7.28694e-22 6.99745e-23 4.74690e-22 2.60344e-22 7.54428e-23 1.54164e-22 -4.64349e-24 1.57600e-22 6.99775e-23 7.56054e-23 8.19890e-23 -1.46253e-23 1.69803e-22 1.64033e-22 1.53644e-22 2.52704e-22 1.55395e-22 1.62981e-22 8.32948e-23 7.51732e-23 -1.42451e-24 1.58893e-22 6.77939e-23 0.00000e+00 0.00000e+00 -1.38488e-24 2.19823e-22 1.44021e-22 1.42035e-22 -1.34707e-24 6.88337e-23 0.00000e+00 -1.32031e-24 -2.63070e-24 0.00000e+00 0.00000e+00 -1.29075e-24 0.00000e+00 -1.27452e-24 -1.26645e-24 0.00000e+00 -1.25364e-24 -2.48511e-24 0.00000e+00 0.00000e+00 0.00000e+00 -3.63784e-24 -1.20108e-24 0.00000e+00 -2.37710e-24 -1.18059e-24 -2.34836e-24 -5.83921e-24 -1.16366e-24 -2.31220e-24 -1.14599e-24 0.00000e+00 -2.26710e-24 0.00000e+00 -3.35952e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.26246e-19 4.18751e-20 3.80229e-20 1.09919e-19 1.68904e-19 1.76537e-19 1.80182e-19 5.51586e-20 -2.29523e-20 -3.15055e-20 1.69695e-20 6.03739e-20 7.46704e-20 7.21383e-20 7.02822e-20 6.09562e-20 6.13113e-20 5.29945e-20 5.28646e-20 5.72411e-20 4.86425e-20 4.70513e-20 5.08754e-20 5.07092e-20 4.95004e-20 4.89152e-20 4.46248e-20 4.36870e-20 4.47807e-20 4.58117e-20 4.01068e-20 4.40234e-20 4.04300e-20 4.58178e-20 4.78789e-20 4.56600e-20 4.04851e-20 3.89765e-20 4.14863e-20 4.48376e-20 3.78868e-20 3.95933e-20 3.88362e-20 3.94413e-20 3.49021e-20 3.44153e-20 3.89996e-20 4.35804e-20 3.89047e-20 3.61761e-20 3.88707e-20 3.75220e-20 3.56362e-20 3.35242e-20 3.87084e-20 3.06813e-20 3.25807e-20 3.29994e-20 2.85317e-20 2.68446e-20 3.15627e-20 2.87165e-20 3.08006e-20 2.61322e-20 2.50627e-20 2.86421e-20 2.47560e-20 2.32086e-20 1.85997e-20 2.70542e-20 1.98842e-20 2.05303e-20 1.99142e-20 1.96800e-20 1.59745e-20 1.49260e-20 1.08483e-20 1.15395e-20 1.12620e-20 1.15697e-20 7.86461e-21 6.61803e-21 7.12136e-21 7.46732e-21 6.22568e-21 5.35065e-21 4.19871e-21 3.91643e-21 4.30613e-21 4.31649e-21 4.36170e-21 4.69048e-21 4.40817e-21 2.35361e-21 2.60062e-21 2.82046e-21 2.20682e-21 1.61036e-21 1.93851e-21 1.61866e-21 8.87301e-22 2.23781e-21 1.55540e-21 6.64100e-22 1.99971e-21 1.10601e-21 1.00731e-21 1.06910e-21 7.76393e-22 8.00192e-22 8.23173e-22 5.18252e-22 9.03617e-22 4.59460e-22 3.89878e-22 1.64221e-22 2.45682e-22 2.61307e-22 3.14224e-22 2.69035e-22 2.69455e-22 4.03119e-22 4.49202e-22 5.62853e-23 3.12028e-22 1.63149e-22 6.94876e-23 1.00096e-22 3.94675e-24 1.20835e-22 5.56931e-23 5.46474e-23 3.55706e-23 1.05266e-23 1.14611e-22 9.24648e-23 9.10198e-23 1.54568e-22 7.14396e-23 8.58446e-23 5.51259e-23 3.65589e-23 3.28569e-24 8.36920e-23 2.81925e-23 0.00000e+00 0.00000e+00 3.19429e-24 9.53690e-23 6.62210e-23 6.90552e-23 3.10708e-24 3.72138e-23 0.00000e+00 3.04535e-24 6.06782e-24 0.00000e+00 0.00000e+00 2.97717e-24 0.00000e+00 2.93973e-24 2.92112e-24 0.00000e+00 2.89158e-24 5.73202e-24 0.00000e+00 0.00000e+00 0.00000e+00 8.39085e-24 2.77035e-24 0.00000e+00 5.48290e-24 2.72309e-24 5.41659e-24 1.34684e-23 2.68403e-24 5.33319e-24 2.64329e-24 0.00000e+00 5.22916e-24 0.00000e+00 7.74888e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.47412e-20 1.33880e-19 1.61951e-19 1.93549e-19 1.77649e-19 1.35401e-19 1.63658e-19 1.59203e-19 1.80436e-19 1.76304e-19 1.17919e-19 8.29240e-20 7.41478e-20 6.02395e-20 5.02946e-20 4.46642e-20 4.49356e-20 3.40281e-20 3.53200e-20 3.97500e-20 2.93448e-20 2.92606e-20 2.62126e-20 2.58254e-20 2.69848e-20 2.55463e-20 2.88513e-20 2.28408e-20 2.17882e-20 2.00498e-20 2.18330e-20 1.50473e-20 2.02129e-20 1.94187e-20 1.87766e-20 1.53944e-20 1.41898e-20 1.10972e-20 1.18194e-20 1.10984e-20 9.37281e-21 1.10617e-20 8.20515e-21 4.14538e-21 5.80699e-21 3.87754e-21 7.28962e-21 4.36663e-21 -3.93143e-22 1.74150e-21 9.68553e-22 -8.59098e-22 -2.31511e-21 -4.71466e-22 -7.18624e-22 2.10739e-21 -3.00220e-22 -4.30510e-22 2.00173e-21 3.23509e-21 -1.44243e-21 -9.66600e-22 -1.76940e-21 4.02565e-22 8.96453e-22 9.45500e-22 2.33511e-21 4.10929e-22 1.41676e-21 -2.14881e-21 3.06251e-21 2.72633e-21 2.34714e-21 3.04854e-21 3.93628e-21 2.39355e-21 1.72634e-21 3.62600e-21 2.19573e-21 2.49421e-21 3.00588e-21 3.21268e-21 3.44880e-21 5.15336e-21 4.16459e-21 3.44250e-21 2.55234e-21 3.37253e-21 4.24081e-21 1.61356e-21 3.58372e-21 3.59251e-21 2.35361e-21 3.53766e-21 3.11055e-21 2.33290e-21 1.77684e-21 1.24637e-21 2.70401e-21 2.11364e-21 1.13837e-21 1.36941e-21 1.31301e-21 7.13080e-22 2.26832e-21 1.03029e-21 1.36158e-21 1.25873e-21 1.07514e-21 9.76355e-22 1.24830e-21 8.04699e-22 1.26553e-21 4.69961e-22 3.32210e-22 1.80250e-22 3.22055e-22 4.40246e-22 4.99336e-22 4.52454e-22 4.77520e-22 6.02241e-22 7.62659e-22 7.39568e-23 5.86650e-22 2.90499e-22 1.99280e-22 1.82679e-22 -2.63448e-23 1.19147e-22 6.08527e-23 1.28312e-22 8.29338e-23 -4.72353e-23 1.71774e-22 1.44053e-22 1.57335e-22 2.54656e-22 1.79601e-22 1.63542e-22 1.04992e-22 9.80259e-23 2.03134e-23 1.59440e-22 7.14979e-23 0.00000e+00 0.00000e+00 1.97483e-23 2.22356e-22 1.66512e-22 1.85100e-22 1.92091e-23 1.10590e-22 0.00000e+00 1.88275e-23 3.75135e-23 0.00000e+00 0.00000e+00 1.84060e-23 0.00000e+00 1.81745e-23 1.80594e-23 0.00000e+00 1.78768e-23 3.54374e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.18753e-23 1.71273e-23 0.00000e+00 3.38973e-23 1.68352e-23 3.34874e-23 8.32667e-23 1.65937e-23 3.29717e-23 1.63418e-23 0.00000e+00 3.23286e-23 0.00000e+00 4.79064e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.44856e-20 -1.29719e-20 -1.43593e-20 1.60134e-20 1.06939e-21 1.03028e-20 4.24825e-20 3.51765e-20 4.74358e-20 4.59933e-20 2.27979e-20 1.17680e-20 1.26920e-20 1.89291e-20 1.65949e-20 2.02834e-20 1.87623e-20 1.22023e-20 1.40962e-20 1.50050e-20 1.26135e-20 1.29153e-20 1.26078e-20 1.20918e-20 1.54186e-20 1.18870e-20 1.52814e-20 1.16850e-20 1.18340e-20 1.10029e-20 1.13701e-20 8.31695e-21 9.12869e-21 1.06618e-20 1.25137e-20 8.68706e-21 8.32218e-21 5.64016e-21 6.95616e-21 5.82327e-21 5.20072e-21 7.63931e-21 4.24562e-21 1.84437e-21 1.73322e-21 1.01677e-21 4.40145e-21 9.46872e-22 -1.91110e-21 1.19100e-21 5.27403e-23 -9.59022e-22 -1.77779e-21 -7.57664e-22 -1.71578e-21 9.17806e-23 -4.67130e-22 -4.35964e-23 1.81896e-21 2.20450e-21 -1.26571e-21 -3.58971e-22 -4.86125e-22 8.75136e-22 3.92145e-22 1.74470e-21 2.33198e-21 3.17889e-22 1.76509e-21 -1.51567e-21 2.40668e-21 2.99729e-21 1.92526e-21 2.84490e-21 4.53051e-21 2.35388e-21 1.88746e-21 3.35741e-21 2.71937e-21 3.22606e-21 2.85146e-21 3.22699e-21 3.43831e-21 4.87187e-21 4.07637e-21 3.55075e-21 2.53433e-21 3.19956e-21 4.26993e-21 1.75130e-21 3.33445e-21 3.81555e-21 2.60062e-21 3.11055e-21 3.27458e-21 2.01893e-21 1.73422e-21 1.12476e-21 2.34710e-21 2.13418e-21 1.05525e-21 1.20431e-21 1.42037e-21 7.15768e-22 2.37551e-21 1.05017e-21 1.20898e-21 1.12304e-21 9.32828e-22 7.36213e-22 1.12227e-21 6.47772e-22 1.22235e-21 5.13130e-22 4.19839e-22 2.17121e-22 2.59128e-22 3.34879e-22 3.63566e-22 3.52164e-22 3.55343e-22 5.10720e-22 6.28366e-22 4.52749e-23 4.49096e-22 2.31665e-22 1.14922e-22 1.36650e-22 -2.15076e-23 8.99420e-23 3.31242e-23 8.87199e-23 6.39693e-23 -5.66372e-23 1.33321e-22 1.16047e-22 1.21793e-22 2.19037e-22 1.28640e-22 1.32004e-22 7.70747e-23 6.59085e-23 6.06901e-24 1.28693e-22 5.96615e-23 0.00000e+00 0.00000e+00 5.90018e-24 1.71509e-22 1.19244e-22 1.24492e-22 5.73909e-24 6.72260e-23 0.00000e+00 5.62507e-24 1.12079e-23 0.00000e+00 0.00000e+00 5.49914e-24 0.00000e+00 5.42997e-24 5.39560e-24 0.00000e+00 5.34105e-24 1.05876e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.54987e-23 5.11711e-24 0.00000e+00 1.01275e-23 5.02983e-24 1.00050e-23 2.48775e-23 4.95768e-24 9.85093e-24 4.88242e-24 0.00000e+00 9.65879e-24 0.00000e+00 1.43130e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.07578e-20 2.91336e-19 3.02932e-19 3.53491e-19 3.78361e-19 2.95323e-19 2.82575e-19 1.76685e-19 1.14317e-19 1.01855e-19 1.06561e-19 1.26187e-19 1.40048e-19 1.14313e-19 1.02935e-19 8.34731e-20 8.40273e-20 7.34180e-20 7.00868e-20 8.09780e-20 6.19843e-20 5.94606e-20 5.84057e-20 5.53290e-20 5.24403e-20 5.39247e-20 5.20393e-20 4.52963e-20 4.32833e-20 4.37612e-20 4.00791e-20 3.87490e-20 4.17073e-20 4.16453e-20 3.76101e-20 3.73511e-20 3.33798e-20 2.97640e-20 3.19124e-20 3.35530e-20 2.83635e-20 2.90726e-20 2.82476e-20 2.59019e-20 2.58044e-20 2.29103e-20 2.71147e-20 2.91664e-20 2.38262e-20 2.14683e-20 2.36912e-20 2.07279e-20 1.97431e-20 2.04095e-20 2.38540e-20 1.98253e-20 1.93592e-20 1.87499e-20 1.78556e-20 1.72493e-20 1.74471e-20 1.52845e-20 1.54982e-20 1.52740e-20 1.51577e-20 1.57144e-20 1.52734e-20 1.36792e-20 1.17496e-20 1.50486e-20 1.33307e-20 1.26892e-20 1.27238e-20 1.23130e-20 9.39443e-21 9.28843e-21 6.30640e-21 7.50614e-21 6.48249e-21 6.35198e-21 5.49908e-21 4.23272e-21 4.78424e-21 5.40898e-21 4.06746e-21 3.66883e-21 3.09295e-21 3.01790e-21 3.04831e-21 2.89445e-21 3.22134e-21 3.01956e-21 2.82046e-21 2.33290e-21 2.01893e-21 3.11902e-21 1.76648e-21 1.34938e-21 1.94927e-21 1.24645e-21 8.79325e-22 1.75620e-21 1.25414e-21 8.80493e-22 1.45960e-21 8.91921e-22 9.79823e-22 1.05012e-21 8.36083e-22 9.60026e-22 7.80210e-22 6.00549e-22 7.96919e-22 3.44448e-22 3.08794e-22 1.23694e-22 2.39676e-22 4.06930e-22 4.35839e-22 3.78657e-22 3.50091e-22 4.52868e-22 4.67593e-22 7.60127e-23 4.65336e-22 2.00356e-22 2.86287e-22 1.29505e-22 -8.64187e-24 1.21388e-22 6.98272e-23 1.48111e-22 4.73595e-23 1.42407e-23 1.37591e-22 8.79930e-23 1.37435e-22 1.51603e-22 1.35798e-22 9.30679e-23 9.23233e-23 8.85779e-23 4.38559e-23 9.07336e-23 4.76739e-23 0.00000e+00 0.00000e+00 4.26358e-23 1.26977e-22 1.25975e-22 1.67129e-22 4.14718e-23 1.23890e-22 0.00000e+00 4.06479e-23 8.09904e-23 0.00000e+00 0.00000e+00 3.97379e-23 0.00000e+00 3.92381e-23 3.89897e-23 0.00000e+00 3.85955e-23 7.65082e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.11997e-22 3.69772e-23 0.00000e+00 7.31831e-23 3.63465e-23 7.22981e-23 1.79770e-22 3.58252e-23 7.11848e-23 3.52813e-23 0.00000e+00 6.97963e-23 0.00000e+00 1.03428e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.37843e-20 -6.13280e-21 -5.06909e-20 -2.16977e-20 -1.51551e-21 4.32623e-21 3.10725e-20 -1.44209e-20 -3.17326e-20 -3.09516e-20 -1.62507e-20 3.26231e-21 1.79902e-20 2.77346e-20 3.38931e-20 3.02884e-20 3.38720e-20 2.77469e-20 3.12967e-20 3.23381e-20 2.88528e-20 2.61487e-20 2.68653e-20 2.84832e-20 2.59094e-20 2.74289e-20 2.59534e-20 2.33789e-20 2.44575e-20 2.35817e-20 2.13920e-20 2.12587e-20 2.15063e-20 2.30490e-20 2.38554e-20 2.22384e-20 2.00756e-20 1.86619e-20 2.07569e-20 2.07598e-20 1.69977e-20 1.91008e-20 1.72835e-20 1.63736e-20 1.52786e-20 1.45802e-20 1.71094e-20 1.79501e-20 1.46807e-20 1.39662e-20 1.46946e-20 1.48187e-20 1.30761e-20 1.22860e-20 1.45275e-20 1.22277e-20 1.24695e-20 1.20949e-20 1.21305e-20 1.12810e-20 1.21873e-20 1.15754e-20 1.10618e-20 9.81672e-21 9.30104e-21 1.08616e-20 9.89651e-21 8.92942e-21 7.64462e-21 1.00305e-20 9.03128e-21 8.41671e-21 8.34211e-21 8.72301e-21 7.28596e-21 6.30354e-21 4.81180e-21 5.60911e-21 4.81132e-21 5.12888e-21 3.53991e-21 3.30988e-21 3.67173e-21 4.43182e-21 3.61136e-21 3.23302e-21 2.37570e-21 2.45231e-21 2.89882e-21 2.51263e-21 2.86982e-21 2.80705e-21 2.20682e-21 1.77684e-21 1.73422e-21 1.76648e-21 1.73416e-21 1.10049e-21 1.56365e-21 1.13811e-21 7.68774e-22 1.39042e-21 1.11004e-21 8.04973e-22 1.49093e-21 8.45779e-22 8.42405e-22 8.89004e-22 5.98798e-22 7.59101e-22 6.91542e-22 4.59399e-22 6.94747e-22 3.42571e-22 2.18576e-22 9.47537e-23 2.03293e-22 2.10517e-22 2.69224e-22 2.21728e-22 2.25849e-22 3.14493e-22 3.92271e-22 4.27420e-23 2.74222e-22 1.43916e-22 7.44118e-23 8.44486e-23 -5.12620e-25 9.60419e-23 4.14829e-23 5.68888e-23 4.83109e-23 -8.71776e-25 9.91718e-23 9.41172e-23 9.76883e-23 1.38808e-22 9.80386e-23 9.15443e-23 5.09885e-23 5.06453e-23 5.44412e-24 8.92480e-23 4.33976e-23 0.00000e+00 0.00000e+00 5.29267e-24 1.29527e-22 9.08793e-23 9.56580e-23 5.14818e-24 5.23911e-23 0.00000e+00 5.04589e-24 1.00539e-23 0.00000e+00 0.00000e+00 4.93293e-24 0.00000e+00 4.87088e-24 4.84006e-24 0.00000e+00 4.79112e-24 9.49748e-24 0.00000e+00 0.00000e+00 0.00000e+00 1.39029e-23 4.59023e-24 0.00000e+00 9.08471e-24 4.51194e-24 8.97485e-24 2.23160e-23 4.44722e-24 8.83665e-24 4.37971e-24 0.00000e+00 8.66429e-24 0.00000e+00 1.28393e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.99703e-21 4.50246e-20 2.59660e-20 5.16670e-20 6.81391e-20 5.49414e-20 6.76071e-20 2.80705e-20 1.22897e-20 1.51245e-20 2.27543e-20 3.42768e-20 4.15086e-20 3.78770e-20 3.81003e-20 3.23124e-20 3.44453e-20 2.88473e-20 3.04029e-20 3.32341e-20 2.68369e-20 2.53327e-20 2.65197e-20 2.65177e-20 2.46161e-20 2.56491e-20 2.37943e-20 2.22159e-20 2.20436e-20 2.17230e-20 2.01259e-20 1.95592e-20 2.06674e-20 2.15901e-20 2.16699e-20 2.05065e-20 1.84203e-20 1.71030e-20 1.87447e-20 1.94330e-20 1.59630e-20 1.70188e-20 1.63544e-20 1.55621e-20 1.47827e-20 1.40466e-20 1.58011e-20 1.72789e-20 1.44459e-20 1.33406e-20 1.40369e-20 1.36508e-20 1.25171e-20 1.19443e-20 1.40854e-20 1.18161e-20 1.19702e-20 1.13964e-20 1.08975e-20 1.03226e-20 1.12409e-20 1.01133e-20 1.02403e-20 8.81604e-21 9.02169e-21 9.87771e-21 8.96031e-21 8.34976e-21 6.75605e-21 9.16689e-21 7.79526e-21 7.39105e-21 7.41824e-21 7.40917e-21 5.88315e-21 5.53388e-21 3.97114e-21 4.52587e-21 3.85894e-21 4.03934e-21 3.01807e-21 2.60808e-21 2.83731e-21 3.23642e-21 2.57151e-21 2.29508e-21 1.71558e-21 1.76895e-21 1.96986e-21 1.82171e-21 2.02692e-21 1.95266e-21 1.61036e-21 1.24637e-21 1.12476e-21 1.34938e-21 1.10049e-21 8.21881e-22 1.07833e-21 7.61729e-22 4.95221e-22 1.03064e-21 6.82519e-22 4.68621e-22 9.09107e-22 5.01397e-22 5.88065e-22 5.82945e-22 4.43848e-22 5.22117e-22 4.59763e-22 3.32949e-22 4.59280e-22 2.03722e-22 1.53608e-22 6.51026e-23 1.55291e-22 1.67686e-22 2.23255e-22 1.66112e-22 1.73095e-22 2.25924e-22 2.74562e-22 3.90764e-23 2.16168e-22 1.05928e-22 8.90106e-23 6.41260e-23 2.40098e-24 8.14391e-23 4.02138e-23 5.48524e-23 2.85581e-23 1.39231e-23 7.78199e-23 6.23359e-23 7.35418e-23 9.48826e-23 6.61051e-23 5.81168e-23 4.21325e-23 3.79332e-23 1.11289e-23 5.66592e-23 2.62365e-23 0.00000e+00 0.00000e+00 1.08193e-23 7.65677e-23 6.12969e-23 7.16116e-23 1.05239e-23 4.58659e-23 0.00000e+00 1.03148e-23 2.05522e-23 0.00000e+00 0.00000e+00 1.00839e-23 0.00000e+00 9.95709e-24 9.89407e-24 0.00000e+00 9.79403e-24 1.94148e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.84205e-23 9.38339e-24 0.00000e+00 1.85710e-23 9.22334e-24 1.83464e-23 4.56186e-23 9.09103e-24 1.80639e-23 8.95303e-24 0.00000e+00 1.77116e-23 0.00000e+00 2.62461e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.94385e-20 1.12840e-19 1.20744e-19 1.47103e-19 1.32541e-19 9.13808e-20 1.20940e-19 1.11575e-19 1.27227e-19 1.25982e-19 8.78452e-20 6.70071e-20 6.73213e-20 5.58729e-20 4.99929e-20 4.19746e-20 4.40234e-20 3.46962e-20 3.64608e-20 4.07216e-20 3.11741e-20 2.94153e-20 2.71512e-20 2.72197e-20 2.61798e-20 2.69968e-20 2.88067e-20 2.30597e-20 2.14119e-20 2.07365e-20 2.15989e-20 1.63322e-20 2.10121e-20 2.02701e-20 1.89261e-20 1.68355e-20 1.53228e-20 1.31670e-20 1.39215e-20 1.34928e-20 1.10540e-20 1.29290e-20 1.04035e-20 7.23185e-21 8.65814e-21 7.09209e-21 9.44187e-21 7.98320e-21 3.65604e-21 5.05244e-21 4.63077e-21 3.10761e-21 1.69162e-21 2.85711e-21 3.25503e-21 5.05021e-21 3.11233e-21 2.35575e-21 4.79275e-21 5.07456e-21 1.97697e-21 2.06521e-21 1.17415e-21 2.52198e-21 2.68673e-21 2.69950e-21 3.67354e-21 2.29423e-21 2.83041e-21 8.18384e-22 4.25052e-21 3.54930e-21 3.45923e-21 4.16216e-21 4.07311e-21 3.04354e-21 2.19307e-21 3.58034e-21 2.36056e-21 2.50677e-21 2.79067e-21 2.64490e-21 2.95352e-21 4.37189e-21 3.40083e-21 2.93305e-21 2.25513e-21 2.72884e-21 3.31228e-21 1.65767e-21 2.94159e-21 2.90825e-21 1.93851e-21 2.70401e-21 2.34710e-21 1.94927e-21 1.56365e-21 1.07833e-21 2.20499e-21 1.62076e-21 9.37974e-22 1.20175e-21 1.20580e-21 6.86256e-22 1.80881e-21 8.90670e-22 1.12374e-21 1.07967e-21 8.81725e-22 8.91910e-22 9.54494e-22 6.49965e-22 9.73396e-22 3.83828e-22 2.80536e-22 1.38442e-22 2.70563e-22 3.72013e-22 4.19778e-22 3.53620e-22 3.73148e-22 4.71334e-22 5.74056e-22 6.84320e-23 4.52530e-22 2.21729e-22 1.72306e-22 1.40656e-22 -1.19906e-23 1.17395e-22 6.52916e-23 1.05693e-22 6.53586e-23 -7.80121e-24 1.41734e-22 1.18570e-22 1.33020e-22 1.90267e-22 1.46148e-22 1.25727e-22 8.41380e-23 8.17719e-23 2.04805e-23 1.22573e-22 5.56000e-23 0.00000e+00 0.00000e+00 1.99107e-23 1.75234e-22 1.35507e-22 1.54390e-22 1.93671e-23 9.55745e-23 0.00000e+00 1.89823e-23 3.78221e-23 0.00000e+00 0.00000e+00 1.85574e-23 0.00000e+00 1.83240e-23 1.82080e-23 0.00000e+00 1.80239e-23 3.57289e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.23020e-23 1.72682e-23 0.00000e+00 3.41761e-23 1.69736e-23 3.37628e-23 8.39516e-23 1.67302e-23 3.32429e-23 1.64762e-23 0.00000e+00 3.25945e-23 0.00000e+00 4.83005e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.51188e-20 -1.05860e-20 -1.73201e-20 7.74052e-21 -6.13528e-21 -6.24963e-21 2.66486e-20 3.40853e-20 5.60402e-20 5.85113e-20 3.36575e-20 1.80239e-20 1.51793e-20 1.48399e-20 1.42193e-20 1.50128e-20 1.48650e-20 9.96868e-21 1.24006e-20 1.27720e-20 1.01717e-20 9.67494e-21 1.00012e-20 9.69106e-21 1.12302e-20 9.71542e-21 1.19844e-20 9.09142e-21 9.19406e-21 8.21863e-21 9.15509e-21 6.08285e-21 7.97998e-21 8.56273e-21 9.76569e-21 6.91832e-21 6.72808e-21 5.02266e-21 6.05101e-21 5.33630e-21 4.31053e-21 6.48984e-21 3.82519e-21 1.91403e-21 2.22030e-21 1.86202e-21 3.66232e-21 1.71130e-21 -8.59643e-22 1.66013e-21 2.24650e-22 -2.08544e-22 -8.81030e-22 -2.90747e-22 -9.73469e-22 7.44076e-22 1.26977e-22 -3.37972e-22 1.62390e-21 1.81783e-21 -7.35012e-22 -3.00579e-22 -5.03306e-22 1.11385e-22 1.99531e-22 8.18949e-22 1.34285e-21 1.59463e-22 1.09938e-21 -1.35788e-21 1.54320e-21 1.73958e-21 1.15640e-21 1.82092e-21 2.90577e-21 1.62629e-21 1.21693e-21 2.21005e-21 1.52867e-21 1.89814e-21 1.92135e-21 2.09682e-21 2.21049e-21 3.32541e-21 2.69342e-21 2.37219e-21 1.68461e-21 2.15304e-21 2.89858e-21 1.15588e-21 2.29176e-21 2.59863e-21 1.61866e-21 2.11364e-21 2.13418e-21 1.24645e-21 1.13811e-21 7.61729e-22 1.62076e-21 1.48918e-21 7.05008e-22 7.95128e-22 9.02410e-22 4.74509e-22 1.58585e-21 6.43119e-22 8.65321e-22 7.55172e-22 6.56343e-22 5.06525e-22 7.55207e-22 4.52867e-22 8.28991e-22 3.25278e-22 2.71035e-22 1.47852e-22 1.84307e-22 2.39334e-22 2.60709e-22 2.16558e-22 2.42524e-22 3.33444e-22 4.29690e-22 3.48219e-23 2.99458e-22 1.58012e-22 7.52649e-23 9.42119e-23 -1.23952e-23 6.86487e-23 3.03296e-23 5.75125e-23 4.67848e-23 -2.84243e-23 9.44669e-23 8.49458e-23 8.52374e-23 1.47160e-22 9.41752e-23 9.35589e-23 5.34969e-23 4.82937e-23 4.52826e-24 9.12123e-23 3.98856e-23 0.00000e+00 0.00000e+00 4.40229e-24 1.25436e-22 8.72962e-23 9.12197e-23 4.28210e-24 4.93354e-23 0.00000e+00 4.19702e-24 8.36252e-24 0.00000e+00 0.00000e+00 4.10306e-24 0.00000e+00 4.05146e-24 4.02581e-24 0.00000e+00 3.98511e-24 7.89972e-24 0.00000e+00 0.00000e+00 0.00000e+00 1.15641e-23 3.81802e-24 0.00000e+00 7.55639e-24 3.75290e-24 7.46501e-24 1.85618e-23 3.69906e-24 7.35006e-24 3.64291e-24 0.00000e+00 7.20669e-24 0.00000e+00 1.06793e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.29830e-20 1.74712e-20 4.33858e-21 9.27098e-21 4.84875e-21 1.52506e-21 1.98823e-20 1.01348e-20 1.46327e-20 1.51294e-20 8.51561e-21 5.46541e-21 1.03507e-20 1.34206e-20 1.57339e-20 1.35203e-20 1.46410e-20 1.11376e-20 1.34343e-20 1.33339e-20 1.14723e-20 1.02329e-20 9.90070e-21 1.01362e-20 9.67316e-21 9.80742e-21 1.07433e-20 8.42569e-21 9.02815e-21 8.01018e-21 7.71388e-21 6.47120e-21 7.76287e-21 7.53470e-21 7.45566e-21 6.53254e-21 6.36536e-21 4.82980e-21 5.85126e-21 5.06875e-21 4.21354e-21 5.60934e-21 4.02903e-21 2.79823e-21 3.17703e-21 2.52602e-21 3.95860e-21 2.90342e-21 1.18211e-21 1.86592e-21 1.54166e-21 1.30489e-21 7.16002e-22 1.00453e-21 1.06521e-21 1.62155e-21 1.07638e-21 9.71858e-22 1.91141e-21 1.90900e-21 7.53827e-22 1.08792e-21 4.40393e-22 1.11933e-21 8.66132e-22 1.19457e-21 1.57017e-21 8.32629e-22 1.24481e-21 4.25254e-22 1.80890e-21 1.55033e-21 1.41507e-21 1.76200e-21 1.89618e-21 1.28288e-21 9.64846e-22 1.58872e-21 1.09639e-21 1.25878e-21 1.12207e-21 1.24697e-21 1.35889e-21 1.96251e-21 1.54545e-21 1.41376e-21 1.01419e-21 1.21414e-21 1.53498e-21 8.33544e-22 1.33617e-21 1.33093e-21 8.87301e-22 1.13837e-21 1.05525e-21 8.79325e-22 7.68774e-22 4.95221e-22 9.37974e-22 7.05008e-22 4.52974e-22 5.73186e-22 5.40234e-22 3.80003e-22 8.42520e-22 4.14075e-22 4.77894e-22 4.77803e-22 3.57901e-22 3.76789e-22 4.39604e-22 2.71256e-22 4.42100e-22 1.79578e-22 1.22069e-22 5.79931e-23 1.18961e-22 1.52673e-22 1.67508e-22 1.48954e-22 1.52473e-22 2.00047e-22 2.50022e-22 2.60391e-23 1.84198e-22 9.36613e-23 5.42591e-23 5.72546e-23 -4.17696e-24 5.08034e-23 2.42187e-23 3.86011e-23 3.55054e-23 -7.13017e-24 5.93336e-23 6.00848e-23 6.30789e-23 8.57035e-23 7.27119e-23 6.19750e-23 3.28541e-23 3.78682e-23 4.64143e-24 6.04202e-23 3.17822e-23 0.00000e+00 0.00000e+00 4.51231e-24 9.51943e-23 6.74037e-23 7.15220e-23 4.38912e-24 3.97098e-23 0.00000e+00 4.30191e-24 8.57151e-24 0.00000e+00 0.00000e+00 4.20560e-24 0.00000e+00 4.15271e-24 4.12642e-24 0.00000e+00 4.08470e-24 8.09714e-24 0.00000e+00 0.00000e+00 0.00000e+00 1.18531e-23 3.91344e-24 0.00000e+00 7.74523e-24 3.84669e-24 7.65157e-24 1.90257e-23 3.79151e-24 7.53375e-24 3.73395e-24 0.00000e+00 7.38680e-24 0.00000e+00 1.09462e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.63720e-20 2.91648e-20 -8.38260e-22 2.55355e-20 5.11399e-20 4.82528e-20 6.82330e-20 1.51339e-20 -5.71567e-21 1.63328e-21 2.12595e-20 3.98611e-20 4.85417e-20 4.61518e-20 4.99334e-20 4.13948e-20 4.36713e-20 3.73899e-20 4.03001e-20 4.23515e-20 3.56130e-20 3.32096e-20 3.55843e-20 3.61716e-20 3.34581e-20 3.51152e-20 3.16984e-20 3.05334e-20 3.26640e-20 3.16561e-20 2.79373e-20 2.97776e-20 2.96913e-20 3.11792e-20 3.17941e-20 3.08195e-20 2.75690e-20 2.61119e-20 2.83557e-20 3.01112e-20 2.48894e-20 2.63785e-20 2.56364e-20 2.52091e-20 2.32018e-20 2.21960e-20 2.54393e-20 2.82378e-20 2.46238e-20 2.18824e-20 2.37539e-20 2.35168e-20 2.19653e-20 2.04918e-20 2.41649e-20 1.95775e-20 2.00397e-20 1.98974e-20 1.76019e-20 1.66693e-20 1.95819e-20 1.77804e-20 1.80386e-20 1.55190e-20 1.51850e-20 1.69645e-20 1.50384e-20 1.42074e-20 1.11179e-20 1.65700e-20 1.24706e-20 1.22081e-20 1.22252e-20 1.18837e-20 9.22924e-21 8.95084e-21 6.37210e-21 6.99279e-21 6.30488e-21 6.49912e-21 4.46844e-21 3.95916e-21 4.15346e-21 4.34774e-21 3.48283e-21 3.09548e-21 2.34625e-21 2.24640e-21 2.35676e-21 2.62529e-21 2.62208e-21 2.49619e-21 2.23781e-21 1.36941e-21 1.20431e-21 1.75620e-21 1.39042e-21 1.03064e-21 1.20175e-21 7.95128e-22 5.73186e-22 1.55130e-21 7.74982e-22 5.11879e-22 1.02609e-21 6.08952e-22 6.41413e-22 6.85628e-22 4.81422e-22 6.19037e-22 5.51386e-22 3.77592e-22 5.18765e-22 2.29693e-22 1.52746e-22 5.37315e-23 1.95649e-22 1.97948e-22 2.62763e-22 2.03793e-22 2.06669e-22 2.64582e-22 3.23051e-22 4.64476e-23 2.39717e-22 1.22264e-22 8.44130e-23 7.20557e-23 7.24419e-24 1.06094e-22 5.29491e-23 5.71540e-23 4.24317e-23 2.55704e-23 9.29582e-23 8.66584e-23 9.56277e-23 1.12683e-22 9.09032e-23 7.72181e-23 4.63354e-23 4.91855e-23 9.43534e-24 7.52810e-23 3.85882e-23 0.00000e+00 0.00000e+00 9.17286e-24 1.13765e-22 8.42762e-23 9.28795e-23 8.92243e-24 5.47784e-23 0.00000e+00 8.74516e-24 1.74246e-23 0.00000e+00 0.00000e+00 8.54938e-24 0.00000e+00 8.44185e-24 8.38842e-24 0.00000e+00 8.30360e-24 1.64603e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.40955e-23 7.95545e-24 0.00000e+00 1.57449e-23 7.81975e-24 1.55545e-23 3.86765e-23 7.70758e-24 1.53150e-23 7.59058e-24 0.00000e+00 1.50163e-23 0.00000e+00 2.22520e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.62700e-20 6.04293e-20 4.90631e-20 7.13412e-20 7.08560e-20 4.55615e-20 5.73255e-20 2.14935e-20 3.62278e-21 -1.73340e-21 9.23338e-21 2.11996e-20 4.13349e-20 3.99634e-20 3.86552e-20 3.12833e-20 3.45329e-20 2.85836e-20 2.94228e-20 3.40016e-20 2.76868e-20 2.51092e-20 2.38081e-20 2.27898e-20 2.16843e-20 2.33795e-20 2.38816e-20 1.87585e-20 1.61824e-20 1.76249e-20 1.64179e-20 1.46673e-20 1.57865e-20 1.63312e-20 1.45600e-20 1.47484e-20 1.21460e-20 1.20287e-20 1.17315e-20 1.22103e-20 1.01119e-20 1.10939e-20 9.75318e-21 8.81330e-21 8.82720e-21 7.95862e-21 8.99032e-21 9.52285e-21 6.76857e-21 7.54047e-21 8.27721e-21 6.67305e-21 6.23352e-21 6.39003e-21 7.40943e-21 6.64875e-21 6.49111e-21 5.80782e-21 7.08656e-21 6.30677e-21 5.70439e-21 5.19809e-21 5.02973e-21 5.43725e-21 4.59275e-21 5.13536e-21 5.09029e-21 4.53663e-21 4.63985e-21 4.85818e-21 5.22160e-21 4.68460e-21 4.57675e-21 5.15062e-21 4.12913e-21 3.68930e-21 2.68619e-21 3.19227e-21 2.93932e-21 2.81531e-21 2.39762e-21 1.67099e-21 2.13821e-21 2.95030e-21 2.17340e-21 2.05846e-21 1.76263e-21 1.60254e-21 1.83859e-21 1.58419e-21 1.66108e-21 1.93572e-21 1.55540e-21 1.31301e-21 1.42037e-21 1.25414e-21 1.11004e-21 6.82519e-22 1.20580e-21 9.02410e-22 5.40234e-22 7.74982e-22 1.19331e-21 5.98782e-22 1.19793e-21 7.34371e-22 6.49595e-22 7.52152e-22 5.25263e-22 6.24600e-22 4.35644e-22 3.26293e-22 5.23647e-22 3.03468e-22 2.87131e-22 1.13155e-22 1.36326e-22 2.27800e-22 2.28543e-22 1.78760e-22 1.50827e-22 2.44119e-22 2.11501e-22 4.11871e-23 2.11055e-22 9.15718e-23 1.40849e-22 5.57560e-23 4.42462e-24 8.18336e-23 4.57464e-23 7.33421e-23 2.04925e-23 2.92382e-23 7.31461e-23 4.71110e-23 7.41949e-23 7.15120e-23 6.21559e-23 4.15299e-23 4.45389e-23 4.16585e-23 2.22721e-23 4.04883e-23 2.26036e-23 0.00000e+00 0.00000e+00 2.16525e-23 5.49428e-23 5.76653e-23 7.85930e-23 2.10614e-23 5.98131e-23 0.00000e+00 2.06429e-23 4.11308e-23 0.00000e+00 0.00000e+00 2.01808e-23 0.00000e+00 1.99269e-23 1.98008e-23 0.00000e+00 1.96006e-23 3.88545e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.68774e-23 1.87788e-23 0.00000e+00 3.71658e-23 1.84585e-23 3.67164e-23 9.12957e-23 1.81937e-23 3.61510e-23 1.79175e-23 0.00000e+00 3.54459e-23 0.00000e+00 5.25258e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.88778e-20 3.59033e-20 6.04403e-21 1.54880e-20 1.83451e-20 3.21850e-21 2.25916e-20 7.23974e-22 -4.89712e-21 -5.85143e-21 -5.97676e-21 -4.25502e-22 1.55548e-20 1.85533e-20 2.19069e-20 1.75234e-20 2.00598e-20 1.64008e-20 1.90505e-20 2.12200e-20 1.72685e-20 1.49133e-20 1.45979e-20 1.42962e-20 1.30615e-20 1.46879e-20 1.42722e-20 1.15690e-20 1.10672e-20 1.03489e-20 1.01035e-20 8.05313e-21 1.03346e-20 9.79643e-21 8.60615e-21 8.33524e-21 7.87435e-21 6.33445e-21 7.61934e-21 7.02030e-21 5.43876e-21 6.73321e-21 5.41969e-21 4.31224e-21 5.05610e-21 4.26834e-21 4.84865e-21 4.83249e-21 2.80324e-21 3.42846e-21 3.11259e-21 2.74976e-21 2.21975e-21 2.55658e-21 2.90323e-21 2.69104e-21 2.80565e-21 1.73438e-21 3.32228e-21 2.81948e-21 2.17870e-21 1.97701e-21 1.16534e-21 1.61894e-21 1.59688e-21 1.55402e-21 2.00134e-21 1.63064e-21 2.17300e-21 1.72233e-21 2.57302e-21 1.84445e-21 2.06128e-21 2.35124e-21 1.81408e-21 1.64474e-21 1.24643e-21 1.59956e-21 1.05967e-21 1.11198e-21 1.11417e-21 7.57472e-22 1.04779e-21 1.60905e-21 1.17669e-21 1.20664e-21 9.35785e-22 8.73653e-22 1.08644e-21 1.02003e-21 1.06131e-21 9.88803e-22 6.64100e-22 7.13080e-22 7.15768e-22 8.80493e-22 8.04973e-22 4.68621e-22 6.86256e-22 4.74509e-22 3.80003e-22 5.11879e-22 5.98782e-22 7.29493e-22 6.62940e-22 3.87432e-22 4.48940e-22 4.76267e-22 3.27884e-22 4.73905e-22 2.80873e-22 2.45598e-22 3.10409e-22 1.79852e-22 1.35483e-22 6.49947e-23 7.30321e-23 1.45909e-22 1.53671e-22 1.16201e-22 8.99223e-23 1.37610e-22 1.44825e-22 1.78959e-23 1.75344e-22 6.86877e-23 1.51830e-22 3.48590e-23 -4.61374e-24 4.00838e-23 1.41775e-23 7.72117e-23 2.28852e-23 -3.03655e-24 4.91000e-23 3.24117e-23 6.95590e-23 5.50235e-23 6.81566e-23 3.55987e-23 3.77965e-23 4.52900e-23 2.36530e-23 3.47054e-23 3.29534e-23 0.00000e+00 0.00000e+00 2.29950e-23 6.13579e-23 6.32305e-23 8.54470e-23 2.23672e-23 6.45005e-23 0.00000e+00 2.19228e-23 4.36810e-23 0.00000e+00 0.00000e+00 2.14320e-23 0.00000e+00 2.11625e-23 2.10285e-23 0.00000e+00 2.08159e-23 4.12636e-23 0.00000e+00 0.00000e+00 0.00000e+00 6.04039e-23 1.99431e-23 0.00000e+00 3.94702e-23 1.96030e-23 3.89929e-23 9.69563e-23 1.93218e-23 3.83925e-23 1.90285e-23 0.00000e+00 3.76436e-23 0.00000e+00 5.57826e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.46895e-20 -3.71342e-20 -6.01383e-20 -3.88967e-20 -4.79471e-20 -3.44742e-20 4.18822e-21 -2.79851e-21 9.95780e-21 1.02180e-20 -2.18425e-22 -7.04865e-21 -6.05333e-22 9.61258e-21 1.37279e-20 1.46097e-20 1.56860e-20 1.02319e-20 1.42602e-20 1.30701e-20 1.28472e-20 1.12446e-20 1.12150e-20 1.18125e-20 1.27018e-20 1.15896e-20 1.40354e-20 1.05298e-20 1.16161e-20 1.03193e-20 1.01348e-20 8.25557e-21 9.04784e-21 9.90748e-21 1.13661e-20 8.94981e-21 8.45733e-21 6.69602e-21 7.85202e-21 6.90247e-21 5.61657e-21 8.30093e-21 5.18995e-21 3.56560e-21 3.42839e-21 2.96258e-21 5.42424e-21 3.36418e-21 6.01091e-22 2.94395e-21 2.17032e-21 1.87447e-21 9.86989e-22 1.15555e-21 9.12310e-22 1.98705e-21 1.52959e-21 1.54528e-21 3.23008e-21 3.14675e-21 1.16900e-21 1.89991e-21 1.24900e-21 2.01503e-21 1.28705e-21 2.54142e-21 2.76907e-21 1.43701e-21 2.31397e-21 6.16001e-22 3.02547e-21 3.05774e-21 2.46239e-21 3.33165e-21 4.08887e-21 2.56638e-21 2.05683e-21 3.11933e-21 2.52672e-21 2.89434e-21 2.31360e-21 2.54948e-21 2.76501e-21 3.98749e-21 3.26291e-21 2.91573e-21 2.08431e-21 2.46309e-21 3.26991e-21 1.66447e-21 2.68328e-21 3.00457e-21 1.99971e-21 2.26832e-21 2.37551e-21 1.45960e-21 1.49093e-21 9.09107e-22 1.80881e-21 1.58585e-21 8.42520e-22 1.02609e-21 1.19793e-21 6.62940e-22 1.87823e-21 8.78988e-22 9.61140e-22 9.39307e-22 7.07801e-22 6.62949e-22 8.52834e-22 5.00536e-22 9.21572e-22 4.09560e-22 3.06871e-22 1.54633e-22 2.04209e-22 2.59566e-22 2.74827e-22 2.49856e-22 2.57666e-22 3.71026e-22 4.63536e-22 3.59387e-23 3.17801e-22 1.68679e-22 6.95007e-23 9.87283e-23 -1.14209e-23 7.76572e-23 3.17674e-23 5.89405e-23 5.84142e-23 -3.02941e-23 1.01295e-22 1.01557e-22 1.01157e-22 1.62142e-22 1.13836e-22 1.08745e-22 5.50929e-23 5.66216e-23 2.01619e-24 1.06017e-22 5.27035e-23 0.00000e+00 0.00000e+00 1.96010e-24 1.56615e-22 1.05512e-22 1.06967e-22 1.90659e-24 5.47490e-23 0.00000e+00 1.86871e-24 3.72338e-24 0.00000e+00 0.00000e+00 1.82687e-24 0.00000e+00 1.80389e-24 1.79248e-24 0.00000e+00 1.77435e-24 3.51732e-24 0.00000e+00 0.00000e+00 0.00000e+00 5.14885e-24 1.69996e-24 0.00000e+00 3.36445e-24 1.67096e-24 3.32377e-24 8.26458e-24 1.64699e-24 3.27258e-24 1.62199e-24 0.00000e+00 3.20875e-24 0.00000e+00 4.75492e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.01643e-20 -6.93091e-21 -2.49922e-20 -1.73707e-20 -2.16838e-20 -2.46277e-20 -4.57875e-21 -1.52465e-20 -1.12066e-20 -1.20385e-20 -1.04814e-20 -4.82954e-21 7.88068e-21 1.44268e-20 1.72214e-20 1.57495e-20 1.76846e-20 1.43643e-20 1.56699e-20 1.71418e-20 1.50703e-20 1.40829e-20 1.26436e-20 1.32884e-20 1.26676e-20 1.34836e-20 1.36317e-20 1.11985e-20 1.05101e-20 1.09319e-20 9.79075e-21 9.12121e-21 9.14771e-21 9.91080e-21 9.29208e-21 9.15693e-21 7.55197e-21 7.42648e-21 7.54660e-21 7.16680e-21 6.22662e-21 6.60406e-21 5.78957e-21 5.16282e-21 4.92200e-21 4.34450e-21 5.59436e-21 5.33689e-21 3.79803e-21 3.79656e-21 4.60983e-21 4.00585e-21 3.23865e-21 3.25488e-21 4.04165e-21 3.74141e-21 3.39047e-21 3.51089e-21 4.00503e-21 3.71461e-21 3.33772e-21 3.41439e-21 3.10455e-21 3.36382e-21 2.75028e-21 3.41679e-21 3.22740e-21 2.73629e-21 2.61822e-21 2.84400e-21 3.31108e-21 3.03359e-21 2.88362e-21 3.31735e-21 2.80590e-21 2.21912e-21 1.74555e-21 2.25211e-21 1.98614e-21 2.01832e-21 1.49785e-21 1.36442e-21 1.61618e-21 2.13332e-21 1.68496e-21 1.52305e-21 1.17745e-21 1.24605e-21 1.46367e-21 1.07906e-21 1.33039e-21 1.38325e-21 1.10601e-21 1.03029e-21 1.05017e-21 8.91921e-22 8.45779e-22 5.01397e-22 8.90670e-22 6.43119e-22 4.14075e-22 6.08952e-22 7.34371e-22 3.87432e-22 8.78988e-22 5.78596e-22 4.70055e-22 5.58853e-22 3.59312e-22 4.71648e-22 3.94100e-22 2.60100e-22 4.07206e-22 2.23328e-22 1.57727e-22 6.14552e-23 1.08458e-22 1.44345e-22 1.61584e-22 1.53153e-22 1.33531e-22 2.01626e-22 2.14347e-22 2.26878e-23 1.68409e-22 8.32683e-23 7.39359e-23 4.66276e-23 -2.19591e-24 5.19843e-23 2.29317e-23 4.70169e-23 2.38032e-23 -1.31406e-24 5.73585e-23 4.62449e-23 5.86008e-23 7.68889e-23 5.50462e-23 4.67616e-23 3.33985e-23 3.15659e-23 9.22511e-24 4.55887e-23 2.46658e-23 0.00000e+00 0.00000e+00 8.96847e-24 6.38192e-23 5.10423e-23 5.95914e-23 8.72363e-24 3.81335e-23 0.00000e+00 8.55030e-24 1.70364e-23 0.00000e+00 0.00000e+00 8.35888e-24 0.00000e+00 8.25375e-24 8.20151e-24 0.00000e+00 8.11858e-24 1.60935e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.35586e-23 7.77818e-24 0.00000e+00 1.53941e-23 7.64552e-24 1.52079e-23 3.78147e-23 7.53584e-24 1.49738e-23 7.42145e-24 0.00000e+00 1.46817e-23 0.00000e+00 2.17562e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.34169e-20 5.40237e-20 5.51352e-20 7.74598e-20 6.79611e-20 4.36904e-20 7.03065e-20 6.80643e-20 7.98017e-20 7.96373e-20 5.03438e-20 3.50065e-20 3.71136e-20 3.00932e-20 2.85227e-20 2.36673e-20 2.51893e-20 1.99407e-20 2.12602e-20 2.41956e-20 1.83540e-20 1.68667e-20 1.61146e-20 1.57630e-20 1.53776e-20 1.60756e-20 1.67904e-20 1.37532e-20 1.25223e-20 1.18224e-20 1.26697e-20 9.06624e-21 1.24660e-20 1.16630e-20 1.11281e-20 9.98830e-21 8.93988e-21 7.87085e-21 8.49847e-21 8.48180e-21 6.49121e-21 7.44253e-21 6.37978e-21 4.68222e-21 5.43874e-21 4.70982e-21 5.58796e-21 5.39287e-21 2.61059e-21 3.61171e-21 3.25473e-21 2.57943e-21 1.83404e-21 2.26555e-21 2.74631e-21 3.45921e-21 2.65310e-21 1.81293e-21 3.32678e-21 3.36584e-21 1.91471e-21 1.64392e-21 1.12725e-21 1.50700e-21 2.02046e-21 1.95631e-21 2.35704e-21 1.83842e-21 1.96501e-21 1.10208e-21 2.76105e-21 2.21593e-21 2.33151e-21 2.69611e-21 2.33627e-21 2.06885e-21 1.41948e-21 2.12116e-21 1.34210e-21 1.44027e-21 1.61405e-21 1.36917e-21 1.54859e-21 2.38136e-21 1.81708e-21 1.61228e-21 1.21101e-21 1.41239e-21 1.76445e-21 1.00872e-21 1.60274e-21 1.58949e-21 1.00731e-21 1.36158e-21 1.20898e-21 9.79823e-22 8.42405e-22 5.88065e-22 1.12374e-21 8.65321e-22 4.77894e-22 6.41413e-22 6.49595e-22 4.48940e-22 9.61140e-22 4.70055e-22 6.57278e-22 6.09352e-22 5.03422e-22 5.43984e-22 4.83187e-22 3.67381e-22 5.11734e-22 2.16431e-22 1.66401e-22 8.67252e-23 1.32825e-22 2.08758e-22 2.28847e-22 1.78252e-22 1.84774e-22 2.38271e-22 2.87569e-22 3.20295e-23 2.48459e-22 1.16555e-22 1.32505e-22 6.89625e-23 -8.09203e-24 5.92955e-23 3.08052e-23 7.41508e-23 3.26670e-23 -6.42112e-24 7.58351e-23 5.64721e-23 7.75861e-23 9.76526e-23 8.15244e-23 6.20643e-23 4.96208e-23 4.91859e-23 1.84639e-23 6.05075e-23 3.24899e-23 0.00000e+00 0.00000e+00 1.79503e-23 8.75842e-23 7.56068e-23 9.28343e-23 1.74602e-23 6.32618e-23 0.00000e+00 1.71133e-23 3.40981e-23 0.00000e+00 0.00000e+00 1.67302e-23 0.00000e+00 1.65198e-23 1.64152e-23 0.00000e+00 1.62492e-23 3.22110e-23 0.00000e+00 0.00000e+00 0.00000e+00 4.71523e-23 1.55679e-23 0.00000e+00 3.08111e-23 1.53024e-23 3.04385e-23 7.56856e-23 1.50829e-23 2.99698e-23 1.48539e-23 0.00000e+00 2.93852e-23 0.00000e+00 4.35447e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.63421e-20 5.74295e-20 5.04288e-20 6.55716e-20 5.83873e-20 3.34725e-20 5.89533e-20 4.70567e-20 5.35713e-20 5.15904e-20 3.46011e-20 2.65131e-20 3.62328e-20 3.31287e-20 3.37552e-20 2.71782e-20 2.97193e-20 2.41461e-20 2.60735e-20 2.89934e-20 2.32605e-20 2.11923e-20 1.96493e-20 1.94316e-20 1.83640e-20 1.98647e-20 2.03203e-20 1.65496e-20 1.54166e-20 1.49772e-20 1.46256e-20 1.20988e-20 1.46523e-20 1.39762e-20 1.26351e-20 1.23918e-20 1.07461e-20 9.85146e-21 1.02029e-20 1.00078e-20 8.16738e-21 8.95481e-21 7.85624e-21 6.36673e-21 6.99037e-21 5.96985e-21 7.13796e-21 7.14065e-21 4.30036e-21 4.70330e-21 5.07002e-21 4.13170e-21 3.37560e-21 3.65286e-21 4.53377e-21 4.66958e-21 3.78830e-21 3.25312e-21 4.42528e-21 4.30592e-21 3.22209e-21 3.01130e-21 2.38484e-21 2.97428e-21 2.86977e-21 2.99545e-21 3.23667e-21 2.74991e-21 2.70312e-21 2.46901e-21 3.60844e-21 2.95975e-21 3.07498e-21 3.47823e-21 2.70526e-21 2.48860e-21 1.75791e-21 2.41690e-21 1.79053e-21 1.76447e-21 1.72079e-21 1.39358e-21 1.66422e-21 2.42304e-21 1.79511e-21 1.64464e-21 1.28939e-21 1.38113e-21 1.61609e-21 1.12637e-21 1.52159e-21 1.49015e-21 1.06910e-21 1.25873e-21 1.12304e-21 1.05012e-21 8.89004e-22 5.82945e-22 1.07967e-21 7.55172e-22 4.77803e-22 6.85628e-22 7.52152e-22 4.76267e-22 9.39307e-22 5.58853e-22 6.09352e-22 6.55163e-22 4.73044e-22 5.95151e-22 4.63986e-22 3.46537e-22 4.79870e-22 2.29264e-22 1.66903e-22 7.38090e-23 1.30725e-22 2.16837e-22 2.27055e-22 1.90050e-22 1.77073e-22 2.39692e-22 2.63925e-22 3.30599e-23 2.39437e-22 1.09657e-22 1.40781e-22 6.41465e-23 -5.39808e-24 6.37138e-23 3.28107e-23 7.75659e-23 3.43858e-23 1.09363e-24 7.48835e-23 5.77440e-23 8.32117e-23 9.06490e-23 8.71721e-23 6.08286e-23 4.90970e-23 5.31062e-23 2.07537e-23 5.93026e-23 3.57279e-23 0.00000e+00 0.00000e+00 2.01763e-23 9.21924e-23 8.08472e-23 1.00229e-22 1.96255e-23 6.90725e-23 0.00000e+00 1.92356e-23 3.83266e-23 0.00000e+00 0.00000e+00 1.88049e-23 0.00000e+00 1.85684e-23 1.84509e-23 0.00000e+00 1.82643e-23 3.62055e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.29997e-23 1.74985e-23 0.00000e+00 3.46320e-23 1.72001e-23 3.42132e-23 8.50715e-23 1.69533e-23 3.36864e-23 1.66960e-23 0.00000e+00 3.30293e-23 0.00000e+00 4.89448e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.76567e-20 7.81638e-20 8.96128e-20 1.08339e-19 9.86848e-20 6.72459e-20 8.24558e-20 7.99138e-20 8.63690e-20 8.44753e-20 5.70035e-20 4.33772e-20 4.46451e-20 3.36471e-20 2.94296e-20 2.41640e-20 2.49159e-20 2.03941e-20 2.02052e-20 2.39167e-20 1.73953e-20 1.64843e-20 1.53753e-20 1.43469e-20 1.44025e-20 1.49113e-20 1.53513e-20 1.24780e-20 1.07687e-20 1.05960e-20 1.13946e-20 8.07141e-21 1.12062e-20 1.04453e-20 9.30151e-21 8.61276e-21 7.51095e-21 6.70627e-21 6.87148e-21 7.19626e-21 5.64625e-21 5.93473e-21 5.41230e-21 3.95425e-21 4.72224e-21 3.88417e-21 4.55766e-21 4.50317e-21 2.20898e-21 2.92121e-21 2.79771e-21 1.79865e-21 1.34514e-21 1.96932e-21 2.33387e-21 2.88440e-21 2.13884e-21 1.49653e-21 2.60453e-21 2.71924e-21 1.37488e-21 9.41096e-22 7.38971e-22 1.25149e-21 1.74053e-21 1.47015e-21 1.92444e-21 1.50562e-21 1.61342e-21 8.25334e-22 2.17211e-21 1.79129e-21 1.86450e-21 2.06963e-21 1.70326e-21 1.60991e-21 1.04453e-21 1.60593e-21 1.01587e-21 1.01897e-21 1.33679e-21 1.01452e-21 1.15696e-21 1.78248e-21 1.32158e-21 1.16066e-21 9.32774e-22 1.06575e-21 1.28085e-21 7.10441e-22 1.16201e-21 1.16172e-21 7.76393e-22 1.07514e-21 9.32828e-22 8.36083e-22 5.98798e-22 4.43848e-22 8.81725e-22 6.56343e-22 3.57901e-22 4.81422e-22 5.25263e-22 3.27884e-22 7.07801e-22 3.59312e-22 5.03422e-22 4.73044e-22 4.20748e-22 4.29196e-22 3.64463e-22 2.91962e-22 3.93324e-22 1.64075e-22 1.48122e-22 7.19100e-23 1.09401e-22 1.96803e-22 2.02374e-22 1.63750e-22 1.61042e-22 2.03983e-22 2.18801e-22 3.00864e-23 2.12749e-22 9.38640e-23 1.37037e-22 5.61024e-23 -4.91486e-24 5.43866e-23 3.15101e-23 7.18317e-23 2.13314e-23 4.76647e-24 6.38076e-23 3.95326e-23 6.47789e-23 7.28458e-23 6.22141e-23 4.27584e-23 4.34484e-23 4.09252e-23 2.07708e-23 4.16860e-23 2.33824e-23 0.00000e+00 0.00000e+00 2.01930e-23 5.71922e-23 5.77154e-23 7.72152e-23 1.96417e-23 5.77181e-23 0.00000e+00 1.92515e-23 3.83583e-23 0.00000e+00 0.00000e+00 1.88205e-23 0.00000e+00 1.85838e-23 1.84661e-23 0.00000e+00 1.82794e-23 3.62355e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.30435e-23 1.75130e-23 0.00000e+00 3.46606e-23 1.72143e-23 3.42415e-23 8.51418e-23 1.69674e-23 3.37142e-23 1.67098e-23 0.00000e+00 3.30566e-23 0.00000e+00 4.89853e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.67421e-20 9.75703e-20 9.81901e-20 1.16779e-19 1.12188e-19 7.13795e-20 9.17348e-20 7.56447e-20 7.68617e-20 7.30749e-20 5.03892e-20 4.14686e-20 5.17048e-20 4.28811e-20 4.13302e-20 3.23389e-20 3.54582e-20 2.96688e-20 3.04628e-20 3.53473e-20 2.72326e-20 2.50605e-20 2.29250e-20 2.26984e-20 2.08464e-20 2.33113e-20 2.28850e-20 1.91767e-20 1.69726e-20 1.68074e-20 1.68798e-20 1.35172e-20 1.71618e-20 1.59115e-20 1.37446e-20 1.40053e-20 1.19535e-20 1.14086e-20 1.15137e-20 1.17959e-20 9.36975e-21 9.43205e-21 9.24730e-21 7.74577e-21 8.64825e-21 7.50918e-21 8.08151e-21 8.95634e-21 5.96811e-21 5.71593e-21 6.46110e-21 5.35303e-21 4.47339e-21 4.81402e-21 6.21036e-21 6.01160e-21 5.00412e-21 4.14464e-21 5.24606e-21 5.09751e-21 4.39051e-21 3.73029e-21 3.07570e-21 3.44497e-21 3.79555e-21 3.47172e-21 3.69825e-21 3.52534e-21 3.08335e-21 3.44644e-21 4.16936e-21 3.16821e-21 3.63256e-21 3.89379e-21 2.45418e-21 2.69927e-21 1.87285e-21 2.40774e-21 1.66776e-21 1.52246e-21 1.64725e-21 1.07673e-21 1.38328e-21 2.03835e-21 1.44794e-21 1.30668e-21 1.08559e-21 1.08897e-21 1.15437e-21 1.05325e-21 1.26569e-21 1.06265e-21 8.00192e-22 9.76355e-22 7.36213e-22 9.60026e-22 7.59101e-22 5.22117e-22 8.91910e-22 5.06525e-22 3.76789e-22 6.19037e-22 6.24600e-22 4.73905e-22 6.62949e-22 4.71648e-22 5.43984e-22 5.95151e-22 4.29196e-22 6.28540e-22 3.48042e-22 3.27666e-22 3.45349e-22 1.81737e-22 1.21170e-22 5.09617e-23 1.08944e-22 2.06248e-22 2.22415e-22 1.77942e-22 1.59467e-22 2.03497e-22 2.12093e-22 3.26180e-23 2.31740e-22 9.66446e-23 1.79055e-22 5.64818e-23 -5.26207e-24 5.85020e-23 3.26915e-23 9.07796e-23 2.57057e-23 7.87767e-24 6.90949e-23 4.21154e-23 7.93277e-23 7.22404e-23 7.89655e-23 4.55797e-23 5.03796e-23 5.32345e-23 2.89060e-23 4.44363e-23 3.06717e-23 0.00000e+00 0.00000e+00 2.81018e-23 6.89200e-23 7.32620e-23 1.00430e-22 2.73346e-23 7.68520e-23 0.00000e+00 2.67915e-23 5.33818e-23 0.00000e+00 0.00000e+00 2.61918e-23 0.00000e+00 2.58623e-23 2.56986e-23 0.00000e+00 2.54388e-23 5.04276e-23 0.00000e+00 0.00000e+00 0.00000e+00 7.38187e-23 2.43722e-23 0.00000e+00 4.82359e-23 2.39565e-23 4.76526e-23 1.18489e-22 2.36128e-23 4.69188e-23 2.32544e-23 0.00000e+00 4.60037e-23 0.00000e+00 6.81710e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.67376e-21 -1.84799e-20 -3.04179e-20 -3.24918e-20 -4.63382e-20 -4.15521e-20 -1.38278e-20 2.30699e-21 3.02064e-20 3.69991e-20 1.91593e-20 4.63044e-21 2.10542e-21 5.51872e-21 7.91727e-21 8.29614e-21 8.91029e-21 5.50707e-21 8.87540e-21 7.66457e-21 6.80329e-21 6.64419e-21 6.41224e-21 6.96000e-21 7.44690e-21 6.96559e-21 7.96026e-21 6.72510e-21 7.90240e-21 6.41867e-21 6.23570e-21 5.04188e-21 6.18985e-21 6.00192e-21 6.44884e-21 5.10297e-21 5.06377e-21 3.49016e-21 4.42557e-21 3.42232e-21 3.07310e-21 4.20091e-21 2.59954e-21 1.25477e-21 1.60684e-21 9.56331e-22 2.70557e-21 1.14557e-21 -3.88229e-22 2.77850e-22 -1.05161e-22 -1.74326e-22 -8.27917e-22 -5.65154e-22 -6.63925e-22 3.48309e-22 -4.92521e-22 -2.71432e-22 4.07419e-22 8.19950e-22 -6.51909e-22 -8.07781e-23 -6.46297e-22 8.26320e-23 -2.67527e-23 3.64330e-22 7.17618e-22 -7.30148e-23 2.81845e-22 -8.95681e-22 8.62043e-22 8.70353e-22 5.98525e-22 8.70959e-22 1.47277e-21 7.10434e-22 5.32373e-22 1.26266e-21 7.49831e-22 9.84960e-22 9.05963e-22 1.31729e-21 1.30364e-21 1.85999e-21 1.53091e-21 1.34076e-21 8.77583e-22 1.23646e-21 1.61446e-21 6.15393e-22 1.32999e-21 1.32821e-21 8.23173e-22 1.24830e-21 1.12227e-21 7.80210e-22 6.91542e-22 4.59763e-22 9.54494e-22 7.55207e-22 4.39604e-22 5.51386e-22 4.35644e-22 2.80873e-22 8.52834e-22 3.94100e-22 4.83187e-22 4.63986e-22 3.64463e-22 3.48042e-22 5.11030e-22 2.92712e-22 4.90864e-22 1.76404e-22 1.11052e-22 5.66127e-23 1.38536e-22 1.53424e-22 1.89000e-22 1.75809e-22 1.75574e-22 2.27540e-22 2.99760e-22 2.44430e-23 2.14706e-22 1.11542e-22 6.21772e-23 6.32499e-23 -6.03414e-24 5.69390e-23 2.26763e-23 4.75826e-23 4.11053e-23 -1.58304e-23 6.93810e-23 6.97794e-23 7.56504e-23 1.06289e-22 8.32843e-23 7.30583e-23 3.84548e-23 4.29623e-23 4.50426e-24 7.12256e-23 3.97292e-23 0.00000e+00 0.00000e+00 4.37895e-24 1.10208e-22 7.72022e-23 8.11471e-23 4.25940e-24 4.43361e-23 0.00000e+00 4.17477e-24 8.31819e-24 0.00000e+00 0.00000e+00 4.08131e-24 0.00000e+00 4.02998e-24 4.00447e-24 0.00000e+00 3.96398e-24 7.85785e-24 0.00000e+00 0.00000e+00 0.00000e+00 1.15028e-23 3.79778e-24 0.00000e+00 7.51633e-24 3.73300e-24 7.42544e-24 1.84634e-23 3.67946e-24 7.31110e-24 3.62360e-24 0.00000e+00 7.16849e-24 0.00000e+00 1.06227e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.18315e-20 4.51683e-20 4.95289e-20 5.96634e-20 5.33997e-20 3.51418e-20 4.77013e-20 4.84392e-20 5.66448e-20 5.69642e-20 3.71513e-20 2.59942e-20 2.55873e-20 1.98444e-20 1.77373e-20 1.48274e-20 1.56310e-20 1.24686e-20 1.29218e-20 1.50154e-20 1.09494e-20 1.06069e-20 9.73378e-21 9.57625e-21 9.44085e-21 9.79574e-21 1.00364e-20 8.42292e-21 7.65564e-21 7.14596e-21 7.75053e-21 5.45542e-21 7.69393e-21 7.03274e-21 6.43581e-21 5.79260e-21 5.20436e-21 4.48524e-21 4.73753e-21 4.76161e-21 3.73600e-21 3.90022e-21 3.58992e-21 2.46336e-21 3.03774e-21 2.44887e-21 3.08010e-21 2.85725e-21 1.28673e-21 1.57072e-21 1.54917e-21 1.03737e-21 5.34278e-22 9.51171e-22 1.29359e-21 1.76649e-21 1.08052e-21 7.69911e-22 1.45238e-21 1.69039e-21 7.23347e-22 5.59913e-22 2.51503e-22 6.47917e-22 1.05290e-21 8.70186e-22 1.19329e-21 8.64509e-22 8.80952e-22 3.50279e-22 1.44079e-21 1.10485e-21 1.21570e-21 1.34213e-21 1.12103e-21 1.00216e-21 6.78771e-22 1.13813e-21 6.35861e-22 6.75699e-22 8.55790e-22 7.67573e-22 8.42034e-22 1.28036e-21 9.98546e-22 8.37764e-22 6.31222e-22 7.85057e-22 9.49742e-22 4.95490e-22 8.87361e-22 8.01073e-22 5.18252e-22 8.04699e-22 6.47772e-22 6.00549e-22 4.59399e-22 3.32949e-22 6.49965e-22 4.52867e-22 2.71256e-22 3.77592e-22 3.26293e-22 2.45598e-22 5.00536e-22 2.60100e-22 3.67381e-22 3.46537e-22 2.91962e-22 3.27666e-22 2.92712e-22 2.26433e-22 2.88967e-22 1.15226e-22 8.00898e-23 4.13539e-23 8.55778e-23 1.27325e-22 1.50355e-22 1.25827e-22 1.23587e-22 1.51748e-22 1.83248e-22 2.08257e-23 1.66581e-22 7.57244e-23 9.51066e-23 4.45479e-23 -5.30667e-24 3.86616e-23 1.99819e-23 5.24062e-23 2.00546e-23 -3.94380e-24 4.90604e-23 3.46623e-23 5.13837e-23 6.26457e-23 5.21119e-23 3.84060e-23 3.27940e-23 3.22195e-23 1.33376e-23 3.74427e-23 2.16335e-23 0.00000e+00 0.00000e+00 1.29665e-23 5.37688e-23 4.83333e-23 6.08052e-23 1.26125e-23 4.26075e-23 0.00000e+00 1.23620e-23 2.46311e-23 0.00000e+00 0.00000e+00 1.20852e-23 0.00000e+00 1.19332e-23 1.18577e-23 0.00000e+00 1.17378e-23 2.32679e-23 0.00000e+00 0.00000e+00 0.00000e+00 3.40609e-23 1.12456e-23 0.00000e+00 2.22567e-23 1.10538e-23 2.19875e-23 5.46722e-23 1.08953e-23 2.16489e-23 1.07299e-23 0.00000e+00 2.12267e-23 0.00000e+00 3.14549e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.49498e-22 -5.99350e-21 -1.37950e-20 -8.27027e-21 -2.21085e-20 -2.15454e-20 4.13844e-21 1.51340e-20 3.67334e-20 4.02055e-20 2.20096e-20 7.91462e-21 7.12234e-21 8.75550e-21 1.02051e-20 9.91921e-21 1.01796e-20 6.81580e-21 9.43693e-21 8.89715e-21 7.51159e-21 7.04056e-21 7.02842e-21 6.84195e-21 7.64452e-21 6.98044e-21 8.36168e-21 6.50115e-21 7.19260e-21 6.06497e-21 6.06223e-21 4.60981e-21 5.89076e-21 5.71937e-21 6.07615e-21 4.74605e-21 4.66062e-21 3.19344e-21 3.99904e-21 3.25432e-21 2.77464e-21 4.08653e-21 2.36829e-21 1.06565e-21 1.43310e-21 8.72199e-22 2.43117e-21 9.98629e-22 -6.70269e-22 5.33030e-22 -5.82891e-23 -3.53571e-22 -7.40587e-22 -4.14342e-22 -6.82855e-22 3.05905e-22 -3.20835e-22 -3.15450e-22 6.30370e-22 8.95504e-22 -6.99318e-22 -2.56184e-22 -6.75603e-22 7.73490e-23 -4.95064e-23 3.21719e-22 7.18060e-22 -5.29853e-23 4.98843e-22 -9.00621e-22 8.93016e-22 9.45088e-22 6.25077e-22 9.60572e-22 1.57286e-21 8.63029e-22 6.08035e-22 1.28025e-21 8.39744e-22 1.03726e-21 1.03994e-21 1.27547e-21 1.30459e-21 1.94211e-21 1.55413e-21 1.39770e-21 9.65993e-22 1.26276e-21 1.67177e-21 6.66245e-22 1.33727e-21 1.45070e-21 9.03617e-22 1.26553e-21 1.22235e-21 7.96919e-22 6.94747e-22 4.59280e-22 9.73396e-22 8.28991e-22 4.42100e-22 5.18765e-22 5.23647e-22 3.10409e-22 9.21572e-22 4.07206e-22 5.11734e-22 4.79870e-22 3.93324e-22 3.45349e-22 4.90864e-22 2.88967e-22 5.08326e-22 1.94228e-22 1.51601e-22 7.75379e-23 1.27028e-22 1.65384e-22 1.83136e-22 1.64154e-22 1.63775e-22 2.21521e-22 2.77187e-22 2.37138e-23 2.08290e-22 1.05342e-22 7.29941e-23 6.01464e-23 -6.43183e-24 5.24820e-23 2.21002e-23 5.00275e-23 3.64499e-23 -1.41073e-23 6.54196e-23 6.16742e-23 7.06567e-23 9.71801e-23 7.70067e-23 6.55788e-23 3.79914e-23 4.11908e-23 7.05568e-24 6.39337e-23 3.57099e-23 0.00000e+00 0.00000e+00 6.85940e-24 9.77266e-23 7.13904e-23 7.77871e-23 6.67213e-24 4.50797e-23 0.00000e+00 6.53956e-24 1.30300e-23 0.00000e+00 0.00000e+00 6.39316e-24 0.00000e+00 6.31275e-24 6.27280e-24 0.00000e+00 6.20937e-24 1.23089e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.80184e-23 5.94902e-24 0.00000e+00 1.17739e-23 5.84755e-24 1.16316e-23 2.89220e-23 5.76367e-24 1.14524e-23 5.67618e-24 0.00000e+00 1.12291e-23 0.00000e+00 1.66399e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.21586e-20 -6.14147e-21 -1.21267e-20 -7.96648e-21 -1.09848e-20 -9.65606e-21 -1.55317e-21 -5.14739e-21 -3.00503e-21 -3.09447e-21 -4.43930e-21 -4.20066e-21 -7.14916e-23 2.82542e-21 3.78157e-21 3.91964e-21 4.37073e-21 3.26251e-21 3.78665e-21 4.30456e-21 3.82325e-21 3.44721e-21 3.31434e-21 3.40491e-21 3.62379e-21 3.61535e-21 3.93998e-21 3.14108e-21 2.93268e-21 2.99209e-21 2.84710e-21 2.43352e-21 2.53743e-21 2.78458e-21 2.90551e-21 2.55005e-21 2.18846e-21 1.94659e-21 2.06587e-21 1.94752e-21 1.60687e-21 2.04156e-21 1.50312e-21 1.19191e-21 1.11690e-21 9.98970e-22 1.48932e-21 1.14073e-21 5.79274e-22 9.82179e-22 9.78086e-22 7.75660e-22 5.78544e-22 6.25086e-22 7.05876e-22 7.85667e-22 7.19049e-22 7.30874e-22 1.09641e-21 9.83879e-22 6.39017e-22 7.16092e-22 6.45789e-22 7.99568e-22 5.80399e-22 8.68795e-22 8.64632e-22 6.18489e-22 7.63078e-22 5.14479e-22 9.24942e-22 9.01533e-22 7.79207e-22 9.99321e-22 1.00723e-21 7.06816e-22 5.74474e-22 7.70503e-22 6.86518e-22 7.21238e-22 5.69039e-22 5.42635e-22 6.26254e-22 8.78664e-22 7.16082e-22 6.50824e-22 4.81259e-22 5.32646e-22 6.80727e-22 4.13452e-22 5.67394e-22 6.38333e-22 4.59460e-22 4.69961e-22 5.13130e-22 3.44448e-22 3.42571e-22 2.03722e-22 3.83828e-22 3.25278e-22 1.79578e-22 2.29693e-22 3.03468e-22 1.79852e-22 4.09560e-22 2.23328e-22 2.16431e-22 2.29264e-22 1.64075e-22 1.81737e-22 1.76404e-22 1.15226e-22 1.94228e-22 1.04465e-22 7.86060e-23 3.68202e-23 4.09328e-23 6.20311e-23 6.43470e-23 6.29654e-23 5.36908e-23 8.41545e-23 9.27053e-23 7.20030e-24 7.81906e-23 3.65464e-23 3.73390e-23 1.98613e-23 -2.94126e-24 1.68326e-23 5.64064e-24 2.31643e-23 1.02281e-23 -6.85710e-24 2.27818e-23 1.77570e-23 2.54044e-23 3.43435e-23 2.40493e-23 1.98788e-23 1.45280e-23 1.39524e-23 4.34858e-24 1.93802e-23 1.24697e-23 0.00000e+00 0.00000e+00 4.22760e-24 2.74227e-23 2.23008e-23 2.63385e-23 4.11219e-24 1.71099e-23 0.00000e+00 4.03048e-24 8.03069e-24 0.00000e+00 0.00000e+00 3.94025e-24 0.00000e+00 3.89069e-24 3.86607e-24 0.00000e+00 3.82698e-24 7.58626e-24 0.00000e+00 0.00000e+00 0.00000e+00 1.11052e-23 3.66652e-24 0.00000e+00 7.25655e-24 3.60398e-24 7.16879e-24 1.78253e-23 3.55228e-24 7.05840e-24 3.49836e-24 0.00000e+00 6.92073e-24 0.00000e+00 1.02555e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.70486e-21 1.06459e-20 7.67248e-21 1.47520e-20 1.03178e-20 4.72808e-21 1.04877e-20 4.16789e-21 2.54032e-21 2.44482e-21 4.67877e-21 6.92535e-21 1.24794e-20 1.13596e-20 1.04706e-20 9.10698e-21 8.75682e-21 7.21942e-21 7.40396e-21 8.88154e-21 6.58391e-21 6.24562e-21 6.52856e-21 5.32392e-21 5.84405e-21 5.76859e-21 5.89229e-21 4.90958e-21 4.00355e-21 4.34966e-21 3.89381e-21 3.43666e-21 3.72874e-21 3.94408e-21 3.53443e-21 3.38034e-21 2.76327e-21 2.45540e-21 2.57858e-21 2.61713e-21 2.22762e-21 2.45201e-21 2.01524e-21 1.73297e-21 1.72862e-21 1.56957e-21 1.82325e-21 1.79757e-21 1.19717e-21 1.70797e-21 1.58633e-21 1.10444e-21 1.22357e-21 1.29255e-21 1.35190e-21 1.23700e-21 1.31023e-21 1.06987e-21 1.44317e-21 1.26850e-21 8.91525e-22 7.31213e-22 9.07611e-22 9.78937e-22 8.82595e-22 1.00934e-21 1.01249e-21 8.44589e-22 1.01112e-21 7.12051e-22 9.38821e-22 1.00522e-21 8.08994e-22 9.36534e-22 9.23404e-22 7.94643e-22 5.05735e-22 6.17837e-22 6.02837e-22 6.10198e-22 5.90574e-22 4.12299e-22 4.78602e-22 6.69612e-22 4.76237e-22 4.94848e-22 4.08766e-22 3.92393e-22 4.87430e-22 3.28432e-22 3.58897e-22 5.13494e-22 3.89878e-22 3.32210e-22 4.19839e-22 3.08794e-22 2.18576e-22 1.53608e-22 2.80536e-22 2.71035e-22 1.22069e-22 1.52746e-22 2.87131e-22 1.35483e-22 3.06871e-22 1.57727e-22 1.66401e-22 1.66903e-22 1.48122e-22 1.21170e-22 1.11052e-22 8.00898e-23 1.51601e-22 7.86060e-23 1.12421e-22 4.36958e-23 3.78682e-23 6.72370e-23 6.79246e-23 4.95755e-23 3.58143e-23 6.59484e-23 4.74412e-23 1.03399e-23 6.20808e-23 2.38630e-23 5.85069e-23 1.15483e-23 2.42176e-24 2.63883e-23 1.28353e-23 2.94781e-23 2.22274e-24 1.10006e-23 2.13046e-23 8.92782e-24 2.40283e-23 1.79703e-23 1.41142e-23 6.41760e-24 1.39817e-23 1.17497e-23 9.57060e-24 6.25671e-24 6.62789e-24 0.00000e+00 0.00000e+00 9.30435e-24 5.95943e-24 1.31061e-23 2.21502e-23 9.05034e-24 1.99602e-23 0.00000e+00 8.87052e-24 1.76744e-23 0.00000e+00 0.00000e+00 8.67193e-24 0.00000e+00 8.56286e-24 8.50866e-24 0.00000e+00 8.42263e-24 1.66963e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.44409e-23 8.06949e-24 0.00000e+00 1.59706e-23 7.93185e-24 1.57775e-23 3.92309e-23 7.81807e-24 1.55345e-23 7.69939e-24 0.00000e+00 1.52315e-23 0.00000e+00 2.25710e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.78664e-21 6.20911e-21 7.66901e-21 1.28086e-20 1.09300e-20 8.32933e-21 1.04554e-20 9.52375e-21 9.24965e-21 8.19116e-21 5.22666e-21 3.59724e-21 4.36397e-21 3.28280e-21 2.58150e-21 2.37223e-21 2.20522e-21 1.72606e-21 1.65944e-21 2.17235e-21 1.47529e-21 1.39395e-21 1.50578e-21 1.09516e-21 1.44907e-21 1.24736e-21 1.49594e-21 1.08790e-21 7.70300e-22 8.50348e-22 9.86406e-22 5.63701e-22 8.54321e-22 8.83475e-22 8.64177e-22 6.46700e-22 5.72699e-22 4.18859e-22 4.64469e-22 5.10973e-22 3.66677e-22 5.39516e-22 3.30308e-22 1.69649e-22 2.19409e-22 1.86942e-22 2.70425e-22 1.71014e-22 -1.01736e-22 2.91167e-22 1.20234e-22 -6.30507e-23 -1.93680e-24 9.41509e-23 -1.16248e-24 9.44670e-23 1.33600e-22 1.74050e-24 2.49903e-22 2.20869e-22 -5.17421e-23 -9.48709e-23 -3.28891e-23 3.67527e-23 7.31019e-23 9.46883e-23 1.50508e-22 6.32349e-23 2.08833e-22 -7.93728e-23 1.66817e-22 2.08074e-22 1.41562e-22 2.01897e-22 2.83555e-22 2.13080e-22 1.36875e-22 1.94420e-22 1.67942e-22 1.78282e-22 2.25595e-22 1.58866e-22 1.84035e-22 2.98562e-22 2.25012e-22 2.13910e-22 1.70166e-22 1.85750e-22 2.54475e-22 1.17538e-22 1.85623e-22 2.53606e-22 1.64221e-22 1.80250e-22 2.17121e-22 1.23694e-22 9.47537e-23 6.51026e-23 1.38442e-22 1.47852e-22 5.79931e-23 5.37315e-23 1.13155e-22 6.49947e-23 1.54633e-22 6.14552e-23 8.67252e-23 7.38090e-23 7.19100e-23 5.09617e-23 5.66127e-23 4.13539e-23 7.75379e-23 3.68202e-23 4.36958e-23 2.25845e-23 1.24086e-23 2.86023e-23 2.61444e-23 2.00396e-23 1.72429e-23 2.90308e-23 2.74374e-23 2.91587e-24 3.11698e-23 1.25776e-23 2.42936e-23 6.73102e-24 -1.20117e-24 5.91077e-24 2.51174e-24 1.23160e-23 1.53903e-24 -1.30548e-24 8.11390e-24 3.06328e-24 8.69566e-24 9.72952e-24 6.69659e-24 4.06457e-24 6.27915e-24 5.11831e-24 3.64134e-24 3.96266e-24 3.10321e-24 0.00000e+00 0.00000e+00 3.54005e-24 4.12633e-24 6.21597e-24 9.65160e-24 3.44340e-24 8.19909e-24 0.00000e+00 3.37498e-24 6.72462e-24 0.00000e+00 0.00000e+00 3.29943e-24 0.00000e+00 3.25793e-24 3.23731e-24 0.00000e+00 3.20457e-24 6.35246e-24 0.00000e+00 0.00000e+00 0.00000e+00 9.29909e-24 3.07021e-24 0.00000e+00 6.07637e-24 3.01785e-24 6.00289e-24 1.49263e-23 2.97456e-24 5.91046e-24 2.92940e-24 0.00000e+00 5.79517e-24 0.00000e+00 8.58763e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.03607e-21 -1.13196e-20 -1.77995e-20 -1.93511e-20 -2.47797e-20 -2.39921e-20 -1.29846e-20 -4.98730e-21 6.54962e-21 1.09691e-20 7.09954e-21 3.69198e-21 3.89303e-21 3.94792e-21 4.85651e-21 4.43478e-21 5.13615e-21 3.81248e-21 5.12140e-21 5.16310e-21 4.04212e-21 4.11036e-21 4.20787e-21 4.29529e-21 4.13582e-21 4.34853e-21 4.07516e-21 3.86325e-21 3.81073e-21 3.63593e-21 3.40804e-21 3.00589e-21 3.51371e-21 3.61623e-21 3.52232e-21 3.15330e-21 2.86806e-21 2.51062e-21 2.85699e-21 2.66168e-21 2.30544e-21 2.45973e-21 2.18539e-21 1.82619e-21 1.84716e-21 1.67056e-21 2.06460e-21 1.94353e-21 1.43487e-21 1.33606e-21 1.29935e-21 1.25946e-21 9.61356e-22 9.52049e-22 1.17009e-21 1.26966e-21 1.01083e-21 9.21408e-22 1.05137e-21 1.09386e-21 8.63545e-22 8.32388e-22 7.78360e-22 7.29760e-22 8.17880e-22 8.87721e-22 8.84884e-22 7.07609e-22 5.89554e-22 5.48555e-22 7.78517e-22 7.45860e-22 6.89578e-22 7.06312e-22 7.12095e-22 5.43240e-22 3.59982e-22 5.68845e-22 3.63014e-22 4.52437e-22 3.83815e-22 4.63272e-22 4.43126e-22 5.61006e-22 4.44452e-22 3.99678e-22 2.74765e-22 3.52782e-22 4.25129e-22 2.34842e-22 3.74396e-22 3.59103e-22 2.45682e-22 3.22055e-22 2.59128e-22 2.39676e-22 2.03293e-22 1.55291e-22 2.70563e-22 1.84307e-22 1.18961e-22 1.95649e-22 1.36326e-22 7.30321e-23 2.04209e-22 1.08458e-22 1.32825e-22 1.30725e-22 1.09401e-22 1.08944e-22 1.38536e-22 8.55778e-23 1.27028e-22 4.09328e-23 3.78682e-23 1.24086e-23 6.05260e-23 4.85555e-23 7.87933e-23 5.62030e-23 5.51654e-23 6.92482e-23 8.33072e-23 1.37735e-23 6.36805e-23 3.23762e-23 2.87076e-23 1.72725e-23 4.70627e-24 3.68297e-23 1.81965e-23 1.85847e-23 9.62908e-24 1.39365e-23 2.76818e-23 2.36215e-23 2.84929e-23 3.00088e-23 2.21561e-23 1.85433e-23 1.30302e-23 1.26598e-23 3.62340e-24 1.80782e-23 1.00202e-23 0.00000e+00 0.00000e+00 3.52260e-24 2.58167e-23 2.05443e-23 2.39000e-23 3.42643e-24 1.52220e-23 0.00000e+00 3.35836e-24 6.69149e-24 0.00000e+00 0.00000e+00 3.28317e-24 0.00000e+00 3.24188e-24 3.22136e-24 0.00000e+00 3.18879e-24 6.32117e-24 0.00000e+00 0.00000e+00 0.00000e+00 9.25327e-24 3.05509e-24 0.00000e+00 6.04644e-24 3.00298e-24 5.97332e-24 1.48527e-23 2.95990e-24 5.88134e-24 2.91497e-24 0.00000e+00 5.76662e-24 0.00000e+00 8.54532e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.97014e-20 7.49855e-20 8.47384e-20 8.84674e-20 8.09625e-20 5.52888e-20 6.19123e-20 5.72127e-20 5.76841e-20 5.45338e-20 3.88014e-20 3.01436e-20 3.26043e-20 2.46345e-20 2.26445e-20 1.71599e-20 1.74404e-20 1.46403e-20 1.49836e-20 1.67194e-20 1.25993e-20 1.13163e-20 1.04573e-20 9.36929e-21 9.23097e-21 9.99120e-21 1.03701e-20 8.16224e-21 7.53852e-21 7.10392e-21 7.10806e-21 5.52795e-21 7.54841e-21 6.57667e-21 5.24901e-21 5.55558e-21 4.88784e-21 4.14409e-21 4.19204e-21 4.27435e-21 3.50515e-21 3.80811e-21 3.26464e-21 2.38945e-21 3.14773e-21 2.32001e-21 2.78357e-21 2.80587e-21 1.33773e-21 1.66804e-21 1.64055e-21 8.93845e-22 8.62187e-22 1.24641e-21 1.39449e-21 1.68768e-21 1.10351e-21 7.67196e-22 1.32658e-21 1.35174e-21 5.76462e-22 3.70228e-22 1.04562e-22 7.13802e-22 7.46674e-22 4.61738e-22 8.49678e-22 6.67774e-22 7.75292e-22 3.83205e-22 9.94485e-22 7.45800e-22 8.16018e-22 8.85484e-22 5.67661e-22 7.28406e-22 3.84928e-22 6.32710e-22 3.77003e-22 2.69487e-22 5.84079e-22 3.50389e-22 4.24458e-22 7.16937e-22 4.19562e-22 4.32638e-22 3.89120e-22 4.00178e-22 4.23000e-22 2.54117e-22 4.10653e-22 3.93403e-22 2.61307e-22 4.40246e-22 3.34879e-22 4.06930e-22 2.10517e-22 1.67686e-22 3.72013e-22 2.39334e-22 1.52673e-22 1.97948e-22 2.27800e-22 1.45909e-22 2.59566e-22 1.44345e-22 2.08758e-22 2.16837e-22 1.96803e-22 2.06248e-22 1.53424e-22 1.27325e-22 1.65384e-22 6.20311e-23 6.72370e-23 2.86023e-23 4.85555e-23 1.34092e-22 1.04527e-22 9.24803e-23 8.39056e-23 1.01115e-22 8.56631e-23 1.66922e-23 1.05746e-22 4.19772e-23 8.88317e-23 2.56454e-23 -1.50624e-24 2.81754e-23 1.86154e-23 4.31638e-23 1.41566e-23 8.98201e-24 3.04006e-23 2.04409e-23 3.89920e-23 2.68191e-23 4.24113e-23 2.11648e-23 2.27761e-23 2.82613e-23 1.48743e-23 2.06336e-23 1.59885e-23 0.00000e+00 0.00000e+00 1.44605e-23 3.79556e-23 3.93463e-23 5.33191e-23 1.40657e-23 4.03565e-23 0.00000e+00 1.37863e-23 2.74690e-23 0.00000e+00 0.00000e+00 1.34776e-23 0.00000e+00 1.33081e-23 1.32239e-23 0.00000e+00 1.30902e-23 2.59488e-23 0.00000e+00 0.00000e+00 0.00000e+00 3.79852e-23 1.25413e-23 0.00000e+00 2.48210e-23 1.23274e-23 2.45208e-23 6.09713e-23 1.21506e-23 2.41433e-23 1.19661e-23 0.00000e+00 2.36723e-23 0.00000e+00 3.50791e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.34213e-20 3.51791e-20 3.73463e-20 4.09264e-20 3.16878e-20 1.48305e-20 2.66080e-20 3.35866e-20 4.60651e-20 4.84694e-20 3.39140e-20 2.43793e-20 2.53091e-20 1.90465e-20 1.73118e-20 1.40506e-20 1.49934e-20 1.22050e-20 1.30528e-20 1.50429e-20 1.08283e-20 1.06461e-20 1.01259e-20 9.52051e-21 9.32525e-21 9.93220e-21 9.67888e-21 8.40480e-21 7.47602e-21 7.33408e-21 7.37019e-21 5.78284e-21 7.61471e-21 7.10266e-21 6.08149e-21 5.87527e-21 5.14103e-21 4.54076e-21 4.74962e-21 4.77636e-21 4.00228e-21 3.90756e-21 3.76028e-21 2.91080e-21 3.40522e-21 2.79268e-21 3.23784e-21 3.32299e-21 2.08598e-21 2.02531e-21 2.10681e-21 1.52014e-21 1.23341e-21 1.51867e-21 1.91454e-21 2.10455e-21 1.53842e-21 1.16913e-21 1.58489e-21 1.74472e-21 1.07515e-21 7.94600e-22 6.88798e-22 9.34986e-22 1.25770e-21 1.00879e-21 1.22625e-21 1.03574e-21 9.25532e-22 6.85568e-22 1.25858e-21 1.04057e-21 1.10384e-21 1.08315e-21 8.27931e-22 8.55890e-22 4.90068e-22 8.09620e-22 4.44207e-22 4.51467e-22 6.51144e-22 5.31959e-22 5.61396e-22 8.03451e-22 5.67289e-22 5.07830e-22 4.11072e-22 4.86450e-22 5.33550e-22 3.14917e-22 5.05035e-22 4.54726e-22 3.14224e-22 4.99336e-22 3.63566e-22 4.35839e-22 2.69224e-22 2.23255e-22 4.19778e-22 2.60709e-22 1.67508e-22 2.62763e-22 2.28543e-22 1.53671e-22 2.74827e-22 1.61584e-22 2.28847e-22 2.27055e-22 2.02374e-22 2.22415e-22 1.89000e-22 1.50355e-22 1.83136e-22 6.43470e-23 6.79246e-23 2.61444e-23 7.87933e-23 1.04527e-22 1.35125e-22 9.95444e-23 9.03750e-23 1.11086e-22 1.16958e-22 2.18485e-23 1.23943e-22 5.28026e-23 9.44388e-23 2.92980e-23 2.89755e-24 4.87894e-23 2.66332e-23 4.89460e-23 1.22582e-23 1.80804e-23 4.27201e-23 2.68359e-23 4.71077e-23 4.04810e-23 3.88998e-23 2.33120e-23 2.68133e-23 2.66057e-23 1.49913e-23 2.27273e-23 1.57903e-23 0.00000e+00 0.00000e+00 1.45743e-23 3.28658e-23 3.60921e-23 5.01904e-23 1.41764e-23 3.89210e-23 0.00000e+00 1.38947e-23 2.76850e-23 0.00000e+00 0.00000e+00 1.35836e-23 0.00000e+00 1.34128e-23 1.33279e-23 0.00000e+00 1.31931e-23 2.61529e-23 0.00000e+00 0.00000e+00 0.00000e+00 3.82841e-23 1.26400e-23 0.00000e+00 2.50162e-23 1.24244e-23 2.47137e-23 6.14509e-23 1.22462e-23 2.43332e-23 1.20603e-23 0.00000e+00 2.38586e-23 0.00000e+00 3.53550e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.70488e-20 3.65693e-20 4.19624e-20 4.05230e-20 3.37805e-20 2.11610e-20 2.58142e-20 2.74083e-20 3.27027e-20 3.35632e-20 2.29169e-20 1.68375e-20 1.71877e-20 1.34772e-20 1.15481e-20 9.59904e-21 9.71331e-21 7.84506e-21 7.93206e-21 9.19721e-21 6.66085e-21 6.66280e-21 5.82774e-21 5.52363e-21 5.76662e-21 5.90093e-21 5.99375e-21 5.14952e-21 4.66836e-21 4.45877e-21 4.48677e-21 3.41883e-21 4.55247e-21 4.13559e-21 3.42140e-21 3.32156e-21 2.92013e-21 2.35866e-21 2.38714e-21 2.31994e-21 2.06885e-21 1.93466e-21 1.77868e-21 1.11434e-21 1.51511e-21 9.37089e-22 1.56472e-21 1.21081e-21 4.63304e-22 4.32079e-22 6.23298e-22 9.97260e-23 -1.10962e-22 2.66236e-22 4.18889e-22 7.03277e-22 1.78214e-22 2.66866e-22 4.40475e-22 6.55978e-22 6.18942e-24 -1.34190e-23 -1.56965e-22 3.50062e-22 4.01957e-22 2.89699e-22 5.43158e-22 2.79928e-22 3.15915e-22 -3.48886e-23 5.98015e-22 5.11894e-22 4.96696e-22 5.14674e-22 4.66492e-22 3.74568e-22 2.26971e-22 5.08124e-22 3.03956e-22 2.85402e-22 4.17440e-22 4.18335e-22 4.37602e-22 6.15727e-22 4.74129e-22 3.96992e-22 3.10585e-22 4.05931e-22 4.54440e-22 1.92509e-22 4.11657e-22 3.59360e-22 2.69035e-22 4.52454e-22 3.52164e-22 3.78657e-22 2.21728e-22 1.66112e-22 3.53620e-22 2.16558e-22 1.48954e-22 2.03793e-22 1.78760e-22 1.16201e-22 2.49856e-22 1.53153e-22 1.78252e-22 1.90050e-22 1.63750e-22 1.77942e-22 1.75809e-22 1.25827e-22 1.64154e-22 6.29654e-23 4.95755e-23 2.00396e-23 5.62030e-23 9.24803e-23 9.95444e-23 9.89391e-23 8.41441e-23 1.04751e-22 1.07527e-22 1.39176e-23 1.10021e-22 4.69231e-23 7.32880e-23 2.65149e-23 -1.94339e-24 2.86269e-23 1.41687e-23 3.95227e-23 1.21663e-23 1.27641e-24 3.18221e-23 2.12041e-23 3.70232e-23 3.77429e-23 3.43262e-23 2.23006e-23 2.15702e-23 2.22064e-23 1.07234e-23 2.17412e-23 1.57861e-23 0.00000e+00 0.00000e+00 1.04251e-23 3.26193e-23 3.18422e-23 4.19004e-23 1.01405e-23 3.08044e-23 0.00000e+00 9.93900e-24 1.98033e-23 0.00000e+00 0.00000e+00 9.71649e-24 0.00000e+00 9.59428e-24 9.53356e-24 0.00000e+00 9.43716e-24 1.87074e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.73849e-23 9.04148e-24 0.00000e+00 1.78943e-23 8.88727e-24 1.76779e-23 4.39564e-23 8.75978e-24 1.74057e-23 8.62681e-24 0.00000e+00 1.70662e-23 0.00000e+00 2.52897e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.43645e-20 3.63706e-20 4.40438e-20 4.59842e-20 4.17601e-20 2.97752e-20 3.44698e-20 3.61806e-20 4.06702e-20 4.05888e-20 2.71946e-20 1.98971e-20 1.80326e-20 1.34734e-20 1.13444e-20 9.50363e-21 9.52591e-21 7.61892e-21 7.60133e-21 8.63635e-21 6.21958e-21 6.19162e-21 5.38371e-21 5.27834e-21 5.34397e-21 5.38279e-21 5.56420e-21 4.66934e-21 4.38217e-21 3.99200e-21 4.32964e-21 2.99596e-21 4.28288e-21 3.90434e-21 3.42913e-21 3.11991e-21 2.81416e-21 2.32193e-21 2.40815e-21 2.38111e-21 2.01696e-21 1.96180e-21 1.81438e-21 1.12254e-21 1.51422e-21 1.02192e-21 1.52996e-21 1.24434e-21 4.03625e-22 4.57425e-22 5.08291e-22 1.40465e-22 -1.68478e-22 1.89210e-22 2.97598e-22 7.01632e-22 1.73003e-22 1.73390e-22 4.09646e-22 6.56576e-22 3.03652e-24 -3.79494e-23 -1.98202e-22 1.81585e-22 3.63911e-22 2.33493e-22 4.90706e-22 2.40250e-22 2.45688e-22 -1.22038e-22 5.68390e-22 4.51405e-22 4.75790e-22 5.01392e-22 4.72440e-22 3.70569e-22 2.34527e-22 5.37739e-22 2.60919e-22 2.82536e-22 4.21062e-22 4.36549e-22 4.46226e-22 6.60897e-22 5.21032e-22 4.12355e-22 3.15271e-22 4.29559e-22 5.06374e-22 1.94049e-22 4.69742e-22 4.03092e-22 2.69455e-22 4.77520e-22 3.55343e-22 3.50091e-22 2.25849e-22 1.73095e-22 3.73148e-22 2.42524e-22 1.52473e-22 2.06669e-22 1.50827e-22 8.99223e-23 2.57666e-22 1.33531e-22 1.84774e-22 1.77073e-22 1.61042e-22 1.59467e-22 1.75574e-22 1.23587e-22 1.63775e-22 5.36908e-23 3.58143e-23 1.72429e-23 5.51654e-23 8.39056e-23 9.03750e-23 8.41441e-23 8.48450e-23 9.76913e-23 1.13234e-22 1.38482e-23 9.65506e-23 4.55258e-23 4.64435e-23 2.79467e-23 -2.29050e-24 2.51181e-23 1.46222e-23 2.64306e-23 1.26741e-23 2.84939e-25 2.93762e-23 2.27610e-23 2.90941e-23 3.73646e-23 3.05670e-23 2.41247e-23 1.82515e-23 1.80408e-23 6.13231e-24 2.35196e-23 1.19749e-23 0.00000e+00 0.00000e+00 5.96172e-24 3.39808e-23 2.83462e-23 3.40537e-23 5.79896e-24 2.26023e-23 0.00000e+00 5.68374e-24 1.13248e-23 0.00000e+00 0.00000e+00 5.55650e-24 0.00000e+00 5.48661e-24 5.45188e-24 0.00000e+00 5.39676e-24 1.06980e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.56604e-23 5.17048e-24 0.00000e+00 1.02331e-23 5.08229e-24 1.01094e-23 2.51370e-23 5.00939e-24 9.95368e-24 4.93335e-24 0.00000e+00 9.75953e-24 0.00000e+00 1.44623e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.75732e-20 2.51244e-20 2.72509e-20 2.79075e-20 2.13120e-20 1.11900e-20 1.91951e-20 2.17273e-20 2.93026e-20 3.13530e-20 2.08390e-20 1.55539e-20 1.57166e-20 1.28218e-20 1.13852e-20 9.92871e-21 1.01534e-20 8.02635e-21 8.36059e-21 9.47856e-21 7.08140e-21 7.03661e-21 6.25988e-21 6.09342e-21 6.37186e-21 6.39727e-21 6.61426e-21 5.59115e-21 5.17618e-21 4.95848e-21 5.01302e-21 3.77734e-21 4.86580e-21 4.66580e-21 4.18541e-21 3.82668e-21 3.36332e-21 2.80306e-21 2.93877e-21 2.75193e-21 2.43934e-21 2.47143e-21 2.11539e-21 1.35731e-21 1.68685e-21 1.15383e-21 1.86104e-21 1.40502e-21 5.01376e-22 6.31831e-22 7.05173e-22 2.63538e-22 -5.93619e-23 3.00032e-22 4.12092e-22 8.05089e-22 2.97907e-22 3.29135e-22 6.51660e-22 8.52937e-22 8.09554e-23 1.01663e-22 -4.17958e-23 3.94954e-22 4.62037e-22 4.48907e-22 6.91333e-22 3.58214e-22 4.31416e-22 -6.23724e-23 7.50801e-22 6.83791e-22 6.13045e-22 6.93640e-22 7.40423e-22 5.15020e-22 3.38662e-22 6.97670e-22 4.34646e-22 4.73256e-22 5.58193e-22 5.87812e-22 6.19838e-22 8.78936e-22 6.92292e-22 5.90472e-22 4.41395e-22 5.75257e-22 6.91332e-22 2.93911e-22 5.97337e-22 5.74266e-22 4.03119e-22 6.02241e-22 5.10720e-22 4.52868e-22 3.14493e-22 2.25924e-22 4.71334e-22 3.33444e-22 2.00047e-22 2.64582e-22 2.44119e-22 1.37610e-22 3.71026e-22 2.01626e-22 2.38271e-22 2.39692e-22 2.03983e-22 2.03497e-22 2.27540e-22 1.51748e-22 2.21521e-22 8.41545e-23 6.59484e-23 2.90308e-23 6.92482e-23 1.01115e-22 1.11086e-22 1.04751e-22 9.76913e-23 1.24691e-22 1.38145e-22 1.58855e-23 1.19187e-22 5.59503e-23 6.20358e-23 3.22142e-23 -2.24280e-24 3.30543e-23 1.60144e-23 3.59657e-23 1.48847e-23 -5.55157e-25 3.74396e-23 2.78153e-23 3.87067e-23 4.78194e-23 3.71364e-23 2.89715e-23 2.32868e-23 2.24016e-23 8.40316e-24 2.82448e-23 1.59611e-23 0.00000e+00 0.00000e+00 8.16939e-24 3.99078e-23 3.44408e-23 4.22811e-23 7.94636e-24 2.88065e-23 0.00000e+00 7.78848e-24 1.55185e-23 0.00000e+00 0.00000e+00 7.61412e-24 0.00000e+00 7.51835e-24 7.47076e-24 0.00000e+00 7.39522e-24 1.46596e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.14596e-23 7.08516e-24 0.00000e+00 1.40225e-23 6.96431e-24 1.38529e-23 3.44455e-23 6.86441e-24 1.36396e-23 6.76021e-24 0.00000e+00 1.33736e-23 0.00000e+00 1.98178e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.05498e-20 1.23745e-21 -2.04410e-22 5.22778e-22 -5.23260e-21 -6.88279e-21 5.76837e-21 1.46633e-20 2.94433e-20 3.33578e-20 1.93684e-20 1.01753e-20 6.55763e-21 6.07659e-21 5.74844e-21 6.03825e-21 6.32609e-21 4.18577e-21 5.39075e-21 5.43213e-21 4.12424e-21 4.48719e-21 3.92219e-21 4.43081e-21 4.70750e-21 4.35391e-21 4.75729e-21 4.20655e-21 4.56065e-21 3.73374e-21 4.08288e-21 2.75280e-21 3.82308e-21 3.68435e-21 3.87462e-21 2.93160e-21 2.85322e-21 2.08004e-21 2.50230e-21 2.03352e-21 1.80717e-21 2.04925e-21 1.52279e-21 6.25537e-22 9.13738e-22 5.11424e-22 1.39983e-21 5.92061e-22 -3.29890e-22 -1.15775e-22 -2.54909e-22 -3.34389e-22 -8.78798e-22 -5.74254e-22 -5.61482e-22 1.33614e-22 -4.76325e-22 -3.60619e-22 -4.11764e-24 4.00360e-22 -5.39828e-22 -3.13172e-22 -5.95318e-22 -2.10025e-22 -5.36462e-24 6.87138e-23 3.23624e-22 -1.09535e-22 -4.26487e-24 -7.17100e-22 4.54898e-22 3.99627e-22 3.23743e-22 4.24860e-22 7.29222e-22 3.18364e-22 2.48927e-22 7.26174e-22 3.27854e-22 4.78779e-22 5.10645e-22 7.47192e-22 7.34110e-22 1.05747e-21 9.05902e-22 7.26376e-22 4.74954e-22 7.20989e-22 9.32301e-22 3.12108e-22 7.96997e-22 7.28694e-22 4.49202e-22 7.62659e-22 6.28366e-22 4.67593e-22 3.92271e-22 2.74562e-22 5.74056e-22 4.29690e-22 2.50022e-22 3.23051e-22 2.11501e-22 1.44825e-22 4.63536e-22 2.14347e-22 2.87569e-22 2.63925e-22 2.18801e-22 2.12093e-22 2.99760e-22 1.83248e-22 2.77187e-22 9.27053e-23 4.74412e-23 2.74374e-23 8.33072e-23 8.56631e-23 1.16958e-22 1.07527e-22 1.13234e-22 1.38145e-22 1.89643e-22 1.52916e-23 1.34215e-22 7.02707e-23 3.71991e-23 4.10621e-23 -5.05927e-24 3.20608e-23 1.34773e-23 2.80488e-23 2.21779e-23 -1.20289e-23 4.25329e-23 3.92756e-23 4.10197e-23 6.57882e-23 4.51161e-23 4.26432e-23 2.41293e-23 2.33573e-23 2.60586e-24 4.15736e-23 2.00926e-23 0.00000e+00 0.00000e+00 2.53337e-24 5.94617e-23 4.18218e-23 4.41165e-23 2.46421e-24 2.42518e-23 0.00000e+00 2.41525e-24 4.81235e-24 0.00000e+00 0.00000e+00 2.36118e-24 0.00000e+00 2.33148e-24 2.31672e-24 0.00000e+00 2.29330e-24 4.54603e-24 0.00000e+00 0.00000e+00 0.00000e+00 6.65473e-24 2.19714e-24 0.00000e+00 4.34845e-24 2.15967e-24 4.29586e-24 1.06817e-23 2.12869e-24 4.22971e-24 2.09637e-24 0.00000e+00 4.14721e-24 0.00000e+00 6.14558e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.66343e-21 1.02179e-20 1.15605e-20 1.25809e-20 1.19351e-20 8.07573e-21 8.96895e-21 8.44424e-21 9.10285e-21 9.01127e-21 7.36542e-21 6.03925e-21 6.16062e-21 4.63217e-21 4.14889e-21 3.19165e-21 3.42998e-21 2.83247e-21 3.00545e-21 3.39849e-21 2.49580e-21 2.39954e-21 2.31669e-21 2.18143e-21 1.99493e-21 2.17849e-21 2.10829e-21 1.81443e-21 1.59409e-21 1.63388e-21 1.58593e-21 1.35027e-21 1.64452e-21 1.57396e-21 1.32706e-21 1.34583e-21 1.17620e-21 1.08760e-21 1.11075e-21 1.14642e-21 9.59288e-22 9.80132e-22 9.35244e-22 8.04468e-22 8.86251e-22 7.85648e-22 8.33004e-22 9.15319e-22 6.95499e-22 6.38715e-22 6.62934e-22 5.41742e-22 5.01812e-22 5.32311e-22 6.30054e-22 6.16470e-22 5.20707e-22 4.35560e-22 4.90368e-22 4.85449e-22 4.16074e-22 3.42150e-22 3.34855e-22 3.46805e-22 3.86854e-22 3.33910e-22 3.51239e-22 3.26091e-22 2.78953e-22 3.06954e-22 3.35640e-22 2.83981e-22 3.00189e-22 2.94859e-22 2.06013e-22 2.22833e-22 1.37353e-22 1.79318e-22 1.22166e-22 1.13076e-22 1.38593e-22 9.77793e-23 1.09341e-22 1.44182e-22 9.27086e-23 8.63553e-23 7.82426e-23 8.07814e-23 7.45080e-23 6.35317e-23 8.02928e-23 6.99745e-23 5.62853e-23 7.39568e-23 4.52749e-23 7.60127e-23 4.27420e-23 3.90764e-23 6.84320e-23 3.48219e-23 2.60391e-23 4.64476e-23 4.11871e-23 1.78959e-23 3.59387e-23 2.26878e-23 3.20295e-23 3.30599e-23 3.00864e-23 3.26180e-23 2.44430e-23 2.08257e-23 2.37138e-23 7.20030e-24 1.03399e-23 2.91587e-24 1.37735e-23 1.66922e-23 2.18485e-23 1.39176e-23 1.38482e-23 1.58855e-23 1.52916e-23 5.03992e-24 1.71139e-23 6.96924e-24 1.22070e-23 4.86703e-24 1.41563e-24 9.56624e-24 6.00717e-24 5.99590e-24 1.57192e-24 5.84859e-24 6.67898e-24 4.45522e-24 6.59802e-24 4.68095e-24 5.14192e-24 3.01343e-24 3.61335e-24 3.56245e-24 2.07150e-24 2.93785e-24 1.46767e-24 0.00000e+00 0.00000e+00 2.01387e-24 4.21452e-24 4.77102e-24 6.72008e-24 1.95889e-24 5.27176e-24 0.00000e+00 1.91997e-24 3.82552e-24 0.00000e+00 0.00000e+00 1.87699e-24 0.00000e+00 1.85338e-24 1.84165e-24 0.00000e+00 1.82303e-24 3.61381e-24 0.00000e+00 0.00000e+00 0.00000e+00 5.29009e-24 1.74659e-24 0.00000e+00 3.45675e-24 1.71680e-24 3.41495e-24 8.49130e-24 1.69217e-24 3.36236e-24 1.66649e-24 0.00000e+00 3.29678e-24 0.00000e+00 4.88536e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.37593e-20 5.26728e-20 6.20384e-20 6.69218e-20 5.98219e-20 4.08562e-20 4.72168e-20 4.92875e-20 5.69841e-20 5.62981e-20 3.84909e-20 2.65110e-20 2.55589e-20 1.90210e-20 1.58907e-20 1.30227e-20 1.33201e-20 1.05980e-20 1.10185e-20 1.30057e-20 9.08450e-21 9.08004e-21 8.26228e-21 7.71159e-21 7.88990e-21 8.08146e-21 8.27614e-21 7.07796e-21 6.29751e-21 5.92404e-21 6.26705e-21 4.50011e-21 6.34140e-21 5.63234e-21 4.73495e-21 4.42730e-21 3.98782e-21 3.16349e-21 3.27492e-21 3.23550e-21 2.71588e-21 2.68301e-21 2.43359e-21 1.46977e-21 2.12034e-21 1.45523e-21 2.04254e-21 1.73807e-21 5.97512e-22 7.36661e-22 7.61530e-22 9.52613e-23 -1.08202e-22 3.60999e-22 5.27232e-22 9.46499e-22 3.19416e-22 1.45655e-22 5.78738e-22 8.90078e-22 -6.01167e-23 -1.66145e-22 -3.50249e-22 2.00184e-22 4.97267e-22 2.15555e-22 5.59003e-22 2.84697e-22 3.79447e-22 -2.08445e-22 7.34207e-22 5.50927e-22 6.00208e-22 6.16400e-22 5.38102e-22 4.96970e-22 2.85295e-22 6.23403e-22 2.94991e-22 2.69839e-22 5.53269e-22 4.83401e-22 5.26375e-22 8.03320e-22 6.03434e-22 5.02290e-22 3.90578e-22 5.23440e-22 5.99558e-22 2.46704e-22 5.45494e-22 4.74690e-22 3.12028e-22 5.86650e-22 4.49096e-22 4.65336e-22 2.74222e-22 2.16168e-22 4.52530e-22 2.99458e-22 1.84198e-22 2.39717e-22 2.11055e-22 1.75344e-22 3.17801e-22 1.68409e-22 2.48459e-22 2.39437e-22 2.12749e-22 2.31740e-22 2.14706e-22 1.66581e-22 2.08290e-22 7.81906e-23 6.20808e-23 3.11698e-23 6.36805e-23 1.05746e-22 1.23943e-22 1.10021e-22 9.65506e-23 1.19187e-22 1.34215e-22 1.71139e-23 1.44730e-22 5.96379e-23 1.01185e-22 3.47826e-23 -4.63984e-24 3.04528e-23 1.49520e-23 5.30001e-23 1.46557e-23 -2.93079e-24 3.89114e-23 2.36258e-23 4.53983e-23 4.67454e-23 4.35697e-23 2.71158e-23 2.84175e-23 2.89274e-23 1.50720e-23 2.64356e-23 1.95028e-23 0.00000e+00 0.00000e+00 1.46527e-23 3.92936e-23 4.04205e-23 5.45766e-23 1.42526e-23 4.11641e-23 0.00000e+00 1.39695e-23 2.78340e-23 0.00000e+00 0.00000e+00 1.36567e-23 0.00000e+00 1.34850e-23 1.33996e-23 0.00000e+00 1.32641e-23 2.62936e-23 0.00000e+00 0.00000e+00 0.00000e+00 3.84900e-23 1.27080e-23 0.00000e+00 2.51508e-23 1.24912e-23 2.48467e-23 6.17816e-23 1.23120e-23 2.44641e-23 1.21251e-23 0.00000e+00 2.39869e-23 0.00000e+00 3.55452e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.95921e-21 1.05195e-20 1.18294e-20 1.27278e-20 9.56017e-21 5.10821e-21 9.66513e-21 1.26727e-20 1.81221e-20 1.91020e-20 1.21073e-20 7.59627e-21 6.68734e-21 5.23030e-21 4.61546e-21 4.06612e-21 4.22534e-21 3.18939e-21 3.54576e-21 3.96895e-21 2.85130e-21 2.92296e-21 2.63068e-21 2.61453e-21 2.71266e-21 2.69274e-21 2.82351e-21 2.42808e-21 2.35073e-21 2.07980e-21 2.22500e-21 1.54501e-21 2.19547e-21 2.00559e-21 1.84641e-21 1.57783e-21 1.45934e-21 1.12923e-21 1.25250e-21 1.13273e-21 9.73020e-22 1.00753e-21 8.48076e-22 4.45844e-22 6.49834e-22 4.17467e-22 7.37851e-22 5.07224e-22 4.39698e-23 1.25831e-22 1.03736e-22 -5.21640e-23 -2.18827e-22 -5.50117e-23 -1.03296e-23 2.33002e-22 -3.66835e-23 -5.53895e-23 1.23327e-22 2.77742e-22 -1.31113e-22 -1.09409e-22 -2.14710e-22 -1.29083e-23 9.88213e-23 5.37176e-23 1.87724e-22 3.85452e-23 7.88912e-23 -2.04409e-22 2.56376e-22 2.01764e-22 1.97727e-22 2.21418e-22 2.68353e-22 1.75722e-22 1.10697e-22 2.91230e-22 1.28068e-22 1.57818e-22 2.27854e-22 2.64496e-22 2.69732e-22 4.01636e-22 3.23804e-22 2.65537e-22 1.86993e-22 2.67250e-22 3.30682e-22 1.20623e-22 2.88952e-22 2.60344e-22 1.63149e-22 2.90499e-22 2.31665e-22 2.00356e-22 1.43916e-22 1.05928e-22 2.21729e-22 1.58012e-22 9.36613e-23 1.22264e-22 9.15718e-23 6.86877e-23 1.68679e-22 8.32683e-23 1.16555e-22 1.09657e-22 9.38640e-23 9.66446e-23 1.11542e-22 7.57244e-23 1.05342e-22 3.65464e-23 2.38630e-23 1.25776e-23 3.23762e-23 4.19772e-23 5.28026e-23 4.69231e-23 4.55258e-23 5.59503e-23 7.02707e-23 6.96924e-24 5.96379e-23 2.82084e-23 2.99011e-23 1.62069e-23 -1.95226e-24 1.40719e-23 6.44605e-24 1.75376e-23 8.04381e-24 -2.79374e-24 1.79172e-23 1.38621e-23 1.89111e-23 2.43319e-23 1.94068e-23 1.52036e-23 1.14836e-23 1.14566e-23 3.89867e-24 1.48222e-23 8.50365e-24 0.00000e+00 0.00000e+00 3.79021e-24 2.15664e-23 1.79968e-23 2.16255e-23 3.68673e-24 1.43575e-23 0.00000e+00 3.61348e-24 7.19982e-24 0.00000e+00 0.00000e+00 3.53259e-24 0.00000e+00 3.48816e-24 3.46608e-24 0.00000e+00 3.43103e-24 6.80137e-24 0.00000e+00 0.00000e+00 0.00000e+00 9.95622e-24 3.28717e-24 0.00000e+00 6.50577e-24 3.23111e-24 6.42710e-24 1.59810e-23 3.18476e-24 6.32813e-24 3.13641e-24 0.00000e+00 6.20470e-24 0.00000e+00 9.19449e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.53463e-20 6.72999e-20 7.71443e-20 8.26895e-20 7.49108e-20 4.81325e-20 5.05745e-20 4.94884e-20 5.18721e-20 4.99051e-20 3.61204e-20 2.77726e-20 3.10993e-20 2.22010e-20 1.86920e-20 1.43279e-20 1.48424e-20 1.26563e-20 1.24189e-20 1.55260e-20 1.06199e-20 1.02856e-20 9.57996e-21 8.27455e-21 8.39000e-21 9.13986e-21 8.89146e-21 7.57528e-21 6.00804e-21 6.16060e-21 6.31425e-21 4.68247e-21 6.67731e-21 5.74948e-21 4.17062e-21 4.53530e-21 3.79709e-21 3.31713e-21 3.17422e-21 3.44778e-21 2.82925e-21 2.41479e-21 2.60501e-21 1.91425e-21 2.63409e-21 1.96723e-21 2.01676e-21 2.38555e-21 1.35917e-21 1.36928e-21 1.54284e-21 6.45855e-22 7.44384e-22 1.15193e-21 1.47091e-21 1.46724e-21 1.06744e-21 5.94568e-22 1.00662e-21 1.11311e-21 5.16860e-22 9.61452e-23 7.49530e-23 4.83419e-22 8.27033e-22 3.28688e-22 6.15319e-22 6.32857e-22 6.35483e-22 3.81076e-22 7.68127e-22 5.19977e-22 6.73634e-22 5.92890e-22 1.75771e-22 5.13050e-22 2.08704e-22 3.21587e-22 1.28973e-22 -1.51685e-23 3.92488e-22 6.53675e-23 1.38105e-22 2.78438e-22 1.01064e-22 1.23385e-22 1.71104e-22 1.45611e-22 8.32531e-23 1.13724e-22 1.16285e-22 7.54428e-23 6.94876e-23 1.99280e-22 1.14922e-22 2.86287e-22 7.44118e-23 8.90106e-23 1.72306e-22 7.52649e-23 5.42591e-23 8.44130e-23 1.40849e-22 1.51830e-22 6.95007e-23 7.39359e-23 1.32505e-22 1.40781e-22 1.37037e-22 1.79055e-22 6.21772e-23 9.51066e-23 7.29941e-23 3.73390e-23 5.85069e-23 2.42936e-23 2.87076e-23 8.88317e-23 9.44388e-23 7.32880e-23 4.64435e-23 6.20358e-23 3.71991e-23 1.22070e-23 1.01185e-22 2.99011e-23 1.30668e-22 1.43711e-23 -1.21180e-24 2.39046e-23 1.27318e-23 6.06000e-23 2.15959e-24 9.88832e-24 2.51909e-23 2.11991e-24 3.67282e-23 1.40217e-23 2.74860e-23 3.16288e-24 2.40783e-23 2.49247e-23 2.26649e-23 3.08351e-24 1.21139e-23 0.00000e+00 0.00000e+00 2.20344e-23 5.79012e-24 2.55331e-23 4.69753e-23 2.14328e-23 4.45617e-23 0.00000e+00 2.10070e-23 4.18562e-23 0.00000e+00 0.00000e+00 2.05367e-23 0.00000e+00 2.02784e-23 2.01501e-23 0.00000e+00 1.99463e-23 3.95398e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.78805e-23 1.91100e-23 0.00000e+00 3.78213e-23 1.87841e-23 3.73640e-23 9.29059e-23 1.85146e-23 3.67886e-23 1.82336e-23 0.00000e+00 3.60710e-23 0.00000e+00 5.34522e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.15024e-21 1.56182e-20 1.91464e-20 2.08191e-20 2.02399e-20 1.54424e-20 1.60389e-20 1.52417e-20 1.60024e-20 1.53830e-20 1.08758e-20 7.88031e-21 6.90725e-21 5.15806e-21 4.22591e-21 3.44889e-21 3.51170e-21 2.75190e-21 2.80212e-21 3.19477e-21 2.28283e-21 2.26863e-21 1.99322e-21 1.94754e-21 1.90266e-21 1.90213e-21 2.05624e-21 1.66768e-21 1.56942e-21 1.42259e-21 1.55930e-21 1.07889e-21 1.52563e-21 1.35860e-21 1.18693e-21 1.06557e-21 9.85142e-22 7.84274e-22 8.07799e-22 7.88313e-22 6.57236e-22 6.95889e-22 5.97991e-22 3.31541e-22 4.97116e-22 3.36949e-22 5.12934e-22 4.00196e-22 8.88876e-23 1.34410e-22 1.31703e-22 -1.06269e-23 -9.36498e-23 3.38263e-23 5.83440e-23 2.10458e-22 2.23940e-23 8.08176e-24 1.16056e-22 2.16245e-22 -4.92789e-23 -4.87664e-23 -1.19846e-22 3.42109e-23 9.93388e-23 3.95110e-23 1.37098e-22 4.53605e-23 7.30817e-23 -9.18855e-23 1.95183e-22 1.39214e-22 1.53876e-22 1.69639e-22 1.65638e-22 1.27181e-22 8.33907e-23 1.90588e-22 9.09886e-23 9.19095e-23 1.53672e-22 1.52812e-22 1.65742e-22 2.53427e-22 1.98466e-22 1.55893e-22 1.20281e-22 1.65098e-22 1.93659e-22 7.08968e-23 1.78440e-22 1.54164e-22 1.00096e-22 1.82679e-22 1.36650e-22 1.29505e-22 8.44486e-23 6.41260e-23 1.40656e-22 9.42119e-23 5.72546e-23 7.20557e-23 5.57560e-23 3.48590e-23 9.87283e-23 4.66276e-23 6.89625e-23 6.41465e-23 5.61024e-23 5.64818e-23 6.32499e-23 4.45479e-23 6.01464e-23 1.98613e-23 1.15483e-23 6.73102e-24 1.72725e-23 2.56454e-23 2.92980e-23 2.65149e-23 2.79467e-23 3.22142e-23 4.10621e-23 4.86703e-24 3.47826e-23 1.62069e-23 1.43711e-23 1.08321e-23 -1.59183e-24 6.47086e-24 3.91686e-24 8.26055e-24 4.72379e-24 -2.05831e-24 9.53373e-24 7.69378e-24 9.03637e-24 1.32086e-23 1.08787e-23 8.90432e-24 6.21035e-24 6.21985e-24 1.78674e-24 8.68096e-24 4.03229e-24 0.00000e+00 0.00000e+00 1.73703e-24 1.26651e-23 1.00873e-23 1.17422e-23 1.68961e-24 7.48481e-24 0.00000e+00 1.65604e-24 3.29964e-24 0.00000e+00 0.00000e+00 1.61897e-24 0.00000e+00 1.59860e-24 1.58848e-24 0.00000e+00 1.57242e-24 3.11703e-24 0.00000e+00 0.00000e+00 0.00000e+00 4.56288e-24 1.50649e-24 0.00000e+00 2.98156e-24 1.48080e-24 2.94551e-24 7.32403e-24 1.45956e-24 2.90015e-24 1.43740e-24 0.00000e+00 2.84358e-24 0.00000e+00 4.21379e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.69046e-21 -6.20803e-21 -8.37992e-21 -9.11076e-21 -9.58767e-21 -8.13842e-21 -6.75003e-21 -5.61640e-21 -4.40588e-21 -3.56527e-21 -2.09305e-21 -1.39260e-21 -8.73445e-22 -4.76105e-22 -2.91507e-23 -4.39882e-23 1.12306e-22 1.06173e-22 3.40478e-22 2.47710e-22 2.67053e-22 2.44968e-22 3.87410e-22 3.83323e-22 2.90473e-22 3.87320e-22 2.39361e-22 3.12464e-22 2.88570e-22 3.59924e-22 2.27518e-22 3.63191e-22 2.83217e-22 3.75225e-22 3.71334e-22 3.89884e-22 3.33616e-22 3.59816e-22 4.08022e-22 4.07286e-22 3.53312e-22 3.75151e-22 3.65245e-22 4.17606e-22 3.52443e-22 3.83354e-22 3.61777e-22 4.39788e-22 4.60949e-22 3.94709e-22 3.98994e-22 4.30968e-22 4.16752e-22 3.51103e-22 4.06612e-22 3.27940e-22 3.59125e-22 3.26551e-22 2.97986e-22 2.43007e-22 3.40207e-22 3.09009e-22 3.38545e-22 2.44440e-22 2.30264e-22 2.58078e-22 2.05321e-22 2.18288e-22 1.63909e-22 2.71983e-22 1.45766e-22 1.53453e-22 1.42178e-22 1.34446e-22 1.03044e-22 1.02223e-22 6.67056e-23 5.26625e-23 5.76661e-23 6.73531e-23 2.64726e-23 2.49616e-23 1.87491e-23 -5.32830e-25 -6.83967e-24 6.70994e-24 5.00765e-24 -7.89913e-24 -1.60737e-23 2.08292e-23 -1.19518e-23 -4.64349e-24 3.94675e-24 -2.63448e-23 -2.15076e-23 -8.64187e-24 -5.12620e-25 2.40098e-24 -1.19906e-23 -1.23952e-23 -4.17696e-24 7.24419e-24 4.42462e-24 -4.61374e-24 -1.14209e-23 -2.19591e-24 -8.09203e-24 -5.39808e-24 -4.91486e-24 -5.26207e-24 -6.03414e-24 -5.30667e-24 -6.43183e-24 -2.94126e-24 2.42176e-24 -1.20117e-24 4.70627e-24 -1.50624e-24 2.89755e-24 -1.94339e-24 -2.29050e-24 -2.24280e-24 -5.05927e-24 1.41563e-24 -4.63984e-24 -1.95226e-24 -1.21180e-24 -1.59183e-24 2.27215e-24 5.55919e-24 3.01388e-24 -6.03314e-25 -6.04136e-25 5.77156e-24 1.09436e-24 1.05209e-24 1.18088e-24 -1.40269e-24 -1.18751e-24 -1.06489e-24 -5.20428e-25 -5.95584e-25 -3.07339e-26 -1.03817e-24 -4.57494e-25 0.00000e+00 0.00000e+00 -2.98790e-26 -1.61976e-24 -1.10070e-24 -1.12510e-24 -2.90632e-26 -5.84837e-25 0.00000e+00 -2.84858e-26 -5.67576e-26 0.00000e+00 0.00000e+00 -2.78481e-26 0.00000e+00 -2.74978e-26 -2.73238e-26 0.00000e+00 -2.70475e-26 -5.36165e-26 0.00000e+00 0.00000e+00 0.00000e+00 -7.84868e-26 -2.59134e-26 0.00000e+00 -5.12863e-26 -2.54714e-26 -5.06661e-26 -1.25982e-25 -2.51061e-26 -4.98859e-26 -2.47250e-26 0.00000e+00 -4.89129e-26 0.00000e+00 -7.24820e-26 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.60167e-22 -7.97039e-21 -1.33152e-20 -1.46020e-20 -1.86272e-20 -1.89520e-20 -1.15292e-20 -6.14531e-21 1.38271e-21 4.54880e-21 3.68249e-21 2.47027e-21 3.73696e-21 3.41616e-21 4.17882e-21 3.47800e-21 4.11333e-21 3.27857e-21 4.20730e-21 4.41733e-21 3.41974e-21 3.36403e-21 3.55597e-21 3.45046e-21 3.22738e-21 3.57530e-21 3.18848e-21 3.05556e-21 2.82083e-21 2.88202e-21 2.57776e-21 2.44028e-21 2.74829e-21 2.84479e-21 2.61900e-21 2.53320e-21 2.22480e-21 2.06972e-21 2.28457e-21 2.21946e-21 1.90797e-21 1.96657e-21 1.84628e-21 1.69904e-21 1.68139e-21 1.58035e-21 1.71935e-21 1.84015e-21 1.53310e-21 1.38054e-21 1.39322e-21 1.33256e-21 1.18675e-21 1.11698e-21 1.33974e-21 1.25582e-21 1.15132e-21 1.00158e-21 1.06359e-21 1.00083e-21 9.94180e-22 8.82925e-22 9.02416e-22 7.69553e-22 8.23034e-22 8.44075e-22 7.88570e-22 7.36842e-22 5.95562e-22 7.25497e-22 6.65032e-22 6.33309e-22 6.07719e-22 5.94852e-22 4.97738e-22 4.59971e-22 2.88128e-22 3.69572e-22 2.65207e-22 3.04153e-22 2.53339e-22 2.48235e-22 2.39171e-22 2.75263e-22 1.92787e-22 1.99205e-22 1.46924e-22 1.57332e-22 1.68492e-22 1.49072e-22 1.56714e-22 1.57600e-22 1.20835e-22 1.19147e-22 8.99420e-23 1.21388e-22 9.60419e-23 8.14391e-23 1.17395e-22 6.86487e-23 5.08034e-23 1.06094e-22 8.18336e-23 4.00838e-23 7.76572e-23 5.19843e-23 5.92955e-23 6.37138e-23 5.43866e-23 5.85020e-23 5.69390e-23 3.86616e-23 5.24820e-23 1.68326e-23 2.63883e-23 5.91077e-24 3.68297e-23 2.81754e-23 4.87894e-23 2.86269e-23 2.51181e-23 3.30543e-23 3.20608e-23 9.56624e-24 3.04528e-23 1.40719e-23 2.39046e-23 6.47086e-24 5.55919e-24 2.74367e-23 1.40969e-23 1.33081e-23 3.43150e-24 1.63872e-23 1.64873e-23 1.21947e-23 1.80283e-23 1.22183e-23 1.05904e-23 6.70410e-24 7.38891e-24 7.15456e-24 3.90638e-24 6.53594e-24 4.74693e-24 0.00000e+00 0.00000e+00 3.79771e-24 9.20028e-24 9.82554e-24 1.34974e-23 3.69403e-24 1.03489e-23 0.00000e+00 3.62063e-24 7.21407e-24 0.00000e+00 0.00000e+00 3.53958e-24 0.00000e+00 3.49506e-24 3.47294e-24 0.00000e+00 3.43782e-24 6.81483e-24 0.00000e+00 0.00000e+00 0.00000e+00 9.97592e-24 3.29368e-24 0.00000e+00 6.51864e-24 3.23750e-24 6.43982e-24 1.60127e-23 3.19106e-24 6.34065e-24 3.14262e-24 0.00000e+00 6.21698e-24 0.00000e+00 9.21268e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.11691e-21 4.99406e-21 5.21763e-21 5.97302e-21 3.68008e-21 7.02951e-22 3.71138e-21 6.35892e-21 9.64708e-21 1.02931e-20 7.68143e-21 5.68962e-21 5.89249e-21 4.31673e-21 4.07803e-21 3.17160e-21 3.45542e-21 2.90313e-21 3.07028e-21 3.45403e-21 2.52812e-21 2.42929e-21 2.42658e-21 2.26820e-21 2.06699e-21 2.28888e-21 2.14395e-21 1.83804e-21 1.61845e-21 1.68845e-21 1.62847e-21 1.41720e-21 1.75157e-21 1.69099e-21 1.44718e-21 1.45747e-21 1.25455e-21 1.21164e-21 1.24897e-21 1.34251e-21 1.10158e-21 1.09193e-21 1.09246e-21 9.84504e-22 1.03128e-21 9.30431e-22 9.74116e-22 1.11212e-21 8.69559e-22 7.93951e-22 8.36420e-22 7.23230e-22 6.73372e-22 6.77822e-22 8.14373e-22 7.74889e-22 6.81297e-22 5.69264e-22 6.18287e-22 5.98777e-22 5.71556e-22 4.59152e-22 4.68205e-22 4.40672e-22 4.92842e-22 4.48235e-22 4.54823e-22 4.36776e-22 3.54997e-22 4.41393e-22 4.07364e-22 3.57365e-22 3.77509e-22 3.59277e-22 2.44404e-22 2.78830e-22 1.63251e-22 2.07743e-22 1.39872e-22 1.40179e-22 1.55528e-22 1.10828e-22 1.10349e-22 1.40747e-22 8.59479e-23 8.49411e-23 8.07934e-23 7.19576e-23 6.38877e-23 7.44443e-23 7.24315e-23 6.99775e-23 5.56931e-23 6.08527e-23 3.31242e-23 6.98272e-23 4.14829e-23 4.02138e-23 6.52916e-23 3.03296e-23 2.42187e-23 5.29491e-23 4.57464e-23 1.41775e-23 3.17674e-23 2.29317e-23 3.08052e-23 3.28107e-23 3.15101e-23 3.26915e-23 2.26763e-23 1.99819e-23 2.21002e-23 5.64064e-24 1.28353e-23 2.51174e-24 1.81965e-23 1.86154e-23 2.66332e-23 1.41687e-23 1.46222e-23 1.60144e-23 1.34773e-23 6.00717e-24 1.49520e-23 6.44605e-24 1.27318e-23 3.91686e-24 3.01388e-24 1.40969e-23 9.23250e-24 6.24595e-24 1.36747e-24 1.07944e-23 8.02824e-24 5.56713e-24 8.00562e-24 4.12296e-24 4.97431e-24 2.62427e-24 3.63902e-24 3.59066e-24 2.28844e-24 2.55844e-24 1.31723e-24 0.00000e+00 0.00000e+00 2.22478e-24 3.66636e-24 4.61622e-24 6.77227e-24 2.16404e-24 5.50192e-24 0.00000e+00 2.12104e-24 4.22615e-24 0.00000e+00 0.00000e+00 2.07356e-24 0.00000e+00 2.04748e-24 2.03452e-24 0.00000e+00 2.01395e-24 3.99227e-24 0.00000e+00 0.00000e+00 0.00000e+00 5.84410e-24 1.92951e-24 0.00000e+00 3.81876e-24 1.89660e-24 3.77258e-24 9.38056e-24 1.86939e-24 3.71449e-24 1.84101e-24 0.00000e+00 3.64203e-24 0.00000e+00 5.39698e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.39073e-20 2.28838e-20 2.52872e-20 2.67442e-20 2.17924e-20 1.14929e-20 1.48248e-20 1.71091e-20 2.14823e-20 2.17634e-20 1.49546e-20 1.05618e-20 1.19059e-20 8.60306e-21 7.44380e-21 5.82670e-21 6.10065e-21 5.11382e-21 5.21294e-21 6.44536e-21 4.41996e-21 4.31716e-21 4.06016e-21 3.55652e-21 3.65274e-21 3.97358e-21 3.85419e-21 3.33883e-21 2.71521e-21 2.75685e-21 2.78898e-21 2.10178e-21 2.95635e-21 2.57084e-21 1.94254e-21 2.03459e-21 1.72134e-21 1.46810e-21 1.45471e-21 1.51968e-21 1.25935e-21 1.11798e-21 1.13742e-21 8.04714e-22 1.10786e-21 8.08179e-22 9.12194e-22 9.86846e-22 5.29295e-22 5.36302e-22 5.99057e-22 2.32896e-22 2.51668e-22 4.22032e-22 5.59828e-22 5.97430e-22 4.00183e-22 2.13103e-22 4.12965e-22 4.73579e-22 1.70768e-22 1.84217e-23 -6.41393e-24 1.86137e-22 3.31517e-22 1.42653e-22 2.71816e-22 2.49567e-22 2.60564e-22 1.03032e-22 3.35439e-22 2.40508e-22 2.85798e-22 2.59783e-22 1.19715e-22 2.24661e-22 9.46796e-23 1.69683e-22 7.02985e-23 2.23581e-23 1.88995e-22 7.83080e-23 1.03897e-22 1.76215e-22 9.38316e-23 9.99645e-23 9.78812e-23 1.05416e-22 9.33830e-23 6.78263e-23 9.27833e-23 7.56054e-23 5.46474e-23 1.28312e-22 8.87199e-23 1.48111e-22 5.68888e-23 5.48524e-23 1.05693e-22 5.75125e-23 3.86011e-23 5.71540e-23 7.33421e-23 7.72117e-23 5.89405e-23 4.70169e-23 7.41508e-23 7.75659e-23 7.18317e-23 9.07796e-23 4.75826e-23 5.24062e-23 5.00275e-23 2.31643e-23 2.94781e-23 1.23160e-23 1.85847e-23 4.31638e-23 4.89460e-23 3.95227e-23 2.64306e-23 3.59657e-23 2.80488e-23 5.99590e-24 5.30001e-23 1.75376e-23 6.06000e-23 8.26055e-24 -6.03314e-25 1.33081e-23 6.24595e-24 2.92717e-23 2.49391e-24 3.70416e-24 1.40786e-23 3.77775e-24 1.99218e-23 1.09472e-23 1.53172e-23 4.20903e-24 1.22059e-23 1.26741e-23 1.02346e-23 4.10343e-24 7.35792e-24 0.00000e+00 0.00000e+00 9.94984e-24 6.68647e-24 1.42228e-23 2.38934e-23 9.67820e-24 2.14470e-23 0.00000e+00 9.48591e-24 1.89006e-23 0.00000e+00 0.00000e+00 9.27355e-24 0.00000e+00 9.15691e-24 9.09895e-24 0.00000e+00 9.00695e-24 1.78546e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.61365e-23 8.62931e-24 0.00000e+00 1.70786e-23 8.48212e-24 1.68721e-23 4.19526e-23 8.36045e-24 1.66123e-23 8.23354e-24 0.00000e+00 1.62882e-23 0.00000e+00 2.41369e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.44287e-21 -2.64958e-22 -2.46002e-21 -4.25495e-21 -5.85163e-21 -5.19038e-21 -1.80870e-21 -4.61879e-22 2.48046e-21 2.82483e-21 1.31963e-21 -7.59676e-22 -8.01801e-22 1.66633e-23 9.48203e-22 5.77882e-22 7.20434e-22 3.99681e-22 1.09255e-21 5.72867e-22 7.45873e-22 4.87442e-22 5.30521e-22 5.90223e-22 4.97469e-22 5.69859e-22 7.59285e-22 5.35258e-22 9.36904e-22 5.85940e-22 4.61946e-22 5.10957e-22 6.38613e-22 4.58820e-22 4.76904e-22 4.59713e-22 5.34027e-22 2.83054e-22 4.30572e-22 2.66707e-22 2.28467e-22 4.89264e-22 2.04862e-22 7.37709e-23 1.67617e-22 6.94662e-23 2.74310e-22 1.09767e-22 -8.29874e-23 -8.13261e-24 -7.63488e-23 -3.16877e-23 -5.40701e-23 -7.94297e-23 -1.02122e-22 1.80165e-24 -1.11786e-22 -8.73114e-23 -1.93372e-23 8.49489e-24 -1.11549e-22 -4.35443e-24 -1.50631e-22 -2.64350e-23 -1.05405e-22 -6.90991e-23 -1.67736e-23 -8.03858e-23 -2.79973e-23 -1.16907e-22 2.32396e-23 -3.44480e-24 -1.11783e-23 1.84503e-23 6.16815e-23 2.74637e-23 1.30586e-23 6.87115e-23 2.38744e-23 3.28346e-23 3.21513e-23 8.59969e-23 7.95395e-23 1.30627e-22 9.10590e-23 9.65259e-23 5.56957e-23 8.00548e-23 1.05206e-22 3.88772e-23 9.12953e-23 8.19890e-23 3.55706e-23 8.29338e-23 6.39693e-23 4.73595e-23 4.83109e-23 2.85581e-23 6.53586e-23 4.67848e-23 3.55054e-23 4.24317e-23 2.04925e-23 2.28852e-23 5.84142e-23 2.38032e-23 3.26670e-23 3.43858e-23 2.13314e-23 2.57057e-23 4.11053e-23 2.00546e-23 3.64499e-23 1.02281e-23 2.22274e-24 1.53903e-24 9.62908e-24 1.41566e-23 1.22582e-23 1.21663e-23 1.26741e-23 1.48847e-23 2.21779e-23 1.57192e-24 1.46557e-23 8.04381e-24 2.15959e-24 4.72379e-24 -6.04136e-25 3.43150e-24 1.36747e-24 2.49391e-24 5.84726e-24 -1.73400e-24 4.61228e-24 7.78383e-24 7.48543e-24 7.70120e-24 1.11103e-23 8.08807e-24 2.45661e-24 5.38861e-24 -7.44435e-26 7.88506e-24 5.28612e-24 0.00000e+00 0.00000e+00 -7.23726e-26 1.56772e-23 1.02972e-23 1.01813e-23 -7.03967e-26 4.96017e-24 0.00000e+00 -6.89981e-26 -1.37478e-25 0.00000e+00 0.00000e+00 -6.74534e-26 0.00000e+00 -6.66050e-26 -6.61834e-26 0.00000e+00 -6.55142e-26 -1.29870e-25 0.00000e+00 0.00000e+00 0.00000e+00 -1.90110e-25 -6.27673e-26 0.00000e+00 -1.24225e-25 -6.16968e-26 -1.22723e-25 -3.05152e-25 -6.08117e-26 -1.20833e-25 -5.98886e-26 0.00000e+00 -1.18476e-25 0.00000e+00 -1.75565e-25 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.11843e-22 -7.00652e-22 -2.63434e-21 -2.56385e-21 -4.83855e-21 -6.69316e-21 -3.50238e-21 -6.41022e-22 2.44732e-21 3.59001e-21 3.85012e-21 3.55749e-21 4.79912e-21 3.53363e-21 3.75036e-21 2.72964e-21 3.16640e-21 2.80428e-21 3.08043e-21 3.43958e-21 2.57904e-21 2.40777e-21 2.59294e-21 2.35814e-21 2.03290e-21 2.41886e-21 2.06503e-21 1.86862e-21 1.54601e-21 1.79131e-21 1.55722e-21 1.59450e-21 1.76340e-21 1.79980e-21 1.49941e-21 1.64254e-21 1.36540e-21 1.43394e-21 1.46959e-21 1.61184e-21 1.32999e-21 1.30319e-21 1.35560e-21 1.38493e-21 1.34710e-21 1.30956e-21 1.22761e-21 1.54568e-21 1.40475e-21 1.23497e-21 1.30113e-21 1.21568e-21 1.20948e-21 1.11967e-21 1.31946e-21 1.12280e-21 1.12335e-21 9.49480e-22 9.44310e-22 8.24760e-22 9.88596e-22 8.10573e-22 8.80717e-22 7.17131e-22 7.42432e-22 7.07712e-22 6.36484e-22 6.83388e-22 5.33577e-22 8.01644e-22 5.20034e-22 4.77365e-22 4.97750e-22 4.60029e-22 2.70182e-22 3.55740e-22 2.06181e-22 1.85692e-22 1.62161e-22 1.53324e-22 1.32407e-22 5.22426e-23 5.00219e-23 2.78291e-23 -2.04436e-23 1.34533e-23 3.58832e-23 -1.32161e-23 -5.41344e-23 6.34175e-23 -2.59644e-23 -1.46253e-23 1.05266e-23 -4.72353e-23 -5.66372e-23 1.42407e-23 -8.71776e-25 1.39231e-23 -7.80121e-24 -2.84243e-23 -7.13017e-24 2.55704e-23 2.92382e-23 -3.03655e-24 -3.02941e-23 -1.31406e-24 -6.42112e-24 1.09363e-24 4.76647e-24 7.87767e-24 -1.58304e-23 -3.94380e-24 -1.41073e-23 -6.85710e-24 1.10006e-23 -1.30548e-24 1.39365e-23 8.98201e-24 1.80804e-23 1.27641e-24 2.84939e-25 -5.55157e-25 -1.20289e-23 5.84859e-24 -2.93079e-24 -2.79374e-24 9.88832e-24 -2.05831e-24 5.77156e-24 1.63872e-23 1.07944e-23 3.70416e-24 -1.73400e-24 1.78901e-23 4.86878e-24 2.18539e-24 5.24727e-24 -4.29211e-24 -8.18211e-25 -3.17619e-24 9.34756e-25 8.31103e-25 2.42552e-24 -3.09651e-24 -1.21811e-24 0.00000e+00 0.00000e+00 2.35804e-24 -4.64905e-24 -7.52114e-25 1.55784e-24 2.29367e-24 3.05475e-24 0.00000e+00 2.24810e-24 4.47930e-24 0.00000e+00 0.00000e+00 2.19777e-24 0.00000e+00 2.17012e-24 2.15639e-24 0.00000e+00 2.13458e-24 4.23141e-24 0.00000e+00 0.00000e+00 0.00000e+00 6.19417e-24 2.04509e-24 0.00000e+00 4.04751e-24 2.01020e-24 3.99856e-24 9.94246e-24 1.98137e-24 3.93699e-24 1.95129e-24 0.00000e+00 3.86020e-24 0.00000e+00 5.72027e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.88419e-21 2.38225e-21 6.52152e-22 7.83601e-22 -2.32809e-21 -5.18087e-21 -9.44277e-23 3.40532e-21 9.00460e-21 1.07781e-20 7.18884e-21 4.77240e-21 5.03511e-21 4.06235e-21 4.05157e-21 3.45238e-21 3.80124e-21 2.99341e-21 3.49095e-21 3.87056e-21 2.86602e-21 2.85680e-21 2.77285e-21 2.70364e-21 2.65656e-21 2.82735e-21 2.71449e-21 2.44727e-21 2.26233e-21 2.19596e-21 2.14249e-21 1.74594e-21 2.18967e-21 2.12729e-21 1.92483e-21 1.79639e-21 1.58607e-21 1.39538e-21 1.51859e-21 1.44252e-21 1.23889e-21 1.25435e-21 1.14964e-21 9.00250e-22 1.00067e-21 8.44922e-22 1.02181e-21 9.90880e-22 6.43483e-22 6.14657e-22 6.17358e-22 5.08274e-22 3.79438e-22 4.32123e-22 5.49057e-22 6.19653e-22 4.58458e-22 3.66735e-22 4.90584e-22 5.32424e-22 3.39012e-22 2.90895e-22 2.53738e-22 2.91456e-22 3.75502e-22 3.47675e-22 3.90311e-22 3.15022e-22 2.76305e-22 1.95105e-22 3.83653e-22 3.36579e-22 3.31339e-22 3.36256e-22 3.02488e-22 2.60572e-22 1.59219e-22 2.69388e-22 1.52878e-22 1.76444e-22 2.01526e-22 2.01812e-22 2.05966e-22 2.79996e-22 2.09592e-22 1.89667e-22 1.38169e-22 1.75677e-22 2.04497e-22 1.10662e-22 1.83427e-22 1.69803e-22 1.14611e-22 1.71774e-22 1.33321e-22 1.37591e-22 9.91718e-23 7.78199e-23 1.41734e-22 9.44669e-23 5.93336e-23 9.29582e-23 7.31461e-23 4.91000e-23 1.01295e-22 5.73585e-23 7.58351e-23 7.48835e-23 6.38076e-23 6.90949e-23 6.93810e-23 4.90604e-23 6.54196e-23 2.27818e-23 2.13046e-23 8.11390e-24 2.76818e-23 3.04006e-23 4.27201e-23 3.18221e-23 2.93762e-23 3.74396e-23 4.25329e-23 6.67898e-24 3.89114e-23 1.79172e-23 2.51909e-23 9.53373e-24 1.09436e-24 1.64873e-23 8.02824e-24 1.40786e-23 4.61228e-24 4.86878e-24 1.43926e-23 1.02511e-23 1.55407e-23 1.52459e-23 1.27268e-23 8.91634e-24 8.35463e-24 8.13762e-24 3.78736e-24 8.69269e-24 5.53253e-24 0.00000e+00 0.00000e+00 3.68200e-24 1.23661e-23 1.18054e-23 1.53553e-23 3.58148e-24 1.11547e-23 0.00000e+00 3.51032e-24 6.99427e-24 0.00000e+00 0.00000e+00 3.43173e-24 0.00000e+00 3.38857e-24 3.36712e-24 0.00000e+00 3.33308e-24 6.60719e-24 0.00000e+00 0.00000e+00 0.00000e+00 9.67198e-24 3.19333e-24 0.00000e+00 6.32003e-24 3.13886e-24 6.24361e-24 1.55248e-23 3.09383e-24 6.14746e-24 3.04687e-24 0.00000e+00 6.02756e-24 0.00000e+00 8.93199e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.48570e-22 -8.82513e-21 -1.39459e-20 -1.64889e-20 -1.90570e-20 -1.63780e-20 -9.99844e-21 -6.30760e-21 -2.63289e-22 1.58346e-21 3.19193e-22 -1.83066e-21 -1.83078e-21 -4.01363e-22 1.05483e-21 8.58982e-22 1.18648e-21 6.67354e-22 1.74290e-21 1.07162e-21 1.23232e-21 1.01012e-21 1.14062e-21 1.30118e-21 1.14939e-21 1.26149e-21 1.34670e-21 1.16775e-21 1.61662e-21 1.24653e-21 1.02921e-21 1.09115e-21 1.21022e-21 1.13898e-21 1.22101e-21 1.09601e-21 1.11536e-21 8.19219e-22 1.06686e-21 8.36615e-22 7.33589e-22 1.04815e-21 6.90716e-22 5.20110e-22 5.61819e-22 4.65440e-22 7.49935e-22 5.58088e-22 3.03732e-22 3.34137e-22 2.49446e-22 3.43267e-22 2.34207e-22 1.69570e-22 1.97806e-22 3.06679e-22 1.63406e-22 1.77472e-22 2.53301e-22 2.72441e-22 1.50641e-22 2.63448e-22 1.16198e-22 1.76297e-22 1.03498e-22 1.89846e-22 2.11059e-22 1.09527e-22 1.18621e-22 5.61639e-23 2.04957e-22 1.85039e-22 1.52572e-22 1.89607e-22 2.48988e-22 1.54060e-22 1.04079e-22 2.00966e-22 1.16714e-22 1.58751e-22 1.10214e-22 1.99168e-22 1.83945e-22 2.51222e-22 1.92049e-22 1.88511e-22 1.13764e-22 1.56450e-22 2.01082e-22 9.52196e-23 1.73503e-22 1.64033e-22 9.24648e-23 1.44053e-22 1.16047e-22 8.79930e-23 9.41172e-23 6.23359e-23 1.18570e-22 8.49458e-23 6.00848e-23 8.66584e-23 4.71110e-23 3.24117e-23 1.01557e-22 4.62449e-23 5.64721e-23 5.77440e-23 3.95326e-23 4.21154e-23 6.97794e-23 3.46623e-23 6.16742e-23 1.77570e-23 8.92782e-24 3.06328e-24 2.36215e-23 2.04409e-23 2.68359e-23 2.12041e-23 2.27610e-23 2.78153e-23 3.92756e-23 4.45522e-24 2.36258e-23 1.38621e-23 2.11991e-24 7.69378e-24 1.05209e-24 1.21947e-23 5.56713e-24 3.77775e-24 7.78383e-24 2.18539e-24 1.02511e-23 1.34559e-23 1.26326e-23 1.40336e-23 1.45147e-23 1.20582e-23 4.28215e-24 6.90327e-24 -3.66262e-25 1.17557e-23 6.88304e-24 0.00000e+00 0.00000e+00 -3.56073e-25 2.08694e-23 1.34518e-23 1.30444e-23 -3.46352e-25 6.09988e-24 0.00000e+00 -3.39470e-25 -6.76391e-25 0.00000e+00 0.00000e+00 -3.31870e-25 0.00000e+00 -3.27696e-25 -3.25622e-25 0.00000e+00 -3.22330e-25 -6.38958e-25 0.00000e+00 0.00000e+00 0.00000e+00 -9.35342e-25 -3.08815e-25 0.00000e+00 -6.11188e-25 -3.03548e-25 -6.03797e-25 -1.50135e-24 -2.99194e-25 -5.94499e-25 -2.94652e-25 0.00000e+00 -5.82903e-25 0.00000e+00 -8.63781e-25 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.05336e-21 1.77841e-21 -2.25209e-21 -4.27755e-21 -9.79053e-21 -1.23195e-20 -4.30259e-21 9.93921e-22 9.43097e-21 1.13836e-20 7.02048e-21 2.83530e-21 3.93448e-21 3.69219e-21 4.59515e-21 3.55896e-21 4.01489e-21 3.10061e-21 4.21847e-21 4.22486e-21 3.36232e-21 3.07306e-21 3.14536e-21 2.97524e-21 2.89228e-21 3.21514e-21 3.16311e-21 2.79577e-21 2.85152e-21 2.57809e-21 2.32015e-21 2.12253e-21 2.62368e-21 2.36740e-21 2.08729e-21 2.07725e-21 1.91808e-21 1.51956e-21 1.74927e-21 1.57396e-21 1.34612e-21 1.56792e-21 1.24525e-21 9.63100e-22 1.14154e-21 9.05911e-22 1.19257e-21 1.09414e-21 6.62877e-22 6.75880e-22 6.36877e-22 5.30098e-22 4.73615e-22 4.72715e-22 5.80193e-22 6.48076e-22 4.51942e-22 3.50404e-22 5.10203e-22 5.21545e-22 3.07872e-22 3.19128e-22 1.86069e-22 3.15495e-22 3.07416e-22 2.91505e-22 3.57009e-22 2.72708e-22 2.78953e-22 1.84045e-22 3.64468e-22 3.06337e-22 2.95875e-22 3.10352e-22 2.74572e-22 2.62045e-22 1.43214e-22 2.42847e-22 1.38653e-22 1.43641e-22 1.81094e-22 1.93345e-22 1.92104e-22 2.70234e-22 1.76019e-22 1.94348e-22 1.32603e-22 1.62676e-22 1.85497e-22 1.13191e-22 1.64438e-22 1.53644e-22 9.10198e-23 1.57335e-22 1.21793e-22 1.37435e-22 9.76883e-23 7.35418e-23 1.33020e-22 8.52374e-23 6.30789e-23 9.56277e-23 7.41949e-23 6.95590e-23 1.01157e-22 5.86008e-23 7.75861e-23 8.32117e-23 6.47789e-23 7.93277e-23 7.56504e-23 5.13837e-23 7.06567e-23 2.54044e-23 2.40283e-23 8.69566e-24 2.84929e-23 3.89920e-23 4.71077e-23 3.70232e-23 2.90941e-23 3.87067e-23 4.10197e-23 6.59802e-24 4.53983e-23 1.89111e-23 3.67282e-23 9.03637e-24 1.18088e-24 1.80283e-23 8.00562e-24 1.99218e-23 7.48543e-24 5.24727e-24 1.55407e-23 1.26326e-23 2.20822e-23 1.58073e-23 2.02295e-23 1.11438e-23 9.83652e-24 1.27897e-23 5.73388e-24 1.08641e-23 1.01451e-23 0.00000e+00 0.00000e+00 5.57437e-24 2.00693e-23 1.87641e-23 2.41346e-23 5.42218e-24 1.73261e-23 0.00000e+00 5.31445e-24 1.05890e-23 0.00000e+00 0.00000e+00 5.19548e-24 0.00000e+00 5.13013e-24 5.09766e-24 0.00000e+00 5.04612e-24 1.00030e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.46429e-23 4.83454e-24 0.00000e+00 9.56822e-24 4.75208e-24 9.45252e-24 2.35038e-23 4.68392e-24 9.30696e-24 4.61281e-24 0.00000e+00 9.12543e-24 0.00000e+00 1.35226e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.89752e-22 -1.00703e-20 -1.36502e-20 -1.44008e-20 -1.73282e-20 -1.51724e-20 -8.82013e-21 -3.48818e-21 4.16181e-21 6.71799e-21 2.70926e-21 -1.57479e-22 -1.06946e-21 -1.72817e-22 2.72753e-22 8.90746e-22 1.00887e-21 4.25741e-22 1.04240e-21 8.81400e-22 7.44557e-22 9.17780e-22 8.34271e-22 1.09184e-21 1.25478e-21 1.12682e-21 1.17796e-21 1.16845e-21 1.33421e-21 1.08589e-21 1.13363e-21 8.21165e-22 1.04445e-21 1.07946e-21 1.25173e-21 8.88691e-22 8.78115e-22 6.10495e-22 7.95169e-22 5.89125e-22 5.45367e-22 6.50316e-22 4.37116e-22 1.62586e-22 2.02978e-22 9.90208e-23 4.25299e-22 9.73030e-23 -1.39685e-22 -8.63591e-23 -1.50619e-22 -1.16718e-22 -3.11251e-22 -2.45414e-22 -2.45484e-22 -1.89310e-23 -1.94460e-22 -1.40368e-22 -2.68715e-23 9.70818e-23 -1.96539e-22 -9.12676e-23 -1.74979e-22 -8.36544e-23 -2.83161e-23 4.10290e-23 9.79047e-23 -5.47083e-23 -1.92780e-23 -2.61718e-22 1.22220e-22 1.30738e-22 7.90643e-23 1.20578e-22 2.63270e-22 8.79540e-23 7.74986e-23 2.34948e-22 1.10992e-22 1.78188e-22 1.58611e-22 2.67575e-22 2.55975e-22 3.53264e-22 3.11642e-22 2.56533e-22 1.55883e-22 2.47917e-22 3.27488e-22 1.11000e-22 2.70715e-22 2.52704e-22 1.54568e-22 2.54656e-22 2.19037e-22 1.51603e-22 1.38808e-22 9.48826e-23 1.90267e-22 1.47160e-22 8.57035e-23 1.12683e-22 7.15120e-23 5.50235e-23 1.62142e-22 7.68889e-23 9.76526e-23 9.06490e-23 7.28458e-23 7.22404e-23 1.06289e-22 6.26457e-23 9.71801e-23 3.43435e-23 1.79703e-23 9.72952e-24 3.00088e-23 2.68191e-23 4.04810e-23 3.77429e-23 3.73646e-23 4.78194e-23 6.57882e-23 4.68095e-24 4.67454e-23 2.43319e-23 1.40217e-23 1.32086e-23 -1.40269e-24 1.22183e-23 4.12296e-24 1.09472e-23 7.70120e-24 -4.29211e-24 1.52459e-23 1.40336e-23 1.58073e-23 2.40905e-23 1.57135e-23 1.48656e-23 8.48258e-24 8.15694e-24 9.50573e-25 1.44927e-23 7.99811e-24 0.00000e+00 0.00000e+00 9.24129e-25 2.06478e-23 1.45662e-23 1.54063e-23 8.98899e-25 8.50740e-24 0.00000e+00 8.81040e-25 1.75546e-24 0.00000e+00 0.00000e+00 8.61315e-25 0.00000e+00 8.50482e-25 8.45099e-25 0.00000e+00 8.36554e-25 1.65831e-24 0.00000e+00 0.00000e+00 0.00000e+00 2.42753e-24 8.01479e-25 0.00000e+00 1.58624e-24 7.87809e-25 1.56706e-24 3.89650e-24 7.76508e-25 1.54293e-24 7.64721e-25 0.00000e+00 1.51283e-24 0.00000e+00 2.24180e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.30345e-20 1.24642e-20 1.01868e-20 7.72802e-21 3.18493e-21 -9.04259e-22 5.86810e-21 8.25837e-21 1.43332e-20 1.46164e-20 9.29799e-21 3.92281e-21 4.54073e-21 4.33329e-21 5.47574e-21 3.85500e-21 4.25531e-21 3.24764e-21 4.50550e-21 4.11416e-21 3.50378e-21 2.91648e-21 2.87401e-21 2.72278e-21 2.53137e-21 2.84803e-21 3.15557e-21 2.45569e-21 2.91112e-21 2.29438e-21 2.06792e-21 1.87332e-21 2.48488e-21 1.96282e-21 1.67272e-21 1.74215e-21 1.72852e-21 1.18593e-21 1.43220e-21 1.17798e-21 9.82854e-22 1.40033e-21 8.99199e-22 5.35019e-22 8.49343e-22 5.39138e-22 9.18993e-22 7.06517e-22 1.47134e-22 2.82200e-22 1.93189e-22 1.06851e-22 9.36524e-23 1.11962e-22 1.36789e-22 3.17651e-22 3.50400e-23 -2.00531e-23 1.87946e-22 2.47348e-22 -7.29261e-23 4.12747e-23 -2.39804e-22 6.52481e-23 -2.49415e-23 -5.52325e-23 9.52100e-23 -1.04796e-23 8.33426e-23 -1.14315e-22 1.99516e-22 9.68822e-23 1.14932e-22 1.54044e-22 1.41607e-22 1.53650e-22 6.40511e-23 1.82956e-22 6.60436e-23 5.10532e-23 1.29084e-22 1.60535e-22 1.64150e-22 2.82789e-22 1.72459e-22 1.93333e-22 1.30733e-22 1.65647e-22 1.95549e-22 9.08221e-23 1.79242e-22 1.55395e-22 7.14396e-23 1.79601e-22 1.28640e-22 1.35798e-22 9.80386e-23 6.61051e-23 1.46148e-22 9.41752e-23 7.27119e-23 9.09032e-23 6.21559e-23 6.81566e-23 1.13836e-22 5.50462e-23 8.15244e-23 8.71721e-23 6.22141e-23 7.89655e-23 8.32843e-23 5.21119e-23 7.70067e-23 2.40493e-23 1.41142e-23 6.69659e-24 2.21561e-23 4.24113e-23 3.88998e-23 3.43262e-23 3.05670e-23 3.71364e-23 4.51161e-23 5.14192e-24 4.35697e-23 1.94068e-23 2.74860e-23 1.08787e-23 -1.18751e-24 1.05904e-23 4.97431e-24 1.53172e-23 1.11103e-23 -8.18211e-25 1.27268e-23 1.45147e-23 2.02295e-23 1.57135e-23 2.54612e-23 1.51381e-23 8.71816e-24 1.45061e-23 4.08070e-24 1.47582e-23 1.17463e-23 0.00000e+00 0.00000e+00 3.96718e-24 2.97882e-23 2.36088e-23 2.73859e-23 3.85887e-24 1.73751e-23 0.00000e+00 3.78220e-24 7.53600e-24 0.00000e+00 0.00000e+00 3.69753e-24 0.00000e+00 3.65102e-24 3.62792e-24 0.00000e+00 3.59123e-24 7.11894e-24 0.00000e+00 0.00000e+00 0.00000e+00 1.04211e-23 3.44066e-24 0.00000e+00 6.80954e-24 3.38197e-24 6.72719e-24 1.67272e-23 3.33346e-24 6.62360e-24 3.28286e-24 0.00000e+00 6.49441e-24 0.00000e+00 9.62380e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.09634e-21 -2.84724e-21 -5.81224e-21 -7.60420e-21 -9.65278e-21 -8.38888e-21 -3.48733e-21 -9.55011e-22 3.78477e-21 4.80096e-21 2.22778e-21 -4.95515e-22 -9.71273e-22 4.80521e-23 1.04797e-21 8.71690e-22 1.04539e-21 5.48593e-22 1.37492e-21 8.10087e-22 9.47987e-22 7.53017e-22 7.48777e-22 9.07864e-22 8.46017e-22 8.65793e-22 1.08398e-21 8.43673e-22 1.30015e-21 8.76444e-22 7.87427e-22 7.23105e-22 9.11674e-22 7.58260e-22 8.41176e-22 7.03279e-22 7.73633e-22 4.62938e-22 6.58442e-22 4.36252e-22 3.86020e-22 6.70539e-22 3.33599e-22 1.20484e-22 2.20634e-22 9.89904e-23 3.94132e-22 1.36936e-22 -1.28664e-22 -3.84829e-23 -1.24394e-22 -6.29018e-23 -1.55369e-22 -1.57766e-22 -1.81342e-22 -3.85691e-24 -1.71118e-22 -1.27645e-22 -2.80610e-23 4.08487e-23 -1.66131e-22 -2.83265e-23 -1.97967e-22 -5.34811e-23 -1.10995e-22 -5.29283e-23 1.59835e-23 -9.41616e-23 -3.54832e-23 -1.95000e-22 6.46908e-23 3.83543e-23 1.72766e-23 6.02116e-23 1.46456e-22 5.53687e-23 3.95544e-23 1.46181e-22 6.00672e-23 9.18545e-23 8.23687e-23 1.69841e-22 1.60803e-22 2.43592e-22 1.92096e-22 1.76270e-22 1.05496e-22 1.58629e-22 2.09309e-22 7.30472e-23 1.78846e-22 1.62981e-22 8.58446e-23 1.63542e-22 1.32004e-22 9.30679e-23 9.15443e-23 5.81168e-23 1.25727e-22 9.35589e-23 6.19750e-23 7.72181e-23 4.15299e-23 3.55987e-23 1.08745e-22 4.67616e-23 6.20643e-23 6.08286e-23 4.27584e-23 4.55797e-23 7.30583e-23 3.84060e-23 6.55788e-23 1.98788e-23 6.41760e-24 4.06457e-24 1.85433e-23 2.11648e-23 2.33120e-23 2.23006e-23 2.41247e-23 2.89715e-23 4.26432e-23 3.01343e-24 2.71158e-23 1.52036e-23 3.16288e-24 8.90432e-24 -1.06489e-24 6.70410e-24 2.62427e-24 4.20903e-24 8.08807e-24 -3.17619e-24 8.91634e-24 1.20582e-23 1.11438e-23 1.48656e-23 1.51381e-23 1.26464e-23 4.62081e-24 7.22812e-24 -3.26118e-25 1.23291e-23 7.08193e-24 0.00000e+00 0.00000e+00 -3.17046e-25 2.16851e-23 1.40297e-23 1.36580e-23 -3.08391e-25 6.44084e-24 0.00000e+00 -3.02263e-25 -6.02256e-25 0.00000e+00 0.00000e+00 -2.95496e-25 0.00000e+00 -2.91780e-25 -2.89933e-25 0.00000e+00 -2.87001e-25 -5.68926e-25 0.00000e+00 0.00000e+00 0.00000e+00 -8.32826e-25 -2.74968e-25 0.00000e+00 -5.44200e-25 -2.70278e-25 -5.37619e-25 -1.33679e-24 -2.66401e-25 -5.29340e-25 -2.62357e-25 0.00000e+00 -5.19015e-25 0.00000e+00 -7.69108e-25 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.17743e-21 1.01783e-20 1.11891e-20 1.20571e-20 1.00609e-20 5.42820e-21 7.41248e-21 8.47711e-21 1.08547e-20 1.11706e-20 7.63258e-21 5.51000e-21 5.76409e-21 4.26244e-21 3.74996e-21 3.02609e-21 3.18997e-21 2.61081e-21 2.71306e-21 3.23395e-21 2.28232e-21 2.24046e-21 2.07290e-21 1.91366e-21 1.92578e-21 2.05253e-21 2.03706e-21 1.74237e-21 1.51003e-21 1.47322e-21 1.51204e-21 1.11845e-21 1.54690e-21 1.38853e-21 1.13453e-21 1.11438e-21 9.61109e-22 8.27244e-22 8.47264e-22 8.39059e-22 7.05192e-22 6.62281e-22 6.37477e-22 4.37639e-22 5.81370e-22 4.32492e-22 5.21056e-22 5.21049e-22 2.51140e-22 2.62273e-22 2.81938e-22 1.32048e-22 9.04027e-23 1.77604e-22 2.42653e-22 3.03491e-22 1.80014e-22 9.99294e-23 2.11549e-22 2.59858e-22 7.81142e-23 2.47495e-23 -7.32386e-24 8.56639e-23 1.62725e-22 8.81363e-23 1.56854e-22 1.23053e-22 1.25744e-22 2.38585e-23 1.94880e-22 1.43098e-22 1.61743e-22 1.59228e-22 1.10638e-22 1.28591e-22 6.54220e-23 1.31190e-22 5.72282e-23 4.87671e-23 1.18016e-22 8.38524e-23 9.66558e-23 1.51372e-22 1.03396e-22 9.27766e-23 7.61565e-23 9.45140e-23 1.03273e-22 5.21457e-23 9.62394e-23 8.32948e-23 5.51259e-23 1.04992e-22 7.70747e-23 9.23233e-23 5.09885e-23 4.21325e-23 8.41380e-23 5.34969e-23 3.28541e-23 4.63354e-23 4.45389e-23 3.77965e-23 5.50929e-23 3.33985e-23 4.96208e-23 4.90970e-23 4.34484e-23 5.03796e-23 3.84548e-23 3.27940e-23 3.79914e-23 1.45280e-23 1.39817e-23 6.27915e-24 1.30302e-23 2.27761e-23 2.68133e-23 2.15702e-23 1.82515e-23 2.32868e-23 2.41293e-23 3.61335e-24 2.84175e-23 1.14836e-23 2.40783e-23 6.21035e-24 -5.20428e-25 7.38891e-24 3.63902e-24 1.22059e-23 2.45661e-24 9.34756e-25 8.35463e-24 4.28215e-24 9.83652e-24 8.48258e-24 8.71816e-24 4.62081e-24 6.23003e-24 6.23667e-24 3.89953e-24 4.50491e-24 3.66656e-24 0.00000e+00 0.00000e+00 3.79105e-24 6.58648e-24 8.09029e-24 1.17632e-23 3.68755e-24 9.48563e-24 0.00000e+00 3.61429e-24 7.20143e-24 0.00000e+00 0.00000e+00 3.53337e-24 0.00000e+00 3.48893e-24 3.46685e-24 0.00000e+00 3.43180e-24 6.80289e-24 0.00000e+00 0.00000e+00 0.00000e+00 9.95844e-24 3.28791e-24 0.00000e+00 6.50722e-24 3.23183e-24 6.42853e-24 1.59846e-23 3.18547e-24 6.32954e-24 3.13711e-24 0.00000e+00 6.20608e-24 0.00000e+00 9.19654e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.54115e-21 1.24749e-20 1.23093e-20 1.15886e-20 8.63685e-21 4.00304e-21 7.45967e-21 8.53527e-21 1.17217e-20 1.16750e-20 7.87658e-21 4.56335e-21 5.20911e-21 4.23456e-21 4.47750e-21 3.23669e-21 3.49503e-21 2.80886e-21 3.38986e-21 3.49562e-21 2.73394e-21 2.40137e-21 2.31913e-21 2.11454e-21 2.01419e-21 2.25658e-21 2.37976e-21 1.90436e-21 1.97266e-21 1.69839e-21 1.59308e-21 1.35604e-21 1.83562e-21 1.49294e-21 1.19136e-21 1.27566e-21 1.19228e-21 8.96534e-22 9.99103e-22 9.04137e-22 7.48776e-22 9.12546e-22 6.88963e-22 4.55266e-22 6.75152e-22 4.63362e-22 6.42949e-22 5.89565e-22 2.22499e-22 2.84455e-22 2.61417e-22 1.34657e-22 1.42799e-22 1.84649e-22 2.30380e-22 3.09867e-22 1.39685e-22 6.25891e-23 2.02562e-22 2.34605e-22 3.35644e-23 4.45862e-23 -9.32961e-23 8.89029e-23 7.48408e-23 1.09257e-23 1.09188e-22 6.54544e-23 1.08122e-22 -1.98386e-24 1.73798e-22 9.82712e-23 1.23261e-22 1.33710e-22 8.07820e-23 1.24832e-22 5.05210e-23 1.14716e-22 4.22855e-23 1.91407e-23 9.63198e-23 7.64398e-23 8.60683e-23 1.54304e-22 8.33662e-23 9.86893e-23 7.57556e-23 8.70513e-23 9.26854e-23 5.24548e-23 8.97965e-23 7.51732e-23 3.65589e-23 9.80259e-23 6.59085e-23 8.85779e-23 5.06453e-23 3.79332e-23 8.17719e-23 4.82937e-23 3.78682e-23 4.91855e-23 4.16585e-23 4.52900e-23 5.66216e-23 3.15659e-23 4.91859e-23 5.31062e-23 4.09252e-23 5.32345e-23 4.29623e-23 3.22195e-23 4.11908e-23 1.39524e-23 1.17497e-23 5.11831e-24 1.26598e-23 2.82613e-23 2.66057e-23 2.22064e-23 1.80408e-23 2.24016e-23 2.33573e-23 3.56245e-24 2.89274e-23 1.14566e-23 2.49247e-23 6.21985e-24 -5.95584e-25 7.15456e-24 3.59066e-24 1.26741e-23 5.38861e-24 8.31103e-25 8.13762e-24 6.90327e-24 1.27897e-23 8.15694e-24 1.45061e-23 7.22812e-24 6.23667e-24 9.15137e-24 4.07264e-24 7.04669e-24 6.54106e-24 0.00000e+00 0.00000e+00 3.95935e-24 1.44475e-23 1.34551e-23 1.72692e-23 3.85125e-24 1.23691e-23 0.00000e+00 3.77473e-24 7.52111e-24 0.00000e+00 0.00000e+00 3.69023e-24 0.00000e+00 3.64381e-24 3.62075e-24 0.00000e+00 3.58414e-24 7.10488e-24 0.00000e+00 0.00000e+00 0.00000e+00 1.04005e-23 3.43386e-24 0.00000e+00 6.79609e-24 3.37530e-24 6.71391e-24 1.66942e-23 3.32688e-24 6.61052e-24 3.27638e-24 0.00000e+00 6.48158e-24 0.00000e+00 9.60479e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.25727e-21 1.25882e-20 1.44538e-20 1.54003e-20 1.39559e-20 8.75961e-21 9.05317e-21 8.87220e-21 9.30459e-21 8.94003e-21 6.57334e-21 5.21754e-21 5.89543e-21 4.17445e-21 3.55355e-21 2.66823e-21 2.79204e-21 2.40967e-21 2.34394e-21 2.92906e-21 2.01547e-21 1.92534e-21 1.80414e-21 1.54652e-21 1.53298e-21 1.70588e-21 1.65263e-21 1.38938e-21 1.08560e-21 1.13872e-21 1.14916e-21 8.69314e-22 1.22580e-21 1.05297e-21 7.37856e-22 8.37155e-22 6.85949e-22 6.25368e-22 5.90464e-22 6.48004e-22 5.29638e-22 4.50556e-22 4.92281e-22 3.82254e-22 5.13052e-22 3.94244e-22 3.82544e-22 4.81854e-22 2.96877e-22 2.88971e-22 3.29246e-22 1.62533e-22 1.91282e-22 2.56138e-22 3.22366e-22 3.04930e-22 2.41564e-22 1.42653e-22 2.18302e-22 2.24274e-22 1.36344e-22 4.81414e-23 4.69565e-23 1.12405e-22 1.71504e-22 7.46969e-23 1.23544e-22 1.39085e-22 1.32866e-22 1.06125e-22 1.50477e-22 1.00419e-22 1.32295e-22 1.15240e-22 2.29006e-23 9.81217e-23 3.79141e-23 4.99766e-23 1.97656e-23 -1.14190e-23 6.55770e-23 -3.87681e-24 1.16203e-23 3.19019e-23 -1.70380e-24 8.40308e-24 2.34615e-23 1.21165e-23 -5.56230e-24 1.59566e-23 4.44017e-24 -1.42451e-24 3.28569e-24 2.03134e-23 6.06901e-24 4.38559e-23 5.44412e-24 1.11289e-23 2.04805e-23 4.52826e-24 4.64143e-24 9.43534e-24 2.22721e-23 2.36530e-23 2.01619e-24 9.22511e-24 1.84639e-23 2.07537e-23 2.07708e-23 2.89060e-23 4.50426e-24 1.33376e-23 7.05568e-24 4.34858e-24 9.57060e-24 3.64134e-24 3.62340e-24 1.48743e-23 1.49913e-23 1.07234e-23 6.13231e-24 8.40316e-24 2.60586e-24 2.07150e-24 1.50720e-23 3.89867e-24 2.26649e-23 1.78674e-24 -3.07339e-26 3.90638e-24 2.28844e-24 1.02346e-23 -7.44435e-26 2.42552e-24 3.78736e-24 -3.66262e-25 5.73388e-24 9.50573e-25 4.08070e-24 -3.26118e-25 3.89953e-24 4.07264e-24 4.09847e-24 -3.17946e-25 1.58465e-24 0.00000e+00 0.00000e+00 3.98446e-24 -1.99592e-25 3.79265e-24 7.67364e-24 3.87568e-24 7.65249e-24 0.00000e+00 3.79868e-24 7.56882e-24 0.00000e+00 0.00000e+00 3.71363e-24 0.00000e+00 3.66692e-24 3.64372e-24 0.00000e+00 3.60687e-24 7.14994e-24 0.00000e+00 0.00000e+00 0.00000e+00 1.04665e-23 3.45564e-24 0.00000e+00 6.83920e-24 3.39670e-24 6.75649e-24 1.68001e-23 3.34798e-24 6.65245e-24 3.29716e-24 0.00000e+00 6.52269e-24 0.00000e+00 9.66571e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.01853e-21 -2.77591e-21 -5.66649e-21 -7.41344e-21 -9.41060e-21 -8.17840e-21 -3.39986e-21 -9.31059e-22 3.68979e-21 4.68051e-21 2.17189e-21 -4.83047e-22 -9.46888e-22 4.68475e-23 1.02165e-21 8.49815e-22 1.01916e-21 5.34823e-22 1.34040e-21 7.89755e-22 9.24189e-22 7.34121e-22 7.29984e-22 8.85083e-22 8.24792e-22 8.44067e-22 1.05678e-21 8.22504e-22 1.26752e-21 8.54450e-22 7.67672e-22 7.04957e-22 8.88793e-22 7.39236e-22 8.20073e-22 6.85631e-22 7.54217e-22 4.51322e-22 6.41919e-22 4.25307e-22 3.76335e-22 6.53709e-22 3.25229e-22 1.17461e-22 2.15096e-22 9.65060e-23 3.84241e-22 1.33498e-22 -1.25435e-22 -3.75186e-23 -1.21273e-22 -6.13241e-23 -1.51474e-22 -1.53809e-22 -1.76793e-22 -3.76046e-24 -1.66824e-22 -1.24441e-22 -2.73568e-23 3.98251e-23 -1.61962e-22 -2.76168e-23 -1.92997e-22 -5.21397e-23 -1.08208e-22 -5.15975e-23 1.55845e-23 -9.17973e-23 -3.45924e-23 -1.90108e-22 6.30690e-23 3.73941e-23 1.68448e-23 5.87023e-23 1.42783e-22 5.39800e-23 3.85629e-23 1.42515e-22 5.85611e-23 8.95517e-23 8.03034e-23 1.65581e-22 1.56770e-22 2.37481e-22 1.87279e-22 1.71848e-22 1.02850e-22 1.54650e-22 2.04059e-22 7.12149e-23 1.74360e-22 1.58893e-22 8.36920e-23 1.59440e-22 1.28693e-22 9.07336e-23 8.92480e-23 5.66592e-23 1.22573e-22 9.12123e-23 6.04202e-23 7.52810e-23 4.04883e-23 3.47054e-23 1.06017e-22 4.55887e-23 6.05075e-23 5.93026e-23 4.16860e-23 4.44363e-23 7.12256e-23 3.74427e-23 6.39337e-23 1.93802e-23 6.25671e-24 3.96266e-24 1.80782e-23 2.06336e-23 2.27273e-23 2.17412e-23 2.35196e-23 2.82448e-23 4.15736e-23 2.93785e-24 2.64356e-23 1.48222e-23 3.08351e-24 8.68096e-24 -1.03817e-24 6.53594e-24 2.55844e-24 4.10343e-24 7.88506e-24 -3.09651e-24 8.69269e-24 1.17557e-23 1.08641e-23 1.44927e-23 1.47582e-23 1.23291e-23 4.50491e-24 7.04669e-24 -3.17946e-25 1.20197e-23 6.90416e-24 0.00000e+00 0.00000e+00 -3.09101e-25 2.11408e-23 1.36775e-23 1.33152e-23 -3.00662e-25 6.27916e-24 0.00000e+00 -2.94689e-25 -5.87163e-25 0.00000e+00 0.00000e+00 -2.88091e-25 0.00000e+00 -2.84468e-25 -2.82667e-25 0.00000e+00 -2.79809e-25 -5.54669e-25 0.00000e+00 0.00000e+00 0.00000e+00 -8.11955e-25 -2.68077e-25 0.00000e+00 -5.30562e-25 -2.63505e-25 -5.24146e-25 -1.30329e-24 -2.59725e-25 -5.16075e-25 -2.55782e-25 0.00000e+00 -5.06009e-25 0.00000e+00 -7.49834e-25 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.26705e-21 -2.29034e-21 -5.14036e-21 -7.23634e-21 -9.93355e-21 -9.12699e-21 -4.90982e-21 -2.24599e-21 2.06567e-21 2.81095e-21 9.47139e-22 -1.50062e-21 -1.13942e-21 -2.43820e-22 6.93650e-22 4.35290e-22 5.66123e-22 2.77604e-22 1.00646e-21 5.87517e-22 6.91292e-22 4.74359e-22 5.65464e-22 5.67259e-22 5.61925e-22 6.48403e-22 7.58024e-22 6.25344e-22 9.30476e-22 6.37420e-22 4.86363e-22 5.55816e-22 6.88932e-22 5.08167e-22 4.97462e-22 4.89572e-22 5.47763e-22 2.74678e-22 4.23774e-22 2.71930e-22 2.35911e-22 4.66110e-22 1.98523e-22 7.53993e-23 1.67252e-22 6.15260e-23 2.66260e-22 9.75254e-23 -6.35918e-23 -1.92509e-25 -6.20574e-23 -4.46519e-23 -4.31813e-23 -6.66208e-23 -8.14394e-23 -2.04949e-25 -9.80782e-23 -8.31230e-23 -1.49924e-23 4.86747e-24 -1.13730e-22 -2.05904e-23 -1.44109e-22 -2.12187e-23 -9.12273e-23 -6.07286e-23 -1.48170e-23 -7.34621e-23 -1.79628e-23 -1.11518e-22 1.36085e-23 3.52991e-25 -1.59931e-23 7.47984e-24 5.13496e-23 2.36058e-23 6.73027e-24 5.09687e-23 1.87026e-23 2.31610e-23 2.96071e-23 7.67393e-23 6.82541e-23 1.07747e-22 7.25611e-23 8.61888e-23 4.61971e-23 6.87955e-23 8.95549e-23 3.60629e-23 7.29791e-23 6.77939e-23 2.81925e-23 7.14979e-23 5.96615e-23 4.76739e-23 4.33976e-23 2.62365e-23 5.56000e-23 3.98856e-23 3.17822e-23 3.85882e-23 2.26036e-23 3.29534e-23 5.27035e-23 2.46658e-23 3.24899e-23 3.57279e-23 2.33824e-23 3.06717e-23 3.97292e-23 2.16335e-23 3.57099e-23 1.24697e-23 6.62789e-24 3.10321e-24 1.00202e-23 1.59885e-23 1.57903e-23 1.57861e-23 1.19749e-23 1.59611e-23 2.00926e-23 1.46767e-24 1.95028e-23 8.50365e-24 1.21139e-23 4.03229e-24 -4.57494e-25 4.74693e-24 1.31723e-24 7.35792e-24 5.28612e-24 -1.21811e-24 5.53253e-24 6.88304e-24 1.01451e-23 7.99811e-24 1.17463e-23 7.08193e-24 3.66656e-24 6.54106e-24 1.58465e-24 6.90416e-24 6.43854e-24 0.00000e+00 0.00000e+00 1.54057e-24 1.41727e-23 1.08909e-23 1.23501e-23 1.49851e-24 7.59478e-24 0.00000e+00 1.46874e-24 2.92644e-24 0.00000e+00 0.00000e+00 1.43586e-24 0.00000e+00 1.41780e-24 1.40882e-24 0.00000e+00 1.39458e-24 2.76449e-24 0.00000e+00 0.00000e+00 0.00000e+00 4.04681e-24 1.33611e-24 0.00000e+00 2.64434e-24 1.31332e-24 2.61236e-24 6.49566e-24 1.29448e-24 2.57213e-24 1.27483e-24 0.00000e+00 2.52196e-24 0.00000e+00 3.73719e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.08320e-21 1.22380e-20 1.40517e-20 1.49718e-20 1.35676e-20 8.51593e-21 8.80132e-21 8.62538e-21 9.04575e-21 8.69133e-21 6.39048e-21 5.07240e-21 5.73143e-21 4.05832e-21 3.45469e-21 2.59400e-21 2.71437e-21 2.34264e-21 2.27873e-21 2.84758e-21 1.95940e-21 1.87178e-21 1.75395e-21 1.50350e-21 1.49034e-21 1.65843e-21 1.60666e-21 1.35072e-21 1.05540e-21 1.10704e-21 1.11720e-21 8.45130e-22 1.19170e-21 1.02368e-21 7.17330e-22 8.13866e-22 6.66867e-22 6.07970e-22 5.74038e-22 6.29977e-22 5.14905e-22 4.38022e-22 4.78587e-22 3.71620e-22 4.98780e-22 3.83277e-22 3.71902e-22 4.68449e-22 2.88618e-22 2.80932e-22 3.20087e-22 1.58011e-22 1.85961e-22 2.49012e-22 3.13398e-22 2.96447e-22 2.34844e-22 1.38685e-22 2.12229e-22 2.18035e-22 1.32551e-22 4.68022e-23 4.56502e-23 1.09278e-22 1.66733e-22 7.26189e-23 1.20107e-22 1.35216e-22 1.29170e-22 1.03173e-22 1.46291e-22 9.76251e-23 1.28614e-22 1.12034e-22 2.22636e-23 9.53921e-23 3.68594e-23 4.85863e-23 1.92158e-23 -1.11014e-23 6.37527e-23 -3.76897e-24 1.12970e-23 3.10144e-23 -1.65640e-24 8.16931e-24 2.28089e-23 1.17794e-23 -5.40756e-24 1.55127e-23 4.31665e-24 -1.38488e-24 3.19429e-24 1.97483e-23 5.90018e-24 4.26358e-23 5.29267e-24 1.08193e-23 1.99107e-23 4.40229e-24 4.51231e-24 9.17286e-24 2.16525e-23 2.29950e-23 1.96010e-24 8.96847e-24 1.79503e-23 2.01763e-23 2.01930e-23 2.81018e-23 4.37895e-24 1.29665e-23 6.85940e-24 4.22760e-24 9.30435e-24 3.54005e-24 3.52260e-24 1.44605e-23 1.45743e-23 1.04251e-23 5.96172e-24 8.16939e-24 2.53337e-24 2.01387e-24 1.46527e-23 3.79021e-24 2.20344e-23 1.73703e-24 -2.98790e-26 3.79771e-24 2.22478e-24 9.94984e-24 -7.23726e-26 2.35804e-24 3.68200e-24 -3.56073e-25 5.57437e-24 9.24129e-25 3.96718e-24 -3.17046e-25 3.79105e-24 3.95935e-24 3.98446e-24 -3.09101e-25 1.54057e-24 0.00000e+00 0.00000e+00 3.87362e-24 -1.94040e-25 3.68714e-24 7.46017e-24 3.76786e-24 7.43960e-24 0.00000e+00 3.69300e-24 7.35826e-24 0.00000e+00 0.00000e+00 3.61032e-24 0.00000e+00 3.56492e-24 3.54235e-24 0.00000e+00 3.50653e-24 6.95104e-24 0.00000e+00 0.00000e+00 0.00000e+00 1.01753e-23 3.35951e-24 0.00000e+00 6.64894e-24 3.30221e-24 6.56853e-24 1.63327e-23 3.25484e-24 6.46739e-24 3.20543e-24 0.00000e+00 6.34124e-24 0.00000e+00 9.39682e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.23075e-21 -7.10384e-22 -6.59563e-21 -1.14080e-20 -1.56889e-20 -1.39160e-20 -4.84934e-21 -1.23835e-21 6.65042e-21 7.57371e-21 3.53808e-21 -2.03678e-21 -2.14972e-21 4.46762e-23 2.54225e-21 1.54937e-21 1.93157e-21 1.07159e-21 2.92925e-21 1.53593e-21 1.99977e-21 1.30689e-21 1.42239e-21 1.58246e-21 1.33378e-21 1.52786e-21 2.03573e-21 1.43509e-21 2.51195e-21 1.57098e-21 1.23853e-21 1.36994e-21 1.71220e-21 1.23015e-21 1.27864e-21 1.23255e-21 1.43179e-21 7.58901e-22 1.15442e-21 7.15073e-22 6.12549e-22 1.31178e-21 5.49260e-22 1.97789e-22 4.49401e-22 1.86247e-22 7.35459e-22 2.94299e-22 -2.22499e-22 -2.18045e-23 -2.04700e-22 -8.49584e-23 -1.44968e-22 -2.12961e-22 -2.73802e-22 4.83043e-24 -2.99713e-22 -2.34092e-22 -5.18453e-23 2.27758e-23 -2.99077e-22 -1.16747e-23 -4.03859e-22 -7.08755e-23 -2.82603e-22 -1.85263e-22 -4.49720e-23 -2.15524e-22 -7.50640e-23 -3.13443e-22 6.23081e-23 -9.23592e-24 -2.99703e-23 4.94674e-23 1.65376e-22 7.36335e-23 3.50117e-23 1.84224e-22 6.40102e-23 8.80335e-23 8.62015e-23 2.30568e-22 2.13255e-22 3.50227e-22 2.44140e-22 2.58798e-22 1.49327e-22 2.14637e-22 2.82069e-22 1.04234e-22 2.44774e-22 2.19823e-22 9.53690e-23 2.22356e-22 1.71509e-22 1.26977e-22 1.29527e-22 7.65677e-23 1.75234e-22 1.25436e-22 9.51943e-23 1.13765e-22 5.49428e-23 6.13579e-23 1.56615e-22 6.38192e-23 8.75842e-23 9.21924e-23 5.71922e-23 6.89200e-23 1.10208e-22 5.37688e-23 9.77266e-23 2.74227e-23 5.95943e-24 4.12633e-24 2.58167e-23 3.79556e-23 3.28658e-23 3.26193e-23 3.39808e-23 3.99078e-23 5.94617e-23 4.21452e-24 3.92936e-23 2.15664e-23 5.79012e-24 1.26651e-23 -1.61976e-24 9.20028e-24 3.66636e-24 6.68647e-24 1.56772e-23 -4.64905e-24 1.23661e-23 2.08694e-23 2.00693e-23 2.06478e-23 2.97882e-23 2.16851e-23 6.58648e-24 1.44475e-23 -1.99592e-25 2.11408e-23 1.41727e-23 0.00000e+00 0.00000e+00 -1.94040e-25 4.20325e-23 2.76081e-23 2.72972e-23 -1.88742e-25 1.32988e-23 0.00000e+00 -1.84992e-25 -3.68595e-25 0.00000e+00 0.00000e+00 -1.80851e-25 0.00000e+00 -1.78576e-25 -1.77446e-25 0.00000e+00 -1.75652e-25 -3.48196e-25 0.00000e+00 0.00000e+00 0.00000e+00 -5.09709e-25 -1.68287e-25 0.00000e+00 -3.33063e-25 -1.65416e-25 -3.29035e-25 -8.18149e-25 -1.63044e-25 -3.23969e-25 -1.60569e-25 0.00000e+00 -3.17649e-25 0.00000e+00 -4.70712e-25 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.20969e-20 1.15845e-20 9.47860e-21 7.20213e-21 2.98774e-21 -8.15596e-22 5.46200e-21 7.67691e-21 1.33084e-20 1.35699e-20 8.63456e-21 3.64919e-21 4.22363e-21 4.02695e-21 5.08422e-21 3.57979e-21 3.95112e-21 3.01620e-21 4.18186e-21 3.82066e-21 3.25260e-21 2.70803e-21 2.66836e-21 2.52753e-21 2.35010e-21 2.64403e-21 2.92893e-21 2.27958e-21 2.70090e-21 2.12943e-21 1.91956e-21 1.73849e-21 2.30622e-21 1.82191e-21 1.55222e-21 1.61683e-21 1.60381e-21 1.10076e-21 1.32892e-21 1.09345e-21 9.12301e-22 1.29902e-21 8.34670e-22 4.96855e-22 7.88516e-22 5.00703e-22 8.52734e-22 6.56061e-22 1.37131e-22 2.62294e-22 1.79899e-22 9.94505e-23 8.72914e-23 1.04428e-22 1.27609e-22 2.95193e-22 3.30967e-23 -1.82195e-23 1.74755e-22 2.29826e-22 -6.72400e-23 3.83784e-23 -2.22137e-22 6.07627e-23 -2.26760e-23 -5.09993e-23 8.85610e-23 -9.35556e-24 7.75859e-23 -1.05679e-22 1.85304e-22 9.00515e-23 1.06862e-22 1.43069e-22 1.31305e-22 1.42660e-22 5.94620e-23 1.69698e-22 6.12621e-23 4.72884e-23 1.19807e-22 1.48779e-22 1.52169e-22 2.62180e-22 1.59837e-22 1.79209e-22 1.21228e-22 1.53558e-22 1.81227e-22 8.42178e-23 1.66139e-22 1.44021e-22 6.62210e-23 1.66512e-22 1.19244e-22 1.25975e-22 9.08793e-23 6.12969e-23 1.35507e-22 8.72962e-23 6.74037e-23 8.42762e-23 5.76653e-23 6.32305e-23 1.05512e-22 5.10423e-23 7.56068e-23 8.08472e-23 5.77154e-23 7.32620e-23 7.72022e-23 4.83333e-23 7.13904e-23 2.23008e-23 1.31061e-23 6.21597e-24 2.05443e-23 3.93463e-23 3.60921e-23 3.18422e-23 2.83462e-23 3.44408e-23 4.18218e-23 4.77102e-24 4.04205e-23 1.79968e-23 2.55331e-23 1.00873e-23 -1.10070e-24 9.82554e-24 4.61622e-24 1.42228e-23 1.02972e-23 -7.52114e-25 1.18054e-23 1.34518e-23 1.87641e-23 1.45662e-23 2.36088e-23 1.40297e-23 8.09029e-24 1.34551e-23 3.79265e-24 1.36775e-23 1.08909e-23 0.00000e+00 0.00000e+00 3.68714e-24 2.76081e-23 2.18911e-23 2.54019e-23 3.58648e-24 1.61234e-23 0.00000e+00 3.51522e-24 7.00404e-24 0.00000e+00 0.00000e+00 3.43653e-24 0.00000e+00 3.39330e-24 3.37183e-24 0.00000e+00 3.33773e-24 6.61643e-24 0.00000e+00 0.00000e+00 0.00000e+00 9.68549e-24 3.19779e-24 0.00000e+00 6.32886e-24 3.14325e-24 6.25233e-24 1.55465e-23 3.09816e-24 6.15605e-24 3.05113e-24 0.00000e+00 6.03598e-24 0.00000e+00 8.94447e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.79944e-20 2.35050e-20 2.31825e-20 2.18161e-20 1.62466e-20 7.51832e-21 1.40476e-20 1.60806e-20 2.20986e-20 2.20123e-20 1.48479e-20 8.59503e-21 9.81163e-21 7.97916e-21 8.44132e-21 6.10156e-21 6.58901e-21 5.29456e-21 6.39259e-21 6.58942e-21 5.15503e-21 4.52715e-21 4.37239e-21 3.98717e-21 3.79765e-21 4.25471e-21 4.48772e-21 3.59087e-21 3.72146e-21 3.20301e-21 3.00399e-21 2.55757e-21 3.46183e-21 2.81528e-21 2.24711e-21 2.40586e-21 2.24911e-21 1.69066e-21 1.88462e-21 1.70490e-21 1.41198e-21 1.72180e-21 1.29917e-21 8.58196e-22 1.27297e-21 8.73431e-22 1.21279e-21 1.11142e-21 4.18858e-22 5.35953e-22 4.92221e-22 2.53582e-22 2.68817e-22 3.47556e-22 4.33617e-22 5.83884e-22 2.62677e-22 1.17523e-22 3.81592e-22 4.42101e-22 6.27176e-23 8.39922e-23 -1.76507e-22 1.67393e-22 1.40523e-22 2.02606e-23 2.05662e-22 1.22955e-22 2.03601e-22 -4.29041e-24 3.27593e-22 1.85154e-22 2.32205e-22 2.52034e-22 1.52507e-22 2.35347e-22 9.52572e-23 2.16481e-22 7.97904e-23 3.62215e-23 1.81645e-22 1.44440e-22 1.62552e-22 2.91369e-22 1.57515e-22 1.86414e-22 1.43008e-22 1.64407e-22 1.75142e-22 9.90231e-23 1.69633e-22 1.42035e-22 6.90552e-23 1.85100e-22 1.24492e-22 1.67129e-22 9.56580e-23 7.16116e-23 1.54390e-22 9.12197e-23 7.15220e-23 9.28795e-23 7.85930e-23 8.54470e-23 1.06967e-22 5.95914e-23 9.28343e-23 1.00229e-22 7.72152e-23 1.00430e-22 8.11471e-23 6.08052e-23 7.77871e-23 2.63385e-23 2.21502e-23 9.65160e-24 2.39000e-23 5.33191e-23 5.01904e-23 4.19004e-23 3.40537e-23 4.22811e-23 4.41165e-23 6.72008e-24 5.45766e-23 2.16255e-23 4.69753e-23 1.17422e-23 -1.12510e-24 1.34974e-23 6.77227e-24 2.38934e-23 1.01813e-23 1.55784e-24 1.53553e-23 1.30444e-23 2.41346e-23 1.54063e-23 2.73859e-23 1.36580e-23 1.17632e-23 1.72692e-23 7.67364e-24 1.33152e-23 1.23501e-23 0.00000e+00 0.00000e+00 7.46017e-24 2.72972e-23 2.54019e-23 3.25880e-23 7.25650e-24 2.33302e-23 0.00000e+00 7.11232e-24 1.41712e-23 0.00000e+00 0.00000e+00 6.95310e-24 0.00000e+00 6.86564e-24 6.82219e-24 0.00000e+00 6.75321e-24 1.33870e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.95966e-23 6.47006e-24 0.00000e+00 1.28051e-23 6.35970e-24 1.26503e-23 3.14551e-23 6.26848e-24 1.24555e-23 6.17332e-24 0.00000e+00 1.22125e-23 0.00000e+00 1.80973e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.91712e-21 1.19039e-20 1.36681e-20 1.45631e-20 1.31972e-20 8.28344e-21 8.56104e-21 8.38990e-21 8.79879e-21 8.45405e-21 6.21601e-21 4.93391e-21 5.57496e-21 3.94752e-21 3.36038e-21 2.52318e-21 2.64027e-21 2.27868e-21 2.21652e-21 2.76984e-21 1.90591e-21 1.82068e-21 1.70607e-21 1.46245e-21 1.44965e-21 1.61315e-21 1.56279e-21 1.31385e-21 1.02659e-21 1.07682e-21 1.08670e-21 8.22057e-22 1.15916e-21 9.95731e-22 6.97746e-22 7.91647e-22 6.48661e-22 5.91372e-22 5.58366e-22 6.12778e-22 5.00847e-22 4.26063e-22 4.65521e-22 3.61474e-22 4.85162e-22 3.72813e-22 3.61749e-22 4.55660e-22 2.80739e-22 2.73262e-22 3.11348e-22 1.53698e-22 1.80884e-22 2.42214e-22 3.04842e-22 2.88354e-22 2.28432e-22 1.34899e-22 2.06435e-22 2.12082e-22 1.28933e-22 4.55244e-23 4.44039e-23 1.06295e-22 1.62181e-22 7.06363e-23 1.16828e-22 1.31524e-22 1.25644e-22 1.00356e-22 1.42297e-22 9.49598e-23 1.25103e-22 1.08975e-22 2.16557e-23 9.27878e-23 3.58531e-23 4.72599e-23 1.86911e-23 -1.07983e-23 6.20122e-23 -3.66607e-24 1.09886e-23 3.01677e-23 -1.61118e-24 7.94628e-24 2.21861e-23 1.14578e-23 -5.25993e-24 1.50892e-23 4.19880e-24 -1.34707e-24 3.10708e-24 1.92091e-23 5.73909e-24 4.14718e-23 5.14818e-24 1.05239e-23 1.93671e-23 4.28210e-24 4.38912e-24 8.92243e-24 2.10614e-23 2.23672e-23 1.90659e-24 8.72363e-24 1.74602e-23 1.96255e-23 1.96417e-23 2.73346e-23 4.25940e-24 1.26125e-23 6.67213e-24 4.11219e-24 9.05034e-24 3.44340e-24 3.42643e-24 1.40657e-23 1.41764e-23 1.01405e-23 5.79896e-24 7.94636e-24 2.46421e-24 1.95889e-24 1.42526e-23 3.68673e-24 2.14328e-23 1.68961e-24 -2.90632e-26 3.69403e-24 2.16404e-24 9.67820e-24 -7.03967e-26 2.29367e-24 3.58148e-24 -3.46352e-25 5.42218e-24 8.98899e-25 3.85887e-24 -3.08391e-25 3.68755e-24 3.85125e-24 3.87568e-24 -3.00662e-25 1.49851e-24 0.00000e+00 0.00000e+00 3.76786e-24 -1.88742e-25 3.58648e-24 7.25650e-24 3.66500e-24 7.23649e-24 0.00000e+00 3.59218e-24 7.15737e-24 0.00000e+00 0.00000e+00 3.51176e-24 0.00000e+00 3.46759e-24 3.44564e-24 0.00000e+00 3.41080e-24 6.76127e-24 0.00000e+00 0.00000e+00 0.00000e+00 9.89752e-24 3.26779e-24 0.00000e+00 6.46741e-24 3.21206e-24 6.38921e-24 1.58868e-23 3.16598e-24 6.29082e-24 3.11792e-24 0.00000e+00 6.16812e-24 0.00000e+00 9.14028e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.47855e-20 2.34725e-20 2.50706e-20 2.52872e-20 2.11747e-20 1.19670e-20 1.54695e-20 1.63035e-20 1.96841e-20 1.92981e-20 1.35287e-20 9.16199e-21 1.04017e-20 7.87501e-21 7.51841e-21 5.52834e-21 5.88582e-21 4.88604e-21 5.36662e-21 6.01511e-21 4.44573e-21 4.05060e-21 3.85995e-21 3.42692e-21 3.32053e-21 3.70924e-21 3.77420e-21 3.08308e-21 2.86141e-21 2.65531e-21 2.56681e-21 2.08260e-21 2.86522e-21 2.38296e-21 1.80537e-21 1.97735e-21 1.75745e-21 1.42446e-21 1.48741e-21 1.45283e-21 1.19659e-21 1.27516e-21 1.10566e-21 7.84131e-22 1.11228e-21 8.02954e-22 9.59601e-22 1.00308e-21 4.86632e-22 5.37037e-22 5.53374e-22 2.78409e-22 3.13021e-22 4.13023e-22 5.17938e-22 5.75754e-22 3.57357e-22 1.92457e-22 3.94195e-22 4.29717e-22 1.59436e-22 8.68521e-23 -4.29705e-23 1.88600e-22 2.31001e-22 8.03815e-23 2.18002e-22 1.91780e-22 2.25766e-22 9.78600e-23 3.03618e-22 1.86083e-22 2.39360e-22 2.33090e-22 9.69243e-23 2.08719e-22 8.27827e-23 1.54040e-22 5.80434e-23 7.13836e-24 1.51526e-22 6.77118e-23 9.12604e-23 1.74012e-22 7.62191e-23 1.00019e-22 9.27594e-23 9.26441e-23 8.12931e-23 6.39574e-23 8.79944e-23 6.88337e-23 3.72138e-23 1.10590e-22 6.72260e-23 1.23890e-22 5.23911e-23 4.58659e-23 9.55745e-23 4.93354e-23 3.97098e-23 5.47784e-23 5.98131e-23 6.45005e-23 5.47490e-23 3.81335e-23 6.32618e-23 6.90725e-23 5.77181e-23 7.68520e-23 4.43361e-23 4.26075e-23 4.50797e-23 1.71099e-23 1.99602e-23 8.19909e-24 1.52220e-23 4.03565e-23 3.89210e-23 3.08044e-23 2.26023e-23 2.88065e-23 2.42518e-23 5.27176e-24 4.11641e-23 1.43575e-23 4.45617e-23 7.48481e-24 -5.84837e-25 1.03489e-23 5.50192e-24 2.14470e-23 4.96017e-24 3.05475e-24 1.11547e-23 6.09988e-24 1.73261e-23 8.50740e-24 1.73751e-23 6.44084e-24 9.48563e-24 1.23691e-23 7.65249e-24 6.27916e-24 7.59478e-24 0.00000e+00 0.00000e+00 7.43960e-24 1.32988e-23 1.61234e-23 2.33302e-23 7.23649e-24 1.87362e-23 0.00000e+00 7.09272e-24 1.41322e-23 0.00000e+00 0.00000e+00 6.93393e-24 0.00000e+00 6.84672e-24 6.80338e-24 0.00000e+00 6.73459e-24 1.33501e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.95426e-23 6.45222e-24 0.00000e+00 1.27698e-23 6.34217e-24 1.26154e-23 3.13684e-23 6.25120e-24 1.24212e-23 6.15630e-24 0.00000e+00 1.21789e-23 0.00000e+00 1.80474e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.79955e-21 1.16674e-20 1.33965e-20 1.42737e-20 1.29350e-20 8.11886e-21 8.39094e-21 8.22321e-21 8.62397e-21 8.28608e-21 6.09251e-21 4.83588e-21 5.46419e-21 3.86909e-21 3.29361e-21 2.47305e-21 2.58781e-21 2.23341e-21 2.17248e-21 2.71480e-21 1.86804e-21 1.78451e-21 1.67217e-21 1.43339e-21 1.42085e-21 1.58110e-21 1.53174e-21 1.28774e-21 1.00619e-21 1.05543e-21 1.06510e-21 8.05724e-22 1.13613e-21 9.75948e-22 6.83883e-22 7.75918e-22 6.35773e-22 5.79623e-22 5.47272e-22 6.00603e-22 4.90896e-22 4.17598e-22 4.56272e-22 3.54292e-22 4.75523e-22 3.65405e-22 3.54562e-22 4.46607e-22 2.75161e-22 2.67833e-22 3.05162e-22 1.50644e-22 1.77290e-22 2.37402e-22 2.98786e-22 2.82625e-22 2.23894e-22 1.32218e-22 2.02334e-22 2.07869e-22 1.26371e-22 4.46199e-23 4.35217e-23 1.04183e-22 1.58959e-22 6.92329e-23 1.14507e-22 1.28911e-22 1.23147e-22 9.83625e-23 1.39469e-22 9.30731e-23 1.22617e-22 1.06810e-22 2.12255e-23 9.09442e-23 3.51407e-23 4.63209e-23 1.83198e-23 -1.05837e-23 6.07801e-23 -3.59323e-24 1.07703e-23 2.95683e-23 -1.57917e-24 7.78840e-24 2.17453e-23 1.12302e-23 -5.15542e-24 1.47894e-23 4.11538e-24 -1.32031e-24 3.04535e-24 1.88275e-23 5.62507e-24 4.06479e-23 5.04589e-24 1.03148e-23 1.89823e-23 4.19702e-24 4.30191e-24 8.74516e-24 2.06429e-23 2.19228e-23 1.86871e-24 8.55030e-24 1.71133e-23 1.92356e-23 1.92515e-23 2.67915e-23 4.17477e-24 1.23620e-23 6.53956e-24 4.03048e-24 8.87052e-24 3.37498e-24 3.35836e-24 1.37863e-23 1.38947e-23 9.93900e-24 5.68374e-24 7.78848e-24 2.41525e-24 1.91997e-24 1.39695e-23 3.61348e-24 2.10070e-23 1.65604e-24 -2.84858e-26 3.62063e-24 2.12104e-24 9.48591e-24 -6.89981e-26 2.24810e-24 3.51032e-24 -3.39470e-25 5.31445e-24 8.81040e-25 3.78220e-24 -3.02263e-25 3.61429e-24 3.77473e-24 3.79868e-24 -2.94689e-25 1.46874e-24 0.00000e+00 0.00000e+00 3.69300e-24 -1.84992e-25 3.51522e-24 7.11232e-24 3.59218e-24 7.09272e-24 0.00000e+00 3.52081e-24 7.01517e-24 0.00000e+00 0.00000e+00 3.44199e-24 0.00000e+00 3.39869e-24 3.37718e-24 0.00000e+00 3.34303e-24 6.62693e-24 0.00000e+00 0.00000e+00 0.00000e+00 9.70087e-24 3.20287e-24 0.00000e+00 6.33892e-24 3.14824e-24 6.26226e-24 1.55712e-23 3.10308e-24 6.16583e-24 3.05597e-24 0.00000e+00 6.04557e-24 0.00000e+00 8.95868e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.15555e-20 2.32472e-20 2.66924e-20 2.84403e-20 2.57729e-20 1.61767e-20 1.67189e-20 1.63846e-20 1.71832e-20 1.65099e-20 1.21393e-20 9.63544e-21 1.08873e-20 7.70912e-21 6.56248e-21 4.92753e-21 5.15618e-21 4.45004e-21 4.32864e-21 5.40921e-21 3.72205e-21 3.55561e-21 3.33178e-21 2.85602e-21 2.83103e-21 3.15033e-21 3.05198e-21 2.56582e-21 2.00482e-21 2.10292e-21 2.12221e-21 1.60540e-21 2.26373e-21 1.94456e-21 1.36263e-21 1.54601e-21 1.26677e-21 1.15489e-21 1.09043e-21 1.19669e-21 9.78105e-22 8.32060e-22 9.09116e-22 7.05923e-22 9.47474e-22 7.28066e-22 7.06460e-22 8.89859e-22 5.48255e-22 5.33654e-22 6.08033e-22 3.00156e-22 3.53248e-22 4.73020e-22 5.95327e-22 5.63127e-22 4.46106e-22 2.63444e-22 4.03147e-22 4.14176e-22 2.51793e-22 8.89047e-23 8.67164e-23 2.07583e-22 3.16724e-22 1.37946e-22 2.28153e-22 2.56854e-22 2.45369e-22 1.95986e-22 2.77891e-22 1.85447e-22 2.44314e-22 2.12818e-22 4.22915e-23 1.81205e-22 7.00175e-23 9.22939e-23 3.65020e-23 -2.10880e-23 1.21104e-22 -7.15947e-24 2.14597e-23 5.89146e-23 -3.14647e-24 1.55183e-23 4.33273e-23 2.23760e-23 -1.02721e-23 2.94677e-23 8.19984e-24 -2.63070e-24 6.06782e-24 3.75135e-23 1.12079e-23 8.09904e-23 1.00539e-23 2.05522e-23 3.78221e-23 8.36252e-24 8.57151e-24 1.74246e-23 4.11308e-23 4.36810e-23 3.72338e-24 1.70364e-23 3.40981e-23 3.83266e-23 3.83583e-23 5.33818e-23 8.31819e-24 2.46311e-23 1.30300e-23 8.03069e-24 1.76744e-23 6.72462e-24 6.69149e-24 2.74690e-23 2.76850e-23 1.98033e-23 1.13248e-23 1.55185e-23 4.81235e-24 3.82552e-24 2.78340e-23 7.19982e-24 4.18562e-23 3.29964e-24 -5.67576e-26 7.21407e-24 4.22615e-24 1.89006e-23 -1.37478e-25 4.47930e-24 6.99427e-24 -6.76391e-25 1.05890e-23 1.75546e-24 7.53600e-24 -6.02256e-25 7.20143e-24 7.52111e-24 7.56882e-24 -5.87163e-25 2.92644e-24 0.00000e+00 0.00000e+00 7.35826e-24 -3.68595e-25 7.00404e-24 1.41712e-23 7.15737e-24 1.41322e-23 0.00000e+00 7.01517e-24 1.39776e-23 0.00000e+00 0.00000e+00 6.85812e-24 0.00000e+00 6.77186e-24 6.72900e-24 0.00000e+00 6.66096e-24 1.32041e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.93289e-23 6.38168e-24 0.00000e+00 1.26302e-23 6.27283e-24 1.24775e-23 3.10254e-23 6.18285e-24 1.22854e-23 6.08899e-24 0.00000e+00 1.20457e-23 0.00000e+00 1.78501e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.66972e-21 1.14062e-20 1.30966e-20 1.39542e-20 1.26454e-20 7.93710e-21 8.20309e-21 8.03911e-21 8.43090e-21 8.10058e-21 5.95611e-21 4.72762e-21 5.34186e-21 3.78247e-21 3.21988e-21 2.41769e-21 2.52988e-21 2.18341e-21 2.12384e-21 2.65403e-21 1.82622e-21 1.74456e-21 1.63474e-21 1.40130e-21 1.38904e-21 1.54570e-21 1.49745e-21 1.25891e-21 9.83665e-22 1.03180e-21 1.04126e-21 7.87686e-22 1.11070e-21 9.54099e-22 6.68573e-22 7.58547e-22 6.21539e-22 5.66646e-22 5.35020e-22 5.87157e-22 4.79906e-22 4.08249e-22 4.46057e-22 3.46361e-22 4.64877e-22 3.57225e-22 3.46624e-22 4.36609e-22 2.69001e-22 2.61837e-22 2.98331e-22 1.47271e-22 1.73321e-22 2.32087e-22 2.92096e-22 2.76297e-22 2.18881e-22 1.29258e-22 1.97804e-22 2.03215e-22 1.23542e-22 4.36210e-23 4.25473e-23 1.01850e-22 1.55400e-22 6.76829e-23 1.11943e-22 1.26025e-22 1.20390e-22 9.61604e-23 1.36347e-22 9.09895e-23 1.19872e-22 1.04419e-22 2.07503e-23 8.89082e-23 3.43540e-23 4.52839e-23 1.79097e-23 -1.03468e-23 5.94194e-23 -3.51279e-24 1.05292e-23 2.89064e-23 -1.54381e-24 7.61404e-24 2.12585e-23 1.09788e-23 -5.04001e-24 1.44583e-23 4.02325e-24 -1.29075e-24 2.97717e-24 1.84060e-23 5.49914e-24 3.97379e-23 4.93293e-24 1.00839e-23 1.85574e-23 4.10306e-24 4.20560e-24 8.54938e-24 2.01808e-23 2.14320e-23 1.82687e-24 8.35888e-24 1.67302e-23 1.88049e-23 1.88205e-23 2.61918e-23 4.08131e-24 1.20852e-23 6.39316e-24 3.94025e-24 8.67193e-24 3.29943e-24 3.28317e-24 1.34776e-23 1.35836e-23 9.71649e-24 5.55650e-24 7.61412e-24 2.36118e-24 1.87699e-24 1.36567e-23 3.53259e-24 2.05367e-23 1.61897e-24 -2.78481e-26 3.53958e-24 2.07356e-24 9.27355e-24 -6.74534e-26 2.19777e-24 3.43173e-24 -3.31870e-25 5.19548e-24 8.61315e-25 3.69753e-24 -2.95496e-25 3.53337e-24 3.69023e-24 3.71363e-24 -2.88091e-25 1.43586e-24 0.00000e+00 0.00000e+00 3.61032e-24 -1.80851e-25 3.43653e-24 6.95310e-24 3.51176e-24 6.93393e-24 0.00000e+00 3.44199e-24 6.85812e-24 0.00000e+00 0.00000e+00 3.36493e-24 0.00000e+00 3.32261e-24 3.30158e-24 0.00000e+00 3.26819e-24 6.47857e-24 0.00000e+00 0.00000e+00 0.00000e+00 9.48370e-24 3.13116e-24 0.00000e+00 6.19700e-24 3.07776e-24 6.12207e-24 1.52226e-23 3.03361e-24 6.02780e-24 2.98756e-24 0.00000e+00 5.91022e-24 0.00000e+00 8.75812e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.59841e-21 1.12627e-20 1.29319e-20 1.37787e-20 1.24864e-20 7.83727e-21 8.09992e-21 7.93800e-21 8.32486e-21 7.99869e-21 5.88120e-21 4.66816e-21 5.27467e-21 3.73490e-21 3.17938e-21 2.38728e-21 2.49806e-21 2.15595e-21 2.09713e-21 2.62065e-21 1.80325e-21 1.72261e-21 1.61418e-21 1.38368e-21 1.37157e-21 1.52626e-21 1.47862e-21 1.24308e-21 9.71293e-22 1.01882e-21 1.02816e-21 7.77779e-22 1.09673e-21 9.42099e-22 6.60164e-22 7.49007e-22 6.13722e-22 5.59519e-22 5.28291e-22 5.79772e-22 4.73870e-22 4.03114e-22 4.40447e-22 3.42004e-22 4.59030e-22 3.52732e-22 3.42264e-22 4.31117e-22 2.65617e-22 2.58543e-22 2.94578e-22 1.45419e-22 1.71141e-22 2.29168e-22 2.88423e-22 2.72822e-22 2.16128e-22 1.27633e-22 1.95316e-22 2.00659e-22 1.21988e-22 4.30724e-23 4.20122e-23 1.00569e-22 1.53446e-22 6.68316e-23 1.10535e-22 1.24440e-22 1.18876e-22 9.49509e-23 1.34632e-22 8.98450e-23 1.18365e-22 1.03106e-22 2.04893e-23 8.77900e-23 3.39219e-23 4.47143e-23 1.76844e-23 -1.02167e-23 5.86721e-23 -3.46860e-24 1.03967e-23 2.85428e-23 -1.52440e-24 7.51828e-24 2.09911e-23 1.08407e-23 -4.97662e-24 1.42765e-23 3.97264e-24 -1.27452e-24 2.93973e-24 1.81745e-23 5.42997e-24 3.92381e-23 4.87088e-24 9.95709e-24 1.83240e-23 4.05146e-24 4.15271e-24 8.44185e-24 1.99269e-23 2.11625e-23 1.80389e-24 8.25375e-24 1.65198e-23 1.85684e-23 1.85838e-23 2.58623e-23 4.02998e-24 1.19332e-23 6.31275e-24 3.89069e-24 8.56286e-24 3.25793e-24 3.24188e-24 1.33081e-23 1.34128e-23 9.59428e-24 5.48661e-24 7.51835e-24 2.33148e-24 1.85338e-24 1.34850e-23 3.48816e-24 2.02784e-23 1.59860e-24 -2.74978e-26 3.49506e-24 2.04748e-24 9.15691e-24 -6.66050e-26 2.17012e-24 3.38857e-24 -3.27696e-25 5.13013e-24 8.50482e-25 3.65102e-24 -2.91780e-25 3.48893e-24 3.64381e-24 3.66692e-24 -2.84468e-25 1.41780e-24 0.00000e+00 0.00000e+00 3.56492e-24 -1.78576e-25 3.39330e-24 6.86564e-24 3.46759e-24 6.84672e-24 0.00000e+00 3.39869e-24 6.77186e-24 0.00000e+00 0.00000e+00 3.32261e-24 0.00000e+00 3.28082e-24 3.26005e-24 0.00000e+00 3.22709e-24 6.39709e-24 0.00000e+00 0.00000e+00 0.00000e+00 9.36442e-24 3.09178e-24 0.00000e+00 6.11906e-24 3.03905e-24 6.04507e-24 1.50311e-23 2.99545e-24 5.95198e-24 2.94998e-24 0.00000e+00 5.83589e-24 0.00000e+00 8.64796e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.56297e-21 1.11914e-20 1.28500e-20 1.36915e-20 1.24074e-20 7.78766e-21 8.04865e-21 7.88776e-21 8.27217e-21 7.94806e-21 5.84398e-21 4.63861e-21 5.24129e-21 3.71126e-21 3.15926e-21 2.37217e-21 2.48225e-21 2.14230e-21 2.08386e-21 2.60406e-21 1.79184e-21 1.71171e-21 1.60396e-21 1.37492e-21 1.36289e-21 1.51660e-21 1.46926e-21 1.23521e-21 9.65145e-22 1.01237e-21 1.02166e-21 7.72856e-22 1.08979e-21 9.36136e-22 6.55985e-22 7.44266e-22 6.09838e-22 5.55978e-22 5.24947e-22 5.76103e-22 4.70871e-22 4.00563e-22 4.37659e-22 3.39840e-22 4.56125e-22 3.50499e-22 3.40098e-22 4.28389e-22 2.63936e-22 2.56907e-22 2.92714e-22 1.44499e-22 1.70058e-22 2.27717e-22 2.86597e-22 2.71096e-22 2.14760e-22 1.26825e-22 1.94080e-22 1.99389e-22 1.21216e-22 4.27998e-23 4.17463e-23 9.99329e-23 1.52474e-22 6.64087e-23 1.09836e-22 1.23653e-22 1.18124e-22 9.43500e-23 1.33780e-22 8.92764e-23 1.17616e-22 1.02453e-22 2.03596e-23 8.72343e-23 3.37072e-23 4.44313e-23 1.75725e-23 -1.01520e-23 5.83007e-23 -3.44665e-24 1.03309e-23 2.83622e-23 -1.51475e-24 7.47069e-24 2.08583e-23 1.07721e-23 -4.94512e-24 1.41861e-23 3.94750e-24 -1.26645e-24 2.92112e-24 1.80594e-23 5.39560e-24 3.89897e-23 4.84006e-24 9.89407e-24 1.82080e-23 4.02581e-24 4.12642e-24 8.38842e-24 1.98008e-23 2.10285e-23 1.79248e-24 8.20151e-24 1.64152e-23 1.84509e-23 1.84661e-23 2.56986e-23 4.00447e-24 1.18577e-23 6.27280e-24 3.86607e-24 8.50866e-24 3.23731e-24 3.22136e-24 1.32239e-23 1.33279e-23 9.53356e-24 5.45188e-24 7.47076e-24 2.31672e-24 1.84165e-24 1.33996e-23 3.46608e-24 2.01501e-23 1.58848e-24 -2.73238e-26 3.47294e-24 2.03452e-24 9.09895e-24 -6.61834e-26 2.15639e-24 3.36712e-24 -3.25622e-25 5.09766e-24 8.45099e-25 3.62792e-24 -2.89933e-25 3.46685e-24 3.62075e-24 3.64372e-24 -2.82667e-25 1.40882e-24 0.00000e+00 0.00000e+00 3.54235e-24 -1.77446e-25 3.37183e-24 6.82219e-24 3.44564e-24 6.80338e-24 0.00000e+00 3.37718e-24 6.72900e-24 0.00000e+00 0.00000e+00 3.30158e-24 0.00000e+00 3.26005e-24 3.23942e-24 0.00000e+00 3.20666e-24 6.35660e-24 0.00000e+00 0.00000e+00 0.00000e+00 9.30515e-24 3.07221e-24 0.00000e+00 6.08033e-24 3.01981e-24 6.00681e-24 1.49360e-23 2.97649e-24 5.91431e-24 2.93131e-24 0.00000e+00 5.79895e-24 0.00000e+00 8.59323e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.50672e-21 1.10783e-20 1.27201e-20 1.35530e-20 1.22819e-20 7.70892e-21 7.96727e-21 7.80800e-21 8.18853e-21 7.86770e-21 5.78489e-21 4.59171e-21 5.18829e-21 3.67373e-21 3.12731e-21 2.34818e-21 2.45715e-21 2.12064e-21 2.06279e-21 2.57773e-21 1.77372e-21 1.69440e-21 1.58774e-21 1.36102e-21 1.34911e-21 1.50127e-21 1.45440e-21 1.22272e-21 9.55386e-22 1.00214e-21 1.01133e-21 7.65042e-22 1.07877e-21 9.26670e-22 6.49352e-22 7.36741e-22 6.03671e-22 5.50356e-22 5.19639e-22 5.70277e-22 4.66110e-22 3.96513e-22 4.33233e-22 3.36403e-22 4.51513e-22 3.46955e-22 3.36659e-22 4.24057e-22 2.61267e-22 2.54309e-22 2.89754e-22 1.43038e-22 1.68338e-22 2.25415e-22 2.83699e-22 2.68354e-22 2.12589e-22 1.25542e-22 1.92117e-22 1.97373e-22 1.19990e-22 4.23670e-23 4.13242e-23 9.89224e-23 1.50933e-22 6.57372e-23 1.08725e-22 1.22402e-22 1.16929e-22 9.33959e-23 1.32427e-22 8.83737e-23 1.16426e-22 1.01417e-22 2.01538e-23 8.63523e-23 3.33664e-23 4.39821e-23 1.73948e-23 -1.00494e-23 5.77112e-23 -3.41180e-24 1.02265e-23 2.80754e-23 -1.49943e-24 7.39515e-24 2.06474e-23 1.06631e-23 -4.89512e-24 1.40427e-23 3.90759e-24 -1.25364e-24 2.89158e-24 1.78768e-23 5.34105e-24 3.85955e-23 4.79112e-24 9.79403e-24 1.80239e-23 3.98511e-24 4.08470e-24 8.30360e-24 1.96006e-23 2.08159e-23 1.77435e-24 8.11858e-24 1.62492e-23 1.82643e-23 1.82794e-23 2.54388e-23 3.96398e-24 1.17378e-23 6.20937e-24 3.82698e-24 8.42263e-24 3.20457e-24 3.18879e-24 1.30902e-23 1.31931e-23 9.43716e-24 5.39676e-24 7.39522e-24 2.29330e-24 1.82303e-24 1.32641e-23 3.43103e-24 1.99463e-23 1.57242e-24 -2.70475e-26 3.43782e-24 2.01395e-24 9.00695e-24 -6.55142e-26 2.13458e-24 3.33308e-24 -3.22330e-25 5.04612e-24 8.36554e-25 3.59123e-24 -2.87001e-25 3.43180e-24 3.58414e-24 3.60687e-24 -2.79809e-25 1.39458e-24 0.00000e+00 0.00000e+00 3.50653e-24 -1.75652e-25 3.33773e-24 6.75321e-24 3.41080e-24 6.73459e-24 0.00000e+00 3.34303e-24 6.66096e-24 0.00000e+00 0.00000e+00 3.26819e-24 0.00000e+00 3.22709e-24 3.20666e-24 0.00000e+00 3.17424e-24 6.29233e-24 0.00000e+00 0.00000e+00 0.00000e+00 9.21106e-24 3.04115e-24 0.00000e+00 6.01885e-24 2.98928e-24 5.94607e-24 1.47850e-23 2.94640e-24 5.85451e-24 2.90167e-24 0.00000e+00 5.74031e-24 0.00000e+00 8.50634e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.09160e-20 2.19606e-20 2.52151e-20 2.68663e-20 2.43465e-20 1.52815e-20 1.57936e-20 1.54779e-20 1.62322e-20 1.55962e-20 1.14674e-20 9.10220e-21 1.02848e-20 7.28248e-21 6.19930e-21 4.65483e-21 4.87083e-21 4.20377e-21 4.08909e-21 5.10986e-21 3.51607e-21 3.35883e-21 3.14739e-21 2.69796e-21 2.67435e-21 2.97598e-21 2.88308e-21 2.42382e-21 1.89387e-21 1.98654e-21 2.00476e-21 1.51655e-21 2.13845e-21 1.83695e-21 1.28722e-21 1.46045e-21 1.19666e-21 1.09098e-21 1.03009e-21 1.13047e-21 9.23974e-22 7.86012e-22 8.58803e-22 6.66856e-22 8.95039e-22 6.87774e-22 6.67363e-22 8.40613e-22 5.17913e-22 5.04120e-22 5.74383e-22 2.83545e-22 3.33699e-22 4.46842e-22 5.62380e-22 5.31962e-22 4.21417e-22 2.48864e-22 3.80836e-22 3.91254e-22 2.37858e-22 8.39846e-23 8.19174e-23 1.96095e-22 2.99196e-22 1.30312e-22 2.15527e-22 2.42639e-22 2.31790e-22 1.85140e-22 2.62512e-22 1.75184e-22 2.30793e-22 2.01040e-22 3.99510e-23 1.71177e-22 6.61426e-23 8.71861e-23 3.44819e-23 -1.99209e-23 1.14402e-22 -6.76325e-24 2.02720e-23 5.56541e-23 -2.97234e-24 1.46595e-23 4.09295e-23 2.11377e-23 -9.70364e-24 2.78369e-23 7.74605e-24 -2.48511e-24 5.73202e-24 3.54374e-23 1.05876e-23 7.65082e-23 9.49748e-24 1.94148e-23 3.57289e-23 7.89972e-24 8.09714e-24 1.64603e-23 3.88545e-23 4.12636e-23 3.51732e-24 1.60935e-23 3.22110e-23 3.62055e-23 3.62355e-23 5.04276e-23 7.85785e-24 2.32679e-23 1.23089e-23 7.58626e-24 1.66963e-23 6.35246e-24 6.32117e-24 2.59488e-23 2.61529e-23 1.87074e-23 1.06980e-23 1.46596e-23 4.54603e-24 3.61381e-24 2.62936e-23 6.80137e-24 3.95398e-23 3.11703e-24 -5.36165e-26 6.81483e-24 3.99227e-24 1.78546e-23 -1.29870e-25 4.23141e-24 6.60719e-24 -6.38958e-25 1.00030e-23 1.65831e-24 7.11894e-24 -5.68926e-25 6.80289e-24 7.10488e-24 7.14994e-24 -5.54669e-25 2.76449e-24 0.00000e+00 0.00000e+00 6.95104e-24 -3.48196e-25 6.61643e-24 1.33870e-23 6.76127e-24 1.33501e-23 0.00000e+00 6.62693e-24 1.32041e-23 0.00000e+00 0.00000e+00 6.47857e-24 0.00000e+00 6.39709e-24 6.35660e-24 0.00000e+00 6.29233e-24 1.24733e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.82592e-23 6.02850e-24 0.00000e+00 1.19312e-23 5.92568e-24 1.17870e-23 2.93084e-23 5.84068e-24 1.16055e-23 5.75202e-24 0.00000e+00 1.13791e-23 0.00000e+00 1.68622e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.59795e-20 3.21472e-20 3.69113e-20 3.93284e-20 3.56398e-20 2.23699e-20 2.31196e-20 2.26574e-20 2.37616e-20 2.28306e-20 1.67867e-20 1.33243e-20 1.50555e-20 1.06605e-20 9.07488e-21 6.81400e-21 7.13019e-21 6.15371e-21 5.98583e-21 7.48009e-21 5.14702e-21 4.91685e-21 4.60733e-21 3.94943e-21 3.91486e-21 4.35640e-21 4.22041e-21 3.54812e-21 2.77236e-21 2.90801e-21 2.93468e-21 2.22001e-21 3.13039e-21 2.68903e-21 1.88430e-21 2.13789e-21 1.75174e-21 1.59703e-21 1.50790e-21 1.65484e-21 1.35257e-21 1.15061e-21 1.25716e-21 9.76181e-22 1.31021e-21 1.00680e-21 9.76923e-22 1.23054e-21 7.58150e-22 7.37959e-22 8.40813e-22 4.15069e-22 4.88487e-22 6.54112e-22 8.23243e-22 7.78715e-22 6.16894e-22 3.64301e-22 5.57489e-22 5.72740e-22 3.48190e-22 1.22941e-22 1.19915e-22 2.87055e-22 4.37979e-22 1.90757e-22 3.15500e-22 3.55189e-22 3.39307e-22 2.71018e-22 3.84280e-22 2.56444e-22 3.37848e-22 2.94294e-22 5.84825e-23 2.50579e-22 9.68232e-23 1.27628e-22 5.04765e-23 -2.91614e-23 1.67467e-22 -9.90042e-24 2.96753e-23 8.14696e-23 -4.35107e-24 2.14594e-23 5.99149e-23 3.09425e-23 -1.42047e-23 4.07492e-23 1.13391e-23 -3.63784e-24 8.39085e-24 5.18753e-23 1.54987e-23 1.11997e-22 1.39029e-23 2.84205e-23 5.23020e-23 1.15641e-23 1.18531e-23 2.40955e-23 5.68774e-23 6.04039e-23 5.14885e-24 2.35586e-23 4.71523e-23 5.29997e-23 5.30435e-23 7.38187e-23 1.15028e-23 3.40609e-23 1.80184e-23 1.11052e-23 2.44409e-23 9.29909e-24 9.25327e-24 3.79852e-23 3.82841e-23 2.73849e-23 1.56604e-23 2.14596e-23 6.65473e-24 5.29009e-24 3.84900e-23 9.95622e-24 5.78805e-23 4.56288e-24 -7.84868e-26 9.97592e-24 5.84410e-24 2.61365e-23 -1.90110e-25 6.19417e-24 9.67198e-24 -9.35342e-25 1.46429e-23 2.42753e-24 1.04211e-23 -8.32826e-25 9.95844e-24 1.04005e-23 1.04665e-23 -8.11955e-25 4.04681e-24 0.00000e+00 0.00000e+00 1.01753e-23 -5.09709e-25 9.68549e-24 1.95966e-23 9.89752e-24 1.95426e-23 0.00000e+00 9.70087e-24 1.93289e-23 0.00000e+00 0.00000e+00 9.48370e-24 0.00000e+00 9.36442e-24 9.30515e-24 0.00000e+00 9.21106e-24 1.82592e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.67288e-23 8.82486e-24 0.00000e+00 1.74656e-23 8.67434e-24 1.72544e-23 4.29032e-23 8.54991e-24 1.69887e-23 8.42012e-24 0.00000e+00 1.66573e-23 0.00000e+00 2.46838e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.27584e-21 1.06138e-20 1.21868e-20 1.29848e-20 1.17669e-20 7.38570e-21 7.63322e-21 7.48063e-21 7.84520e-21 7.53782e-21 5.54234e-21 4.39919e-21 4.97076e-21 3.51970e-21 2.99619e-21 2.24973e-21 2.35412e-21 2.03173e-21 1.97630e-21 2.46965e-21 1.69935e-21 1.62336e-21 1.52117e-21 1.30395e-21 1.29254e-21 1.43832e-21 1.39342e-21 1.17146e-21 9.15329e-22 9.60118e-22 9.68922e-22 7.32965e-22 1.03354e-21 8.87817e-22 6.22126e-22 7.05851e-22 5.78361e-22 5.27281e-22 4.97852e-22 5.46367e-22 4.46567e-22 3.79888e-22 4.15069e-22 3.22299e-22 4.32582e-22 3.32408e-22 3.22544e-22 4.06277e-22 2.50313e-22 2.43647e-22 2.77605e-22 1.37040e-22 1.61280e-22 2.15964e-22 2.71804e-22 2.57103e-22 2.03675e-22 1.20279e-22 1.84062e-22 1.89097e-22 1.14959e-22 4.05906e-23 3.95915e-23 9.47748e-23 1.44604e-22 6.29809e-23 1.04166e-22 1.17270e-22 1.12027e-22 8.94800e-23 1.26875e-22 8.46684e-23 1.11545e-22 9.71649e-23 1.93088e-23 8.27317e-23 3.19674e-23 4.21380e-23 1.66655e-23 -9.62800e-24 5.52915e-23 -3.26875e-24 9.79769e-24 2.68982e-23 -1.43656e-24 7.08509e-24 1.97817e-23 1.02161e-23 -4.68987e-24 1.34539e-23 3.74375e-24 -1.20108e-24 2.77035e-24 1.71273e-23 5.11711e-24 3.69772e-23 4.59023e-24 9.38339e-24 1.72682e-23 3.81802e-24 3.91344e-24 7.95545e-24 1.87788e-23 1.99431e-23 1.69996e-24 7.77818e-24 1.55679e-23 1.74985e-23 1.75130e-23 2.43722e-23 3.79778e-24 1.12456e-23 5.94902e-24 3.66652e-24 8.06949e-24 3.07021e-24 3.05509e-24 1.25413e-23 1.26400e-23 9.04148e-24 5.17048e-24 7.08516e-24 2.19714e-24 1.74659e-24 1.27080e-23 3.28717e-24 1.91100e-23 1.50649e-24 -2.59134e-26 3.29368e-24 1.92951e-24 8.62931e-24 -6.27673e-26 2.04509e-24 3.19333e-24 -3.08815e-25 4.83454e-24 8.01479e-25 3.44066e-24 -2.74968e-25 3.28791e-24 3.43386e-24 3.45564e-24 -2.68077e-25 1.33611e-24 0.00000e+00 0.00000e+00 3.35951e-24 -1.68287e-25 3.19779e-24 6.47006e-24 3.26779e-24 6.45222e-24 0.00000e+00 3.20287e-24 6.38168e-24 0.00000e+00 0.00000e+00 3.13116e-24 0.00000e+00 3.09178e-24 3.07221e-24 0.00000e+00 3.04115e-24 6.02850e-24 0.00000e+00 0.00000e+00 0.00000e+00 8.82486e-24 2.91364e-24 0.00000e+00 5.76649e-24 2.86394e-24 5.69676e-24 1.41651e-23 2.82286e-24 5.60904e-24 2.78001e-24 0.00000e+00 5.49963e-24 0.00000e+00 8.14968e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.04416e-20 2.10062e-20 2.41193e-20 2.56987e-20 2.32884e-20 1.46173e-20 1.51072e-20 1.48052e-20 1.55267e-20 1.49184e-20 1.09691e-20 8.70660e-21 9.83781e-21 6.96597e-21 5.92987e-21 4.45252e-21 4.65913e-21 4.02107e-21 3.91137e-21 4.88777e-21 3.36325e-21 3.21285e-21 3.01060e-21 2.58070e-21 2.55812e-21 2.84664e-21 2.75777e-21 2.31847e-21 1.81156e-21 1.90021e-21 1.91763e-21 1.45064e-21 2.04551e-21 1.75711e-21 1.23127e-21 1.39698e-21 1.14466e-21 1.04356e-21 9.85317e-22 1.08134e-21 8.83817e-22 7.51850e-22 8.21478e-22 6.37873e-22 8.56139e-22 6.57882e-22 6.38358e-22 8.04078e-22 4.95404e-22 4.82210e-22 5.49419e-22 2.71222e-22 3.19196e-22 4.27422e-22 5.37938e-22 5.08842e-22 4.03102e-22 2.38048e-22 3.64285e-22 3.74250e-22 2.27520e-22 8.03345e-23 7.83571e-23 1.87572e-22 2.86192e-22 1.24648e-22 2.06160e-22 2.32094e-22 2.21716e-22 1.77093e-22 2.51103e-22 1.67570e-22 2.20762e-22 1.92303e-22 3.82147e-23 1.63737e-22 6.32679e-23 8.33969e-23 3.29832e-23 -1.90551e-23 1.09430e-22 -6.46931e-24 1.93910e-23 5.32353e-23 -2.84316e-24 1.40224e-23 3.91507e-23 2.02190e-23 -9.28191e-24 2.66271e-23 7.40939e-24 -2.37710e-24 5.48290e-24 3.38973e-23 1.01275e-23 7.31831e-23 9.08471e-24 1.85710e-23 3.41761e-23 7.55639e-24 7.74523e-24 1.57449e-23 3.71658e-23 3.94702e-23 3.36445e-24 1.53941e-23 3.08111e-23 3.46320e-23 3.46606e-23 4.82359e-23 7.51633e-24 2.22567e-23 1.17739e-23 7.25655e-24 1.59706e-23 6.07637e-24 6.04644e-24 2.48210e-23 2.50162e-23 1.78943e-23 1.02331e-23 1.40225e-23 4.34845e-24 3.45675e-24 2.51508e-23 6.50577e-24 3.78213e-23 2.98156e-24 -5.12863e-26 6.51864e-24 3.81876e-24 1.70786e-23 -1.24225e-25 4.04751e-24 6.32003e-24 -6.11188e-25 9.56822e-24 1.58624e-24 6.80954e-24 -5.44200e-25 6.50722e-24 6.79609e-24 6.83920e-24 -5.30562e-25 2.64434e-24 0.00000e+00 0.00000e+00 6.64894e-24 -3.33063e-25 6.32886e-24 1.28051e-23 6.46741e-24 1.27698e-23 0.00000e+00 6.33892e-24 1.26302e-23 0.00000e+00 0.00000e+00 6.19700e-24 0.00000e+00 6.11906e-24 6.08033e-24 0.00000e+00 6.01885e-24 1.19312e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.74656e-23 5.76649e-24 0.00000e+00 1.14127e-23 5.66814e-24 1.12747e-23 2.80346e-23 5.58683e-24 1.11011e-23 5.50202e-24 0.00000e+00 1.08845e-23 0.00000e+00 1.61293e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.18585e-21 1.04328e-20 1.19789e-20 1.27633e-20 1.15662e-20 7.25973e-21 7.50302e-21 7.35304e-21 7.71139e-21 7.40925e-21 5.44781e-21 4.32416e-21 4.88597e-21 3.45967e-21 2.94508e-21 2.21136e-21 2.31397e-21 1.99707e-21 1.94259e-21 2.42753e-21 1.67037e-21 1.59567e-21 1.49522e-21 1.28171e-21 1.27050e-21 1.41379e-21 1.36965e-21 1.15148e-21 8.99717e-22 9.43742e-22 9.52396e-22 7.20463e-22 1.01591e-21 8.72674e-22 6.11515e-22 6.93811e-22 5.68496e-22 5.18288e-22 4.89360e-22 5.37048e-22 4.38950e-22 3.73408e-22 4.07989e-22 3.16801e-22 4.25204e-22 3.26739e-22 3.17042e-22 3.99347e-22 2.46044e-22 2.39491e-22 2.72870e-22 1.34703e-22 1.58529e-22 2.12280e-22 2.67168e-22 2.52718e-22 2.00201e-22 1.18227e-22 1.80923e-22 1.85872e-22 1.12999e-22 3.98983e-23 3.89163e-23 9.31583e-23 1.42138e-22 6.19067e-23 1.02390e-22 1.15270e-22 1.10116e-22 8.79538e-23 1.24711e-22 8.32242e-23 1.09642e-22 9.55076e-23 1.89794e-23 8.13206e-23 3.14222e-23 4.14193e-23 1.63812e-23 -9.46378e-24 5.43484e-23 -3.21300e-24 9.63058e-24 2.64394e-23 -1.41206e-24 6.96424e-24 1.94443e-23 1.00418e-23 -4.60988e-24 1.32244e-23 3.67989e-24 -1.18059e-24 2.72309e-24 1.68352e-23 5.02983e-24 3.63465e-23 4.51194e-24 9.22334e-24 1.69736e-23 3.75290e-24 3.84669e-24 7.81975e-24 1.84585e-23 1.96030e-23 1.67096e-24 7.64552e-24 1.53024e-23 1.72001e-23 1.72143e-23 2.39565e-23 3.73300e-24 1.10538e-23 5.84755e-24 3.60398e-24 7.93185e-24 3.01785e-24 3.00298e-24 1.23274e-23 1.24244e-23 8.88727e-24 5.08229e-24 6.96431e-24 2.15967e-24 1.71680e-24 1.24912e-23 3.23111e-24 1.87841e-23 1.48080e-24 -2.54714e-26 3.23750e-24 1.89660e-24 8.48212e-24 -6.16968e-26 2.01020e-24 3.13886e-24 -3.03548e-25 4.75208e-24 7.87809e-25 3.38197e-24 -2.70278e-25 3.23183e-24 3.37530e-24 3.39670e-24 -2.63505e-25 1.31332e-24 0.00000e+00 0.00000e+00 3.30221e-24 -1.65416e-25 3.14325e-24 6.35970e-24 3.21206e-24 6.34217e-24 0.00000e+00 3.14824e-24 6.27283e-24 0.00000e+00 0.00000e+00 3.07776e-24 0.00000e+00 3.03905e-24 3.01981e-24 0.00000e+00 2.98928e-24 5.92568e-24 0.00000e+00 0.00000e+00 0.00000e+00 8.67434e-24 2.86394e-24 0.00000e+00 5.66814e-24 2.81509e-24 5.59960e-24 1.39235e-23 2.77471e-24 5.51337e-24 2.73259e-24 0.00000e+00 5.40583e-24 0.00000e+00 8.01068e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.03153e-20 2.07521e-20 2.38276e-20 2.53879e-20 2.30068e-20 1.44406e-20 1.49245e-20 1.46262e-20 1.53390e-20 1.47380e-20 1.08364e-20 8.60132e-21 9.71885e-21 6.88173e-21 5.85816e-21 4.39868e-21 4.60279e-21 3.97244e-21 3.86407e-21 4.82867e-21 3.32258e-21 3.17400e-21 2.97420e-21 2.54950e-21 2.52718e-21 2.81222e-21 2.72442e-21 2.29044e-21 1.78966e-21 1.87723e-21 1.89444e-21 1.43310e-21 2.02078e-21 1.73586e-21 1.21638e-21 1.38008e-21 1.13081e-21 1.03094e-21 9.73402e-22 1.06826e-21 8.73129e-22 7.42759e-22 8.11545e-22 6.30160e-22 8.45786e-22 6.49926e-22 6.30639e-22 7.94355e-22 4.89413e-22 4.76379e-22 5.42775e-22 2.67942e-22 3.15336e-22 4.22253e-22 5.31433e-22 5.02689e-22 3.98227e-22 2.35169e-22 3.59879e-22 3.69724e-22 2.24769e-22 7.93630e-23 7.74096e-23 1.85304e-22 2.82731e-22 1.23141e-22 2.03667e-22 2.29287e-22 2.19035e-22 1.74952e-22 2.48066e-22 1.65544e-22 2.18093e-22 1.89977e-22 3.77526e-23 1.61757e-22 6.25028e-23 8.23884e-23 3.25844e-23 -1.88247e-23 1.08106e-22 -6.39108e-24 1.91565e-23 5.25915e-23 -2.80877e-24 1.38528e-23 3.86772e-23 1.99745e-23 -9.16966e-24 2.63051e-23 7.31979e-24 -2.34836e-24 5.41659e-24 3.34874e-23 1.00050e-23 7.22981e-23 8.97485e-24 1.83464e-23 3.37628e-23 7.46501e-24 7.65157e-24 1.55545e-23 3.67164e-23 3.89929e-23 3.32377e-24 1.52079e-23 3.04385e-23 3.42132e-23 3.42415e-23 4.76526e-23 7.42544e-24 2.19875e-23 1.16316e-23 7.16879e-24 1.57775e-23 6.00289e-24 5.97332e-24 2.45208e-23 2.47137e-23 1.76779e-23 1.01094e-23 1.38529e-23 4.29586e-24 3.41495e-24 2.48467e-23 6.42710e-24 3.73640e-23 2.94551e-24 -5.06661e-26 6.43982e-24 3.77258e-24 1.68721e-23 -1.22723e-25 3.99856e-24 6.24361e-24 -6.03797e-25 9.45252e-24 1.56706e-24 6.72719e-24 -5.37619e-25 6.42853e-24 6.71391e-24 6.75649e-24 -5.24146e-25 2.61236e-24 0.00000e+00 0.00000e+00 6.56853e-24 -3.29035e-25 6.25233e-24 1.26503e-23 6.38921e-24 1.26154e-23 0.00000e+00 6.26226e-24 1.24775e-23 0.00000e+00 0.00000e+00 6.12207e-24 0.00000e+00 6.04507e-24 6.00681e-24 0.00000e+00 5.94607e-24 1.17870e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.72544e-23 5.69676e-24 0.00000e+00 1.12747e-23 5.59960e-24 1.11383e-23 2.76956e-23 5.51927e-24 1.09668e-23 5.43549e-24 0.00000e+00 1.07529e-23 0.00000e+00 1.59343e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.56492e-20 5.16004e-20 5.92475e-20 6.31273e-20 5.72066e-20 3.59066e-20 3.71099e-20 3.63681e-20 3.81405e-20 3.66461e-20 2.69448e-20 2.13873e-20 2.41660e-20 1.71115e-20 1.45664e-20 1.09374e-20 1.14449e-20 9.87751e-21 9.60805e-21 1.20065e-20 8.26164e-21 7.89219e-21 7.39537e-21 6.33935e-21 6.28387e-21 6.99260e-21 6.77431e-21 5.69520e-21 4.45000e-21 4.66774e-21 4.71055e-21 3.56341e-21 5.02468e-21 4.31624e-21 3.02455e-21 3.43159e-21 2.81178e-21 2.56345e-21 2.42037e-21 2.65624e-21 2.17104e-21 1.84688e-21 2.01791e-21 1.56690e-21 2.10306e-21 1.61605e-21 1.56809e-21 1.97517e-21 1.21693e-21 1.18452e-21 1.34962e-21 6.66240e-22 7.84086e-22 1.04994e-21 1.32141e-21 1.24994e-21 9.90196e-22 5.84751e-22 8.94844e-22 9.19323e-22 5.58890e-22 1.97337e-22 1.92480e-22 4.60761e-22 7.03014e-22 3.06190e-22 5.06419e-22 5.70125e-22 5.44633e-22 4.35019e-22 6.16820e-22 4.11627e-22 5.42290e-22 4.72380e-22 9.38721e-23 4.02211e-22 1.55414e-22 2.04860e-22 8.10214e-23 -4.68078e-23 2.68807e-22 -1.58915e-23 4.76328e-23 1.30769e-22 -6.98404e-24 3.44451e-23 9.61713e-23 4.96668e-23 -2.28005e-23 6.54078e-23 1.82007e-23 -5.83921e-24 1.34684e-23 8.32667e-23 2.48775e-23 1.79770e-22 2.23160e-23 4.56186e-23 8.39516e-23 1.85618e-23 1.90257e-23 3.86765e-23 9.12957e-23 9.69563e-23 8.26458e-24 3.78147e-23 7.56856e-23 8.50715e-23 8.51418e-23 1.18489e-22 1.84634e-23 5.46722e-23 2.89220e-23 1.78253e-23 3.92309e-23 1.49263e-23 1.48527e-23 6.09713e-23 6.14509e-23 4.39564e-23 2.51370e-23 3.44455e-23 1.06817e-23 8.49130e-24 6.17816e-23 1.59810e-23 9.29059e-23 7.32403e-24 -1.25982e-25 1.60127e-23 9.38056e-24 4.19526e-23 -3.05152e-25 9.94246e-24 1.55248e-23 -1.50135e-24 2.35038e-23 3.89650e-24 1.67272e-23 -1.33679e-24 1.59846e-23 1.66942e-23 1.68001e-23 -1.30329e-24 6.49566e-24 0.00000e+00 0.00000e+00 1.63327e-23 -8.18149e-25 1.55465e-23 3.14551e-23 1.58868e-23 3.13684e-23 0.00000e+00 1.55712e-23 3.10254e-23 0.00000e+00 0.00000e+00 1.52226e-23 0.00000e+00 1.50311e-23 1.49360e-23 0.00000e+00 1.47850e-23 2.93084e-23 0.00000e+00 0.00000e+00 0.00000e+00 4.29032e-23 1.41651e-23 0.00000e+00 2.80346e-23 1.39235e-23 2.76956e-23 6.88653e-23 1.37237e-23 2.72691e-23 1.35154e-23 0.00000e+00 2.67372e-23 0.00000e+00 3.96208e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.11146e-21 1.02831e-20 1.18071e-20 1.25802e-20 1.14003e-20 7.15559e-21 7.39539e-21 7.24756e-21 7.60077e-21 7.30297e-21 5.36966e-21 4.26213e-21 4.81589e-21 3.41004e-21 2.90284e-21 2.17964e-21 2.28078e-21 1.96842e-21 1.91472e-21 2.39270e-21 1.64641e-21 1.57278e-21 1.47378e-21 1.26333e-21 1.25227e-21 1.39351e-21 1.35001e-21 1.13496e-21 8.86811e-22 9.30204e-22 9.38734e-22 7.10129e-22 1.00134e-21 8.60156e-22 6.02743e-22 6.83859e-22 5.60341e-22 5.10853e-22 4.82340e-22 5.29344e-22 4.32653e-22 3.68052e-22 4.02137e-22 3.12257e-22 4.19104e-22 3.22052e-22 3.12494e-22 3.93619e-22 2.42514e-22 2.36055e-22 2.68956e-22 1.32771e-22 1.56255e-22 2.09235e-22 2.63336e-22 2.49092e-22 1.97330e-22 1.16531e-22 1.78328e-22 1.83206e-22 1.11378e-22 3.93260e-23 3.83580e-23 9.18220e-23 1.40099e-22 6.10187e-23 1.00921e-22 1.13616e-22 1.08536e-22 8.66922e-23 1.22922e-22 8.20304e-23 1.08069e-22 9.41376e-23 1.87072e-23 8.01541e-23 3.09714e-23 4.08251e-23 1.61462e-23 -9.32803e-24 5.35688e-23 -3.16691e-24 9.49243e-24 2.60602e-23 -1.39180e-24 6.86434e-24 1.91654e-23 9.89777e-24 -4.54375e-24 1.30347e-23 3.62711e-24 -1.16366e-24 2.68403e-24 1.65937e-23 4.95768e-24 3.58252e-23 4.44722e-24 9.09103e-24 1.67302e-23 3.69906e-24 3.79151e-24 7.70758e-24 1.81937e-23 1.93218e-23 1.64699e-24 7.53584e-24 1.50829e-23 1.69533e-23 1.69674e-23 2.36128e-23 3.67946e-24 1.08953e-23 5.76367e-24 3.55228e-24 7.81807e-24 2.97456e-24 2.95990e-24 1.21506e-23 1.22462e-23 8.75978e-24 5.00939e-24 6.86441e-24 2.12869e-24 1.69217e-24 1.23120e-23 3.18476e-24 1.85146e-23 1.45956e-24 -2.51061e-26 3.19106e-24 1.86939e-24 8.36045e-24 -6.08117e-26 1.98137e-24 3.09383e-24 -2.99194e-25 4.68392e-24 7.76508e-25 3.33346e-24 -2.66401e-25 3.18547e-24 3.32688e-24 3.34798e-24 -2.59725e-25 1.29448e-24 0.00000e+00 0.00000e+00 3.25484e-24 -1.63044e-25 3.09816e-24 6.26848e-24 3.16598e-24 6.25120e-24 0.00000e+00 3.10308e-24 6.18285e-24 0.00000e+00 0.00000e+00 3.03361e-24 0.00000e+00 2.99545e-24 2.97649e-24 0.00000e+00 2.94640e-24 5.84068e-24 0.00000e+00 0.00000e+00 0.00000e+00 8.54991e-24 2.82286e-24 0.00000e+00 5.58683e-24 2.77471e-24 5.51927e-24 1.37237e-23 2.73491e-24 5.43428e-24 2.69340e-24 0.00000e+00 5.32829e-24 0.00000e+00 7.89577e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.01565e-20 2.04326e-20 2.34607e-20 2.49970e-20 2.26525e-20 1.42182e-20 1.46947e-20 1.44009e-20 1.51028e-20 1.45110e-20 1.06695e-20 8.46887e-21 9.56919e-21 6.77576e-21 5.76796e-21 4.33095e-21 4.53192e-21 3.91127e-21 3.80457e-21 4.75431e-21 3.27142e-21 3.12513e-21 2.92840e-21 2.51024e-21 2.48827e-21 2.76891e-21 2.68247e-21 2.25517e-21 1.76210e-21 1.84832e-21 1.86527e-21 1.41103e-21 1.98966e-21 1.70913e-21 1.19765e-21 1.35883e-21 1.11340e-21 1.01507e-21 9.58413e-22 1.05181e-21 8.59684e-22 7.31321e-22 7.99048e-22 6.20456e-22 8.32762e-22 6.39918e-22 6.20928e-22 7.82123e-22 4.81877e-22 4.69043e-22 5.34417e-22 2.63816e-22 3.10480e-22 4.15751e-22 5.23250e-22 4.94948e-22 3.92095e-22 2.31548e-22 3.54338e-22 3.64031e-22 2.21308e-22 7.81409e-23 7.62176e-23 1.82451e-22 2.78378e-22 1.21244e-22 2.00531e-22 2.25757e-22 2.15662e-22 1.72258e-22 2.44247e-22 1.62995e-22 2.14734e-22 1.87052e-22 3.71712e-23 1.59267e-22 6.15404e-23 8.11197e-23 3.20826e-23 -1.85348e-23 1.06442e-22 -6.29266e-24 1.88615e-23 5.17817e-23 -2.76552e-24 1.36395e-23 3.80816e-23 1.96669e-23 -9.02846e-24 2.59000e-23 7.20708e-24 -2.31220e-24 5.33319e-24 3.29717e-23 9.85093e-24 7.11848e-23 8.83665e-24 1.80639e-23 3.32429e-23 7.35006e-24 7.53375e-24 1.53150e-23 3.61510e-23 3.83925e-23 3.27258e-24 1.49738e-23 2.99698e-23 3.36864e-23 3.37142e-23 4.69188e-23 7.31110e-24 2.16489e-23 1.14524e-23 7.05840e-24 1.55345e-23 5.91046e-24 5.88134e-24 2.41433e-23 2.43332e-23 1.74057e-23 9.95368e-24 1.36396e-23 4.22971e-24 3.36236e-24 2.44641e-23 6.32813e-24 3.67886e-23 2.90015e-24 -4.98859e-26 6.34065e-24 3.71449e-24 1.66123e-23 -1.20833e-25 3.93699e-24 6.14746e-24 -5.94499e-25 9.30696e-24 1.54293e-24 6.62360e-24 -5.29340e-25 6.32954e-24 6.61052e-24 6.65245e-24 -5.16075e-25 2.57213e-24 0.00000e+00 0.00000e+00 6.46739e-24 -3.23969e-25 6.15605e-24 1.24555e-23 6.29082e-24 1.24212e-23 0.00000e+00 6.16583e-24 1.22854e-23 0.00000e+00 0.00000e+00 6.02780e-24 0.00000e+00 5.95198e-24 5.91431e-24 0.00000e+00 5.85451e-24 1.16055e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.69887e-23 5.60904e-24 0.00000e+00 1.11011e-23 5.51337e-24 1.09668e-23 2.72691e-23 5.43428e-24 1.07979e-23 5.35179e-24 0.00000e+00 1.05873e-23 0.00000e+00 1.56889e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.03387e-21 1.01270e-20 1.16278e-20 1.23893e-20 1.12273e-20 7.04697e-21 7.28313e-21 7.13754e-21 7.48539e-21 7.19211e-21 5.28815e-21 4.19743e-21 4.74278e-21 3.35828e-21 2.85877e-21 2.14655e-21 2.24616e-21 1.93854e-21 1.88566e-21 2.35638e-21 1.62142e-21 1.54891e-21 1.45140e-21 1.24415e-21 1.23326e-21 1.37236e-21 1.32951e-21 1.11773e-21 8.73349e-22 9.16084e-22 9.24484e-22 6.99349e-22 9.86136e-22 8.47099e-22 5.93594e-22 6.73478e-22 5.51835e-22 5.03098e-22 4.75019e-22 5.21309e-22 4.26086e-22 3.62465e-22 3.96032e-22 3.07517e-22 4.12742e-22 3.17163e-22 3.07751e-22 3.87644e-22 2.38833e-22 2.32472e-22 2.64873e-22 1.30755e-22 1.53883e-22 2.06059e-22 2.59338e-22 2.45311e-22 1.94334e-22 1.14762e-22 1.75621e-22 1.80425e-22 1.09687e-22 3.87290e-23 3.77757e-23 9.04281e-23 1.37972e-22 6.00924e-23 9.93891e-23 1.11892e-22 1.06889e-22 8.53762e-23 1.21056e-22 8.07852e-23 1.06429e-22 9.27086e-23 1.84232e-23 7.89374e-23 3.05013e-23 4.02054e-23 1.59011e-23 -9.18643e-24 5.27557e-23 -3.11884e-24 9.34834e-24 2.56646e-23 -1.37068e-24 6.76014e-24 1.88744e-23 9.74752e-24 -4.47478e-24 1.28368e-23 3.57205e-24 -1.14599e-24 2.64329e-24 1.63418e-23 4.88242e-24 3.52813e-23 4.37971e-24 8.95303e-24 1.64762e-23 3.64291e-24 3.73395e-24 7.59058e-24 1.79175e-23 1.90285e-23 1.62199e-24 7.42145e-24 1.48539e-23 1.66960e-23 1.67098e-23 2.32544e-23 3.62360e-24 1.07299e-23 5.67618e-24 3.49836e-24 7.69939e-24 2.92940e-24 2.91497e-24 1.19661e-23 1.20603e-23 8.62681e-24 4.93335e-24 6.76021e-24 2.09637e-24 1.66649e-24 1.21251e-23 3.13641e-24 1.82336e-23 1.43740e-24 -2.47250e-26 3.14262e-24 1.84101e-24 8.23354e-24 -5.98886e-26 1.95129e-24 3.04687e-24 -2.94652e-25 4.61281e-24 7.64721e-25 3.28286e-24 -2.62357e-25 3.13711e-24 3.27638e-24 3.29716e-24 -2.55782e-25 1.27483e-24 0.00000e+00 0.00000e+00 3.20543e-24 -1.60569e-25 3.05113e-24 6.17332e-24 3.11792e-24 6.15630e-24 0.00000e+00 3.05597e-24 6.08899e-24 0.00000e+00 0.00000e+00 2.98756e-24 0.00000e+00 2.94998e-24 2.93131e-24 0.00000e+00 2.90167e-24 5.75202e-24 0.00000e+00 0.00000e+00 0.00000e+00 8.42012e-24 2.78001e-24 0.00000e+00 5.50202e-24 2.73259e-24 5.43549e-24 1.35154e-23 2.69340e-24 5.35179e-24 2.65251e-24 0.00000e+00 5.24740e-24 0.00000e+00 7.77591e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.95840e-21 2.00340e-20 2.30031e-20 2.45094e-20 2.22107e-20 1.39409e-20 1.44081e-20 1.41200e-20 1.48082e-20 1.42280e-20 1.04614e-20 8.30368e-21 9.38254e-21 6.64360e-21 5.65545e-21 4.24647e-21 4.44352e-21 3.83498e-21 3.73036e-21 4.66158e-21 3.20761e-21 3.06417e-21 2.87128e-21 2.46127e-21 2.43974e-21 2.71490e-21 2.63015e-21 2.21118e-21 1.72773e-21 1.81227e-21 1.82889e-21 1.38351e-21 1.95085e-21 1.67580e-21 1.17429e-21 1.33233e-21 1.09168e-21 9.95268e-22 9.39719e-22 1.03129e-21 8.42916e-22 7.17056e-22 7.83462e-22 6.08354e-22 8.16519e-22 6.27437e-22 6.08816e-22 7.66867e-22 4.72478e-22 4.59895e-22 5.23993e-22 2.58670e-22 3.04424e-22 4.07641e-22 5.13044e-22 4.85294e-22 3.84447e-22 2.27032e-22 3.47426e-22 3.56930e-22 2.16991e-22 7.66168e-23 7.47309e-23 1.78892e-22 2.72948e-22 1.18880e-22 1.96619e-22 2.21353e-22 2.11456e-22 1.68898e-22 2.39482e-22 1.59816e-22 2.10546e-22 1.83403e-22 3.64462e-23 1.56160e-22 6.03400e-23 7.95375e-23 3.14568e-23 -1.81733e-23 1.04365e-22 -6.16992e-24 1.84936e-23 5.07717e-23 -2.71158e-24 1.33734e-23 3.73389e-23 1.92833e-23 -8.85236e-24 2.53948e-23 7.06650e-24 -2.26710e-24 5.22916e-24 3.23286e-23 9.65879e-24 6.97963e-23 8.66429e-24 1.77116e-23 3.25945e-23 7.20669e-24 7.38680e-24 1.50163e-23 3.54459e-23 3.76436e-23 3.20875e-24 1.46817e-23 2.93852e-23 3.30293e-23 3.30566e-23 4.60037e-23 7.16849e-24 2.12267e-23 1.12291e-23 6.92073e-24 1.52315e-23 5.79517e-24 5.76662e-24 2.36723e-23 2.38586e-23 1.70662e-23 9.75953e-24 1.33736e-23 4.14721e-24 3.29678e-24 2.39869e-23 6.20470e-24 3.60710e-23 2.84358e-24 -4.89129e-26 6.21698e-24 3.64203e-24 1.62882e-23 -1.18476e-25 3.86020e-24 6.02756e-24 -5.82903e-25 9.12543e-24 1.51283e-24 6.49441e-24 -5.19015e-25 6.20608e-24 6.48158e-24 6.52269e-24 -5.06009e-25 2.52196e-24 0.00000e+00 0.00000e+00 6.34124e-24 -3.17649e-25 6.03598e-24 1.22125e-23 6.16812e-24 1.21789e-23 0.00000e+00 6.04557e-24 1.20457e-23 0.00000e+00 0.00000e+00 5.91022e-24 0.00000e+00 5.83589e-24 5.79895e-24 0.00000e+00 5.74031e-24 1.13791e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.66573e-23 5.49963e-24 0.00000e+00 1.08845e-23 5.40583e-24 1.07529e-23 2.67372e-23 5.32829e-24 1.05873e-23 5.24740e-24 0.00000e+00 1.03808e-23 0.00000e+00 1.53829e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.47569e-20 2.96876e-20 3.40873e-20 3.63195e-20 3.29131e-20 2.06584e-20 2.13507e-20 2.09239e-20 2.19437e-20 2.10839e-20 1.55024e-20 1.23049e-20 1.39036e-20 9.84488e-21 8.38058e-21 6.29267e-21 6.58467e-21 5.68290e-21 5.52787e-21 6.90781e-21 4.75323e-21 4.54067e-21 4.25483e-21 3.64726e-21 3.61534e-21 4.02310e-21 3.89751e-21 3.27666e-21 2.56025e-21 2.68553e-21 2.71015e-21 2.05016e-21 2.89089e-21 2.48329e-21 1.74014e-21 1.97432e-21 1.61772e-21 1.47485e-21 1.39253e-21 1.52823e-21 1.24908e-21 1.06258e-21 1.16098e-21 9.01495e-22 1.20997e-21 9.29773e-22 9.02180e-22 1.13639e-21 7.00146e-22 6.81499e-22 7.76484e-22 3.83313e-22 4.51114e-22 6.04067e-22 7.60258e-22 7.19137e-22 5.69696e-22 3.36429e-22 5.14837e-22 5.28921e-22 3.21550e-22 1.13535e-22 1.10741e-22 2.65093e-22 4.04470e-22 1.76163e-22 2.91362e-22 3.28014e-22 3.13348e-22 2.50283e-22 3.54879e-22 2.36824e-22 3.12000e-22 2.71778e-22 5.40081e-23 2.31407e-22 8.94154e-23 1.17863e-22 4.66146e-23 -2.69303e-23 1.54655e-22 -9.14296e-24 2.74049e-23 7.52365e-23 -4.01818e-24 1.98176e-23 5.53309e-23 2.85751e-23 -1.31180e-23 3.76316e-23 1.04716e-23 -3.35952e-24 7.74888e-24 4.79064e-23 1.43130e-23 1.03428e-22 1.28393e-23 2.62461e-23 4.83005e-23 1.06793e-23 1.09462e-23 2.22520e-23 5.25258e-23 5.57826e-23 4.75492e-24 2.17562e-23 4.35447e-23 4.89448e-23 4.89853e-23 6.81710e-23 1.06227e-23 3.14549e-23 1.66399e-23 1.02555e-23 2.25710e-23 8.58763e-24 8.54532e-24 3.50791e-23 3.53550e-23 2.52897e-23 1.44623e-23 1.98178e-23 6.14558e-24 4.88536e-24 3.55452e-23 9.19449e-24 5.34522e-23 4.21379e-24 -7.24820e-26 9.21268e-24 5.39698e-24 2.41369e-23 -1.75565e-25 5.72027e-24 8.93199e-24 -8.63781e-25 1.35226e-23 2.24180e-24 9.62380e-24 -7.69108e-25 9.19654e-24 9.60479e-24 9.66571e-24 -7.49834e-25 3.73719e-24 0.00000e+00 0.00000e+00 9.39682e-24 -4.70712e-25 8.94447e-24 1.80973e-23 9.14028e-24 1.80474e-23 0.00000e+00 8.95868e-24 1.78501e-23 0.00000e+00 0.00000e+00 8.75812e-24 0.00000e+00 8.64796e-24 8.59323e-24 0.00000e+00 8.50634e-24 1.68622e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.46838e-23 8.14968e-24 0.00000e+00 1.61293e-23 8.01068e-24 1.59343e-23 3.96208e-23 7.89577e-24 1.56889e-23 7.77591e-24 0.00000e+00 1.53829e-23 0.00000e+00 2.27953e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 


==> anc/nueRHC.txt <==
1.76190e-08 2.44680e-08 2.47072e-08 2.89681e-08 2.61259e-08 2.44944e-08 2.48429e-08 2.43176e-08 2.10516e-08 2.60835e-08 2.18616e-08 2.16677e-08 2.57614e-08 2.50689e-08 2.11863e-08 2.06424e-08 1.85665e-08 1.86202e-08 1.95591e-08 1.76432e-08 1.87612e-08 1.69269e-08 1.58311e-08 1.39587e-08 1.38259e-08 1.40874e-08 1.31638e-08 1.37870e-08 1.15823e-08 1.12263e-08 1.06683e-08 9.92776e-09 9.34423e-09 1.12915e-08 9.80136e-09 9.06855e-09 8.86490e-09 8.36086e-09 8.55646e-09 8.61397e-09 7.56870e-09 6.44012e-09 5.86709e-09 6.72339e-09 6.73427e-09 5.61338e-09 7.48926e-09 5.58542e-09 5.27728e-09 5.02430e-09 5.21990e-09 4.73437e-09 4.49716e-09 4.29554e-09 3.39322e-09 4.26814e-09 4.63139e-09 4.98407e-09 3.11544e-09 3.99330e-09 3.52805e-09 3.17487e-09 3.14783e-09 3.88983e-09 2.82322e-09 2.96346e-09 2.84603e-09 2.86399e-09 1.79767e-09 2.92871e-09 2.03388e-09 1.95052e-09 2.13542e-09 1.43981e-09 2.00258e-09 1.16572e-09 1.48393e-09 1.25753e-09 1.08996e-09 1.03306e-09 1.04339e-09 9.56211e-10 1.04021e-09 7.11324e-10 5.47198e-10 1.06189e-09 4.05144e-10 4.31938e-10 3.65312e-10 3.62286e-10 2.17029e-10 2.28015e-10 3.46128e-10 4.93943e-10 2.13753e-10 3.31967e-10 1.36696e-10 1.63226e-10 1.48376e-10 1.45039e-10 1.46929e-10 1.81975e-10 1.38491e-10 1.28308e-10 8.98766e-11 6.79387e-11 6.74499e-11 8.78074e-11 1.00908e-10 8.12970e-11 7.87907e-11 9.56768e-11 1.20745e-10 3.02172e-11 1.17826e-10 1.21184e-10 7.47081e-11 5.40806e-11 6.53994e-11 6.22275e-11 5.22332e-11 7.69965e-11 6.37437e-11 1.86202e-11 4.78746e-11 8.28044e-12 8.22929e-12 1.75539e-11 0.00000e+00 3.69685e-11 9.41226e-12 2.59588e-11 9.00975e-12 1.77911e-11 1.76797e-11 0.00000e+00 8.70525e-12 2.61598e-11 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.28340e-12 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 

4.99385e-09 3.51855e-09 2.89774e-09 3.32006e-09 3.28824e-09 2.21934e-09 2.39638e-09 2.52919e-09 2.51999e-09 3.01711e-09 2.52578e-09 2.18330e-09 2.35975e-09 2.09622e-09 2.31704e-09 2.18180e-09 2.02819e-09 1.54212e-09 1.94561e-09 1.77098e-09 1.73812e-09 1.64820e-09 1.43773e-09 1.43410e-09 1.46578e-09 1.50746e-09 1.33619e-09 1.27013e-09 1.16554e-09 1.15352e-09 1.04626e-09 1.00327e-09 1.05308e-09 1.20712e-09 1.25330e-09 9.92634e-10 1.03589e-09 9.72166e-10 9.72652e-10 1.11757e-09 8.82890e-10 7.31497e-10 6.84856e-10 7.47258e-10 8.96305e-10 6.81229e-10 1.19248e-09 7.45512e-10 7.72463e-10 7.30882e-10 6.88841e-10 6.93236e-10 7.17333e-10 6.46536e-10 4.52225e-10 7.00039e-10 7.36584e-10 9.45012e-10 5.42876e-10 6.73780e-10 5.75655e-10 6.32956e-10 5.58551e-10 8.19598e-10 6.29469e-10 5.53955e-10 5.30597e-10 5.62864e-10 3.19054e-10 6.11110e-10 3.91678e-10 4.11569e-10 4.12945e-10 2.80138e-10 4.19522e-10 2.04191e-10 3.10362e-10 2.26790e-10 1.87095e-10 1.84833e-10 1.69585e-10 1.44665e-10 1.67298e-10 1.05182e-10 8.78842e-11 1.85563e-10 8.30886e-11 6.62672e-11 6.51182e-11 7.38777e-11 3.48650e-11 4.56557e-11 6.39369e-11 8.96671e-11 3.87526e-11 6.23300e-11 3.12208e-11 3.78783e-11 3.34254e-11 3.41745e-11 4.02579e-11 4.57467e-11 4.25815e-11 3.18848e-11 2.40726e-11 2.17854e-11 1.64296e-11 1.80566e-11 1.77433e-11 1.89043e-11 1.61180e-11 2.00747e-11 2.71539e-11 6.52714e-12 3.17238e-11 2.42589e-11 1.41937e-11 1.43616e-11 1.31474e-11 1.68003e-11 1.24009e-11 1.94654e-11 1.88066e-11 7.98721e-12 1.70703e-11 3.26125e-12 3.24111e-12 6.96784e-12 0.00000e+00 1.14929e-11 3.52302e-12 1.03920e-11 3.68992e-12 7.28629e-12 7.24069e-12 0.00000e+00 3.56521e-12 7.52763e-12 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.07525e-12 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 



2.49386e-17 1.10166e-17 5.22729e-18 5.22861e-18 1.13231e-18 6.68695e-19 1.27009e-18 1.54234e-18 7.73527e-19 1.23786e-18 -2.98386e-20 3.43375e-19 7.04315e-19 3.21505e-19 2.31526e-19 2.26505e-19 1.71506e-19 8.25501e-19 -2.28616e-19 1.26655e-20 -8.37107e-20 -1.08861e-21 7.91765e-20 2.53206e-19 -3.55801e-19 -1.26493e-19 -9.79233e-20 -3.60554e-20 -3.81939e-20 -1.44680e-19 1.48022e-19 1.84928e-19 -8.08258e-20 -1.28492e-19 -2.00452e-19 -1.89829e-19 -2.33248e-19 -5.05871e-20 -2.14681e-20 -3.51733e-19 -3.79119e-19 -1.36729e-19 -7.71875e-20 -1.95441e-19 -2.85848e-19 -1.32294e-19 -6.11854e-19 -3.19677e-19 -2.33842e-19 -2.29874e-19 -2.09727e-19 -5.04547e-19 -3.95913e-19 -3.70655e-19 -2.31671e-19 -5.06454e-19 -4.34396e-19 -5.68818e-19 -3.88808e-19 -4.91867e-19 -3.22313e-19 -5.04840e-19 -3.86723e-19 -6.08106e-19 -4.57625e-19 -4.29819e-19 -3.29464e-19 -3.62079e-19 -2.49113e-19 -3.70683e-19 -2.30787e-19 -3.08655e-19 -3.13679e-19 -1.40011e-19 -2.78301e-19 -1.38275e-19 -1.67913e-19 -1.51967e-19 -1.14672e-19 -1.14000e-19 -6.78539e-20 -1.03015e-19 -1.29001e-19 -7.97556e-20 -5.90953e-20 -1.11098e-19 -2.69391e-20 -5.27639e-20 -4.56929e-20 -3.44627e-20 -6.57137e-21 -2.71783e-20 -2.13922e-20 -7.60039e-20 -1.97954e-20 -2.31325e-20 -2.54786e-20 -1.94891e-20 -1.82221e-20 -1.40988e-20 -3.06088e-20 -2.73102e-20 -1.85535e-20 -3.72006e-21 -1.63728e-20 -1.64339e-20 -8.55882e-21 -1.45138e-20 -5.44166e-21 -6.51275e-21 6.16746e-22 -2.09581e-20 -1.50996e-20 -3.61525e-21 1.36992e-20 3.04773e-21 -2.36933e-22 4.83693e-21 -1.12062e-21 5.71611e-21 -3.14311e-22 3.61335e-21 -8.61472e-21 -5.92712e-21 -1.32441e-20 8.03738e-22 7.98773e-22 3.02033e-22 0.00000e+00 -2.79264e-21 -1.43535e-21 -1.86785e-22 -4.74377e-22 -9.36728e-22 -9.30865e-22 0.00000e+00 -4.58345e-22 -2.17206e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.18036e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.10166e-17 1.23802e-17 7.79452e-18 8.84486e-18 6.35602e-18 4.21665e-18 4.69633e-18 3.72748e-18 2.79210e-18 2.43911e-18 2.97895e-18 3.14579e-18 4.07270e-18 3.58916e-18 3.96800e-18 3.42640e-18 3.43406e-18 2.64076e-18 2.98038e-18 2.92016e-18 2.41755e-18 2.15454e-18 1.93140e-18 1.95110e-18 1.97138e-18 1.74878e-18 1.47661e-18 1.34724e-18 1.38477e-18 8.23319e-19 9.44435e-19 9.92048e-19 8.68611e-19 4.78245e-19 1.03313e-18 8.87782e-19 4.66397e-19 2.11775e-19 6.09821e-19 5.60049e-19 2.31842e-19 2.70176e-19 2.53819e-19 1.79493e-19 -1.08001e-19 1.29755e-19 8.01041e-20 3.67994e-19 3.31276e-20 1.61191e-19 1.50902e-19 5.97746e-20 1.92459e-19 -8.11285e-20 9.55700e-21 -6.05877e-20 7.05709e-20 -2.39857e-19 -3.33054e-20 -1.94511e-22 -2.56866e-20 1.04901e-20 -3.05449e-20 -4.42008e-20 -1.57578e-19 -1.21714e-19 -2.46617e-19 -3.46655e-20 -7.37117e-20 -2.52574e-19 -1.61723e-19 -1.12530e-19 -1.59388e-19 -7.00701e-20 -1.17337e-19 -1.27713e-19 -1.13646e-19 -1.01147e-19 -9.96012e-20 -3.42415e-20 -1.08439e-20 -3.32736e-20 -8.78216e-20 1.87162e-20 2.56675e-21 -5.19949e-20 2.06992e-20 -1.61917e-20 2.60877e-20 -5.00288e-20 -8.03885e-21 -1.93536e-20 1.90963e-20 5.01837e-20 -1.89181e-20 2.69645e-20 2.20039e-20 2.20003e-20 -3.86914e-21 -4.19023e-21 -5.41926e-21 -5.51863e-21 -9.26659e-21 -1.09395e-20 -1.08103e-20 -9.93506e-21 -7.97471e-21 -4.79766e-21 6.62856e-22 -5.52338e-21 -1.15173e-21 -4.33023e-21 9.79136e-21 -5.58206e-21 5.62463e-21 -3.18113e-21 -2.68672e-21 3.46494e-21 -2.86685e-21 3.74796e-21 -1.05936e-21 -2.41208e-22 -7.82286e-21 -3.67957e-21 -8.38590e-21 1.16507e-21 1.15788e-21 1.46864e-21 0.00000e+00 -1.17110e-21 -2.18450e-21 1.71941e-21 3.04244e-22 6.00775e-22 5.97015e-22 0.00000e+00 2.93962e-22 -1.38899e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.84892e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.22729e-18 7.79452e-18 8.39689e-18 8.50138e-18 8.05696e-18 4.75779e-18 5.61419e-18 5.30889e-18 4.85239e-18 4.93899e-18 5.16730e-18 4.62165e-18 5.32936e-18 4.63012e-18 5.23121e-18 4.68954e-18 4.56791e-18 3.27413e-18 4.18125e-18 3.87631e-18 3.39305e-18 3.13452e-18 2.72266e-18 2.68565e-18 2.78486e-18 2.53494e-18 2.11495e-18 1.85713e-18 1.93150e-18 1.42001e-18 1.29651e-18 1.36261e-18 1.36700e-18 9.66908e-19 1.57905e-18 1.35043e-18 8.91054e-19 4.36342e-19 9.38710e-19 1.00789e-18 5.74177e-19 5.01605e-19 4.41214e-19 4.05164e-19 6.20829e-20 2.56620e-19 4.93348e-19 6.56552e-19 2.16058e-19 3.39986e-19 3.40464e-19 2.95978e-19 4.61626e-19 1.40881e-19 1.62593e-19 1.78570e-19 3.12734e-19 6.15396e-20 1.63846e-19 2.04266e-19 1.54233e-19 2.30804e-19 1.69217e-19 2.42295e-19 4.87406e-20 7.79404e-20 -9.56125e-20 1.56161e-19 1.84502e-20 -1.09787e-19 -6.21479e-20 1.27419e-20 -3.41639e-21 2.19711e-20 -2.84274e-21 -6.61178e-20 -2.23933e-20 -4.90288e-20 -3.95107e-20 3.10001e-20 5.94095e-20 2.28181e-20 -4.38759e-20 6.74077e-20 3.06213e-20 2.66537e-21 5.45260e-20 9.86140e-22 4.75240e-20 -4.06025e-20 -1.47178e-21 -4.41027e-21 4.32542e-20 9.40051e-20 -1.00965e-20 5.78569e-20 3.29525e-20 3.52514e-20 3.72159e-21 -1.15150e-21 8.27103e-21 1.02461e-20 -8.16751e-23 -8.80044e-21 -4.81979e-21 -5.24731e-21 -2.90434e-21 4.52330e-21 6.55144e-21 -3.97173e-21 -1.13449e-22 9.33100e-21 2.58229e-20 -3.23252e-21 1.96384e-21 -2.71996e-21 -1.65605e-21 2.65001e-21 -1.96617e-21 3.58732e-21 -1.49991e-21 -2.32843e-21 -6.70204e-21 -2.40016e-21 -5.01267e-21 1.31882e-21 1.31068e-21 2.07361e-21 0.00000e+00 1.02903e-21 -1.29236e-21 2.74013e-21 7.40028e-22 1.46130e-21 1.45215e-21 0.00000e+00 7.15018e-22 2.63266e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.08597e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.22861e-18 8.84486e-18 8.50138e-18 1.10228e-17 8.58087e-18 5.66235e-18 6.66628e-18 6.02191e-18 5.66182e-18 5.81473e-18 5.78521e-18 5.08135e-18 5.82569e-18 4.94550e-18 5.65902e-18 5.04705e-18 4.76659e-18 3.35803e-18 4.32892e-18 4.16841e-18 3.59042e-18 3.23612e-18 2.85143e-18 2.94316e-18 2.92112e-18 2.67883e-18 2.25245e-18 1.94046e-18 2.01542e-18 1.45151e-18 1.37985e-18 1.41064e-18 1.37188e-18 9.15817e-19 1.69213e-18 1.42313e-18 9.03708e-19 4.76607e-19 9.52024e-19 1.07083e-18 5.66269e-19 5.02140e-19 4.81233e-19 4.73319e-19 1.16499e-21 2.91767e-19 5.12815e-19 7.20035e-19 2.20126e-19 3.68086e-19 3.40474e-19 3.07653e-19 4.79050e-19 1.29061e-19 1.52702e-19 1.36668e-19 3.14569e-19 1.57248e-20 1.30754e-19 2.36831e-19 1.66151e-19 2.36559e-19 1.87648e-19 2.10170e-19 1.72376e-20 4.05424e-20 -1.33699e-19 1.43834e-19 2.04919e-20 -1.60633e-19 -1.07910e-19 -8.89370e-21 -4.48295e-20 -3.67925e-21 -3.70981e-20 -7.62705e-20 -5.07285e-20 -6.65631e-20 -4.69764e-20 1.97364e-20 3.27107e-20 1.25985e-20 -5.46571e-20 6.86584e-20 3.68123e-20 -1.13484e-20 5.26974e-20 -6.51216e-23 5.83941e-20 -4.55291e-20 -1.06271e-20 -9.37338e-21 3.77940e-20 9.62197e-20 -1.32428e-20 5.13981e-20 4.00626e-20 3.80766e-20 6.25851e-21 -8.14674e-22 1.28277e-20 1.29941e-20 -2.85183e-21 -8.36505e-21 -3.87924e-21 -3.78058e-21 -3.68755e-21 4.60663e-21 5.45262e-21 -4.40214e-21 -2.41056e-21 1.12952e-20 2.53056e-20 -2.63939e-21 -4.08560e-21 -5.88172e-21 -3.17253e-21 -1.17466e-22 -3.58261e-21 3.11894e-22 -1.70696e-21 -3.87745e-21 -5.30400e-21 -1.14041e-21 -3.10093e-21 9.51399e-22 9.45522e-22 1.13919e-21 0.00000e+00 -5.75486e-22 -1.21760e-21 1.28804e-21 1.90618e-22 3.76404e-22 3.74048e-22 0.00000e+00 1.84176e-22 -7.21621e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.01919e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.13231e-18 6.35602e-18 8.05696e-18 8.58087e-18 1.08125e-17 5.78077e-18 6.61281e-18 6.58755e-18 5.79198e-18 5.68305e-18 6.21687e-18 5.87089e-18 6.58403e-18 5.67231e-18 6.51302e-18 5.95424e-18 5.69593e-18 4.07545e-18 5.37793e-18 4.81791e-18 4.33146e-18 4.06529e-18 3.57127e-18 3.31219e-18 3.66416e-18 3.20591e-18 2.76329e-18 2.34845e-18 2.37047e-18 1.77259e-18 1.67102e-18 1.68070e-18 1.69270e-18 1.21844e-18 2.01238e-18 1.61678e-18 1.14799e-18 5.58011e-19 1.16224e-18 1.32877e-18 8.19556e-19 6.24141e-19 5.14390e-19 5.02726e-19 1.47356e-19 3.35322e-19 7.34833e-19 8.92938e-19 3.18950e-19 4.39155e-19 4.38931e-19 4.97798e-19 6.60208e-19 2.74540e-19 2.35154e-19 3.27337e-19 4.77814e-19 1.85557e-19 2.78815e-19 3.90603e-19 2.53423e-19 4.23179e-19 2.76507e-19 4.39416e-19 1.93123e-19 1.90008e-19 -2.19409e-20 2.74198e-19 8.55041e-20 -4.07860e-20 -2.54402e-20 1.06730e-19 7.55205e-20 6.52483e-20 8.32891e-20 -4.51124e-20 2.94768e-20 -8.87048e-21 -1.36734e-20 6.34896e-20 6.39330e-20 4.36441e-20 -2.21767e-20 1.03582e-19 5.19995e-20 2.45061e-20 5.92015e-20 1.49324e-20 7.02919e-20 -3.45130e-20 -6.99949e-21 3.22141e-21 5.43395e-20 1.24252e-19 -6.38264e-21 7.00645e-20 4.54619e-20 4.41765e-20 8.94281e-21 -1.47206e-21 1.63014e-20 1.47237e-20 -4.01083e-21 -9.20051e-21 -4.47666e-21 -3.67327e-21 -4.36324e-21 6.15627e-21 6.54391e-21 -4.54118e-21 -3.18558e-21 1.53600e-20 2.91611e-20 -2.89043e-21 -4.49652e-21 -6.66709e-21 -3.68076e-21 -7.36399e-22 -3.56614e-21 -9.56560e-22 -2.24048e-21 -3.92676e-21 -5.06895e-21 -1.13214e-21 -3.06221e-21 4.33177e-22 4.30501e-22 5.96979e-22 0.00000e+00 -6.07851e-22 -1.12318e-21 7.37618e-22 1.62130e-22 3.20150e-22 3.18146e-22 0.00000e+00 1.56650e-22 -7.24947e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -9.71006e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.68695e-19 4.21665e-18 4.75779e-18 5.66235e-18 5.78077e-18 4.92549e-18 4.61416e-18 4.14289e-18 3.48922e-18 3.56566e-18 3.58619e-18 3.46969e-18 3.89562e-18 3.50401e-18 3.79083e-18 3.40592e-18 3.29686e-18 2.26826e-18 3.00091e-18 2.77361e-18 2.44665e-18 2.21551e-18 1.94374e-18 1.69730e-18 1.95114e-18 1.70473e-18 1.40766e-18 1.34172e-18 1.26407e-18 9.53215e-19 8.18979e-19 8.17877e-19 8.28482e-19 5.73715e-19 9.61528e-19 8.14827e-19 5.54200e-19 3.19330e-19 4.93903e-19 6.60033e-19 4.54394e-19 3.14387e-19 2.37755e-19 2.81422e-19 8.90598e-20 1.52887e-19 3.50595e-19 3.95881e-19 1.34062e-19 1.71025e-19 1.88483e-19 2.32056e-19 2.73206e-19 1.11872e-19 1.20697e-19 1.81257e-19 2.08284e-19 7.69341e-20 1.33070e-19 1.90989e-19 1.02807e-19 2.08248e-19 1.53419e-19 2.31414e-19 9.54359e-20 1.07149e-19 1.94458e-20 1.20038e-19 5.59054e-20 7.85821e-21 -3.59295e-21 5.67992e-20 5.00525e-20 2.06152e-20 3.96224e-20 -8.95288e-21 2.85558e-20 -9.91399e-21 -4.33731e-21 3.08083e-20 3.13698e-20 3.05443e-20 -4.44256e-21 4.00159e-20 2.54279e-20 9.85579e-21 1.95949e-20 -2.32313e-21 3.51598e-20 -1.39680e-20 -5.27210e-21 7.41692e-22 2.12123e-20 6.19905e-20 -3.91543e-21 3.20023e-20 2.57935e-20 1.88288e-20 1.08695e-20 3.28625e-21 1.51452e-20 1.17250e-20 1.37121e-21 -7.87889e-21 9.86736e-22 2.40647e-21 -7.51073e-22 1.29320e-21 2.49334e-21 4.80887e-23 -2.69692e-21 5.88253e-21 1.20963e-20 -1.74498e-21 -5.11583e-21 -7.33415e-21 -3.88183e-21 -1.42631e-21 -3.09255e-21 -1.31894e-21 5.72946e-22 -1.29251e-21 9.04429e-22 1.56861e-21 2.36492e-21 3.47296e-22 3.45150e-22 1.73726e-22 0.00000e+00 -2.14893e-21 -1.68121e-21 2.72775e-24 -1.63394e-22 -3.22646e-22 -3.20626e-22 0.00000e+00 -1.57872e-22 -1.86300e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.45085e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.27009e-18 4.69633e-18 5.61419e-18 6.66628e-18 6.61281e-18 4.61416e-18 5.74262e-18 5.19355e-18 4.42117e-18 4.66451e-18 4.57901e-18 4.29397e-18 4.81852e-18 4.32311e-18 4.68430e-18 4.40653e-18 4.13987e-18 2.86136e-18 3.83197e-18 3.60684e-18 3.37276e-18 2.99358e-18 2.62757e-18 2.54426e-18 2.62803e-18 2.50984e-18 2.15401e-18 1.89982e-18 1.78736e-18 1.55200e-18 1.37578e-18 1.26914e-18 1.36585e-18 1.21375e-18 1.65765e-18 1.30584e-18 1.13063e-18 7.68047e-19 1.05604e-18 1.29219e-18 8.69405e-19 6.84015e-19 5.93656e-19 6.28314e-19 4.95043e-19 5.14267e-19 1.01117e-18 8.57675e-19 5.56395e-19 5.95795e-19 5.70505e-19 6.29018e-19 6.98335e-19 4.70829e-19 3.52668e-19 5.16506e-19 6.28379e-19 5.69818e-19 4.23171e-19 5.56656e-19 4.26723e-19 5.35569e-19 4.43731e-19 6.52697e-19 4.06318e-19 3.85111e-19 2.45158e-19 4.39860e-19 2.04902e-19 2.72756e-19 1.81634e-19 2.59199e-19 2.39287e-19 1.76046e-19 2.51867e-19 6.81402e-20 1.68109e-19 1.00088e-19 7.47880e-20 1.29344e-19 1.13182e-19 9.34921e-20 6.55868e-20 1.03459e-19 6.75944e-20 1.06581e-19 6.19850e-20 3.18785e-20 6.40781e-20 1.43700e-20 7.06099e-21 1.61880e-20 6.18548e-20 1.11248e-19 8.74424e-21 6.06766e-20 3.17533e-20 3.31263e-20 6.23623e-21 2.79425e-21 1.14322e-20 1.17165e-20 5.16296e-22 -1.22927e-21 -2.09221e-21 -1.10760e-21 -1.18686e-21 3.72664e-21 3.68156e-21 -2.62071e-21 -2.44364e-21 9.41614e-21 1.88379e-20 -1.97500e-21 -3.90655e-21 -6.38609e-21 -3.55572e-21 -4.10630e-22 -2.70906e-21 -3.56765e-22 -1.59442e-21 -3.42629e-21 -3.30370e-21 -4.48138e-22 -1.09685e-21 4.99999e-22 4.96910e-22 8.40652e-22 0.00000e+00 -9.64978e-23 -1.11366e-21 1.14406e-21 3.32998e-22 6.57555e-22 6.53440e-22 0.00000e+00 3.21744e-22 -4.07052e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -9.80916e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.54234e-18 3.72748e-18 5.30889e-18 6.02191e-18 6.58755e-18 4.14289e-18 5.19355e-18 6.39682e-18 5.80588e-18 6.50405e-18 5.65265e-18 4.96475e-18 5.19199e-18 4.28770e-18 4.91785e-18 4.62167e-18 4.31248e-18 2.96692e-18 3.83583e-18 3.58294e-18 3.29285e-18 3.05368e-18 2.71670e-18 2.55845e-18 2.71230e-18 2.50646e-18 2.11659e-18 1.79813e-18 1.71632e-18 1.42783e-18 1.32474e-18 1.32299e-18 1.32869e-18 1.09681e-18 1.59393e-18 1.24900e-18 1.00639e-18 5.90741e-19 9.88791e-19 1.11437e-18 6.92981e-19 5.52903e-19 4.86322e-19 4.77781e-19 3.50568e-19 3.89627e-19 8.00802e-19 7.69722e-19 3.97056e-19 4.76275e-19 4.58103e-19 5.14200e-19 6.25294e-19 3.65166e-19 2.59079e-19 3.82696e-19 5.11529e-19 4.13908e-19 3.33216e-19 4.62606e-19 3.46430e-19 4.42938e-19 3.54991e-19 5.28221e-19 3.01451e-19 2.98444e-19 1.41831e-19 3.67792e-19 1.56125e-19 1.68942e-19 1.15464e-19 1.93277e-19 1.79202e-19 1.30604e-19 1.81820e-19 3.90581e-20 1.08856e-19 6.98509e-20 5.07235e-20 1.08416e-19 1.01424e-19 8.23534e-20 4.51808e-20 9.64244e-20 6.39812e-20 8.37860e-20 6.35062e-20 2.91667e-20 6.10608e-20 2.00080e-21 6.11326e-21 7.98615e-21 5.64682e-20 1.09479e-19 5.35998e-21 5.91153e-20 3.20337e-20 3.64192e-20 8.48071e-21 3.51118e-21 1.37573e-20 1.57665e-20 3.93225e-21 -7.62131e-22 -1.13638e-22 -2.71464e-22 5.47583e-22 7.17847e-21 7.49587e-21 -1.13848e-21 -2.24965e-22 1.38165e-20 2.47820e-20 -1.07519e-21 -6.02912e-22 -2.75760e-21 -1.35951e-21 8.25689e-22 -1.05149e-21 1.47091e-21 -7.18359e-22 -1.73939e-21 -2.48531e-21 -4.08249e-22 -7.49000e-22 6.38031e-22 6.34090e-22 1.15433e-21 0.00000e+00 8.62484e-22 -6.85383e-22 1.61743e-21 5.03443e-22 9.94125e-22 9.87902e-22 0.00000e+00 4.86429e-22 3.31656e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.95888e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.73527e-19 2.79210e-18 4.85239e-18 5.66182e-18 5.79198e-18 3.48922e-18 4.42117e-18 5.80588e-18 6.35035e-18 7.25345e-18 5.91098e-18 4.71359e-18 4.68551e-18 3.76449e-18 4.22889e-18 3.92891e-18 3.68043e-18 2.43618e-18 3.22852e-18 2.98455e-18 2.61908e-18 2.45706e-18 2.17971e-18 2.05351e-18 2.19854e-18 1.92480e-18 1.57155e-18 1.31031e-18 1.32265e-18 9.63709e-19 8.71701e-19 9.63344e-19 9.03118e-19 6.64169e-19 1.13613e-18 9.40826e-19 5.96525e-19 1.89167e-19 5.93047e-19 6.67594e-19 3.40374e-19 2.65082e-19 2.55609e-19 2.26944e-19 1.47124e-20 1.47732e-19 3.59580e-19 4.84824e-19 9.98453e-20 2.03070e-19 1.91321e-19 2.43658e-19 3.47803e-19 1.22296e-19 7.84086e-20 1.17442e-19 2.36796e-19 8.10438e-20 1.32944e-19 2.08246e-19 1.19659e-19 1.99356e-19 1.71437e-19 2.11541e-19 5.98283e-20 8.21866e-20 -6.72828e-20 1.54200e-19 3.21403e-20 -6.23436e-20 -4.07371e-20 2.61401e-20 2.65079e-20 2.10963e-20 1.41857e-20 -2.62300e-20 -1.92318e-20 -2.33240e-20 -1.00592e-20 3.49933e-20 4.57493e-20 3.03561e-20 -1.11800e-20 6.21480e-20 3.73516e-20 1.60577e-20 5.11506e-20 1.33084e-20 4.74839e-20 -2.68717e-20 -5.99640e-22 -4.46240e-21 3.40596e-20 8.31403e-20 -6.03812e-21 4.42413e-20 2.94475e-20 3.33679e-20 6.58971e-21 3.37328e-21 1.41678e-20 1.68258e-20 7.91847e-21 -4.19825e-21 2.25852e-21 8.91329e-22 1.59596e-21 9.80208e-21 7.73629e-21 -1.62466e-21 2.58124e-22 1.57777e-20 2.69040e-20 -8.04323e-22 -3.40516e-21 -2.37857e-21 -6.44188e-22 4.53701e-22 -9.13587e-22 1.53065e-21 -1.70401e-21 -4.06404e-21 -3.58809e-21 -3.13855e-22 -1.35766e-22 9.42891e-22 9.37067e-22 1.79576e-21 0.00000e+00 2.52553e-21 -2.55106e-23 2.56379e-21 8.30479e-22 1.63991e-21 1.62964e-21 0.00000e+00 8.02412e-22 1.58282e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.28153e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.23786e-18 2.43911e-18 4.93899e-18 5.81473e-18 5.68305e-18 3.56566e-18 4.66451e-18 6.50405e-18 7.25345e-18 9.10294e-18 6.93521e-18 5.32958e-18 5.12517e-18 4.11475e-18 4.44903e-18 4.12741e-18 3.83188e-18 2.53582e-18 3.33202e-18 3.09055e-18 2.78823e-18 2.59517e-18 2.28209e-18 2.12905e-18 2.25725e-18 1.98448e-18 1.60930e-18 1.35794e-18 1.36980e-18 1.00541e-18 9.02100e-19 9.83613e-19 9.39262e-19 7.18123e-19 1.11107e-18 9.39604e-19 6.04878e-19 2.16242e-19 6.04564e-19 6.62706e-19 3.29752e-19 2.66122e-19 2.50856e-19 2.16266e-19 2.59497e-20 1.31237e-19 3.42590e-19 4.49612e-19 9.90677e-20 1.89365e-19 1.85047e-19 2.16486e-19 3.29849e-19 1.20317e-19 6.80146e-20 1.12433e-19 2.26878e-19 8.70009e-20 1.31592e-19 1.77620e-19 1.33176e-19 1.77442e-19 1.66233e-19 2.01947e-19 5.85342e-20 8.52879e-20 -7.01524e-20 1.63434e-19 2.19887e-20 -5.87556e-20 -2.82777e-20 2.18337e-20 2.75830e-20 2.77646e-20 2.12695e-20 -2.13023e-20 -1.72818e-20 -1.79127e-20 -1.03644e-20 3.95862e-20 5.58711e-20 3.23239e-20 -6.05861e-21 6.69335e-20 3.53580e-20 1.77356e-20 5.88742e-20 1.77503e-20 4.63477e-20 -2.66889e-20 2.09752e-21 9.09236e-22 3.44541e-20 7.96157e-20 -3.47912e-21 4.92440e-20 2.91217e-20 3.66584e-20 3.84786e-21 4.06565e-21 9.08700e-21 1.37615e-20 1.00044e-20 -4.25902e-21 1.32880e-21 -5.64872e-22 2.21734e-21 9.91196e-21 7.28755e-21 -3.22696e-21 3.45112e-22 1.47535e-20 2.85573e-20 -1.25984e-21 -3.61054e-21 -3.31164e-21 -1.17822e-21 1.06330e-21 -1.40410e-21 2.74001e-21 -3.07934e-21 -6.07500e-21 -6.51635e-21 -1.37316e-21 -1.85536e-21 1.34142e-21 1.33313e-21 2.60799e-21 0.00000e+00 3.64900e-21 -1.37382e-22 3.75019e-21 1.23272e-21 2.43418e-21 2.41895e-21 0.00000e+00 1.19105e-21 2.25576e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.06778e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.98386e-20 2.97895e-18 5.16730e-18 5.78521e-18 6.21687e-18 3.58619e-18 4.57901e-18 5.65265e-18 5.91098e-18 6.93521e-18 6.37959e-18 5.14346e-18 5.22731e-18 4.25853e-18 4.77457e-18 4.40545e-18 4.19324e-18 2.79622e-18 3.78501e-18 3.41823e-18 3.04778e-18 2.92596e-18 2.55226e-18 2.41607e-18 2.65584e-18 2.38977e-18 1.96735e-18 1.67685e-18 1.68147e-18 1.34508e-18 1.15263e-18 1.25260e-18 1.27956e-18 1.00736e-18 1.49273e-18 1.22928e-18 9.29691e-19 4.72677e-19 8.39130e-19 1.01513e-18 6.11759e-19 4.74090e-19 4.18441e-19 4.26051e-19 1.76436e-19 2.87034e-19 6.68906e-19 6.64375e-19 2.85393e-19 3.77593e-19 3.66475e-19 3.95733e-19 5.15497e-19 2.70500e-19 1.98834e-19 3.02870e-19 4.12126e-19 3.02506e-19 2.72925e-19 3.42512e-19 2.54399e-19 3.57857e-19 3.01556e-19 4.36844e-19 2.19533e-19 2.20506e-19 5.16068e-20 2.89264e-19 9.67719e-20 6.75158e-20 5.00166e-20 1.18443e-19 1.18541e-19 8.53975e-20 1.07224e-19 3.16836e-21 5.17059e-20 1.30321e-20 2.17897e-20 6.73709e-20 8.15989e-20 5.69870e-20 8.06342e-21 8.52736e-20 4.42894e-20 4.73366e-20 5.79740e-20 1.55447e-20 4.82765e-20 -1.96309e-20 2.38668e-21 3.17348e-21 4.59263e-20 9.89005e-20 -2.77136e-21 5.54120e-20 3.11825e-20 3.39278e-20 5.59522e-21 2.76390e-22 1.28199e-20 1.45132e-20 4.17589e-21 -9.03073e-21 -1.00568e-22 -9.75110e-22 3.40334e-22 9.17653e-21 7.13602e-21 -3.19994e-21 -1.07472e-21 1.61252e-20 2.80158e-20 -9.41335e-22 -4.73595e-21 -3.99802e-21 -1.78141e-21 -3.15239e-22 -1.96287e-21 4.99237e-22 -2.56255e-21 -5.07611e-21 -4.84168e-21 -8.56038e-22 -1.47119e-21 7.53101e-22 7.48449e-22 1.39495e-21 0.00000e+00 1.73998e-21 -1.88335e-22 1.97177e-21 6.25454e-22 1.23505e-21 1.22732e-21 0.00000e+00 6.04316e-22 1.03985e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.52224e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.43375e-19 3.14579e-18 4.62165e-18 5.08135e-18 5.87089e-18 3.46969e-18 4.29397e-18 4.96475e-18 4.71359e-18 5.32958e-18 5.14346e-18 4.76681e-18 4.89938e-18 4.14211e-18 4.60344e-18 4.35519e-18 4.05234e-18 2.82780e-18 3.71139e-18 3.37885e-18 3.15559e-18 2.92155e-18 2.59364e-18 2.45174e-18 2.61422e-18 2.44006e-18 2.03257e-18 1.80819e-18 1.71730e-18 1.45651e-18 1.26881e-18 1.31453e-18 1.33201e-18 1.15013e-18 1.59972e-18 1.27497e-18 1.04508e-18 6.44998e-19 9.58861e-19 1.16654e-18 7.73356e-19 5.96630e-19 5.38383e-19 5.65439e-19 3.91378e-19 4.49377e-19 8.67273e-19 7.80099e-19 4.42334e-19 5.09107e-19 4.89791e-19 5.29351e-19 6.11527e-19 3.91945e-19 2.88520e-19 4.24275e-19 5.36445e-19 4.81549e-19 3.63527e-19 4.74989e-19 3.50347e-19 4.62779e-19 3.93416e-19 5.65073e-19 3.31048e-19 3.09674e-19 1.74667e-19 3.75651e-19 1.54957e-19 1.90936e-19 1.27294e-19 1.97606e-19 1.86467e-19 1.38095e-19 1.87224e-19 4.37729e-20 1.14247e-19 5.52764e-20 5.97683e-20 9.70784e-20 1.03913e-19 8.17633e-20 3.98065e-20 9.55647e-20 5.51773e-20 8.10956e-20 6.00590e-20 2.46466e-20 5.38520e-20 -1.26125e-21 6.39590e-21 9.84305e-21 5.46795e-20 1.04797e-19 3.96071e-21 5.78479e-20 2.90496e-20 3.11905e-20 5.76293e-21 1.66778e-21 1.22526e-20 1.37136e-20 3.73759e-21 -5.81825e-21 -1.65203e-22 -6.05485e-22 6.74088e-22 7.90480e-21 6.33282e-21 -2.26211e-21 -7.66137e-22 1.41735e-20 2.39472e-20 -7.34649e-22 -3.21280e-21 -3.13944e-21 -1.50089e-21 -5.98107e-24 -1.30215e-21 5.98348e-22 -1.90126e-21 -3.85540e-21 -3.64982e-21 -6.70441e-22 -1.02297e-21 6.15657e-22 6.11854e-22 1.17960e-21 0.00000e+00 1.52451e-21 -1.51042e-22 1.68766e-21 5.49057e-22 1.08420e-21 1.07741e-21 0.00000e+00 5.30501e-22 9.10085e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.36210e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.04315e-19 4.07270e-18 5.32936e-18 5.82569e-18 6.58403e-18 3.89562e-18 4.81852e-18 5.19199e-18 4.68551e-18 5.12517e-18 5.22731e-18 4.89938e-18 5.56843e-18 4.66344e-18 5.18085e-18 4.89748e-18 4.57658e-18 3.23648e-18 4.18555e-18 3.89850e-18 3.57232e-18 3.33477e-18 2.96301e-18 2.78986e-18 2.93248e-18 2.78435e-18 2.33825e-18 2.10301e-18 1.98729e-18 1.65402e-18 1.50299e-18 1.53090e-18 1.54350e-18 1.37185e-18 1.86851e-18 1.48241e-18 1.22342e-18 7.68099e-19 1.14795e-18 1.36612e-18 9.21181e-19 7.22319e-19 6.25313e-19 6.53110e-19 4.92834e-19 5.33187e-19 9.92776e-19 8.81249e-19 5.09102e-19 5.81658e-19 5.77720e-19 6.25341e-19 6.87531e-19 4.51353e-19 3.35266e-19 4.86869e-19 6.14007e-19 5.27488e-19 4.14490e-19 5.18517e-19 3.82138e-19 5.08186e-19 4.18625e-19 6.24143e-19 3.69308e-19 3.44530e-19 1.91756e-19 4.09278e-19 1.66024e-19 2.05971e-19 1.44085e-19 2.16229e-19 2.03983e-19 1.60362e-19 2.18606e-19 3.86140e-20 1.30986e-19 6.37078e-20 5.84122e-20 1.06258e-19 1.18690e-19 8.48280e-20 4.03739e-20 1.09678e-19 5.76577e-20 9.19746e-20 6.64041e-20 2.89241e-20 6.00557e-20 -1.71399e-21 9.63381e-21 1.09779e-20 6.32120e-20 1.14283e-19 4.32896e-21 6.60998e-20 3.07468e-20 3.58204e-20 6.28157e-21 -7.47858e-24 1.14101e-20 1.31635e-20 1.76809e-21 -6.19022e-21 -2.23547e-21 -2.50126e-21 -8.91266e-23 7.73502e-21 8.32316e-21 -1.47193e-21 8.91255e-22 1.44614e-20 2.54547e-20 -9.86697e-22 3.13203e-21 4.49951e-22 6.65879e-23 2.14435e-21 3.30019e-22 2.57650e-21 -7.73633e-22 -7.45870e-22 -3.40660e-21 -1.49752e-21 -2.66021e-21 6.10590e-22 6.06818e-22 1.23468e-21 0.00000e+00 1.67960e-21 -1.69397e-22 1.79886e-21 6.06883e-22 1.19838e-21 1.19088e-21 0.00000e+00 5.86373e-22 1.00080e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.55367e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.21505e-19 3.58916e-18 4.63012e-18 4.94550e-18 5.67231e-18 3.50401e-18 4.32311e-18 4.28770e-18 3.76449e-18 4.11475e-18 4.25853e-18 4.14211e-18 4.66344e-18 4.39413e-18 4.60539e-18 4.35925e-18 4.01820e-18 2.95068e-18 3.84956e-18 3.47290e-18 3.37948e-18 3.09302e-18 2.72289e-18 2.57752e-18 2.69736e-18 2.63712e-18 2.25211e-18 2.08049e-18 1.91766e-18 1.71055e-18 1.48547e-18 1.42807e-18 1.52955e-18 1.46505e-18 1.83932e-18 1.44701e-18 1.29943e-18 9.39372e-19 1.19817e-18 1.44673e-18 1.03236e-18 8.08156e-19 6.99650e-19 7.47704e-19 6.86756e-19 6.47067e-19 1.19715e-18 9.32100e-19 6.76728e-19 7.00975e-19 6.80404e-19 7.33876e-19 7.78987e-19 5.84226e-19 4.20487e-19 6.38180e-19 7.43931e-19 7.51776e-19 5.22811e-19 6.43305e-19 5.04576e-19 6.29868e-19 5.29965e-19 7.78745e-19 5.08814e-19 4.57992e-19 3.34343e-19 5.16969e-19 2.40492e-19 3.70859e-19 2.45512e-19 3.16937e-19 3.03176e-19 2.20413e-19 3.19695e-19 9.74833e-20 2.10311e-19 1.25065e-19 1.05694e-19 1.45472e-19 1.40074e-19 1.13224e-19 8.96042e-20 1.20937e-19 7.04897e-20 1.34739e-19 6.88046e-20 4.12738e-20 6.25288e-20 2.05680e-20 1.37228e-20 2.25151e-20 6.97498e-20 1.16220e-19 1.27246e-20 6.57905e-20 2.76339e-20 3.19099e-20 3.27432e-21 2.37549e-21 8.68980e-21 1.02385e-20 2.44802e-21 -4.40452e-21 -1.71696e-21 -1.71408e-21 4.20310e-22 6.39287e-21 4.58694e-21 -2.95532e-21 -1.08470e-21 1.16728e-20 2.05262e-20 -8.82776e-22 -2.82851e-21 -3.37841e-21 -1.87132e-21 2.36520e-22 -1.29033e-21 5.70850e-22 -2.44263e-21 -4.34683e-21 -4.58044e-21 -1.23254e-21 -1.96069e-21 5.94518e-22 5.90845e-22 1.25410e-21 0.00000e+00 1.81485e-21 -1.22175e-22 1.85174e-21 6.40865e-22 1.26548e-21 1.25756e-21 0.00000e+00 6.19206e-22 1.09553e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.27818e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.31526e-19 3.96800e-18 5.23121e-18 5.65902e-18 6.51302e-18 3.79083e-18 4.68430e-18 4.91785e-18 4.22889e-18 4.44903e-18 4.77457e-18 4.60344e-18 5.18085e-18 4.60539e-18 5.36869e-18 4.88565e-18 4.56996e-18 3.34817e-18 4.30423e-18 3.94017e-18 3.70642e-18 3.53039e-18 3.07031e-18 2.96232e-18 3.08721e-18 3.00168e-18 2.57769e-18 2.25846e-18 2.18582e-18 1.89121e-18 1.71775e-18 1.68616e-18 1.76125e-18 1.57837e-18 2.08512e-18 1.62113e-18 1.41900e-18 9.58324e-19 1.32922e-18 1.52444e-18 1.05687e-18 8.36584e-19 7.17011e-19 7.58975e-19 6.16001e-19 6.39520e-19 1.17690e-18 9.98177e-19 6.30621e-19 7.05676e-19 6.65979e-19 7.26882e-19 7.98076e-19 5.49795e-19 4.02082e-19 5.89782e-19 7.27485e-19 6.76627e-19 4.95305e-19 6.30072e-19 4.80152e-19 6.16861e-19 5.02818e-19 7.47327e-19 4.68043e-19 4.20420e-19 2.73825e-19 4.91952e-19 2.15134e-19 2.94959e-19 1.96480e-19 2.86285e-19 2.59690e-19 1.98555e-19 2.76560e-19 6.69198e-20 1.77959e-19 9.75540e-20 8.49406e-20 1.33563e-19 1.30516e-19 1.01144e-19 6.52588e-20 1.21704e-19 6.74028e-20 1.18703e-19 7.13608e-20 3.93570e-20 6.45030e-20 6.83392e-21 1.02004e-20 1.86882e-20 6.82409e-20 1.21363e-19 7.78335e-21 6.87081e-20 3.12831e-20 3.61545e-20 3.13975e-21 -8.73343e-22 8.64685e-21 9.84364e-21 -1.15345e-21 -6.63208e-21 -3.35166e-21 -3.94865e-21 -1.11968e-21 7.76986e-21 6.28670e-21 -4.03723e-21 -7.89559e-22 1.44561e-20 2.42769e-20 -4.97643e-22 -1.76513e-21 -1.34458e-21 -7.71565e-22 2.98157e-22 -1.00665e-21 5.41704e-22 -2.64845e-21 -3.99559e-21 -5.57323e-21 -1.91209e-21 -3.67020e-21 4.80078e-22 4.77112e-22 9.36636e-22 0.00000e+00 1.70636e-21 3.57103e-22 1.34845e-21 4.44317e-22 8.77370e-22 8.71879e-22 0.00000e+00 4.29301e-22 1.18040e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.05605e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.26505e-19 3.42640e-18 4.68954e-18 5.04705e-18 5.95424e-18 3.40592e-18 4.40653e-18 4.62167e-18 3.92891e-18 4.12741e-18 4.40545e-18 4.35519e-18 4.89748e-18 4.35925e-18 4.88565e-18 4.76024e-18 4.31064e-18 3.13408e-18 4.09173e-18 3.73829e-18 3.60171e-18 3.34880e-18 2.93524e-18 2.86259e-18 2.95689e-18 2.91144e-18 2.47624e-18 2.24867e-18 2.08597e-18 1.89187e-18 1.65430e-18 1.63203e-18 1.71780e-18 1.63189e-18 2.09134e-18 1.61833e-18 1.46469e-18 1.04118e-18 1.35423e-18 1.62317e-18 1.13600e-18 8.96361e-19 7.86672e-19 8.36393e-19 7.36899e-19 7.19508e-19 1.32430e-18 1.04762e-18 7.35769e-19 7.84303e-19 7.54186e-19 7.99567e-19 8.68933e-19 6.35125e-19 4.59950e-19 6.77448e-19 8.08918e-19 8.15883e-19 5.61148e-19 7.08565e-19 5.49392e-19 6.82830e-19 5.71932e-19 8.44582e-19 5.52837e-19 4.88503e-19 3.56818e-19 5.61711e-19 2.57817e-19 3.91228e-19 2.56629e-19 3.40405e-19 3.15178e-19 2.36552e-19 3.32614e-19 9.63632e-20 2.21092e-19 1.28733e-19 1.11302e-19 1.53028e-19 1.46300e-19 1.17189e-19 8.57795e-20 1.26847e-19 7.25458e-20 1.43152e-19 7.04586e-20 3.96074e-20 6.23964e-20 2.08514e-20 1.27068e-20 1.91236e-20 7.30665e-20 1.23717e-19 1.04516e-20 6.70223e-20 2.74754e-20 3.17619e-20 3.23767e-21 -1.52060e-21 8.86236e-21 9.79939e-21 -1.58358e-21 -5.12596e-21 -3.30414e-21 -3.24092e-21 -6.76805e-22 6.77830e-21 5.81853e-21 -3.19559e-21 -1.12928e-21 1.37331e-20 2.18894e-20 -3.93403e-22 -1.34411e-21 -1.91012e-21 -1.28219e-21 -1.58466e-23 -9.50920e-22 3.45263e-23 -2.18710e-21 -3.07768e-21 -4.18240e-21 -1.53819e-21 -2.92073e-21 1.96342e-22 1.95129e-22 4.74239e-22 0.00000e+00 9.51308e-22 1.48858e-22 7.27516e-22 2.69447e-22 5.32063e-22 5.28733e-22 0.00000e+00 2.60341e-22 6.37428e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.11886e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.71506e-19 3.43406e-18 4.56791e-18 4.76659e-18 5.69593e-18 3.29686e-18 4.13987e-18 4.31248e-18 3.68043e-18 3.83188e-18 4.19324e-18 4.05234e-18 4.57658e-18 4.01820e-18 4.56996e-18 4.31064e-18 4.11355e-18 2.91457e-18 3.78652e-18 3.49051e-18 3.27526e-18 3.06373e-18 2.68817e-18 2.60088e-18 2.74728e-18 2.66442e-18 2.27377e-18 2.05782e-18 1.91996e-18 1.68709e-18 1.50458e-18 1.47906e-18 1.56021e-18 1.46721e-18 1.88337e-18 1.47365e-18 1.30195e-18 9.13103e-19 1.22484e-18 1.43697e-18 1.00044e-18 7.99131e-19 7.01625e-19 7.30685e-19 6.37948e-19 6.14039e-19 1.15821e-18 9.43227e-19 6.37117e-19 6.94489e-19 6.71502e-19 7.13005e-19 7.90340e-19 5.47083e-19 4.05346e-19 5.93004e-19 7.14710e-19 6.92795e-19 4.90138e-19 6.22853e-19 4.78870e-19 6.04604e-19 4.96634e-19 7.40495e-19 4.77143e-19 4.32139e-19 2.88318e-19 4.91585e-19 2.23246e-19 3.26086e-19 2.19072e-19 2.93452e-19 2.71435e-19 2.02897e-19 2.85787e-19 7.65802e-20 1.83168e-19 1.11162e-19 9.25178e-20 1.38822e-19 1.32127e-19 1.05408e-19 7.20706e-20 1.12786e-19 6.62992e-20 1.25055e-19 6.42559e-20 3.51510e-20 5.62342e-20 1.51339e-20 1.18937e-20 1.40680e-20 6.51505e-20 1.13855e-19 7.80057e-21 6.00272e-20 2.58485e-20 3.00097e-20 3.02745e-21 -5.93342e-22 8.53782e-21 9.70901e-21 -4.40236e-22 -3.94648e-21 -2.67411e-21 -2.89446e-21 -7.03540e-22 6.55136e-21 5.98357e-21 -2.68007e-21 -4.14618e-22 1.25992e-20 2.12634e-20 -5.85173e-22 -2.37682e-22 -1.00700e-21 -6.65367e-22 6.44487e-22 -5.96021e-22 8.30804e-22 -1.69279e-21 -2.42179e-21 -3.96528e-21 -1.44093e-21 -2.74135e-21 3.85007e-22 3.82629e-22 7.79744e-22 0.00000e+00 1.24071e-21 7.73138e-23 1.13662e-21 3.83840e-22 7.57950e-22 7.53206e-22 0.00000e+00 3.70868e-22 8.00537e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.86830e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.25501e-19 2.64076e-18 3.27413e-18 3.35803e-18 4.07545e-18 2.26826e-18 2.86136e-18 2.96692e-18 2.43618e-18 2.53582e-18 2.79622e-18 2.82780e-18 3.23648e-18 2.95068e-18 3.34817e-18 3.13408e-18 2.91457e-18 2.37815e-18 2.83822e-18 2.54432e-18 2.46218e-18 2.42324e-18 2.12949e-18 2.04492e-18 2.09157e-18 2.07691e-18 1.83298e-18 1.68142e-18 1.57373e-18 1.38614e-18 1.28370e-18 1.27249e-18 1.27516e-18 1.26739e-18 1.50591e-18 1.19793e-18 1.04887e-18 7.70499e-19 1.02213e-18 1.08764e-18 7.80970e-19 6.54418e-19 5.89370e-19 6.00252e-19 5.16819e-19 4.97294e-19 8.34845e-19 6.84295e-19 4.78253e-19 5.17731e-19 5.15634e-19 5.05997e-19 5.62749e-19 3.93919e-19 2.95619e-19 4.07538e-19 4.86230e-19 4.76767e-19 3.32550e-19 4.16067e-19 3.34283e-19 3.95131e-19 3.29573e-19 4.71191e-19 2.97702e-19 2.75084e-19 1.94573e-19 3.24876e-19 1.45294e-19 2.06119e-19 1.48002e-19 1.85548e-19 1.74084e-19 1.40076e-19 1.81716e-19 5.29466e-20 1.17669e-19 7.12381e-20 6.44568e-20 9.41296e-20 9.65772e-20 6.97101e-20 4.43467e-20 7.62815e-20 4.73139e-20 8.28960e-20 5.21389e-20 2.66732e-20 4.28138e-20 1.07877e-20 1.09045e-20 1.10576e-20 4.79783e-20 7.74242e-20 7.50004e-21 4.56975e-20 1.84108e-20 2.27628e-20 2.16651e-21 1.52525e-21 5.04641e-21 8.27809e-21 2.76404e-21 2.68674e-22 -1.23457e-21 -1.70859e-21 6.50805e-22 5.35965e-21 5.02434e-21 -9.77734e-22 1.34752e-21 8.59314e-21 1.53657e-20 -4.28688e-22 2.94883e-21 1.58121e-21 7.97706e-22 2.15592e-21 9.78711e-22 2.45596e-21 -7.67396e-22 -8.24133e-22 -2.90430e-21 -1.31827e-21 -2.03697e-21 5.77794e-22 5.74225e-22 1.29186e-21 0.00000e+00 2.32743e-21 2.29443e-22 1.94066e-21 6.93115e-22 1.36866e-21 1.36009e-21 0.00000e+00 6.69691e-22 1.52730e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.82527e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.28616e-19 2.98038e-18 4.18125e-18 4.32892e-18 5.37793e-18 3.00091e-18 3.83197e-18 3.83583e-18 3.22852e-18 3.33202e-18 3.78501e-18 3.71139e-18 4.18555e-18 3.84956e-18 4.30423e-18 4.09173e-18 3.78652e-18 2.83822e-18 3.78541e-18 3.32804e-18 3.22403e-18 3.07187e-18 2.65564e-18 2.59454e-18 2.74425e-18 2.69286e-18 2.32675e-18 2.12496e-18 1.99666e-18 1.78202e-18 1.58612e-18 1.55763e-18 1.65453e-18 1.56829e-18 1.95115e-18 1.55503e-18 1.39593e-18 1.01222e-18 1.29671e-18 1.50477e-18 1.08526e-18 8.69259e-19 7.60635e-19 8.04419e-19 7.17681e-19 6.68332e-19 1.23486e-18 9.61570e-19 6.98657e-19 7.26636e-19 7.12508e-19 7.39870e-19 8.13291e-19 5.92669e-19 4.33545e-19 6.47931e-19 7.47476e-19 7.59664e-19 5.26254e-19 6.49174e-19 5.13792e-19 6.37579e-19 5.29780e-19 7.77897e-19 5.10743e-19 4.63553e-19 3.38075e-19 5.22006e-19 2.48779e-19 3.74474e-19 2.45369e-19 3.20570e-19 3.05160e-19 2.20836e-19 3.11081e-19 1.00921e-19 2.08883e-19 1.25028e-19 1.10786e-19 1.47709e-19 1.41338e-19 1.14941e-19 8.57401e-20 1.16881e-19 7.25304e-20 1.35154e-19 6.81060e-20 3.91268e-20 5.95380e-20 2.24555e-20 1.37580e-20 2.01971e-20 6.80411e-20 1.15658e-19 1.26097e-20 6.41119e-20 2.75557e-20 3.01460e-20 4.78211e-21 2.69005e-21 1.10308e-20 1.27168e-20 3.15831e-21 -2.82517e-21 -2.89001e-22 -5.50454e-22 1.05736e-21 7.57091e-21 5.35610e-21 -2.17000e-21 -7.26953e-22 1.33333e-20 2.12099e-20 -1.50550e-22 -3.22197e-21 -2.45517e-21 -1.17084e-21 -3.30331e-23 -8.37669e-22 2.30915e-22 -2.00505e-21 -3.90941e-21 -3.42580e-21 -6.95449e-22 -9.05401e-22 5.10401e-22 5.07248e-22 1.10008e-21 0.00000e+00 1.89660e-21 1.69871e-22 1.63497e-21 5.72729e-22 1.13094e-21 1.12386e-21 0.00000e+00 5.53373e-22 1.23706e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.27438e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.26655e-20 2.92016e-18 3.87631e-18 4.16841e-18 4.81791e-18 2.77361e-18 3.60684e-18 3.58294e-18 2.98455e-18 3.09055e-18 3.41823e-18 3.37885e-18 3.89850e-18 3.47290e-18 3.94017e-18 3.73829e-18 3.49051e-18 2.54432e-18 3.32804e-18 3.13636e-18 2.95037e-18 2.75197e-18 2.40754e-18 2.38394e-18 2.44317e-18 2.42580e-18 2.07983e-18 1.90438e-18 1.78200e-18 1.56589e-18 1.43124e-18 1.39205e-18 1.45434e-18 1.38375e-18 1.74929e-18 1.36920e-18 1.23925e-18 8.85997e-19 1.17468e-18 1.35211e-18 9.62031e-19 7.74300e-19 6.78109e-19 7.16258e-19 6.34410e-19 6.11176e-19 1.07969e-18 8.68706e-19 6.05583e-19 6.50497e-19 6.29956e-19 6.68400e-19 7.14567e-19 5.14102e-19 3.77497e-19 5.50711e-19 6.59160e-19 6.45388e-19 4.55374e-19 5.67231e-19 4.39255e-19 5.43841e-19 4.54062e-19 6.60133e-19 4.28576e-19 3.91895e-19 2.73757e-19 4.48174e-19 2.01433e-19 3.00845e-19 2.05442e-19 2.64260e-19 2.44667e-19 1.88370e-19 2.62986e-19 7.44790e-20 1.68246e-19 1.02200e-19 8.52006e-20 1.25899e-19 1.23781e-19 9.37207e-20 6.98352e-20 1.02701e-19 6.08738e-20 1.17015e-19 6.32588e-20 3.70367e-20 5.40051e-20 1.50311e-20 1.25075e-20 1.64812e-20 6.03493e-20 1.02624e-19 9.59618e-21 5.78552e-20 2.36776e-20 2.90945e-20 1.67644e-21 1.05237e-21 6.08415e-21 8.42151e-21 1.82255e-21 -2.69104e-21 -2.23182e-21 -2.60254e-21 1.12447e-22 6.07385e-21 4.94715e-21 -2.68408e-21 -7.79791e-23 1.06070e-20 1.89603e-20 -8.19597e-22 -1.06646e-22 -1.07516e-21 -6.87048e-22 1.05528e-21 -3.96166e-22 1.44665e-21 -2.08933e-21 -3.06275e-21 -4.57076e-21 -1.66291e-21 -2.78723e-21 5.48406e-22 5.45019e-22 1.21130e-21 0.00000e+00 2.04596e-21 9.63965e-23 1.81327e-21 6.43566e-22 1.27082e-21 1.26286e-21 0.00000e+00 6.21816e-22 1.31002e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.82243e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.37107e-20 2.41755e-18 3.39305e-18 3.59042e-18 4.33146e-18 2.44665e-18 3.37276e-18 3.29285e-18 2.61908e-18 2.78823e-18 3.04778e-18 3.15559e-18 3.57232e-18 3.37948e-18 3.70642e-18 3.60171e-18 3.27526e-18 2.46218e-18 3.22403e-18 2.95037e-18 3.02107e-18 2.71668e-18 2.36932e-18 2.35452e-18 2.40600e-18 2.46285e-18 2.13710e-18 1.97655e-18 1.81167e-18 1.69998e-18 1.49487e-18 1.40912e-18 1.52981e-18 1.56206e-18 1.84634e-18 1.44263e-18 1.37640e-18 1.09270e-18 1.29915e-18 1.51469e-18 1.10764e-18 8.93067e-19 8.03127e-19 8.55785e-19 8.49216e-19 7.54815e-19 1.33816e-18 9.78634e-19 7.93296e-19 8.15111e-19 7.70486e-19 8.09069e-19 8.53599e-19 6.64120e-19 4.79725e-19 7.17418e-19 8.21259e-19 8.84506e-19 5.74787e-19 7.21238e-19 5.80104e-19 6.81333e-19 5.80880e-19 8.45431e-19 5.83108e-19 5.13791e-19 4.13729e-19 5.71628e-19 2.76965e-19 4.61463e-19 3.01940e-19 3.68188e-19 3.36744e-19 2.52717e-19 3.67863e-19 1.24597e-19 2.48086e-19 1.62480e-19 1.28016e-19 1.65612e-19 1.48430e-19 1.24978e-19 1.11076e-19 1.20044e-19 7.20793e-20 1.61341e-19 6.46518e-20 4.63505e-20 5.49708e-20 3.45972e-20 1.59513e-20 2.49073e-20 6.85526e-20 1.08820e-19 1.52285e-20 5.85029e-20 2.05578e-20 2.55049e-20 -1.45198e-21 -9.52494e-23 2.19476e-21 3.60347e-21 -1.39440e-21 -2.57660e-21 -3.98384e-21 -3.81708e-21 -6.63506e-22 4.04362e-21 2.50532e-21 -4.03381e-21 -1.58472e-21 8.21597e-21 1.46749e-20 -7.45006e-22 -2.26798e-21 -2.97356e-21 -1.94828e-21 -1.15688e-22 -1.37982e-21 -1.96993e-23 -2.99283e-21 -4.32634e-21 -5.36236e-21 -1.94844e-21 -3.52505e-21 2.77499e-22 2.75785e-22 6.90209e-22 0.00000e+00 1.28505e-21 9.24172e-23 1.06674e-21 4.00014e-22 7.89888e-22 7.84944e-22 0.00000e+00 3.86495e-22 8.26809e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.41677e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.08861e-21 2.15454e-18 3.13452e-18 3.23612e-18 4.06529e-18 2.21551e-18 2.99358e-18 3.05368e-18 2.45706e-18 2.59517e-18 2.92596e-18 2.92155e-18 3.33477e-18 3.09302e-18 3.53039e-18 3.34880e-18 3.06373e-18 2.42324e-18 3.07187e-18 2.75197e-18 2.71668e-18 2.71656e-18 2.29876e-18 2.25196e-18 2.31577e-18 2.35928e-18 2.05669e-18 1.87278e-18 1.78518e-18 1.61840e-18 1.47579e-18 1.42440e-18 1.50496e-18 1.50478e-18 1.75587e-18 1.38477e-18 1.28715e-18 9.83489e-19 1.21527e-18 1.34396e-18 9.95064e-19 8.18993e-19 7.06796e-19 7.43935e-19 7.18996e-19 6.25572e-19 1.11362e-18 8.33567e-19 6.38421e-19 6.60492e-19 6.45506e-19 6.66700e-19 7.12515e-19 5.43994e-19 3.93042e-19 5.77406e-19 6.54623e-19 6.93457e-19 4.66543e-19 5.66862e-19 4.52619e-19 5.48431e-19 4.58370e-19 6.72089e-19 4.54368e-19 4.04893e-19 3.14615e-19 4.51114e-19 2.15280e-19 3.42894e-19 2.30780e-19 2.85606e-19 2.68306e-19 1.98863e-19 2.80211e-19 9.35534e-20 1.90430e-19 1.18364e-19 1.00212e-19 1.30465e-19 1.23091e-19 9.65643e-20 7.88197e-20 9.92496e-20 5.89846e-20 1.23242e-19 5.77388e-20 3.76644e-20 4.82241e-20 2.30288e-20 1.40514e-20 1.97909e-20 5.82234e-20 9.30051e-20 1.18776e-20 5.35963e-20 1.98259e-20 2.43207e-20 9.58344e-22 7.73348e-22 5.21466e-21 7.35030e-21 1.54452e-21 -2.29700e-21 -1.59212e-21 -1.96109e-21 5.71916e-22 5.80604e-21 3.87971e-21 -2.47983e-21 -2.44731e-22 9.87255e-21 1.56306e-20 -7.33765e-23 -1.21347e-21 -7.60268e-22 -4.35576e-22 4.77497e-22 -1.57143e-22 6.30777e-22 -2.12355e-21 -3.30176e-21 -3.92360e-21 -1.33686e-21 -2.10252e-21 3.88561e-22 3.86161e-22 9.60473e-22 0.00000e+00 2.13688e-21 4.75781e-22 1.48214e-21 5.54360e-22 1.09467e-21 1.08782e-21 0.00000e+00 5.35625e-22 1.48018e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.88249e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.91765e-20 1.93140e-18 2.72266e-18 2.85143e-18 3.57127e-18 1.94374e-18 2.62757e-18 2.71670e-18 2.17971e-18 2.28209e-18 2.55226e-18 2.59364e-18 2.96301e-18 2.72289e-18 3.07031e-18 2.93524e-18 2.68817e-18 2.12949e-18 2.65564e-18 2.40754e-18 2.36932e-18 2.29876e-18 2.06707e-18 1.97177e-18 2.02361e-18 2.04670e-18 1.79783e-18 1.65549e-18 1.53795e-18 1.39227e-18 1.30446e-18 1.26118e-18 1.29510e-18 1.31955e-18 1.53599e-18 1.20981e-18 1.11658e-18 8.41276e-19 1.07993e-18 1.16984e-18 8.67713e-19 7.14927e-19 6.32261e-19 6.60974e-19 6.33790e-19 5.61286e-19 9.66259e-19 7.49464e-19 5.63704e-19 5.79221e-19 5.79583e-19 5.91029e-19 6.26501e-19 4.78950e-19 3.47981e-19 4.97465e-19 5.73717e-19 5.98990e-19 4.04270e-19 4.94178e-19 4.04602e-19 4.74102e-19 3.98526e-19 5.71747e-19 3.81929e-19 3.55192e-19 2.74246e-19 3.98826e-19 1.92783e-19 2.95284e-19 2.05203e-19 2.45263e-19 2.40554e-19 1.79653e-19 2.46536e-19 8.89078e-20 1.64606e-19 1.07379e-19 9.35482e-20 1.20303e-19 1.18587e-19 8.98941e-20 7.54731e-20 9.04505e-20 5.95687e-20 1.09605e-19 6.06097e-20 3.87752e-20 5.06764e-20 2.28216e-20 1.46995e-20 1.95873e-20 5.53167e-20 8.68473e-20 1.50272e-20 5.29154e-20 2.05617e-20 2.57764e-20 4.57592e-21 5.55682e-21 8.11278e-21 1.21309e-20 6.92219e-21 3.31776e-21 1.26840e-21 5.78197e-22 2.53003e-21 6.99998e-21 5.50061e-21 -1.69115e-23 1.69697e-21 1.02088e-20 1.66976e-20 -1.69086e-23 1.67541e-21 1.26855e-21 8.95252e-22 2.03152e-21 1.27949e-21 2.50739e-21 -7.63329e-22 -1.44813e-21 -2.15390e-21 -6.93903e-22 -3.88433e-22 6.90433e-22 6.86169e-22 1.64714e-21 0.00000e+00 3.15627e-21 3.54095e-22 2.51870e-21 9.27768e-22 1.83202e-21 1.82055e-21 0.00000e+00 8.96413e-22 2.08276e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.80290e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.53206e-19 1.95110e-18 2.68565e-18 2.94316e-18 3.31219e-18 1.69730e-18 2.54426e-18 2.55845e-18 2.05351e-18 2.12905e-18 2.41607e-18 2.45174e-18 2.78986e-18 2.57752e-18 2.96232e-18 2.86259e-18 2.60088e-18 2.04492e-18 2.59454e-18 2.38394e-18 2.35452e-18 2.25196e-18 1.97177e-18 2.05665e-18 2.00719e-18 2.09564e-18 1.83196e-18 1.68402e-18 1.55866e-18 1.48490e-18 1.34342e-18 1.29504e-18 1.35430e-18 1.39859e-18 1.63907e-18 1.26510e-18 1.22330e-18 9.55009e-19 1.16177e-18 1.28933e-18 9.32356e-19 7.79115e-19 7.13197e-19 7.51075e-19 6.95413e-19 6.54063e-19 1.10342e-18 8.31617e-19 6.58797e-19 6.84990e-19 6.55722e-19 6.51382e-19 7.03891e-19 5.42281e-19 3.91067e-19 5.54823e-19 6.54900e-19 7.10398e-19 4.54084e-19 5.70334e-19 4.72901e-19 5.31956e-19 4.63230e-19 6.46749e-19 4.41761e-19 3.98589e-19 3.21523e-19 4.58607e-19 2.18938e-19 3.50875e-19 2.36977e-19 2.78944e-19 2.60461e-19 2.03566e-19 2.75028e-19 9.90165e-20 1.86149e-19 1.21672e-19 1.06395e-19 1.32348e-19 1.24191e-19 9.73206e-20 8.30120e-20 9.40722e-20 6.24678e-20 1.26301e-19 6.06049e-20 3.81621e-20 4.78598e-20 2.72599e-20 1.41357e-20 1.76706e-20 5.80116e-20 8.81097e-20 1.30813e-20 4.91980e-20 1.72280e-20 2.24112e-20 2.28275e-22 1.26694e-21 4.15480e-21 7.45800e-21 1.94126e-21 1.76721e-21 -1.39836e-21 -1.83829e-21 8.40970e-22 5.45833e-21 3.72831e-21 -2.11641e-21 1.11111e-22 8.93571e-21 1.44513e-20 -2.90554e-23 -4.37735e-22 -2.29558e-22 -1.69872e-22 7.30206e-22 8.78829e-23 9.72284e-22 -1.92098e-21 -2.84870e-21 -3.65411e-21 -1.34831e-21 -2.05034e-21 3.90307e-22 3.87896e-22 9.77799e-22 0.00000e+00 2.15456e-21 4.44098e-22 1.51392e-21 5.69369e-22 1.12431e-21 1.11727e-21 0.00000e+00 5.50127e-22 1.48252e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.63417e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.55801e-19 1.97138e-18 2.78486e-18 2.92112e-18 3.66416e-18 1.95114e-18 2.62803e-18 2.71230e-18 2.19854e-18 2.25725e-18 2.65584e-18 2.61422e-18 2.93248e-18 2.69736e-18 3.08721e-18 2.95689e-18 2.74728e-18 2.09157e-18 2.74425e-18 2.44317e-18 2.40600e-18 2.31577e-18 2.02361e-18 2.00719e-18 2.14851e-18 2.13040e-18 1.84983e-18 1.70752e-18 1.59835e-18 1.45391e-18 1.30206e-18 1.29048e-18 1.36508e-18 1.34566e-18 1.60823e-18 1.28668e-18 1.18522e-18 9.15381e-19 1.12539e-18 1.25943e-18 9.19231e-19 7.62385e-19 6.82648e-19 7.22237e-19 6.60185e-19 5.94170e-19 1.07130e-18 8.06905e-19 6.20912e-19 6.50079e-19 6.29858e-19 6.32276e-19 7.01819e-19 5.13480e-19 3.81519e-19 5.59774e-19 6.41897e-19 6.76307e-19 4.49132e-19 5.62619e-19 4.58136e-19 5.43668e-19 4.55950e-19 6.61386e-19 4.39229e-19 4.03377e-19 3.05145e-19 4.49443e-19 2.21066e-19 3.43654e-19 2.25332e-19 2.79675e-19 2.62019e-19 1.91115e-19 2.71173e-19 9.55718e-20 1.83490e-19 1.18861e-19 9.93919e-20 1.31105e-19 1.22840e-19 1.01122e-19 8.02786e-20 9.44042e-20 6.10488e-20 1.21201e-19 5.57072e-20 3.48119e-20 4.54297e-20 2.36897e-20 1.29595e-20 1.76869e-20 5.46814e-20 9.23064e-20 1.16300e-20 5.00203e-20 2.00291e-20 2.22189e-20 2.27264e-21 2.60238e-21 6.51274e-21 8.46936e-21 2.57916e-21 -1.33909e-21 -5.26723e-22 -9.03734e-22 6.81073e-22 5.45576e-21 3.76707e-21 -1.96648e-21 -4.02776e-22 9.20974e-21 1.53650e-20 -3.19666e-22 -2.10078e-21 -1.66818e-21 -8.02013e-22 1.79068e-22 -6.20685e-22 5.07436e-22 -1.76129e-21 -3.18518e-21 -3.19931e-21 -8.20105e-22 -1.19915e-21 4.46702e-22 4.43943e-22 9.59402e-22 0.00000e+00 1.65502e-21 1.46956e-22 1.42438e-21 4.97990e-22 9.83356e-22 9.77202e-22 0.00000e+00 4.81160e-22 1.08119e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.16016e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.26493e-19 1.74878e-18 2.53494e-18 2.67883e-18 3.20591e-18 1.70473e-18 2.50984e-18 2.50646e-18 1.92480e-18 1.98448e-18 2.38977e-18 2.44006e-18 2.78435e-18 2.63712e-18 3.00168e-18 2.91144e-18 2.66442e-18 2.07691e-18 2.69286e-18 2.42580e-18 2.46285e-18 2.35928e-18 2.04670e-18 2.09564e-18 2.13040e-18 2.27242e-18 1.97910e-18 1.83392e-18 1.69991e-18 1.63437e-18 1.46241e-18 1.40598e-18 1.51042e-18 1.58852e-18 1.79991e-18 1.39556e-18 1.38611e-18 1.13190e-18 1.29515e-18 1.45940e-18 1.09252e-18 9.05177e-19 8.14395e-19 8.72833e-19 8.75123e-19 7.52386e-19 1.32046e-18 9.32433e-19 7.90114e-19 8.00598e-19 7.67873e-19 7.66969e-19 8.23173e-19 6.54370e-19 4.75595e-19 6.98533e-19 7.84107e-19 8.85909e-19 5.57549e-19 6.88943e-19 5.68317e-19 6.55070e-19 5.65868e-19 8.10059e-19 5.67408e-19 5.08192e-19 4.26467e-19 5.57652e-19 2.78817e-19 4.75558e-19 3.15172e-19 3.62025e-19 3.43037e-19 2.53014e-19 3.58868e-19 1.37270e-19 2.49302e-19 1.64790e-19 1.39456e-19 1.65458e-19 1.51787e-19 1.24604e-19 1.13871e-19 1.09003e-19 7.23784e-20 1.60912e-19 6.42971e-20 4.49400e-20 4.90541e-20 3.95255e-20 1.89055e-20 2.42132e-20 6.55056e-20 9.92411e-20 1.73711e-20 5.39452e-20 1.72556e-20 2.17810e-20 1.06681e-22 2.00987e-21 3.95680e-21 6.70817e-21 2.25304e-21 1.96936e-22 -1.15889e-21 -1.54730e-21 1.15753e-21 5.40793e-21 3.30481e-21 -2.29402e-21 -2.60630e-22 8.81904e-21 1.41430e-20 1.11289e-22 -1.60179e-21 -1.03123e-21 -5.79079e-22 3.54386e-22 -2.47325e-22 6.25949e-22 -2.13475e-21 -3.47825e-21 -3.73760e-21 -1.21937e-21 -1.77619e-21 4.09804e-22 4.07273e-22 9.86892e-22 0.00000e+00 2.09820e-21 4.17963e-22 1.51280e-21 5.59562e-22 1.10494e-21 1.09802e-21 0.00000e+00 5.40651e-22 1.43891e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.40226e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-9.79233e-20 1.47661e-18 2.11495e-18 2.25245e-18 2.76329e-18 1.40766e-18 2.15401e-18 2.11659e-18 1.57155e-18 1.60930e-18 1.96735e-18 2.03257e-18 2.33825e-18 2.25211e-18 2.57769e-18 2.47624e-18 2.27377e-18 1.83298e-18 2.32675e-18 2.07983e-18 2.13710e-18 2.05669e-18 1.79783e-18 1.83196e-18 1.84983e-18 1.97910e-18 1.78541e-18 1.62743e-18 1.49709e-18 1.44732e-18 1.32205e-18 1.24152e-18 1.32567e-18 1.43439e-18 1.58390e-18 1.23033e-18 1.22635e-18 1.01525e-18 1.16466e-18 1.28279e-18 9.66017e-19 8.08153e-19 7.35069e-19 7.74434e-19 7.96694e-19 6.70131e-19 1.17330e-18 8.27017e-19 7.13827e-19 7.17406e-19 6.92914e-19 6.89874e-19 7.42509e-19 5.86311e-19 4.24531e-19 6.20999e-19 6.94342e-19 7.84133e-19 4.89632e-19 6.15439e-19 5.09439e-19 5.81368e-19 4.92606e-19 7.10101e-19 5.04408e-19 4.51110e-19 3.81825e-19 4.94625e-19 2.50817e-19 4.27463e-19 2.84493e-19 3.25195e-19 3.08725e-19 2.28572e-19 3.24736e-19 1.25709e-19 2.24147e-19 1.53555e-19 1.28238e-19 1.51096e-19 1.31623e-19 1.10745e-19 1.04037e-19 9.59707e-20 6.59932e-20 1.43902e-19 5.53303e-20 4.10832e-20 4.39369e-20 3.93116e-20 1.63307e-20 2.11822e-20 5.78956e-20 8.56418e-20 1.62132e-20 4.55741e-20 1.47835e-20 1.81850e-20 1.83146e-22 1.89608e-21 3.71734e-21 6.15865e-21 1.25938e-21 2.81029e-21 -9.34133e-22 -1.14309e-21 8.06813e-22 4.42626e-21 2.55879e-21 -1.78595e-21 -3.21189e-22 7.42357e-21 1.10803e-20 2.29040e-22 -1.55397e-21 -7.13119e-22 -4.02322e-22 1.20067e-22 -1.11166e-22 1.75016e-22 -1.66962e-21 -2.76236e-21 -2.74231e-21 -8.79299e-22 -1.25223e-21 2.65397e-22 2.63758e-22 6.80805e-22 0.00000e+00 1.65065e-21 4.53391e-22 1.06018e-21 4.02484e-22 7.94764e-22 7.89790e-22 0.00000e+00 3.88881e-22 1.16783e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.69157e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.60554e-20 1.34724e-18 1.85713e-18 1.94046e-18 2.34845e-18 1.34172e-18 1.89982e-18 1.79813e-18 1.31031e-18 1.35794e-18 1.67685e-18 1.80819e-18 2.10301e-18 2.08049e-18 2.25846e-18 2.24867e-18 2.05782e-18 1.68142e-18 2.12496e-18 1.90438e-18 1.97655e-18 1.87278e-18 1.65549e-18 1.68402e-18 1.70752e-18 1.83392e-18 1.62743e-18 1.61323e-18 1.41677e-18 1.37233e-18 1.22426e-18 1.17206e-18 1.24513e-18 1.39303e-18 1.50322e-18 1.18723e-18 1.17418e-18 1.01886e-18 1.13260e-18 1.25665e-18 9.71765e-19 8.13735e-19 7.48622e-19 7.90954e-19 8.23883e-19 6.81954e-19 1.15234e-18 7.95159e-19 7.17617e-19 7.07420e-19 6.97611e-19 6.77538e-19 7.19272e-19 5.83062e-19 4.26511e-19 6.19490e-19 6.80740e-19 7.84585e-19 4.85836e-19 5.98935e-19 5.01503e-19 5.61051e-19 4.87417e-19 6.83718e-19 4.87036e-19 4.43180e-19 3.83638e-19 4.80836e-19 2.50184e-19 4.30562e-19 2.86520e-19 3.15811e-19 3.05443e-19 2.23531e-19 3.16683e-19 1.32073e-19 2.19718e-19 1.52709e-19 1.30066e-19 1.48969e-19 1.35614e-19 1.11724e-19 1.07556e-19 9.17581e-20 6.64955e-20 1.44167e-19 5.63564e-20 4.09411e-20 4.30763e-20 4.17286e-20 1.84413e-20 2.10371e-20 5.68655e-20 8.30758e-20 1.77721e-20 4.46227e-20 1.36008e-20 1.73445e-20 1.53994e-21 4.88809e-21 4.80558e-21 8.31599e-21 5.54494e-21 4.31984e-21 9.93261e-22 6.23259e-22 2.52848e-21 4.99509e-21 3.18869e-21 -3.53477e-22 7.54939e-22 7.09617e-21 1.12976e-20 2.22315e-22 -2.10648e-22 -8.09465e-23 5.77757e-23 1.04982e-21 5.91262e-22 1.44468e-21 -1.01748e-21 -2.11641e-21 -1.89890e-21 -4.90196e-22 -8.75051e-23 5.33800e-22 5.30503e-22 1.25708e-21 0.00000e+00 2.40021e-21 2.87970e-22 1.91566e-21 7.01524e-22 1.38526e-21 1.37659e-21 0.00000e+00 6.77815e-22 1.58766e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.23930e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.81939e-20 1.38477e-18 1.93150e-18 2.01542e-18 2.37047e-18 1.26407e-18 1.78736e-18 1.71632e-18 1.32265e-18 1.36980e-18 1.68147e-18 1.71730e-18 1.98729e-18 1.91766e-18 2.18582e-18 2.08597e-18 1.91996e-18 1.57373e-18 1.99666e-18 1.78200e-18 1.81167e-18 1.78518e-18 1.53795e-18 1.55866e-18 1.59835e-18 1.69991e-18 1.49709e-18 1.41677e-18 1.35848e-18 1.22919e-18 1.13917e-18 1.11268e-18 1.17639e-18 1.23390e-18 1.37250e-18 1.10365e-18 1.05419e-18 8.74101e-19 1.01335e-18 1.08547e-18 8.38676e-19 7.10749e-19 6.33941e-19 6.75383e-19 6.80287e-19 5.59798e-19 9.60877e-19 6.77712e-19 5.80691e-19 5.83880e-19 5.72012e-19 5.56463e-19 5.98016e-19 4.71561e-19 3.48836e-19 5.08746e-19 5.58891e-19 6.16567e-19 3.97829e-19 4.78364e-19 4.01744e-19 4.58953e-19 3.96313e-19 5.58037e-19 3.89014e-19 3.52838e-19 2.92830e-19 3.84636e-19 1.93929e-19 3.25253e-19 2.15680e-19 2.48606e-19 2.38804e-19 1.74607e-19 2.45892e-19 9.93558e-20 1.70426e-19 1.13742e-19 9.74609e-20 1.16275e-19 1.09424e-19 8.64443e-20 8.03288e-20 7.87345e-20 5.28354e-20 1.10501e-19 4.92831e-20 3.37247e-20 3.65731e-20 2.71855e-20 1.46642e-20 1.94859e-20 4.67279e-20 7.16900e-20 1.40064e-20 4.19649e-20 1.40805e-20 1.73755e-20 9.47619e-22 4.20382e-21 3.89885e-21 6.95220e-21 5.13170e-21 8.81856e-22 7.14140e-22 6.05823e-23 1.98240e-21 4.92450e-21 2.63269e-21 -1.32441e-21 3.14686e-22 6.73116e-21 1.14727e-20 3.91897e-23 -1.71673e-21 -8.46548e-22 -2.43405e-22 6.34799e-22 -8.17227e-24 1.10366e-21 -1.67429e-21 -3.24334e-21 -2.95032e-21 -7.02150e-22 -5.97749e-22 5.94621e-22 5.90948e-22 1.33282e-21 0.00000e+00 2.49009e-21 3.21018e-22 2.00363e-21 7.16517e-22 1.41487e-21 1.40601e-21 0.00000e+00 6.92301e-22 1.65782e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.62652e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.44680e-19 8.23319e-19 1.42001e-18 1.45151e-18 1.77259e-18 9.53215e-19 1.55200e-18 1.42783e-18 9.63709e-19 1.00541e-18 1.34508e-18 1.45651e-18 1.65402e-18 1.71055e-18 1.89121e-18 1.89187e-18 1.68709e-18 1.38614e-18 1.78202e-18 1.56589e-18 1.69998e-18 1.61840e-18 1.39227e-18 1.48490e-18 1.45391e-18 1.63437e-18 1.44732e-18 1.37233e-18 1.22919e-18 1.33060e-18 1.10996e-18 1.03063e-18 1.14617e-18 1.30578e-18 1.38367e-18 1.03873e-18 1.13275e-18 1.00483e-18 1.02904e-18 1.20128e-18 9.17547e-19 7.46444e-19 6.93630e-19 7.58871e-19 7.80450e-19 6.68443e-19 1.15711e-18 7.59740e-19 7.22050e-19 7.04254e-19 6.69224e-19 6.47056e-19 6.90231e-19 5.91031e-19 4.22738e-19 6.22847e-19 6.78396e-19 8.18041e-19 4.85713e-19 6.02848e-19 5.14909e-19 5.63901e-19 4.98969e-19 7.08573e-19 5.20237e-19 4.53538e-19 4.22505e-19 4.90125e-19 2.55363e-19 4.62899e-19 3.00479e-19 3.31909e-19 3.16599e-19 2.31921e-19 3.29520e-19 1.37407e-19 2.38699e-19 1.58954e-19 1.37287e-19 1.44112e-19 1.23485e-19 1.07344e-19 1.09816e-19 8.68911e-20 5.90977e-20 1.43937e-19 4.52346e-20 3.62207e-20 3.47411e-20 4.46636e-20 1.44881e-20 2.24117e-20 5.25108e-20 7.09836e-20 1.64956e-20 3.67725e-20 9.22837e-21 1.10255e-20 -1.00784e-21 -4.82491e-22 1.99807e-21 3.00902e-21 -1.67698e-21 1.39438e-21 -1.48644e-21 -1.11920e-21 4.33406e-22 2.48009e-21 3.72322e-22 -2.15651e-21 -1.78455e-21 5.34440e-21 5.94954e-21 6.89657e-22 -4.03733e-21 -2.45479e-21 -1.49818e-21 -1.50446e-21 -1.00849e-21 -1.75526e-21 -1.93212e-21 -3.24057e-21 -1.97979e-21 -5.07674e-22 -8.01997e-22 -1.66293e-22 -1.65266e-22 -1.93196e-22 0.00000e+00 2.97682e-22 4.18600e-22 -2.13702e-22 -2.76202e-23 -5.45403e-23 -5.41989e-23 0.00000e+00 -2.66868e-23 3.05826e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.36203e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.48022e-19 9.44435e-19 1.29651e-18 1.37985e-18 1.67102e-18 8.18979e-19 1.37578e-18 1.32474e-18 8.71701e-19 9.02100e-19 1.15263e-18 1.26881e-18 1.50299e-18 1.48547e-18 1.71775e-18 1.65430e-18 1.50458e-18 1.28370e-18 1.58612e-18 1.43124e-18 1.49487e-18 1.47579e-18 1.30446e-18 1.34342e-18 1.30206e-18 1.46241e-18 1.32205e-18 1.22426e-18 1.13917e-18 1.10996e-18 1.09467e-18 1.00368e-18 1.05170e-18 1.16022e-18 1.23537e-18 9.53127e-19 9.82954e-19 8.28310e-19 9.53502e-19 9.89281e-19 7.74433e-19 6.58801e-19 5.95183e-19 6.25090e-19 6.74539e-19 5.52123e-19 9.07875e-19 6.33261e-19 5.65975e-19 5.60952e-19 5.46040e-19 5.36874e-19 5.58199e-19 4.58241e-19 3.31593e-19 4.76269e-19 5.29352e-19 6.06153e-19 3.74105e-19 4.62938e-19 3.95917e-19 4.30313e-19 3.73058e-19 5.22893e-19 3.79440e-19 3.45313e-19 3.03808e-19 3.77621e-19 1.94716e-19 3.35176e-19 2.27972e-19 2.48398e-19 2.40990e-19 1.80344e-19 2.52589e-19 1.07144e-19 1.74752e-19 1.26692e-19 1.04508e-19 1.19646e-19 1.07654e-19 8.66657e-20 8.90250e-20 7.25694e-20 5.46759e-20 1.14230e-19 4.84035e-20 3.78997e-20 3.75947e-20 3.48720e-20 1.55766e-20 2.03774e-20 4.64109e-20 6.39380e-20 1.75909e-20 3.86602e-20 1.19123e-20 1.59557e-20 1.64078e-21 5.55593e-21 3.63333e-21 7.43803e-21 5.58070e-21 6.00453e-21 1.21891e-21 6.91374e-22 2.35622e-21 4.35838e-21 2.68456e-21 -6.53037e-23 1.14660e-21 5.60913e-21 8.80561e-21 2.45384e-22 5.68493e-22 7.91732e-22 5.93539e-22 1.27516e-21 9.75152e-22 1.61069e-21 -8.24830e-22 -1.56394e-21 -1.63706e-21 -4.89186e-22 -9.19313e-23 4.82937e-22 4.79954e-22 1.22046e-21 0.00000e+00 2.55109e-21 4.01385e-22 1.89369e-21 7.14703e-22 1.41129e-21 1.40245e-21 0.00000e+00 6.90548e-22 1.71684e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.21201e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.84928e-19 9.92048e-19 1.36261e-18 1.41064e-18 1.68070e-18 8.17877e-19 1.26914e-18 1.32299e-18 9.63344e-19 9.83613e-19 1.25260e-18 1.31453e-18 1.53090e-18 1.42807e-18 1.68616e-18 1.63203e-18 1.47906e-18 1.27249e-18 1.55763e-18 1.39205e-18 1.40912e-18 1.42440e-18 1.26118e-18 1.29504e-18 1.29048e-18 1.40598e-18 1.24152e-18 1.17206e-18 1.11268e-18 1.03063e-18 1.00368e-18 1.00655e-18 1.00468e-18 1.06564e-18 1.17090e-18 9.33761e-19 9.09763e-19 7.40786e-19 8.78683e-19 8.96919e-19 6.96779e-19 6.01341e-19 5.42951e-19 5.77819e-19 5.67436e-19 4.84134e-19 7.75395e-19 5.56196e-19 4.73286e-19 4.80334e-19 4.73126e-19 4.45614e-19 4.73800e-19 3.74449e-19 2.78409e-19 3.92381e-19 4.38790e-19 4.90814e-19 3.09791e-19 3.74760e-19 3.20136e-19 3.51276e-19 3.11189e-19 4.25544e-19 2.93716e-19 2.73572e-19 2.33224e-19 3.03693e-19 1.52325e-19 2.51622e-19 1.73044e-19 1.88937e-19 1.85349e-19 1.40321e-19 1.87263e-19 8.02088e-20 1.30502e-19 8.87818e-20 7.95715e-20 9.18591e-20 9.33151e-20 6.93899e-20 6.31672e-20 6.02023e-20 4.44791e-20 8.90027e-20 4.45147e-20 2.85206e-20 3.12457e-20 2.27973e-20 1.36550e-20 1.52735e-20 3.90640e-20 5.68571e-20 1.29909e-20 3.57472e-20 1.14718e-20 1.52126e-20 2.14193e-21 5.06520e-21 4.09160e-21 7.94783e-21 6.66446e-21 3.32986e-21 1.59409e-21 8.05804e-22 2.62883e-21 4.89500e-21 3.55173e-21 2.76829e-22 1.75871e-21 6.04905e-21 1.03319e-20 1.76498e-22 1.64616e-21 1.51975e-21 1.04141e-21 1.83465e-21 1.27299e-21 2.37118e-21 -5.33112e-22 -1.09715e-21 -1.61300e-21 -5.28876e-22 -1.15893e-22 6.25612e-22 6.21747e-22 1.46318e-21 0.00000e+00 2.79995e-21 3.39370e-22 2.22561e-21 8.12448e-22 1.60430e-21 1.59426e-21 0.00000e+00 7.84990e-22 1.85768e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.77119e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.08258e-20 8.68611e-19 1.36700e-18 1.37188e-18 1.69270e-18 8.28482e-19 1.36585e-18 1.32869e-18 9.03118e-19 9.39262e-19 1.27956e-18 1.33201e-18 1.54350e-18 1.52955e-18 1.76125e-18 1.71780e-18 1.56021e-18 1.27516e-18 1.65453e-18 1.45434e-18 1.52981e-18 1.50496e-18 1.29510e-18 1.35430e-18 1.36508e-18 1.51042e-18 1.32567e-18 1.24513e-18 1.17639e-18 1.14617e-18 1.05170e-18 1.00468e-18 1.10898e-18 1.18016e-18 1.27784e-18 9.89665e-19 1.03220e-18 8.74819e-19 9.59569e-19 1.05205e-18 8.17367e-19 6.87384e-19 6.10376e-19 6.61133e-19 6.97983e-19 5.64750e-19 9.88664e-19 6.62192e-19 6.06485e-19 5.98576e-19 5.76978e-19 5.60204e-19 5.95525e-19 4.97423e-19 3.61164e-19 5.33822e-19 5.80477e-19 6.81425e-19 4.20893e-19 4.99145e-19 4.32441e-19 4.79325e-19 4.20904e-19 6.03986e-19 4.34684e-19 3.91338e-19 3.40912e-19 4.19720e-19 2.15497e-19 3.83718e-19 2.52905e-19 2.79697e-19 2.71382e-19 1.97041e-19 2.78808e-19 1.17996e-19 1.99665e-19 1.34970e-19 1.13661e-19 1.27479e-19 1.17719e-19 9.45220e-20 9.44104e-20 7.83678e-20 5.45463e-20 1.24216e-19 4.87356e-20 3.58557e-20 3.30962e-20 3.51083e-20 1.66658e-20 2.28304e-20 4.80345e-20 6.78251e-20 1.70108e-20 4.05162e-20 1.09072e-20 1.45795e-20 3.34745e-22 3.64720e-21 2.29619e-21 5.25351e-21 3.92628e-21 1.51781e-21 3.22587e-22 -3.27218e-22 1.81897e-21 4.20169e-21 2.14370e-21 -1.38611e-21 2.43665e-22 5.74130e-21 9.56929e-21 3.12494e-22 -1.48551e-21 -5.54156e-22 -1.41540e-22 4.58289e-22 9.86946e-24 8.77020e-22 -1.62000e-21 -2.91640e-21 -2.78034e-21 -7.61403e-22 -8.22586e-22 4.65601e-22 4.62725e-22 1.06909e-21 0.00000e+00 2.14848e-21 3.79103e-22 1.61805e-21 5.85549e-22 1.15625e-21 1.14902e-21 0.00000e+00 5.65760e-22 1.46143e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.14525e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.28492e-19 4.78245e-19 9.66908e-19 9.15817e-19 1.21844e-18 5.73715e-19 1.21375e-18 1.09681e-18 6.64169e-19 7.18123e-19 1.00736e-18 1.15013e-18 1.37185e-18 1.46505e-18 1.57837e-18 1.63189e-18 1.46721e-18 1.26739e-18 1.56829e-18 1.38375e-18 1.56206e-18 1.50478e-18 1.31955e-18 1.39859e-18 1.34566e-18 1.58852e-18 1.43439e-18 1.39303e-18 1.23390e-18 1.30578e-18 1.16022e-18 1.06564e-18 1.18016e-18 1.45713e-18 1.43823e-18 1.09467e-18 1.20116e-18 1.09431e-18 1.12611e-18 1.25484e-18 9.87350e-19 8.34360e-19 7.75016e-19 8.25713e-19 9.42687e-19 7.28139e-19 1.26015e-18 7.93562e-19 7.99333e-19 7.64701e-19 7.48857e-19 7.11397e-19 7.49106e-19 6.53979e-19 4.66867e-19 6.90035e-19 7.33879e-19 9.05012e-19 5.32890e-19 6.42716e-19 5.56736e-19 5.99673e-19 5.36004e-19 7.53616e-19 5.66046e-19 5.03283e-19 4.68388e-19 5.35255e-19 2.83251e-19 5.26923e-19 3.50062e-19 3.66096e-19 3.59546e-19 2.61958e-19 3.72142e-19 1.64751e-19 2.66637e-19 1.89236e-19 1.59694e-19 1.67033e-19 1.46814e-19 1.22738e-19 1.32105e-19 9.32131e-20 6.88898e-20 1.67110e-19 5.44245e-20 4.43163e-20 3.70548e-20 5.58380e-20 2.20857e-20 2.54627e-20 5.89718e-20 7.50257e-20 2.19268e-20 4.03280e-20 7.26874e-21 1.20025e-20 -7.51752e-22 3.24776e-21 1.71016e-21 5.13396e-21 3.69821e-21 5.70936e-21 3.98160e-22 1.65308e-22 2.45422e-21 3.77157e-21 1.76002e-21 -6.06204e-22 3.94452e-22 5.26955e-21 7.12532e-21 7.85659e-22 -5.67524e-22 9.69496e-23 5.82843e-23 5.41835e-22 6.20124e-22 7.03405e-22 -1.21390e-21 -2.11794e-21 -1.72958e-21 -5.69574e-22 -3.03377e-22 2.85281e-22 2.83519e-22 8.30668e-22 0.00000e+00 2.08448e-21 5.14943e-22 1.33046e-21 5.27760e-22 1.04214e-21 1.03562e-21 0.00000e+00 5.09924e-22 1.45624e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.13719e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.00452e-19 1.03313e-18 1.57905e-18 1.69213e-18 2.01238e-18 9.61528e-19 1.65765e-18 1.59393e-18 1.13613e-18 1.11107e-18 1.49273e-18 1.59972e-18 1.86851e-18 1.83932e-18 2.08512e-18 2.09134e-18 1.88337e-18 1.50591e-18 1.95115e-18 1.74929e-18 1.84634e-18 1.75587e-18 1.53599e-18 1.63907e-18 1.60823e-18 1.79991e-18 1.58390e-18 1.50322e-18 1.37250e-18 1.38367e-18 1.23537e-18 1.17090e-18 1.27784e-18 1.43823e-18 1.57077e-18 1.18934e-18 1.25204e-18 1.07374e-18 1.16561e-18 1.31616e-18 1.00478e-18 8.39467e-19 7.73043e-19 8.29255e-19 8.79020e-19 7.29562e-19 1.26409e-18 8.46778e-19 7.79204e-19 7.71334e-19 7.39134e-19 7.21209e-19 7.66058e-19 6.41218e-19 4.59452e-19 6.76329e-19 7.46925e-19 8.77547e-19 5.32315e-19 6.54898e-19 5.52696e-19 6.13750e-19 5.43515e-19 7.63170e-19 5.54642e-19 4.91425e-19 4.37175e-19 5.34153e-19 2.76210e-19 4.89356e-19 3.20212e-19 3.54493e-19 3.39658e-19 2.49348e-19 3.53065e-19 1.47489e-19 2.50054e-19 1.71714e-19 1.45702e-19 1.59721e-19 1.42199e-19 1.18856e-19 1.20563e-19 9.84489e-20 6.97659e-20 1.59232e-19 5.73770e-20 4.30490e-20 4.20902e-20 4.64309e-20 1.90304e-20 2.38659e-20 6.03420e-20 8.47914e-20 1.93157e-20 4.51753e-20 1.19934e-20 1.61627e-20 6.83916e-23 2.64114e-21 3.28761e-21 6.05895e-21 2.65315e-21 2.88360e-21 -2.17180e-22 -4.35310e-22 1.82341e-21 4.56331e-21 2.38597e-21 -1.41273e-21 -2.22871e-22 7.23699e-21 1.04077e-20 5.83212e-22 -1.75745e-21 -8.68678e-22 -4.66697e-22 6.08203e-23 -5.57281e-24 2.08896e-22 -1.69824e-21 -2.88960e-21 -2.43586e-21 -7.25302e-22 -7.58685e-22 2.51319e-22 2.49766e-22 7.27883e-22 0.00000e+00 1.82457e-21 4.51316e-22 1.16455e-21 4.61183e-22 9.10674e-22 9.04974e-22 0.00000e+00 4.45596e-22 1.27540e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.64217e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.89829e-19 8.87782e-19 1.35043e-18 1.42313e-18 1.61678e-18 8.14827e-19 1.30584e-18 1.24900e-18 9.40826e-19 9.39604e-19 1.22928e-18 1.27497e-18 1.48241e-18 1.44701e-18 1.62113e-18 1.61833e-18 1.47365e-18 1.19793e-18 1.55503e-18 1.36920e-18 1.44263e-18 1.38477e-18 1.20981e-18 1.26510e-18 1.28668e-18 1.39556e-18 1.23033e-18 1.18723e-18 1.10365e-18 1.03873e-18 9.53127e-19 9.33761e-19 9.89665e-19 1.09467e-18 1.18934e-18 9.85322e-19 9.39707e-19 8.01872e-19 9.05411e-19 9.73635e-19 7.54928e-19 6.50278e-19 5.91491e-19 6.29588e-19 6.60988e-19 5.31947e-19 9.13559e-19 6.20595e-19 5.58735e-19 5.58416e-19 5.45174e-19 5.30248e-19 5.64657e-19 4.54163e-19 3.32676e-19 4.85421e-19 5.33386e-19 6.07433e-19 3.75711e-19 4.66895e-19 3.90112e-19 4.39019e-19 3.84196e-19 5.32678e-19 3.79351e-19 3.44037e-19 2.93755e-19 3.71491e-19 1.98398e-19 3.34771e-19 2.16170e-19 2.45121e-19 2.37731e-19 1.68761e-19 2.41239e-19 1.04275e-19 1.67877e-19 1.18273e-19 1.01349e-19 1.13213e-19 1.03921e-19 8.81996e-20 8.49836e-20 7.15050e-20 5.29526e-20 1.12598e-19 4.19289e-20 3.06146e-20 3.24594e-20 3.18133e-20 1.40406e-20 1.50582e-20 4.32132e-20 6.55872e-20 1.33351e-20 3.37230e-20 1.07465e-20 1.27250e-20 2.22295e-21 4.41091e-21 5.87208e-21 8.17721e-21 5.15292e-21 2.76274e-21 1.86981e-21 1.45755e-21 2.40804e-21 4.55245e-21 2.84987e-21 2.31647e-22 6.83071e-22 6.41750e-21 9.24134e-21 5.17480e-22 -8.03298e-22 6.71624e-23 2.65830e-22 5.52680e-22 5.61474e-22 8.52611e-22 -5.45430e-22 -1.55133e-21 -7.47009e-22 4.76531e-23 7.71102e-22 3.87932e-22 3.85535e-22 9.20677e-22 0.00000e+00 1.87123e-21 3.14691e-22 1.40591e-21 5.16666e-22 1.02023e-21 1.01385e-21 0.00000e+00 4.99205e-22 1.26650e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.55969e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.33248e-19 4.66397e-19 8.91054e-19 9.03708e-19 1.14799e-18 5.54200e-19 1.13063e-18 1.00639e-18 5.96525e-19 6.04878e-19 9.29691e-19 1.04508e-18 1.22342e-18 1.29943e-18 1.41900e-18 1.46469e-18 1.30195e-18 1.04887e-18 1.39593e-18 1.23925e-18 1.37640e-18 1.28715e-18 1.11658e-18 1.22330e-18 1.18522e-18 1.38611e-18 1.22635e-18 1.17418e-18 1.05419e-18 1.13275e-18 9.82954e-19 9.09763e-19 1.03220e-18 1.20116e-18 1.25204e-18 9.39707e-19 1.07307e-18 9.51757e-19 9.62464e-19 1.12003e-18 8.78601e-19 7.23966e-19 6.55146e-19 7.22993e-19 8.04077e-19 6.46449e-19 1.13079e-18 7.14748e-19 7.10071e-19 6.81990e-19 6.46157e-19 6.36697e-19 6.59289e-19 5.84565e-19 4.12349e-19 6.21579e-19 6.66625e-19 8.20295e-19 4.84090e-19 5.87801e-19 5.01374e-19 5.53795e-19 4.92696e-19 7.02401e-19 5.24277e-19 4.60020e-19 4.27601e-19 4.87178e-19 2.58105e-19 4.81070e-19 3.11346e-19 3.35426e-19 3.25838e-19 2.33770e-19 3.37933e-19 1.47352e-19 2.44672e-19 1.66944e-19 1.41778e-19 1.46147e-19 1.26344e-19 1.09165e-19 1.18540e-19 8.47239e-20 6.04310e-20 1.48530e-19 4.52356e-20 3.83387e-20 3.18886e-20 4.77269e-20 1.74141e-20 2.41852e-20 5.16407e-20 6.77611e-20 1.89641e-20 3.58649e-20 6.83200e-21 9.95571e-21 -1.19574e-21 1.61467e-21 1.41114e-21 3.01511e-21 9.96082e-22 1.81208e-21 -3.87463e-22 -4.22826e-22 1.36282e-21 2.94531e-21 5.17989e-22 -1.79303e-21 -1.09095e-21 4.85734e-21 6.08421e-21 7.58290e-22 -3.62379e-21 -1.95662e-21 -1.05474e-21 -9.39650e-22 -6.66412e-22 -9.40599e-22 -1.92652e-21 -3.38973e-21 -2.18901e-21 -4.93121e-22 -5.18722e-22 5.58629e-23 5.55179e-23 2.92317e-22 0.00000e+00 1.10017e-21 4.35510e-22 5.10853e-22 2.28105e-22 4.50428e-22 4.47609e-22 0.00000e+00 2.20396e-22 8.16516e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.54082e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.05871e-20 2.11775e-19 4.36342e-19 4.76607e-19 5.58011e-19 3.19330e-19 7.68047e-19 5.90741e-19 1.89167e-19 2.16242e-19 4.72677e-19 6.44998e-19 7.68099e-19 9.39372e-19 9.58324e-19 1.04118e-18 9.13103e-19 7.70499e-19 1.01222e-18 8.85997e-19 1.09270e-18 9.83489e-19 8.41276e-19 9.55009e-19 9.15381e-19 1.13190e-18 1.01525e-18 1.01886e-18 8.74101e-19 1.00483e-18 8.28310e-19 7.40786e-19 8.74819e-19 1.09431e-18 1.07374e-18 8.01872e-19 9.51757e-19 9.45107e-19 8.63969e-19 1.02961e-18 8.18184e-19 6.82098e-19 6.31635e-19 7.02728e-19 8.05987e-19 6.26792e-19 1.09287e-18 6.50682e-19 7.07827e-19 6.67362e-19 6.33938e-19 5.99575e-19 6.32639e-19 5.73082e-19 4.09730e-19 6.15719e-19 6.45226e-19 8.17334e-19 4.68697e-19 5.73958e-19 4.99843e-19 5.31972e-19 4.79580e-19 6.81209e-19 5.19477e-19 4.52162e-19 4.39868e-19 4.71311e-19 2.57350e-19 4.95344e-19 3.17155e-19 3.35332e-19 3.22557e-19 2.30311e-19 3.38218e-19 1.52371e-19 2.48643e-19 1.74316e-19 1.43882e-19 1.43918e-19 1.19567e-19 1.07968e-19 1.20926e-19 7.73774e-20 5.53576e-20 1.48412e-19 3.53943e-20 3.44171e-20 2.38708e-20 5.24469e-20 1.65688e-20 2.32510e-20 4.57694e-20 5.61979e-20 1.81519e-20 2.71545e-20 2.81627e-21 4.37193e-21 -1.96832e-21 2.47625e-22 -5.80953e-22 -2.38227e-23 -1.56709e-21 2.02538e-21 -1.10533e-21 -7.44165e-22 6.89297e-22 7.85546e-22 -7.28955e-22 -1.48456e-21 -1.44509e-21 2.14785e-21 1.35782e-21 8.55288e-22 -3.15977e-21 -1.93378e-21 -1.23002e-21 -1.29441e-21 -7.91232e-22 -1.47363e-21 -1.34316e-21 -2.32966e-21 -1.17136e-21 -2.91605e-22 -4.33641e-22 -1.64984e-22 -1.63965e-22 -2.68376e-22 0.00000e+00 -3.17069e-23 3.06814e-22 -3.60102e-22 -1.01206e-22 -1.99847e-22 -1.98596e-22 0.00000e+00 -9.77857e-23 6.63892e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.44429e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.14681e-20 6.09821e-19 9.38710e-19 9.52024e-19 1.16224e-18 4.93903e-19 1.05604e-18 9.88791e-19 5.93047e-19 6.04564e-19 8.39130e-19 9.58861e-19 1.14795e-18 1.19817e-18 1.32922e-18 1.35423e-18 1.22484e-18 1.02213e-18 1.29671e-18 1.17468e-18 1.29915e-18 1.21527e-18 1.07993e-18 1.16177e-18 1.12539e-18 1.29515e-18 1.16466e-18 1.13260e-18 1.01335e-18 1.02904e-18 9.53502e-19 8.78683e-19 9.59569e-19 1.12611e-18 1.16561e-18 9.05411e-19 9.62464e-19 8.63969e-19 9.46053e-19 1.01143e-18 7.93126e-19 6.77859e-19 6.25754e-19 6.59867e-19 7.43810e-19 5.94023e-19 9.93027e-19 6.57463e-19 6.34151e-19 6.24823e-19 5.95918e-19 5.81810e-19 6.10740e-19 5.12960e-19 3.66782e-19 5.37782e-19 5.93725e-19 6.99599e-19 4.18529e-19 5.21443e-19 4.46277e-19 4.79822e-19 4.21792e-19 5.88776e-19 4.35506e-19 3.89137e-19 3.50298e-19 4.22053e-19 2.23388e-19 3.98640e-19 2.62550e-19 2.84871e-19 2.70748e-19 1.99170e-19 2.89070e-19 1.24526e-19 2.00996e-19 1.48923e-19 1.18474e-19 1.32912e-19 1.14198e-19 9.70711e-20 1.04730e-19 7.65144e-20 5.73817e-20 1.31753e-19 4.52917e-20 3.85486e-20 3.35117e-20 4.17726e-20 1.66663e-20 2.00884e-20 4.73724e-20 6.42505e-20 1.75997e-20 3.37486e-20 7.72804e-21 1.22943e-20 -9.66139e-22 3.82690e-21 7.12070e-22 3.67869e-21 3.27598e-21 5.23034e-21 -9.12481e-23 -3.10848e-22 1.76825e-21 2.95292e-21 1.32415e-21 -1.06072e-21 1.07762e-22 4.03577e-21 6.77650e-21 2.54795e-22 -7.91691e-22 -6.88048e-22 -3.66868e-22 5.21940e-22 9.06912e-23 7.65494e-22 -1.38101e-21 -2.32688e-21 -2.28402e-21 -7.19970e-22 -7.49096e-22 3.41263e-22 3.39155e-22 8.82731e-22 0.00000e+00 1.81252e-21 2.38417e-22 1.37735e-21 5.24573e-22 1.03585e-21 1.02936e-21 0.00000e+00 5.06844e-22 1.20385e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.83045e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.51733e-19 5.60049e-19 1.00789e-18 1.07083e-18 1.32877e-18 6.60033e-19 1.29219e-18 1.11437e-18 6.67594e-19 6.62706e-19 1.01513e-18 1.16654e-18 1.36612e-18 1.44673e-18 1.52444e-18 1.62317e-18 1.43697e-18 1.08764e-18 1.50477e-18 1.35211e-18 1.51469e-18 1.34396e-18 1.16984e-18 1.28933e-18 1.25943e-18 1.45940e-18 1.28279e-18 1.25665e-18 1.08547e-18 1.20128e-18 9.89281e-19 8.96919e-19 1.05205e-18 1.25484e-18 1.31616e-18 9.73635e-19 1.12003e-18 1.02961e-18 1.01143e-18 1.24896e-18 9.60920e-19 7.79727e-19 7.18749e-19 7.92090e-19 8.88812e-19 7.17084e-19 1.27434e-18 8.01223e-19 8.08543e-19 7.72591e-19 7.33212e-19 7.20820e-19 7.56392e-19 6.65086e-19 4.70905e-19 7.13583e-19 7.66108e-19 9.38818e-19 5.53426e-19 6.81755e-19 5.76413e-19 6.37786e-19 5.63464e-19 8.10928e-19 6.06092e-19 5.26424e-19 4.90131e-19 5.58238e-19 2.94668e-19 5.53709e-19 3.55151e-19 3.86707e-19 3.70567e-19 2.66320e-19 3.90045e-19 1.64263e-19 2.80965e-19 1.92042e-19 1.60211e-19 1.65693e-19 1.39219e-19 1.24510e-19 1.33547e-19 9.58123e-20 6.57692e-20 1.69638e-19 4.57042e-20 4.08428e-20 3.35472e-20 5.48055e-20 1.79470e-20 2.54770e-20 5.72637e-20 7.57054e-20 1.95139e-20 3.69069e-20 6.47689e-21 9.19092e-21 -2.15599e-21 -5.94525e-22 5.11234e-22 9.98494e-22 -2.42141e-21 9.77729e-22 -1.92934e-21 -1.51160e-21 3.82384e-22 1.91580e-21 -1.34334e-22 -2.47545e-21 -2.06440e-21 4.57733e-21 4.96748e-21 8.04282e-22 -4.33841e-21 -2.83374e-21 -1.76359e-21 -1.72256e-21 -1.26795e-21 -1.96541e-21 -2.12563e-21 -3.43747e-21 -2.21448e-21 -6.30743e-22 -1.09475e-21 -2.18159e-22 -2.16811e-22 -3.13674e-22 0.00000e+00 4.81118e-23 3.70060e-22 -3.96621e-22 -9.41813e-23 -1.85975e-22 -1.84811e-22 0.00000e+00 -9.09983e-23 1.34679e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.95746e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.79119e-19 2.31842e-19 5.74177e-19 5.66269e-19 8.19556e-19 4.54394e-19 8.69405e-19 6.92981e-19 3.40374e-19 3.29752e-19 6.11759e-19 7.73356e-19 9.21181e-19 1.03236e-18 1.05687e-18 1.13600e-18 1.00044e-18 7.80970e-19 1.08526e-18 9.62031e-19 1.10764e-18 9.95064e-19 8.67713e-19 9.32356e-19 9.19231e-19 1.09252e-18 9.66017e-19 9.71765e-19 8.38676e-19 9.17547e-19 7.74433e-19 6.96779e-19 8.17367e-19 9.87350e-19 1.00478e-18 7.54928e-19 8.78601e-19 8.18184e-19 7.93126e-19 9.60920e-19 7.79495e-19 6.26226e-19 5.62665e-19 6.26843e-19 7.34409e-19 5.66919e-19 9.97063e-19 6.16028e-19 6.36450e-19 5.94378e-19 5.71001e-19 5.71739e-19 5.79163e-19 5.27003e-19 3.71651e-19 5.67839e-19 5.95059e-19 7.40124e-19 4.36895e-19 5.30330e-19 4.47669e-19 5.00047e-19 4.40053e-19 6.33141e-19 4.78762e-19 4.20979e-19 3.97180e-19 4.34452e-19 2.37644e-19 4.48356e-19 2.86927e-19 3.08990e-19 3.02974e-19 2.11670e-19 3.14057e-19 1.40086e-19 2.27597e-19 1.57343e-19 1.32184e-19 1.32925e-19 1.12817e-19 1.00583e-19 1.13134e-19 7.60674e-20 5.44626e-20 1.36003e-19 3.74130e-20 3.56651e-20 2.84434e-20 4.68408e-20 1.58318e-20 2.33035e-20 4.53043e-20 5.91887e-20 1.85816e-20 3.05923e-20 5.84161e-21 8.03340e-21 3.11892e-22 2.61936e-21 2.71158e-21 3.66809e-21 1.76525e-21 2.56457e-21 6.38360e-22 8.07743e-22 1.79098e-21 2.55101e-21 3.64193e-22 -7.67193e-22 -9.52292e-22 4.21336e-21 4.44026e-21 8.78037e-22 -3.48894e-21 -1.90468e-21 -9.86919e-22 -9.96983e-22 -4.73037e-22 -1.05982e-21 -1.25657e-21 -2.60368e-21 -8.35414e-22 7.78019e-23 5.93890e-22 3.78771e-24 3.76431e-24 1.74703e-22 0.00000e+00 7.91535e-22 3.21587e-22 3.33664e-22 1.64499e-22 3.24829e-22 3.22796e-22 0.00000e+00 1.58940e-22 5.87093e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.53716e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.36729e-19 2.70176e-19 5.01605e-19 5.02140e-19 6.24141e-19 3.14387e-19 6.84015e-19 5.52903e-19 2.65082e-19 2.66122e-19 4.74090e-19 5.96630e-19 7.22319e-19 8.08156e-19 8.36584e-19 8.96361e-19 7.99131e-19 6.54418e-19 8.69259e-19 7.74300e-19 8.93067e-19 8.18993e-19 7.14927e-19 7.79115e-19 7.62385e-19 9.05177e-19 8.08153e-19 8.13735e-19 7.10749e-19 7.46444e-19 6.58801e-19 6.01341e-19 6.87384e-19 8.34360e-19 8.39467e-19 6.50278e-19 7.23966e-19 6.82098e-19 6.77859e-19 7.79727e-19 6.26226e-19 5.35087e-19 4.80022e-19 5.24240e-19 6.11683e-19 4.65589e-19 8.06641e-19 5.00736e-19 5.17936e-19 4.89644e-19 4.75275e-19 4.58934e-19 4.77980e-19 4.22611e-19 3.03883e-19 4.54724e-19 4.78689e-19 5.93888e-19 3.49605e-19 4.24106e-19 3.65905e-19 3.96859e-19 3.51267e-19 4.99909e-19 3.74613e-19 3.37322e-19 3.13053e-19 3.49458e-19 1.90726e-19 3.57141e-19 2.32087e-19 2.44799e-19 2.40982e-19 1.70237e-19 2.48974e-19 1.13412e-19 1.79613e-19 1.28840e-19 1.06382e-19 1.10839e-19 9.67155e-20 8.42497e-20 9.12411e-20 6.15975e-20 4.59506e-20 1.11526e-19 3.28941e-20 2.96282e-20 2.31262e-20 3.81695e-20 1.48147e-20 1.81209e-20 3.74928e-20 4.90692e-20 1.52277e-20 2.59918e-20 4.85713e-21 7.02762e-21 6.31787e-22 3.33697e-21 2.31403e-21 4.01312e-21 3.06773e-21 3.39280e-21 1.04773e-21 8.13648e-22 1.83792e-21 2.49961e-21 1.27907e-21 1.48145e-22 4.77572e-22 3.26837e-21 4.26277e-21 6.23629e-22 -3.82097e-22 3.01162e-22 2.56849e-22 3.60408e-22 5.12532e-22 5.22731e-22 -3.93331e-22 -1.00453e-21 -4.65333e-22 -4.05208e-23 4.21886e-22 2.21087e-22 2.19722e-22 5.51922e-22 0.00000e+00 1.26331e-21 3.05328e-22 8.53791e-22 3.20643e-22 6.33158e-22 6.29195e-22 0.00000e+00 3.09806e-22 8.81810e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.48611e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.71875e-20 2.53819e-19 4.41214e-19 4.81233e-19 5.14390e-19 2.37755e-19 5.93656e-19 4.86322e-19 2.55609e-19 2.50856e-19 4.18441e-19 5.38383e-19 6.25313e-19 6.99650e-19 7.17011e-19 7.86672e-19 7.01625e-19 5.89370e-19 7.60635e-19 6.78109e-19 8.03127e-19 7.06796e-19 6.32261e-19 7.13197e-19 6.82648e-19 8.14395e-19 7.35069e-19 7.48622e-19 6.33941e-19 6.93630e-19 5.95183e-19 5.42951e-19 6.10376e-19 7.75016e-19 7.73043e-19 5.91491e-19 6.55146e-19 6.31635e-19 6.25754e-19 7.18749e-19 5.62665e-19 4.80022e-19 4.69028e-19 4.96903e-19 5.57903e-19 4.40562e-19 7.48269e-19 4.70584e-19 4.86723e-19 4.68970e-19 4.52809e-19 4.22499e-19 4.52791e-19 3.89423e-19 2.83217e-19 4.14575e-19 4.45391e-19 5.48882e-19 3.17224e-19 3.97964e-19 3.44048e-19 3.61570e-19 3.27605e-19 4.51827e-19 3.37868e-19 3.02106e-19 2.83265e-19 3.22443e-19 1.74468e-19 3.21836e-19 2.09278e-19 2.19665e-19 2.11513e-19 1.54505e-19 2.22548e-19 1.00945e-19 1.58667e-19 1.15977e-19 9.61654e-20 1.00992e-19 8.63715e-20 7.67672e-20 8.10424e-20 5.43618e-20 4.20217e-20 1.01062e-19 2.99840e-20 2.49770e-20 2.07497e-20 3.48665e-20 1.23023e-20 1.39180e-20 3.37279e-20 4.42999e-20 1.27581e-20 2.14628e-20 3.86426e-21 5.45710e-21 -3.57880e-22 2.25568e-21 1.01266e-21 2.67949e-21 1.79762e-21 3.62160e-21 2.32855e-22 2.81940e-22 1.36845e-21 1.56919e-21 6.44088e-22 -2.51901e-22 -8.68974e-23 2.37312e-21 3.23101e-21 3.89491e-22 -7.52123e-22 -5.99616e-22 -3.66572e-22 3.99654e-23 4.05742e-23 1.50515e-22 -5.73686e-22 -1.15538e-21 -6.65611e-22 -1.54433e-22 7.63379e-23 1.25587e-22 1.24811e-22 3.39150e-22 0.00000e+00 7.32202e-22 1.20595e-22 5.34482e-22 2.06805e-22 4.08368e-22 4.05812e-22 0.00000e+00 1.99816e-22 4.91168e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.76826e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.95441e-19 1.79493e-19 4.05164e-19 4.73319e-19 5.02726e-19 2.81422e-19 6.28314e-19 4.77781e-19 2.26944e-19 2.16266e-19 4.26051e-19 5.65439e-19 6.53110e-19 7.47704e-19 7.58975e-19 8.36393e-19 7.30685e-19 6.00252e-19 8.04419e-19 7.16258e-19 8.55785e-19 7.43935e-19 6.60974e-19 7.51075e-19 7.22237e-19 8.72833e-19 7.74434e-19 7.90954e-19 6.75383e-19 7.58871e-19 6.25090e-19 5.77819e-19 6.61133e-19 8.25713e-19 8.29255e-19 6.29588e-19 7.22993e-19 7.02728e-19 6.59867e-19 7.92090e-19 6.26843e-19 5.24240e-19 4.96903e-19 5.58394e-19 6.11136e-19 4.88263e-19 8.33218e-19 5.13377e-19 5.38260e-19 5.11708e-19 4.91157e-19 4.61556e-19 4.86124e-19 4.34104e-19 3.14322e-19 4.65775e-19 4.93437e-19 6.16660e-19 3.55334e-19 4.40627e-19 3.82950e-19 4.04414e-19 3.70306e-19 5.11912e-19 3.83686e-19 3.41736e-19 3.28400e-19 3.58736e-19 1.97630e-19 3.67713e-19 2.35505e-19 2.47792e-19 2.41807e-19 1.72516e-19 2.49810e-19 1.16698e-19 1.82742e-19 1.29090e-19 1.10391e-19 1.09649e-19 9.53822e-20 8.51883e-20 9.20595e-20 6.05242e-20 4.55711e-20 1.12692e-19 3.11203e-20 2.72301e-20 2.21870e-20 3.87565e-20 1.33354e-20 1.71772e-20 3.60616e-20 4.73669e-20 1.45916e-20 2.36117e-20 4.60297e-21 5.46826e-21 9.16113e-22 2.51598e-21 2.53441e-21 3.57576e-21 1.77808e-21 2.94499e-21 8.22196e-22 8.91957e-22 1.63232e-21 1.85940e-21 8.12038e-22 1.37759e-22 -1.28341e-22 2.96243e-21 3.18227e-21 7.58978e-22 -1.22045e-21 -5.07791e-22 -2.59429e-22 -2.62042e-22 9.39620e-23 -2.10405e-22 -3.16524e-22 -9.55624e-22 4.41382e-23 1.88405e-22 6.96713e-22 5.48312e-23 5.44925e-23 1.74290e-22 0.00000e+00 5.24163e-22 1.91664e-22 2.83972e-22 1.15518e-22 2.28108e-22 2.26681e-22 0.00000e+00 1.11614e-22 3.82521e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.50294e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.85848e-19 -1.08001e-19 6.20829e-20 1.16499e-21 1.47356e-19 8.90598e-20 4.95043e-19 3.50568e-19 1.47124e-20 2.59497e-20 1.76436e-19 3.91378e-19 4.92834e-19 6.86756e-19 6.16001e-19 7.36899e-19 6.37948e-19 5.16819e-19 7.17681e-19 6.34410e-19 8.49216e-19 7.18996e-19 6.33790e-19 6.95413e-19 6.60185e-19 8.75123e-19 7.96694e-19 8.23883e-19 6.80287e-19 7.80450e-19 6.74539e-19 5.67436e-19 6.97983e-19 9.42687e-19 8.79020e-19 6.60988e-19 8.04077e-19 8.05987e-19 7.43810e-19 8.88812e-19 7.34409e-19 6.11683e-19 5.57903e-19 6.11136e-19 8.03363e-19 5.64281e-19 1.00645e-18 5.84049e-19 6.56930e-19 6.00540e-19 5.84471e-19 5.80400e-19 5.85057e-19 5.47307e-19 3.83930e-19 5.90531e-19 6.07066e-19 7.79233e-19 4.49489e-19 5.44500e-19 4.65827e-19 5.07092e-19 4.51021e-19 6.45745e-19 5.01253e-19 4.42753e-19 4.26569e-19 4.51172e-19 2.53348e-19 4.91172e-19 3.16696e-19 3.29650e-19 3.26585e-19 2.25918e-19 3.39183e-19 1.58146e-19 2.45271e-19 1.79372e-19 1.46346e-19 1.45643e-19 1.21109e-19 1.10539e-19 1.29551e-19 7.58385e-20 5.86270e-20 1.49630e-19 3.69620e-20 3.88918e-20 2.65571e-20 5.56534e-20 1.94474e-20 2.41065e-20 4.60111e-20 5.65754e-20 2.12603e-20 2.78445e-20 2.84025e-21 5.61408e-21 2.04165e-22 4.37901e-21 2.02354e-21 3.68422e-21 3.60036e-21 5.19088e-21 1.55860e-21 1.55061e-21 2.60918e-21 2.25524e-21 4.68158e-22 3.03042e-22 5.09061e-23 2.87636e-21 2.59402e-21 1.00411e-21 -1.62343e-21 -5.31132e-22 -2.06933e-22 -1.71542e-22 3.41092e-22 -7.71675e-23 -5.65470e-22 -1.51611e-21 -6.65628e-23 2.33064e-22 1.08344e-21 1.27959e-22 1.27169e-22 4.28039e-22 0.00000e+00 1.19064e-21 3.39044e-22 7.03825e-22 2.90079e-22 5.72805e-22 5.69220e-22 0.00000e+00 2.80276e-22 8.42605e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.66923e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.32294e-19 1.29755e-19 2.56620e-19 2.91767e-19 3.35322e-19 1.52887e-19 5.14267e-19 3.89627e-19 1.47732e-19 1.31237e-19 2.87034e-19 4.49377e-19 5.33187e-19 6.47067e-19 6.39520e-19 7.19508e-19 6.14039e-19 4.97294e-19 6.68332e-19 6.11176e-19 7.54815e-19 6.25572e-19 5.61286e-19 6.54063e-19 5.94170e-19 7.52386e-19 6.70131e-19 6.81954e-19 5.59798e-19 6.68443e-19 5.52123e-19 4.84134e-19 5.64750e-19 7.28139e-19 7.29562e-19 5.31947e-19 6.46449e-19 6.26792e-19 5.94023e-19 7.17084e-19 5.66919e-19 4.65589e-19 4.40562e-19 4.88263e-19 5.64281e-19 4.64072e-19 7.68185e-19 4.77348e-19 5.01264e-19 4.81103e-19 4.45408e-19 4.41638e-19 4.47329e-19 4.08601e-19 2.86689e-19 4.29723e-19 4.67122e-19 5.84736e-19 3.33356e-19 4.21971e-19 3.58568e-19 3.79916e-19 3.45216e-19 4.81617e-19 3.66001e-19 3.19304e-19 3.10598e-19 3.38765e-19 1.84354e-19 3.49940e-19 2.24194e-19 2.37351e-19 2.25513e-19 1.64411e-19 2.42769e-19 1.07983e-19 1.73558e-19 1.25295e-19 1.02112e-19 1.03296e-19 8.53416e-20 7.85659e-20 8.93206e-20 5.74482e-20 4.20600e-20 1.08419e-19 2.76791e-20 2.83424e-20 2.14928e-20 3.74392e-20 1.20877e-20 1.61905e-20 3.43646e-20 4.31641e-20 1.36617e-20 2.02801e-20 2.71961e-21 4.87164e-21 -1.31997e-21 1.04214e-21 -1.29801e-22 6.17534e-22 -3.50323e-22 2.83121e-21 -6.55830e-22 -4.28788e-22 7.33375e-22 9.40544e-22 -9.72767e-23 -7.81311e-22 -6.16485e-22 1.87750e-21 1.60846e-21 5.59740e-22 -1.32542e-21 -7.87795e-22 -5.61903e-22 -4.85414e-22 -1.79941e-22 -6.02180e-22 -8.58688e-22 -1.35455e-21 -8.21889e-22 -2.94002e-22 -3.46738e-22 -8.09691e-23 -8.04690e-23 -4.12033e-23 0.00000e+00 3.38050e-22 2.49498e-22 -1.98853e-24 3.74198e-23 7.38910e-23 7.34285e-23 0.00000e+00 3.61551e-23 2.81937e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.96709e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.11854e-19 8.01041e-20 4.93348e-19 5.12815e-19 7.34833e-19 3.50595e-19 1.01117e-18 8.00802e-19 3.59580e-19 3.42590e-19 6.68906e-19 8.67273e-19 9.92776e-19 1.19715e-18 1.17690e-18 1.32430e-18 1.15821e-18 8.34845e-19 1.23486e-18 1.07969e-18 1.33816e-18 1.11362e-18 9.66259e-19 1.10342e-18 1.07130e-18 1.32046e-18 1.17330e-18 1.15234e-18 9.60877e-19 1.15711e-18 9.07875e-19 7.75395e-19 9.88664e-19 1.26015e-18 1.26409e-18 9.13559e-19 1.13079e-18 1.09287e-18 9.93027e-19 1.27434e-18 9.97063e-19 8.06641e-19 7.48269e-19 8.33218e-19 1.00645e-18 7.68185e-19 1.42202e-18 8.44833e-19 9.08032e-19 8.49249e-19 7.99607e-19 7.97379e-19 8.30444e-19 7.58961e-19 5.30902e-19 8.19392e-19 8.64805e-19 1.09825e-18 6.33001e-19 7.79667e-19 6.63910e-19 7.32288e-19 6.50294e-19 9.42825e-19 7.19233e-19 6.23911e-19 5.92679e-19 6.47000e-19 3.53397e-19 6.79530e-19 4.30688e-19 4.64133e-19 4.49489e-19 3.14168e-19 4.68887e-19 2.06924e-19 3.42017e-19 2.38975e-19 1.97011e-19 1.97283e-19 1.60121e-19 1.50249e-19 1.68440e-19 1.07420e-19 7.69267e-20 2.03268e-19 4.65772e-20 4.70243e-20 3.39855e-20 7.09428e-20 2.16316e-20 3.06984e-20 6.30942e-20 8.09197e-20 2.43782e-20 3.67105e-20 4.40964e-21 6.11112e-21 -1.87336e-21 2.70293e-22 1.21979e-21 1.10052e-21 -2.34267e-21 2.19317e-21 -1.05042e-21 -4.54251e-22 8.46980e-22 1.54408e-21 -8.89103e-22 -2.04352e-21 -2.49009e-21 4.08623e-21 2.88480e-21 1.24553e-21 -5.80440e-21 -3.49447e-21 -2.05856e-21 -2.44160e-21 -1.48007e-21 -2.79291e-21 -1.95057e-21 -3.56951e-21 -1.23805e-21 -7.16498e-23 -4.02065e-23 -3.41840e-22 -3.39729e-22 -5.79977e-22 0.00000e+00 -3.53776e-22 3.95848e-22 -7.92285e-22 -2.32704e-22 -4.59510e-22 -4.56634e-22 0.00000e+00 -2.24840e-22 -1.11143e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.14923e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.19677e-19 3.67994e-19 6.56552e-19 7.20035e-19 8.92938e-19 3.95881e-19 8.57675e-19 7.69722e-19 4.84824e-19 4.49612e-19 6.64375e-19 7.80099e-19 8.81249e-19 9.32100e-19 9.98177e-19 1.04762e-18 9.43227e-19 6.84295e-19 9.61570e-19 8.68706e-19 9.78634e-19 8.33567e-19 7.49464e-19 8.31617e-19 8.06905e-19 9.32433e-19 8.27017e-19 7.95159e-19 6.77712e-19 7.59740e-19 6.33261e-19 5.56196e-19 6.62192e-19 7.93562e-19 8.46778e-19 6.20595e-19 7.14748e-19 6.50682e-19 6.57463e-19 8.01223e-19 6.16028e-19 5.00736e-19 4.70584e-19 5.13377e-19 5.84049e-19 4.77348e-19 8.44833e-19 5.55788e-19 5.37838e-19 5.20242e-19 4.86355e-19 4.93383e-19 5.15619e-19 4.47950e-19 3.15014e-19 4.72535e-19 5.23514e-19 6.30809e-19 3.71446e-19 4.72614e-19 3.97643e-19 4.37848e-19 3.85794e-19 5.48422e-19 4.08728e-19 3.61933e-19 3.29276e-19 3.84686e-19 2.08494e-19 3.76008e-19 2.39354e-19 2.66167e-19 2.54469e-19 1.81160e-19 2.68568e-19 1.16656e-19 1.90049e-19 1.36625e-19 1.12492e-19 1.18656e-19 9.69199e-20 8.99763e-20 9.74995e-20 6.93604e-20 5.08846e-20 1.18053e-19 3.42388e-20 3.19286e-20 2.82027e-20 3.90724e-20 1.25463e-20 1.76021e-20 4.04902e-20 5.59683e-20 1.50465e-20 2.63381e-20 6.59421e-21 8.34222e-21 6.46265e-22 2.20656e-21 3.17758e-21 3.95931e-21 6.71115e-22 3.60888e-21 3.22824e-22 4.12418e-22 1.05511e-21 2.33584e-21 8.40948e-22 -6.41013e-22 -7.50094e-22 4.20235e-21 4.80686e-21 6.91839e-22 -2.61285e-21 -1.30401e-21 -6.68598e-22 -8.29525e-22 -3.99284e-22 -8.92099e-22 -8.67469e-22 -1.80940e-21 -5.73482e-22 6.56052e-23 3.51759e-22 -2.40131e-23 -2.38648e-23 3.46505e-23 0.00000e+00 4.09209e-22 2.59339e-22 8.99006e-23 5.61975e-23 1.10970e-22 1.10276e-22 0.00000e+00 5.42982e-23 3.30925e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.08783e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.33842e-19 3.31276e-20 2.16058e-19 2.20126e-19 3.18950e-19 1.34062e-19 5.56395e-19 3.97056e-19 9.98453e-20 9.90677e-20 2.85393e-19 4.42334e-19 5.09102e-19 6.76728e-19 6.30621e-19 7.35769e-19 6.37117e-19 4.78253e-19 6.98657e-19 6.05583e-19 7.93296e-19 6.38421e-19 5.63704e-19 6.58797e-19 6.20912e-19 7.90114e-19 7.13827e-19 7.17617e-19 5.80691e-19 7.22050e-19 5.65975e-19 4.73286e-19 6.06485e-19 7.99333e-19 7.79204e-19 5.58735e-19 7.10071e-19 7.07827e-19 6.34151e-19 8.08543e-19 6.36450e-19 5.17936e-19 4.86723e-19 5.38260e-19 6.56930e-19 5.01264e-19 9.08032e-19 5.37838e-19 5.96699e-19 5.50338e-19 5.21268e-19 5.07920e-19 5.31925e-19 4.90110e-19 3.42902e-19 5.25470e-19 5.54130e-19 7.07544e-19 4.03654e-19 4.98241e-19 4.30345e-19 4.63553e-19 4.13441e-19 5.95984e-19 4.58944e-19 3.97925e-19 3.84057e-19 4.14196e-19 2.26457e-19 4.39063e-19 2.79629e-19 2.97288e-19 2.87804e-19 2.03543e-19 3.02549e-19 1.35611e-19 2.20615e-19 1.56093e-19 1.28996e-19 1.27837e-19 1.02307e-19 9.60894e-20 1.09525e-19 6.79253e-20 4.96696e-20 1.30167e-19 2.97838e-20 3.06651e-20 2.13550e-20 4.75785e-20 1.39782e-20 2.01442e-20 4.02797e-20 4.92051e-20 1.65019e-20 2.24447e-20 1.99397e-21 3.25588e-21 -1.58749e-21 4.24452e-22 1.63208e-22 3.49693e-22 -1.54261e-21 2.69175e-21 -7.12735e-22 -3.29005e-22 5.63288e-22 7.03038e-22 -9.26066e-22 -1.38422e-21 -1.63966e-21 2.05280e-21 1.08685e-21 8.23530e-22 -3.86553e-21 -2.32389e-21 -1.36276e-21 -1.58690e-21 -9.90987e-22 -1.81675e-21 -1.31123e-21 -2.40409e-21 -8.81548e-22 -6.69655e-23 -5.83429e-23 -2.06820e-22 -2.05543e-22 -3.51114e-22 0.00000e+00 -1.98939e-22 2.57883e-22 -4.79765e-22 -1.40999e-22 -2.78423e-22 -2.76680e-22 0.00000e+00 -1.36233e-22 -5.28622e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.04380e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.29874e-19 1.61191e-19 3.39986e-19 3.68086e-19 4.39155e-19 1.71025e-19 5.95795e-19 4.76275e-19 2.03070e-19 1.89365e-19 3.77593e-19 5.09107e-19 5.81658e-19 7.00975e-19 7.05676e-19 7.84303e-19 6.94489e-19 5.17731e-19 7.26636e-19 6.50497e-19 8.15111e-19 6.60492e-19 5.79221e-19 6.84990e-19 6.50079e-19 8.00598e-19 7.17406e-19 7.07420e-19 5.83880e-19 7.04254e-19 5.60952e-19 4.80334e-19 5.98576e-19 7.64701e-19 7.71334e-19 5.58416e-19 6.81990e-19 6.67362e-19 6.24823e-19 7.72591e-19 5.94378e-19 4.89644e-19 4.68970e-19 5.11708e-19 6.00540e-19 4.81103e-19 8.49249e-19 5.20242e-19 5.50338e-19 5.34189e-19 4.88661e-19 4.84031e-19 5.09056e-19 4.49503e-19 3.17456e-19 4.81315e-19 5.23176e-19 6.51971e-19 3.72668e-19 4.73255e-19 4.02518e-19 4.32461e-19 3.86052e-19 5.53196e-19 4.19599e-19 3.61439e-19 3.41467e-19 3.83252e-19 2.06176e-19 3.93647e-19 2.49762e-19 2.70803e-19 2.52141e-19 1.83047e-19 2.73744e-19 1.16631e-19 1.95938e-19 1.41175e-19 1.10998e-19 1.16815e-19 9.19181e-20 8.78411e-20 9.69897e-20 6.26532e-20 4.44965e-20 1.19994e-19 2.70517e-20 2.80751e-20 1.96285e-20 4.05672e-20 1.21410e-20 1.66078e-20 3.68610e-20 4.73433e-20 1.31754e-20 1.99244e-20 1.61606e-21 3.32295e-21 -3.35800e-21 -1.11370e-21 -2.30578e-21 -2.33605e-21 -3.48272e-21 1.20705e-21 -2.37006e-21 -1.92116e-21 -4.77050e-22 -1.40077e-22 -1.15973e-21 -2.21247e-21 -1.82350e-21 1.14499e-21 8.77765e-22 3.87942e-22 -3.00371e-21 -2.33263e-21 -1.53964e-21 -1.37075e-21 -1.22102e-21 -1.61331e-21 -1.59607e-21 -2.35442e-21 -1.86218e-21 -6.54833e-22 -1.37068e-21 -2.28369e-22 -2.26959e-22 -4.23240e-22 0.00000e+00 -4.47748e-22 1.52636e-22 -5.98376e-22 -1.89891e-22 -3.74968e-22 -3.72621e-22 0.00000e+00 -1.83473e-22 -2.40084e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.17050e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.09727e-19 1.50902e-19 3.40464e-19 3.40474e-19 4.38931e-19 1.88483e-19 5.70505e-19 4.58103e-19 1.91321e-19 1.85047e-19 3.66475e-19 4.89791e-19 5.77720e-19 6.80404e-19 6.65979e-19 7.54186e-19 6.71502e-19 5.15634e-19 7.12508e-19 6.29956e-19 7.70486e-19 6.45506e-19 5.79583e-19 6.55722e-19 6.29858e-19 7.67873e-19 6.92914e-19 6.97611e-19 5.72012e-19 6.69224e-19 5.46040e-19 4.73126e-19 5.76978e-19 7.48857e-19 7.39134e-19 5.45174e-19 6.46157e-19 6.33938e-19 5.95918e-19 7.33212e-19 5.71001e-19 4.75275e-19 4.52809e-19 4.91157e-19 5.84471e-19 4.45408e-19 7.99607e-19 4.86355e-19 5.21268e-19 4.88661e-19 4.74502e-19 4.50577e-19 4.80211e-19 4.27643e-19 3.04958e-19 4.58271e-19 4.85331e-19 6.09362e-19 3.51745e-19 4.34034e-19 3.76846e-19 4.01825e-19 3.59309e-19 5.12457e-19 3.89196e-19 3.44417e-19 3.24443e-19 3.61274e-19 1.96283e-19 3.71694e-19 2.40250e-19 2.52937e-19 2.46718e-19 1.76148e-19 2.57275e-19 1.15414e-19 1.85912e-19 1.33771e-19 1.10618e-19 1.12949e-19 9.40714e-20 8.52582e-20 9.31995e-20 5.98410e-20 4.52841e-20 1.13393e-19 2.99218e-20 2.72062e-20 2.10162e-20 4.04333e-20 1.33551e-20 1.65026e-20 3.67198e-20 4.65281e-20 1.44617e-20 2.20593e-20 3.22055e-21 4.64234e-21 -1.21050e-22 1.53017e-21 1.31165e-21 2.33913e-21 4.92100e-22 3.52686e-21 5.88341e-23 2.28331e-22 1.07788e-21 1.35582e-21 4.23586e-22 -2.83925e-22 -4.08278e-22 2.49120e-21 2.53956e-21 6.26280e-22 -1.27225e-21 -6.93366e-22 -4.39743e-22 -4.10372e-22 -8.54201e-23 -4.52075e-22 -5.20400e-22 -1.04206e-21 -2.78678e-22 -1.89009e-23 2.02355e-22 -2.62060e-23 -2.60441e-23 2.12552e-23 0.00000e+00 3.05271e-22 1.88451e-22 6.61394e-23 4.53953e-23 8.96398e-23 8.90788e-23 0.00000e+00 4.38611e-23 2.43572e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.46411e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.04547e-19 5.97746e-20 2.95978e-19 3.07653e-19 4.97798e-19 2.32056e-19 6.29018e-19 5.14200e-19 2.43658e-19 2.16486e-19 3.95733e-19 5.29351e-19 6.25341e-19 7.33876e-19 7.26882e-19 7.99567e-19 7.13005e-19 5.05997e-19 7.39870e-19 6.68400e-19 8.09069e-19 6.66700e-19 5.91029e-19 6.51382e-19 6.32276e-19 7.66969e-19 6.89874e-19 6.77538e-19 5.56463e-19 6.47056e-19 5.36874e-19 4.45614e-19 5.60204e-19 7.11397e-19 7.21209e-19 5.30248e-19 6.36697e-19 5.99575e-19 5.81810e-19 7.20820e-19 5.71739e-19 4.58934e-19 4.22499e-19 4.61556e-19 5.80400e-19 4.41638e-19 7.97379e-19 4.93383e-19 5.07920e-19 4.84031e-19 4.50577e-19 4.80576e-19 4.77345e-19 4.30910e-19 2.97521e-19 4.60534e-19 4.95516e-19 6.15469e-19 3.58946e-19 4.52861e-19 3.74865e-19 4.20211e-19 3.65774e-19 5.30784e-19 4.04070e-19 3.52798e-19 3.27228e-19 3.66336e-19 2.02905e-19 3.79368e-19 2.40889e-19 2.63816e-19 2.53244e-19 1.76897e-19 2.68610e-19 1.16387e-19 1.90001e-19 1.38770e-19 1.09434e-19 1.14608e-19 9.10376e-20 8.69343e-20 9.97014e-20 6.38688e-20 4.69965e-20 1.18035e-19 2.90181e-20 3.17013e-20 2.46061e-20 4.05685e-20 1.28194e-20 1.76072e-20 3.75956e-20 5.02970e-20 1.49529e-20 2.25175e-20 3.96838e-21 6.01736e-21 -5.44735e-22 1.80324e-21 1.43207e-21 1.88076e-21 2.41069e-22 3.00839e-21 -9.89837e-23 1.92878e-22 9.32503e-22 1.45302e-21 2.16406e-23 -7.30483e-22 -9.23715e-22 2.80469e-21 2.61946e-21 5.67258e-22 -2.45252e-21 -1.51647e-21 -8.80385e-22 -8.67440e-22 -4.32026e-22 -1.01554e-21 -9.75785e-22 -1.79614e-21 -6.29210e-22 -3.95303e-23 1.75161e-22 -1.01689e-22 -1.01060e-22 -5.94861e-23 0.00000e+00 3.13301e-22 2.19645e-22 -1.74391e-23 3.95484e-23 7.80942e-23 7.76054e-23 0.00000e+00 3.82118e-23 2.56670e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.69208e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.95913e-19 1.92459e-19 4.61626e-19 4.79050e-19 6.60208e-19 2.73206e-19 6.98335e-19 6.25294e-19 3.47803e-19 3.29849e-19 5.15497e-19 6.11527e-19 6.87531e-19 7.78987e-19 7.98076e-19 8.68933e-19 7.90340e-19 5.62749e-19 8.13291e-19 7.14567e-19 8.53599e-19 7.12515e-19 6.26501e-19 7.03891e-19 7.01819e-19 8.23173e-19 7.42509e-19 7.19272e-19 5.98016e-19 6.90231e-19 5.58199e-19 4.73800e-19 5.95525e-19 7.49106e-19 7.66058e-19 5.64657e-19 6.59289e-19 6.32639e-19 6.10740e-19 7.56392e-19 5.79163e-19 4.77980e-19 4.52791e-19 4.86124e-19 5.85057e-19 4.47329e-19 8.30444e-19 5.15619e-19 5.31925e-19 5.09056e-19 4.80211e-19 4.77345e-19 5.14567e-19 4.42910e-19 3.12828e-19 4.77171e-19 5.14015e-19 6.32453e-19 3.68638e-19 4.67050e-19 3.94928e-19 4.34685e-19 3.78814e-19 5.48921e-19 4.14864e-19 3.63624e-19 3.32335e-19 3.82727e-19 2.08301e-19 3.87081e-19 2.46136e-19 2.70789e-19 2.57952e-19 1.81497e-19 2.72210e-19 1.17287e-19 1.93885e-19 1.41357e-19 1.12639e-19 1.19859e-19 9.42469e-20 9.02278e-20 9.78443e-20 6.43533e-20 4.79933e-20 1.19306e-19 2.90530e-20 2.86101e-20 2.24252e-20 4.10501e-20 1.24159e-20 1.61062e-20 3.80315e-20 5.15053e-20 1.38486e-20 2.18738e-20 3.90344e-21 5.06442e-21 -8.16717e-22 6.61990e-22 1.05270e-21 1.28689e-21 -1.22001e-21 2.73699e-21 -6.61618e-22 -3.17673e-22 4.12559e-22 1.03846e-21 -9.54376e-23 -1.09353e-21 -1.30660e-21 2.69663e-21 2.67940e-21 5.79791e-22 -2.90859e-21 -1.94000e-21 -1.15414e-21 -1.18790e-21 -8.26237e-22 -1.34549e-21 -9.87122e-22 -1.83468e-21 -7.25423e-22 -6.53958e-23 -9.35052e-23 -1.42488e-22 -1.41608e-22 -2.55428e-22 0.00000e+00 -2.15783e-22 1.40428e-22 -3.56653e-22 -1.10159e-22 -2.17525e-22 -2.16163e-22 0.00000e+00 -1.06436e-22 -9.79872e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.06578e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.70655e-19 -8.11285e-20 1.40881e-19 1.29061e-19 2.74540e-19 1.11872e-19 4.70829e-19 3.65166e-19 1.22296e-19 1.20317e-19 2.70500e-19 3.91945e-19 4.51353e-19 5.84226e-19 5.49795e-19 6.35125e-19 5.47083e-19 3.93919e-19 5.92669e-19 5.14102e-19 6.64120e-19 5.43994e-19 4.78950e-19 5.42281e-19 5.13480e-19 6.54370e-19 5.86311e-19 5.83062e-19 4.71561e-19 5.91031e-19 4.58241e-19 3.74449e-19 4.97423e-19 6.53979e-19 6.41218e-19 4.54163e-19 5.84565e-19 5.73082e-19 5.12960e-19 6.65086e-19 5.27003e-19 4.22611e-19 3.89423e-19 4.34104e-19 5.47307e-19 4.08601e-19 7.58961e-19 4.47950e-19 4.90110e-19 4.49503e-19 4.27643e-19 4.30910e-19 4.42910e-19 4.18009e-19 2.87350e-19 4.44650e-19 4.66525e-19 5.99196e-19 3.45049e-19 4.20736e-19 3.60963e-19 3.95533e-19 3.50983e-19 5.10081e-19 3.93448e-19 3.43618e-19 3.28660e-19 3.53555e-19 1.95534e-19 3.76677e-19 2.39512e-19 2.56188e-19 2.52007e-19 1.74614e-19 2.60464e-19 1.17855e-19 1.90363e-19 1.34700e-19 1.11835e-19 1.09775e-19 8.89257e-20 8.29179e-20 9.61708e-20 5.96889e-20 4.39313e-20 1.12416e-19 2.70198e-20 2.80855e-20 2.03436e-20 4.09375e-20 1.26352e-20 1.81308e-20 3.53890e-20 4.39421e-20 1.50334e-20 2.07725e-20 2.67840e-21 4.11920e-21 7.48989e-23 1.38489e-21 1.78158e-21 2.16651e-21 1.62695e-22 2.77631e-21 3.79210e-22 5.85802e-22 1.14226e-21 1.46095e-21 -3.49284e-23 -4.50881e-22 -8.84386e-22 2.78123e-21 1.94641e-21 8.99357e-22 -2.77855e-21 -1.29943e-21 -7.05396e-22 -1.08971e-21 -3.74317e-22 -1.23282e-21 -7.62248e-22 -1.61254e-21 -1.05419e-22 2.01797e-22 5.96662e-22 -1.40180e-22 -1.39314e-22 -1.84225e-22 0.00000e+00 1.41157e-22 3.00260e-22 -2.21396e-22 -4.38425e-23 -8.65735e-23 -8.60317e-23 0.00000e+00 -4.23608e-23 1.74233e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.42152e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.31671e-19 9.55700e-21 1.62593e-19 1.52702e-19 2.35154e-19 1.20697e-19 3.52668e-19 2.59079e-19 7.84086e-20 6.80146e-20 1.98834e-19 2.88520e-19 3.35266e-19 4.20487e-19 4.02082e-19 4.59950e-19 4.05346e-19 2.95619e-19 4.33545e-19 3.77497e-19 4.79725e-19 3.93042e-19 3.47981e-19 3.91067e-19 3.81519e-19 4.75595e-19 4.24531e-19 4.26511e-19 3.48836e-19 4.22738e-19 3.31593e-19 2.78409e-19 3.61164e-19 4.66867e-19 4.59452e-19 3.32676e-19 4.12349e-19 4.09730e-19 3.66782e-19 4.70905e-19 3.71651e-19 3.03883e-19 2.83217e-19 3.14322e-19 3.83930e-19 2.86689e-19 5.30902e-19 3.15014e-19 3.42902e-19 3.17456e-19 3.04958e-19 2.97521e-19 3.12828e-19 2.87350e-19 2.04507e-19 3.10125e-19 3.24371e-19 4.14613e-19 2.39021e-19 2.91314e-19 2.52511e-19 2.73736e-19 2.44043e-19 3.53563e-19 2.69885e-19 2.38369e-19 2.26103e-19 2.44907e-19 1.35268e-19 2.58997e-19 1.66031e-19 1.76151e-19 1.72851e-19 1.20351e-19 1.78385e-19 8.09738e-20 1.30856e-19 9.26172e-20 7.66936e-20 7.68492e-20 6.36919e-20 5.86034e-20 6.51925e-20 4.07903e-20 3.01658e-20 7.76312e-20 1.90185e-20 1.85722e-20 1.34665e-20 2.78533e-20 9.05336e-21 1.23904e-20 2.42950e-20 3.08334e-20 1.01986e-20 1.48682e-20 2.09907e-21 2.73068e-21 2.18950e-22 1.10551e-21 1.20337e-21 1.58636e-21 2.79564e-22 1.76638e-21 2.41811e-22 3.47484e-22 7.37182e-22 8.87641e-22 1.78045e-22 -1.25707e-22 -3.51126e-22 1.64398e-21 1.37784e-21 4.95656e-22 -1.20359e-21 -5.47318e-22 -3.11924e-22 -4.47351e-22 -1.10049e-22 -4.87655e-22 -3.09222e-22 -7.31582e-22 6.16060e-24 1.07392e-22 3.42622e-22 -4.11863e-23 -4.09319e-23 -4.92648e-23 0.00000e+00 1.08759e-22 1.47581e-22 -5.56608e-23 -8.20268e-24 -1.61974e-23 -1.60960e-23 0.00000e+00 -7.92546e-24 1.09940e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.17751e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.06454e-19 -6.05877e-20 1.78570e-19 1.36668e-19 3.27337e-19 1.81257e-19 5.16506e-19 3.82696e-19 1.17442e-19 1.12433e-19 3.02870e-19 4.24275e-19 4.86869e-19 6.38180e-19 5.89782e-19 6.77448e-19 5.93004e-19 4.07538e-19 6.47931e-19 5.50711e-19 7.17418e-19 5.77406e-19 4.97465e-19 5.54823e-19 5.59774e-19 6.98533e-19 6.20999e-19 6.19490e-19 5.08746e-19 6.22847e-19 4.76269e-19 3.92381e-19 5.33822e-19 6.90035e-19 6.76329e-19 4.85421e-19 6.21579e-19 6.15719e-19 5.37782e-19 7.13583e-19 5.67839e-19 4.54724e-19 4.14575e-19 4.65775e-19 5.90531e-19 4.29723e-19 8.19392e-19 4.72535e-19 5.25470e-19 4.81315e-19 4.58271e-19 4.60534e-19 4.77171e-19 4.44650e-19 3.10125e-19 4.90055e-19 5.03837e-19 6.47288e-19 3.75419e-19 4.53810e-19 3.88038e-19 4.31365e-19 3.80478e-19 5.60662e-19 4.30269e-19 3.75120e-19 3.56572e-19 3.82105e-19 2.11057e-19 4.11476e-19 2.60321e-19 2.79247e-19 2.73553e-19 1.87612e-19 2.83605e-19 1.26521e-19 2.08093e-19 1.45488e-19 1.18506e-19 1.18275e-19 9.58045e-20 9.04558e-20 1.03144e-19 6.33399e-20 4.53930e-20 1.21200e-19 2.66951e-20 2.82128e-20 1.92433e-20 4.33912e-20 1.34558e-20 1.98466e-20 3.68980e-20 4.70867e-20 1.54713e-20 2.19626e-20 2.56664e-21 3.30489e-21 -4.93036e-22 9.39960e-22 1.06247e-21 9.14881e-22 -6.34345e-22 1.15440e-21 -1.41404e-22 2.11313e-22 7.86907e-22 8.63976e-22 -5.97944e-22 -9.28535e-22 -1.40716e-21 2.15330e-21 1.43251e-21 7.17068e-22 -3.57033e-21 -2.22488e-21 -1.26422e-21 -1.42811e-21 -8.82236e-22 -1.57510e-21 -1.02335e-21 -2.07241e-21 -4.63437e-22 1.27302e-22 3.52315e-22 -1.60618e-22 -1.59626e-22 -2.73762e-22 0.00000e+00 -1.93393e-22 1.65664e-22 -3.74683e-22 -1.10544e-22 -2.18286e-22 -2.16920e-22 0.00000e+00 -1.06808e-22 -7.65923e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.27313e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.34396e-19 7.05709e-20 3.12734e-19 3.14569e-19 4.77814e-19 2.08284e-19 6.28379e-19 5.11529e-19 2.36796e-19 2.26878e-19 4.12126e-19 5.36445e-19 6.14007e-19 7.43931e-19 7.27485e-19 8.08918e-19 7.14710e-19 4.86230e-19 7.47476e-19 6.59160e-19 8.21259e-19 6.54623e-19 5.73717e-19 6.54900e-19 6.41897e-19 7.84107e-19 6.94342e-19 6.80740e-19 5.58891e-19 6.78396e-19 5.29352e-19 4.38790e-19 5.80477e-19 7.33879e-19 7.46925e-19 5.33386e-19 6.66625e-19 6.45226e-19 5.93725e-19 7.66108e-19 5.95059e-19 4.78689e-19 4.45391e-19 4.93437e-19 6.07066e-19 4.67122e-19 8.64805e-19 5.23514e-19 5.54130e-19 5.23176e-19 4.85331e-19 4.95516e-19 5.14015e-19 4.66525e-19 3.24371e-19 5.03837e-19 5.42556e-19 6.78202e-19 3.93100e-19 4.88503e-19 4.14019e-19 4.56557e-19 4.04636e-19 5.87662e-19 4.47166e-19 3.89176e-19 3.63763e-19 4.05452e-19 2.21675e-19 4.20939e-19 2.66032e-19 2.90469e-19 2.77973e-19 1.94442e-19 2.94471e-19 1.28045e-19 2.12093e-19 1.51319e-19 1.20711e-19 1.24962e-19 9.96413e-20 9.48675e-20 1.07207e-19 6.89296e-20 4.91951e-20 1.28035e-19 2.98140e-20 3.12666e-20 2.29052e-20 4.37777e-20 1.34532e-20 1.93770e-20 3.96634e-20 5.22436e-20 1.54483e-20 2.33114e-20 3.40346e-21 4.88092e-21 -1.19132e-21 7.02534e-22 4.17776e-22 3.74960e-22 -1.41543e-21 1.69017e-21 -8.42359e-22 -4.91899e-22 3.87247e-22 7.97135e-22 -5.27943e-22 -1.38862e-21 -1.53680e-21 2.28007e-21 2.07858e-21 5.70325e-22 -3.43417e-21 -2.32527e-21 -1.37994e-21 -1.39222e-21 -1.03005e-21 -1.53226e-21 -1.23989e-21 -2.23930e-21 -1.00912e-21 -1.43060e-22 -2.35730e-22 -1.57453e-22 -1.56481e-22 -2.82942e-22 0.00000e+00 -2.47124e-22 1.46474e-22 -3.95439e-22 -1.22390e-22 -2.41678e-22 -2.40165e-22 0.00000e+00 -1.18254e-22 -1.15799e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.11919e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.68818e-19 -2.39857e-19 6.15396e-20 1.57248e-20 1.85557e-19 7.69341e-20 5.69818e-19 4.13908e-19 8.10438e-20 8.70009e-20 3.02506e-19 4.81549e-19 5.27488e-19 7.51776e-19 6.76627e-19 8.15883e-19 6.92795e-19 4.76767e-19 7.59664e-19 6.45388e-19 8.84506e-19 6.93457e-19 5.98990e-19 7.10398e-19 6.76307e-19 8.85909e-19 7.84133e-19 7.84585e-19 6.16567e-19 8.18041e-19 6.06153e-19 4.90814e-19 6.81425e-19 9.05012e-19 8.77547e-19 6.07433e-19 8.20295e-19 8.17334e-19 6.99599e-19 9.38818e-19 7.40124e-19 5.93888e-19 5.48882e-19 6.16660e-19 7.79233e-19 5.84736e-19 1.09825e-18 6.30809e-19 7.07544e-19 6.51971e-19 6.09362e-19 6.15469e-19 6.32453e-19 5.99196e-19 4.14613e-19 6.47288e-19 6.78202e-19 8.93048e-19 5.06442e-19 6.15640e-19 5.29706e-19 5.79189e-19 5.19040e-19 7.58127e-19 5.82728e-19 5.09167e-19 4.89142e-19 5.22375e-19 2.87085e-19 5.64114e-19 3.59824e-19 3.79674e-19 3.70661e-19 2.57801e-19 3.84920e-19 1.73426e-19 2.83490e-19 1.99341e-19 1.62911e-19 1.62115e-19 1.32582e-19 1.23932e-19 1.41267e-19 8.46409e-20 6.18119e-20 1.67999e-19 3.79865e-20 3.93876e-20 2.58245e-20 5.98526e-20 1.91836e-20 2.66990e-20 5.06585e-20 6.21567e-20 2.12293e-20 2.87677e-20 1.94483e-21 4.18850e-21 -1.82904e-21 8.44765e-22 -1.40218e-22 2.10468e-22 -9.86892e-22 2.26462e-21 -6.60772e-22 -3.00371e-22 1.01138e-21 1.02931e-21 -7.68658e-22 -1.37089e-21 -1.54266e-21 2.41513e-21 1.60790e-21 9.31900e-22 -3.75543e-21 -2.27802e-21 -1.37371e-21 -1.49704e-21 -8.95332e-22 -1.64567e-21 -1.42143e-21 -2.57451e-21 -1.01607e-21 -1.47588e-22 -8.69844e-23 -1.79654e-22 -1.78545e-22 -2.69654e-22 0.00000e+00 -1.11232e-23 2.88447e-22 -3.48518e-22 -8.84732e-23 -1.74704e-22 -1.73610e-22 0.00000e+00 -8.54832e-23 7.36222e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.28276e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.88808e-19 -3.33054e-20 1.63846e-19 1.30754e-19 2.78815e-19 1.33070e-19 4.23171e-19 3.33216e-19 1.32944e-19 1.31592e-19 2.72925e-19 3.63527e-19 4.14490e-19 5.22811e-19 4.95305e-19 5.61148e-19 4.90138e-19 3.32550e-19 5.26254e-19 4.55374e-19 5.74787e-19 4.66543e-19 4.04270e-19 4.54084e-19 4.49132e-19 5.57549e-19 4.89632e-19 4.85836e-19 3.97829e-19 4.85713e-19 3.74105e-19 3.09791e-19 4.20893e-19 5.32890e-19 5.32315e-19 3.75711e-19 4.84090e-19 4.68697e-19 4.18529e-19 5.53426e-19 4.36895e-19 3.49605e-19 3.17224e-19 3.55334e-19 4.49489e-19 3.33356e-19 6.33001e-19 3.71446e-19 4.03654e-19 3.72668e-19 3.51745e-19 3.58946e-19 3.68638e-19 3.45049e-19 2.39021e-19 3.75419e-19 3.93100e-19 5.06442e-19 2.94715e-19 3.53059e-19 3.02212e-19 3.35829e-19 2.98083e-19 4.38176e-19 3.33903e-19 2.94136e-19 2.75959e-19 3.01102e-19 1.64496e-19 3.18927e-19 2.03591e-19 2.17606e-19 2.13525e-19 1.47542e-19 2.21037e-19 9.84104e-20 1.61635e-19 1.13339e-19 9.20247e-20 9.35241e-20 7.78871e-20 7.12829e-20 8.08220e-20 5.07771e-20 3.65850e-20 9.59046e-20 2.39549e-20 2.36180e-20 1.66710e-20 3.32406e-20 1.13841e-20 1.60782e-20 3.01929e-20 3.85280e-20 1.26373e-20 1.90063e-20 2.47684e-21 4.04198e-21 -3.86692e-22 1.27798e-21 6.37737e-22 1.09156e-21 4.29642e-22 1.29706e-21 -1.35975e-23 9.91407e-23 8.72123e-22 1.08159e-21 -4.66575e-23 -6.77113e-22 -7.06028e-22 1.95054e-21 2.12977e-21 4.70115e-22 -2.09894e-21 -1.32030e-21 -7.41917e-22 -6.73572e-22 -4.55842e-22 -6.69061e-22 -8.22300e-22 -1.58368e-21 -6.76517e-22 -6.45501e-23 7.57453e-23 -1.43193e-23 -1.42308e-23 3.18099e-23 0.00000e+00 2.53491e-22 1.34271e-22 7.51305e-23 4.42375e-23 8.73536e-23 8.68068e-23 0.00000e+00 4.27424e-23 1.96042e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.03974e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.91867e-19 -1.94511e-22 2.04266e-19 2.36831e-19 3.90603e-19 1.90989e-19 5.56656e-19 4.62606e-19 2.08246e-19 1.77620e-19 3.42512e-19 4.74989e-19 5.18517e-19 6.43305e-19 6.30072e-19 7.08565e-19 6.22853e-19 4.16067e-19 6.49174e-19 5.67231e-19 7.21238e-19 5.66862e-19 4.94178e-19 5.70334e-19 5.62619e-19 6.88943e-19 6.15439e-19 5.98935e-19 4.78364e-19 6.02848e-19 4.62938e-19 3.74760e-19 4.99145e-19 6.42716e-19 6.54898e-19 4.66895e-19 5.87801e-19 5.73958e-19 5.21443e-19 6.81755e-19 5.30330e-19 4.24106e-19 3.97964e-19 4.40627e-19 5.44500e-19 4.21971e-19 7.79667e-19 4.72614e-19 4.98241e-19 4.73255e-19 4.34034e-19 4.52861e-19 4.67050e-19 4.20736e-19 2.91314e-19 4.53810e-19 4.88503e-19 6.15640e-19 3.53059e-19 4.53979e-19 3.76699e-19 4.20147e-19 3.67670e-19 5.34619e-19 4.07475e-19 3.53721e-19 3.32605e-19 3.67281e-19 2.04639e-19 3.86215e-19 2.41555e-19 2.66331e-19 2.53104e-19 1.75166e-19 2.68265e-19 1.16920e-19 1.92641e-19 1.39248e-19 1.10564e-19 1.13769e-19 8.71407e-20 8.74442e-20 9.87874e-20 6.13647e-20 4.52631e-20 1.16939e-19 2.42808e-20 2.81207e-20 2.09186e-20 4.11129e-20 1.11742e-20 1.63277e-20 3.50485e-20 4.73599e-20 1.35299e-20 1.87655e-20 3.01601e-21 3.51537e-21 -6.41658e-22 4.22526e-22 1.22652e-21 5.89525e-22 -1.95003e-21 1.93665e-21 -5.82468e-22 -8.01366e-23 2.64517e-22 5.87126e-22 -6.15656e-22 -1.02568e-21 -1.67203e-21 2.26022e-21 1.21349e-21 7.05563e-22 -3.62684e-21 -2.31883e-21 -1.37027e-21 -1.67584e-21 -1.01677e-21 -1.94642e-21 -9.39961e-22 -1.83118e-21 -2.66475e-22 1.56033e-22 2.42364e-22 -2.79471e-22 -2.77745e-22 -5.31454e-22 0.00000e+00 -6.20588e-22 1.49653e-22 -7.58349e-22 -2.45378e-22 -4.84536e-22 -4.81504e-22 0.00000e+00 -2.37086e-22 -3.49688e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.14300e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.22313e-19 -2.56866e-20 1.54233e-19 1.66151e-19 2.53423e-19 1.02807e-19 4.26723e-19 3.46430e-19 1.19659e-19 1.33176e-19 2.54399e-19 3.50347e-19 3.82138e-19 5.04576e-19 4.80152e-19 5.49392e-19 4.78870e-19 3.34283e-19 5.13792e-19 4.39255e-19 5.80104e-19 4.52619e-19 4.04602e-19 4.72901e-19 4.58136e-19 5.68317e-19 5.09439e-19 5.01503e-19 4.01744e-19 5.14909e-19 3.95917e-19 3.20136e-19 4.32441e-19 5.56736e-19 5.52696e-19 3.90112e-19 5.01374e-19 4.99843e-19 4.46277e-19 5.76413e-19 4.47669e-19 3.65905e-19 3.44048e-19 3.82950e-19 4.65827e-19 3.58568e-19 6.63910e-19 3.97643e-19 4.30345e-19 4.02518e-19 3.76846e-19 3.74865e-19 3.94928e-19 3.60963e-19 2.52511e-19 3.88038e-19 4.14019e-19 5.29706e-19 3.02212e-19 3.76699e-19 3.31379e-19 3.51550e-19 3.12759e-19 4.53372e-19 3.45263e-19 3.05977e-19 2.88774e-19 3.16849e-19 1.75991e-19 3.33902e-19 2.12082e-19 2.27214e-19 2.20600e-19 1.53902e-19 2.29898e-19 1.04529e-19 1.67600e-19 1.22387e-19 9.78396e-20 9.99847e-20 8.05941e-20 7.65775e-20 8.61856e-20 5.36268e-20 4.01007e-20 1.00898e-19 2.46079e-20 2.54034e-20 1.86110e-20 3.63585e-20 1.11948e-20 1.60966e-20 3.11231e-20 4.00620e-20 1.34147e-20 1.86618e-20 3.28873e-21 4.09687e-21 3.97291e-22 1.72151e-21 1.51355e-21 1.90184e-21 8.06701e-23 3.00563e-21 2.53796e-22 4.26885e-22 8.17812e-22 9.93893e-22 1.08550e-22 -2.40774e-22 -6.03865e-22 1.99051e-21 1.65049e-21 6.29466e-22 -1.82100e-21 -9.47477e-22 -5.26476e-22 -7.18289e-22 -2.96859e-22 -7.91030e-22 -4.25022e-22 -9.97556e-22 1.46792e-23 1.75061e-22 4.52671e-22 -8.00476e-23 -7.95532e-23 -1.25435e-22 0.00000e+00 -5.97894e-24 1.45107e-22 -1.65494e-22 -4.45077e-23 -8.78870e-23 -8.73370e-23 0.00000e+00 -4.30035e-23 3.66767e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.14500e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.04840e-19 1.04901e-20 2.30804e-19 2.36559e-19 4.23179e-19 2.08248e-19 5.35569e-19 4.42938e-19 1.99356e-19 1.77442e-19 3.57857e-19 4.62779e-19 5.08186e-19 6.29868e-19 6.16861e-19 6.82830e-19 6.04604e-19 3.95131e-19 6.37579e-19 5.43841e-19 6.81333e-19 5.48431e-19 4.74102e-19 5.31956e-19 5.43668e-19 6.55070e-19 5.81368e-19 5.61051e-19 4.58953e-19 5.63901e-19 4.30313e-19 3.51276e-19 4.79325e-19 5.99673e-19 6.13750e-19 4.39019e-19 5.53795e-19 5.31972e-19 4.79822e-19 6.37786e-19 5.00047e-19 3.96859e-19 3.61570e-19 4.04414e-19 5.07092e-19 3.79916e-19 7.32288e-19 4.37848e-19 4.63553e-19 4.32461e-19 4.01825e-19 4.20211e-19 4.34685e-19 3.95533e-19 2.73736e-19 4.31365e-19 4.56557e-19 5.79189e-19 3.35829e-19 4.20147e-19 3.51550e-19 4.00634e-19 3.45990e-19 5.11315e-19 3.89459e-19 3.38984e-19 3.15593e-19 3.47114e-19 1.93762e-19 3.67626e-19 2.29793e-19 2.54083e-19 2.45460e-19 1.66726e-19 2.55579e-19 1.11875e-19 1.85410e-19 1.30910e-19 1.05903e-19 1.07476e-19 8.37982e-20 8.29486e-20 9.32856e-20 5.88494e-20 4.25745e-20 1.09670e-19 2.33071e-20 2.59383e-20 1.90575e-20 3.84526e-20 1.08769e-20 1.65870e-20 3.33465e-20 4.49958e-20 1.31791e-20 1.89557e-20 3.09493e-21 3.31354e-21 -1.53421e-22 6.52015e-22 1.90210e-21 1.27728e-21 -1.25696e-21 1.15721e-21 -9.88752e-23 2.76694e-22 4.42080e-22 9.46954e-22 -5.06787e-22 -9.66654e-22 -1.61564e-21 2.57162e-21 1.72645e-21 7.33894e-22 -4.06039e-21 -2.38953e-21 -1.31495e-21 -1.71766e-21 -1.04233e-21 -1.94304e-21 -9.69936e-22 -2.05337e-21 -2.56095e-22 2.68513e-22 4.98080e-22 -2.24153e-22 -2.22768e-22 -4.27304e-22 0.00000e+00 -4.48917e-22 1.73318e-22 -6.10260e-22 -1.97814e-22 -3.90614e-22 -3.88169e-22 0.00000e+00 -1.91129e-22 -2.33652e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.37342e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.86723e-19 -3.05449e-20 1.69217e-19 1.87648e-19 2.76507e-19 1.53419e-19 4.43731e-19 3.54991e-19 1.71437e-19 1.66233e-19 3.01556e-19 3.93416e-19 4.18625e-19 5.29965e-19 5.02818e-19 5.71932e-19 4.96634e-19 3.29573e-19 5.29780e-19 4.54062e-19 5.80880e-19 4.58370e-19 3.98526e-19 4.63230e-19 4.55950e-19 5.65868e-19 4.92606e-19 4.87417e-19 3.96313e-19 4.98969e-19 3.73058e-19 3.11189e-19 4.20904e-19 5.36004e-19 5.43515e-19 3.84196e-19 4.92696e-19 4.79580e-19 4.21792e-19 5.63464e-19 4.40053e-19 3.51267e-19 3.27605e-19 3.70306e-19 4.51021e-19 3.45216e-19 6.50294e-19 3.85794e-19 4.13441e-19 3.86052e-19 3.59309e-19 3.65774e-19 3.78814e-19 3.50983e-19 2.44043e-19 3.80478e-19 4.04636e-19 5.19040e-19 2.98083e-19 3.67670e-19 3.12759e-19 3.45990e-19 3.11979e-19 4.48183e-19 3.40458e-19 2.99266e-19 2.82277e-19 3.09033e-19 1.71219e-19 3.25505e-19 2.05113e-19 2.21866e-19 2.15700e-19 1.48225e-19 2.22605e-19 1.01140e-19 1.63339e-19 1.15033e-19 9.48148e-20 9.51782e-20 7.80340e-20 7.38563e-20 8.31305e-20 5.16652e-20 3.82189e-20 9.81331e-20 2.34110e-20 2.31888e-20 1.73967e-20 3.38965e-20 1.07171e-20 1.51418e-20 3.00561e-20 3.97631e-20 1.22724e-20 1.78984e-20 2.84236e-21 3.60972e-21 1.14376e-22 1.36670e-21 1.52975e-21 1.58763e-21 2.38983e-22 1.38503e-21 2.65423e-22 4.60475e-22 8.76942e-22 1.07019e-21 -6.42123e-23 -5.32606e-22 -9.31795e-22 2.17875e-21 2.06714e-21 5.74731e-22 -2.69687e-21 -1.67669e-21 -9.09809e-22 -9.94215e-22 -6.30378e-22 -1.02444e-21 -6.97298e-22 -1.56736e-21 -2.66602e-22 1.80083e-22 4.71169e-22 -6.45872e-23 -6.41883e-23 -1.06622e-22 0.00000e+00 -4.29283e-23 9.64045e-23 -1.43982e-22 -4.11202e-23 -8.11980e-23 -8.06897e-23 0.00000e+00 -3.97305e-23 -1.24470e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.28792e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.08106e-19 -4.42008e-20 2.42295e-19 2.10170e-19 4.39416e-19 2.31414e-19 6.52697e-19 5.28221e-19 2.11541e-19 2.01947e-19 4.36844e-19 5.65073e-19 6.24143e-19 7.78745e-19 7.47327e-19 8.44582e-19 7.40495e-19 4.71191e-19 7.77897e-19 6.60133e-19 8.45431e-19 6.72089e-19 5.71747e-19 6.46749e-19 6.61386e-19 8.10059e-19 7.10101e-19 6.83718e-19 5.58037e-19 7.08573e-19 5.22893e-19 4.25544e-19 6.03986e-19 7.53616e-19 7.63170e-19 5.32678e-19 7.02401e-19 6.81209e-19 5.88776e-19 8.10928e-19 6.33141e-19 4.99909e-19 4.51827e-19 5.11912e-19 6.45745e-19 4.81617e-19 9.42825e-19 5.48422e-19 5.95984e-19 5.53196e-19 5.12457e-19 5.30784e-19 5.48921e-19 5.10081e-19 3.53563e-19 5.60662e-19 5.87662e-19 7.58127e-19 4.38176e-19 5.34619e-19 4.53372e-19 5.11315e-19 4.48183e-19 6.71741e-19 5.11063e-19 4.44756e-19 4.16168e-19 4.52082e-19 2.48197e-19 4.83949e-19 3.03919e-19 3.31469e-19 3.21031e-19 2.19686e-19 3.34062e-19 1.45327e-19 2.45813e-19 1.70162e-19 1.36843e-19 1.38694e-19 1.11028e-19 1.06884e-19 1.19225e-19 7.49064e-20 5.19888e-20 1.42603e-19 2.97980e-20 3.23507e-20 2.15101e-20 4.93997e-20 1.50461e-20 2.28939e-20 4.31154e-20 5.58965e-20 1.69796e-20 2.52870e-20 2.86249e-21 3.51630e-21 -1.18355e-21 -2.22316e-22 5.97440e-22 -2.15490e-22 -2.63552e-21 -2.40758e-23 -1.05341e-21 -6.16010e-22 1.00094e-22 6.28821e-22 -8.60517e-22 -1.64352e-21 -1.99860e-21 2.43493e-21 1.55601e-21 7.71868e-22 -4.39604e-21 -2.72549e-21 -1.60820e-21 -1.95608e-21 -1.31554e-21 -2.20968e-21 -1.35705e-21 -2.48137e-21 -8.73265e-22 -4.08788e-23 -1.70779e-22 -2.82227e-22 -2.80484e-22 -5.62241e-22 0.00000e+00 -6.38309e-22 2.13969e-22 -8.15148e-22 -2.72379e-22 -5.37854e-22 -5.34488e-22 0.00000e+00 -2.63174e-22 -3.40674e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.71364e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.57625e-19 -1.57578e-19 4.87406e-20 1.72376e-20 1.93123e-19 9.54359e-20 4.06318e-19 3.01451e-19 5.98283e-20 5.85342e-20 2.19533e-19 3.31048e-19 3.69308e-19 5.08814e-19 4.68043e-19 5.52837e-19 4.77143e-19 2.97702e-19 5.10743e-19 4.28576e-19 5.83108e-19 4.54368e-19 3.81929e-19 4.41761e-19 4.39229e-19 5.67408e-19 5.04408e-19 4.87036e-19 3.89014e-19 5.20237e-19 3.79440e-19 2.93716e-19 4.34684e-19 5.66046e-19 5.54642e-19 3.79351e-19 5.24277e-19 5.19477e-19 4.35506e-19 6.06092e-19 4.78762e-19 3.74613e-19 3.37868e-19 3.83686e-19 5.01253e-19 3.66001e-19 7.19233e-19 4.08728e-19 4.58944e-19 4.19599e-19 3.89196e-19 4.04070e-19 4.14864e-19 3.93448e-19 2.69885e-19 4.30269e-19 4.47166e-19 5.82728e-19 3.33903e-19 4.07475e-19 3.45263e-19 3.89459e-19 3.40458e-19 5.11063e-19 3.96232e-19 3.40209e-19 3.23959e-19 3.44560e-19 1.90447e-19 3.76244e-19 2.35837e-19 2.56553e-19 2.48351e-19 1.69671e-19 2.59020e-19 1.13455e-19 1.91094e-19 1.32480e-19 1.07061e-19 1.05954e-19 8.19478e-20 8.04025e-20 9.29202e-20 5.58403e-20 3.89186e-20 1.09255e-19 2.04197e-20 2.43936e-20 1.49985e-20 3.95089e-20 1.10231e-20 1.75310e-20 3.19219e-20 3.97617e-20 1.31223e-20 1.71520e-20 9.18320e-22 1.27044e-21 -1.34623e-21 -7.56714e-22 6.77443e-23 -8.67958e-22 -2.80844e-21 2.28229e-22 -9.49578e-22 -5.11923e-22 -7.07291e-23 1.54758e-22 -1.16603e-21 -1.43134e-21 -1.88551e-21 1.56637e-21 1.22603e-22 7.44042e-22 -4.08035e-21 -2.42605e-21 -1.42853e-21 -1.90647e-21 -1.19508e-21 -2.21165e-21 -1.16409e-21 -2.11353e-21 -5.74604e-22 3.75652e-23 -6.33791e-23 -3.18527e-22 -3.16560e-22 -6.28349e-22 0.00000e+00 -7.21670e-22 2.17831e-22 -9.08007e-22 -3.01439e-22 -5.95236e-22 -5.91511e-22 0.00000e+00 -2.91252e-22 -3.91354e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.76220e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.29819e-19 -1.21714e-19 7.79404e-20 4.05424e-20 1.90008e-19 1.07149e-19 3.85111e-19 2.98444e-19 8.21866e-20 8.52879e-20 2.20506e-19 3.09674e-19 3.44530e-19 4.57992e-19 4.20420e-19 4.88503e-19 4.32139e-19 2.75084e-19 4.63553e-19 3.91895e-19 5.13791e-19 4.04893e-19 3.55192e-19 3.98589e-19 4.03377e-19 5.08192e-19 4.51110e-19 4.43180e-19 3.52838e-19 4.53538e-19 3.45313e-19 2.73572e-19 3.91338e-19 5.03283e-19 4.91425e-19 3.44037e-19 4.60020e-19 4.52162e-19 3.89137e-19 5.26424e-19 4.20979e-19 3.37322e-19 3.02106e-19 3.41736e-19 4.42753e-19 3.19304e-19 6.23911e-19 3.61933e-19 3.97925e-19 3.61439e-19 3.44417e-19 3.52798e-19 3.63624e-19 3.43618e-19 2.38369e-19 3.75120e-19 3.89176e-19 5.09167e-19 2.94136e-19 3.53721e-19 3.05977e-19 3.38984e-19 2.99266e-19 4.44756e-19 3.40209e-19 3.06866e-19 2.85397e-19 3.06773e-19 1.72127e-19 3.32047e-19 2.11375e-19 2.24957e-19 2.24669e-19 1.51511e-19 2.27601e-19 1.05456e-19 1.68460e-19 1.20363e-19 9.76628e-20 9.82989e-20 8.16069e-20 7.57674e-20 8.60099e-20 5.17606e-20 3.91653e-20 9.93258e-20 2.44141e-20 2.49332e-20 1.75772e-20 3.62734e-20 1.22164e-20 1.71576e-20 3.07636e-20 3.92560e-20 1.40754e-20 1.95729e-20 3.30221e-21 4.21930e-21 1.57644e-21 2.65130e-21 2.84113e-21 3.31497e-21 1.71684e-21 2.74768e-21 1.24367e-21 1.26956e-21 1.40370e-21 1.55680e-21 6.35003e-22 4.08537e-22 -1.26609e-22 2.44341e-21 2.31976e-21 6.78257e-22 -1.43820e-21 -5.05932e-22 -1.85927e-22 -4.17630e-22 3.56642e-23 -3.76393e-22 -8.21872e-23 -6.72446e-22 5.20245e-22 4.25960e-22 1.06538e-21 2.07139e-23 2.05860e-23 7.30527e-23 0.00000e+00 2.87758e-22 1.47218e-22 1.21198e-22 5.05777e-23 9.98733e-23 9.92481e-23 0.00000e+00 4.88684e-23 2.22200e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.17060e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.29464e-19 -2.46617e-19 -9.56125e-20 -1.33699e-19 -2.19409e-20 1.94458e-20 2.45158e-19 1.41831e-19 -6.72828e-20 -7.01524e-20 5.16068e-20 1.74667e-19 1.91756e-19 3.34343e-19 2.73825e-19 3.56818e-19 2.88318e-19 1.94573e-19 3.38075e-19 2.73757e-19 4.13729e-19 3.14615e-19 2.74246e-19 3.21523e-19 3.05145e-19 4.26467e-19 3.81825e-19 3.83638e-19 2.92830e-19 4.22505e-19 3.03808e-19 2.33224e-19 3.40912e-19 4.68388e-19 4.37175e-19 2.93755e-19 4.27601e-19 4.39868e-19 3.50298e-19 4.90131e-19 3.97180e-19 3.13053e-19 2.83265e-19 3.28400e-19 4.26569e-19 3.10598e-19 5.92679e-19 3.29276e-19 3.84057e-19 3.41467e-19 3.24443e-19 3.27228e-19 3.32335e-19 3.28660e-19 2.26103e-19 3.56572e-19 3.63763e-19 4.89142e-19 2.75959e-19 3.32605e-19 2.88774e-19 3.15593e-19 2.82277e-19 4.16168e-19 3.23959e-19 2.85397e-19 2.81533e-19 2.85733e-19 1.61681e-19 3.20638e-19 2.03321e-19 2.12536e-19 2.12675e-19 1.44336e-19 2.16146e-19 1.01421e-19 1.62357e-19 1.13372e-19 9.44778e-20 8.96594e-20 7.33533e-20 6.93281e-20 8.14972e-20 4.62098e-20 3.46093e-20 9.28751e-20 1.95501e-20 2.18793e-20 1.42111e-20 3.56909e-20 1.06480e-20 1.61184e-20 2.74329e-20 3.24398e-20 1.31184e-20 1.57171e-20 1.43251e-21 1.80931e-21 8.93711e-22 1.42356e-21 1.92286e-21 1.87267e-21 2.85069e-22 2.15737e-21 7.35853e-22 1.02044e-21 1.09999e-21 7.56534e-22 -1.73275e-22 1.92094e-22 -6.42842e-22 1.62603e-21 3.55252e-22 7.96454e-22 -2.03251e-21 -9.86185e-22 -5.41219e-22 -9.13845e-22 -2.19336e-22 -1.03858e-21 -1.97647e-22 -7.58203e-22 6.88873e-22 4.55138e-22 1.01686e-21 -1.52118e-22 -1.51179e-22 -2.58692e-22 0.00000e+00 -1.80876e-22 1.55450e-22 -3.53731e-22 -1.04134e-22 -2.05628e-22 -2.04341e-22 0.00000e+00 -1.00615e-22 -7.09275e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.21076e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.62079e-19 -3.46655e-20 1.56161e-19 1.43834e-19 2.74198e-19 1.20038e-19 4.39860e-19 3.67792e-19 1.54200e-19 1.63434e-19 2.89264e-19 3.75651e-19 4.09278e-19 5.16969e-19 4.91952e-19 5.61711e-19 4.91585e-19 3.24876e-19 5.22006e-19 4.48174e-19 5.71628e-19 4.51114e-19 3.98826e-19 4.58607e-19 4.49443e-19 5.57652e-19 4.94625e-19 4.80836e-19 3.84636e-19 4.90125e-19 3.77621e-19 3.03693e-19 4.19720e-19 5.35255e-19 5.34153e-19 3.71491e-19 4.87178e-19 4.71311e-19 4.22053e-19 5.58238e-19 4.34452e-19 3.49458e-19 3.22443e-19 3.58736e-19 4.51172e-19 3.38765e-19 6.47000e-19 3.84686e-19 4.14196e-19 3.83252e-19 3.61274e-19 3.66336e-19 3.82727e-19 3.53555e-19 2.44907e-19 3.82105e-19 4.05452e-19 5.22375e-19 3.01102e-19 3.67281e-19 3.16849e-19 3.47114e-19 3.09033e-19 4.52082e-19 3.44560e-19 3.06773e-19 2.85733e-19 3.16816e-19 1.73704e-19 3.31987e-19 2.12053e-19 2.26769e-19 2.22414e-19 1.53819e-19 2.29576e-19 1.03643e-19 1.67754e-19 1.20093e-19 9.72934e-20 9.98552e-20 8.19617e-20 7.58336e-20 8.55813e-20 5.25991e-20 3.98616e-20 1.00632e-19 2.56450e-20 2.50653e-20 1.84329e-20 3.56924e-20 1.17954e-20 1.62654e-20 3.16260e-20 4.07733e-20 1.35263e-20 1.95890e-20 3.14617e-21 4.49884e-21 3.56801e-22 1.89415e-21 1.42872e-21 2.00983e-21 7.96197e-22 2.60551e-21 3.72381e-22 4.77782e-22 1.01310e-21 1.20738e-21 2.44056e-22 -3.00970e-22 -5.35350e-22 2.14215e-21 2.36862e-21 5.08827e-22 -1.84677e-21 -1.12338e-21 -6.05098e-22 -5.86650e-22 -3.39211e-22 -5.57172e-22 -5.36437e-22 -1.22553e-21 -2.49326e-22 1.10540e-22 4.04648e-22 3.63906e-25 3.61658e-25 3.63651e-23 0.00000e+00 1.87530e-22 9.52723e-23 6.98600e-23 3.46452e-23 6.84121e-23 6.79839e-23 0.00000e+00 3.34743e-23 1.43206e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.17560e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.49113e-19 -7.37117e-20 1.84502e-20 2.04919e-20 8.55041e-20 5.59054e-20 2.04902e-19 1.56125e-19 3.21403e-20 2.19887e-20 9.67719e-20 1.54957e-19 1.66024e-19 2.40492e-19 2.15134e-19 2.57817e-19 2.23246e-19 1.45294e-19 2.48779e-19 2.01433e-19 2.76965e-19 2.15280e-19 1.92783e-19 2.18938e-19 2.21066e-19 2.78817e-19 2.50817e-19 2.50184e-19 1.93929e-19 2.55363e-19 1.94716e-19 1.52325e-19 2.15497e-19 2.83251e-19 2.76210e-19 1.98398e-19 2.58105e-19 2.57350e-19 2.23388e-19 2.94668e-19 2.37644e-19 1.90726e-19 1.74468e-19 1.97630e-19 2.53348e-19 1.84354e-19 3.53397e-19 2.08494e-19 2.26457e-19 2.06176e-19 1.96283e-19 2.02905e-19 2.08301e-19 1.95534e-19 1.35268e-19 2.11057e-19 2.21675e-19 2.87085e-19 1.64496e-19 2.04639e-19 1.75991e-19 1.93762e-19 1.71219e-19 2.48197e-19 1.90447e-19 1.72127e-19 1.61681e-19 1.73704e-19 1.01795e-19 1.88312e-19 1.18262e-19 1.27531e-19 1.27443e-19 8.42839e-20 1.28237e-19 6.17108e-20 9.43950e-20 6.93816e-20 5.67665e-20 5.63414e-20 4.53472e-20 4.40797e-20 5.08958e-20 2.95966e-20 2.41034e-20 5.69283e-20 1.35464e-20 1.46532e-20 1.15030e-20 2.15048e-20 6.51666e-21 9.05014e-21 1.71853e-20 2.30622e-20 8.27652e-21 1.03618e-20 2.49452e-21 2.48859e-21 1.93224e-21 2.34910e-21 2.96811e-21 3.14859e-21 1.65384e-21 2.51613e-21 1.41143e-21 1.48507e-21 1.14819e-21 1.11131e-21 5.69695e-22 7.45412e-22 -5.84201e-24 1.74636e-21 1.41333e-21 5.20627e-22 -9.77805e-22 -3.20867e-22 -6.64581e-23 -3.11457e-22 1.03924e-22 -3.06547e-22 2.48170e-22 -1.24486e-22 9.55594e-22 5.72947e-22 1.26616e-21 -6.75136e-25 -6.70965e-25 1.61395e-23 0.00000e+00 9.17937e-23 5.06955e-23 3.18066e-23 1.61725e-23 3.19350e-23 3.17351e-23 0.00000e+00 1.56259e-23 7.08445e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.72383e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.70683e-19 -2.52574e-19 -1.09787e-19 -1.60633e-19 -4.07860e-20 7.85821e-21 2.72756e-19 1.68942e-19 -6.23436e-20 -5.87556e-20 6.75158e-20 1.90936e-19 2.05971e-19 3.70859e-19 2.94959e-19 3.91228e-19 3.26086e-19 2.06119e-19 3.74474e-19 3.00845e-19 4.61463e-19 3.42894e-19 2.95284e-19 3.50875e-19 3.43654e-19 4.75558e-19 4.27463e-19 4.30562e-19 3.25253e-19 4.62899e-19 3.35176e-19 2.51622e-19 3.83718e-19 5.26923e-19 4.89356e-19 3.34771e-19 4.81070e-19 4.95344e-19 3.98640e-19 5.53709e-19 4.48356e-19 3.57141e-19 3.21836e-19 3.67713e-19 4.91172e-19 3.49940e-19 6.79530e-19 3.76008e-19 4.39063e-19 3.93647e-19 3.71694e-19 3.79368e-19 3.87081e-19 3.76677e-19 2.58997e-19 4.11476e-19 4.20939e-19 5.64114e-19 3.18927e-19 3.86215e-19 3.33902e-19 3.67626e-19 3.25505e-19 4.83949e-19 3.76244e-19 3.32047e-19 3.20638e-19 3.31987e-19 1.88312e-19 3.73455e-19 2.35515e-19 2.47812e-19 2.46356e-19 1.66319e-19 2.51931e-19 1.17110e-19 1.87624e-19 1.33250e-19 1.08323e-19 1.05473e-19 8.46564e-20 8.14312e-20 9.51265e-20 5.32319e-20 4.04062e-20 1.08708e-19 2.19983e-20 2.53558e-20 1.57363e-20 4.13678e-20 1.24934e-20 1.79966e-20 3.14730e-20 3.82379e-20 1.47646e-20 1.74739e-20 1.30240e-21 1.75267e-21 5.17933e-22 1.60865e-21 1.74315e-21 1.61654e-21 1.42964e-22 2.29153e-21 6.71395e-22 9.39267e-22 1.06791e-21 7.45963e-22 -3.22440e-22 -2.94179e-23 -8.22165e-22 1.64685e-21 4.34115e-22 8.27848e-22 -2.53256e-21 -1.29786e-21 -6.96262e-22 -1.07894e-21 -3.98719e-22 -1.19383e-21 -3.50676e-22 -1.07122e-21 4.94525e-22 4.40256e-22 9.64026e-22 -1.44375e-22 -1.43483e-22 -2.62298e-22 0.00000e+00 -2.09405e-22 1.59377e-22 -3.68110e-22 -1.14974e-22 -2.27034e-22 -2.25613e-22 0.00000e+00 -1.11088e-22 -8.74209e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.25147e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.30787e-19 -1.61723e-19 -6.21479e-20 -1.07910e-19 -2.54402e-20 -3.59295e-21 1.81634e-19 1.15464e-19 -4.07371e-20 -2.82777e-20 5.00166e-20 1.27294e-19 1.44085e-19 2.45512e-19 1.96480e-19 2.56629e-19 2.19072e-19 1.48002e-19 2.45369e-19 2.05442e-19 3.01940e-19 2.30780e-19 2.05203e-19 2.36977e-19 2.25332e-19 3.15172e-19 2.84493e-19 2.86520e-19 2.15680e-19 3.00479e-19 2.27972e-19 1.73044e-19 2.52905e-19 3.50062e-19 3.20212e-19 2.16170e-19 3.11346e-19 3.17155e-19 2.62550e-19 3.55151e-19 2.86927e-19 2.32087e-19 2.09278e-19 2.35505e-19 3.16696e-19 2.24194e-19 4.30688e-19 2.39354e-19 2.79629e-19 2.49762e-19 2.40250e-19 2.40889e-19 2.46136e-19 2.39512e-19 1.66031e-19 2.60321e-19 2.66032e-19 3.59824e-19 2.03591e-19 2.41555e-19 2.12082e-19 2.29793e-19 2.05113e-19 3.03919e-19 2.35837e-19 2.11375e-19 2.03321e-19 2.12053e-19 1.18262e-19 2.35515e-19 1.53411e-19 1.56149e-19 1.57236e-19 1.07770e-19 1.60253e-19 7.47271e-20 1.18884e-19 8.51894e-20 6.92058e-20 6.87460e-20 5.77052e-20 5.22594e-20 6.05985e-20 3.41215e-20 2.64092e-20 7.00426e-20 1.69505e-20 1.72992e-20 1.10688e-20 2.63682e-20 9.16256e-21 1.20616e-20 2.12044e-20 2.49680e-20 1.01693e-20 1.28051e-20 1.03432e-21 2.18142e-21 3.03496e-22 1.64058e-21 7.20495e-22 1.37534e-21 1.19956e-21 2.16869e-21 5.41839e-22 6.00573e-22 9.87831e-22 7.00662e-22 1.70497e-22 2.23077e-22 1.73245e-23 9.50289e-22 8.18203e-22 3.74423e-22 -4.56565e-22 -2.03943e-22 -1.11581e-22 -5.76199e-23 1.27569e-22 -1.97003e-23 -1.11716e-22 -3.93564e-22 1.40196e-22 1.18508e-22 4.53667e-22 3.09453e-23 3.07541e-23 1.14417e-22 0.00000e+00 3.14296e-22 8.02719e-23 1.91258e-22 8.06415e-23 1.59239e-22 1.58242e-22 0.00000e+00 7.79162e-23 2.18557e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.95113e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.08655e-19 -1.12530e-19 1.27419e-20 -8.89370e-21 1.06730e-19 5.67992e-20 2.59199e-19 1.93277e-19 2.61401e-20 2.18337e-20 1.18443e-19 1.97606e-19 2.16229e-19 3.16937e-19 2.86285e-19 3.40405e-19 2.93452e-19 1.85548e-19 3.20570e-19 2.64260e-19 3.68188e-19 2.85606e-19 2.45263e-19 2.78944e-19 2.79675e-19 3.62025e-19 3.25195e-19 3.15811e-19 2.48606e-19 3.31909e-19 2.48398e-19 1.88937e-19 2.79697e-19 3.66096e-19 3.54493e-19 2.45121e-19 3.35426e-19 3.35332e-19 2.84871e-19 3.86707e-19 3.08990e-19 2.44799e-19 2.19665e-19 2.47792e-19 3.29650e-19 2.37351e-19 4.64133e-19 2.66167e-19 2.97288e-19 2.70803e-19 2.52937e-19 2.63816e-19 2.70789e-19 2.56188e-19 1.76151e-19 2.79247e-19 2.90469e-19 3.79674e-19 2.17606e-19 2.66331e-19 2.27214e-19 2.54083e-19 2.21866e-19 3.31469e-19 2.56553e-19 2.24957e-19 2.12536e-19 2.26769e-19 1.27531e-19 2.47812e-19 1.56149e-19 1.69389e-19 1.65357e-19 1.11680e-19 1.70698e-19 7.72581e-20 1.25826e-19 8.95865e-20 7.18393e-20 7.20610e-20 5.63519e-20 5.48185e-20 6.35835e-20 3.73731e-20 2.76878e-20 7.31932e-20 1.52062e-20 1.77234e-20 1.16627e-20 2.70749e-20 8.01034e-21 1.21639e-20 2.16543e-20 2.74047e-20 9.69860e-21 1.22899e-20 1.43255e-21 1.84754e-21 7.90957e-23 8.50696e-22 1.03201e-21 8.29213e-22 -3.63879e-22 1.41875e-21 1.72992e-22 3.48529e-22 4.73046e-22 5.43171e-22 -2.83131e-22 -3.44740e-22 -7.48229e-22 1.30677e-21 6.49841e-22 5.11288e-22 -2.08737e-21 -1.10869e-21 -5.97818e-22 -8.67746e-22 -4.38304e-22 -9.73710e-22 -4.32477e-22 -1.01455e-21 2.92950e-23 2.06902e-22 4.30924e-22 -1.06568e-22 -1.05909e-22 -2.01863e-22 0.00000e+00 -1.69108e-22 1.26108e-22 -2.87645e-22 -9.28062e-23 -1.83260e-22 -1.82113e-22 0.00000e+00 -8.96697e-23 -7.06389e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.00949e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.13679e-19 -1.59388e-19 -3.41639e-21 -4.48295e-20 7.55205e-20 5.00525e-20 2.39287e-19 1.79202e-19 2.65079e-20 2.75830e-20 1.18541e-19 1.86467e-19 2.03983e-19 3.03176e-19 2.59690e-19 3.15178e-19 2.71435e-19 1.74084e-19 3.05160e-19 2.44667e-19 3.36744e-19 2.68306e-19 2.40554e-19 2.60461e-19 2.62019e-19 3.43037e-19 3.08725e-19 3.05443e-19 2.38804e-19 3.16599e-19 2.40990e-19 1.85349e-19 2.71382e-19 3.59546e-19 3.39658e-19 2.37731e-19 3.25838e-19 3.22557e-19 2.70748e-19 3.70567e-19 3.02974e-19 2.40982e-19 2.11513e-19 2.41807e-19 3.26585e-19 2.25513e-19 4.49489e-19 2.54469e-19 2.87804e-19 2.52141e-19 2.46718e-19 2.53244e-19 2.57952e-19 2.52007e-19 1.72851e-19 2.73553e-19 2.77973e-19 3.70661e-19 2.13525e-19 2.53104e-19 2.20600e-19 2.45460e-19 2.15700e-19 3.21031e-19 2.48351e-19 2.24669e-19 2.12675e-19 2.22414e-19 1.27443e-19 2.46356e-19 1.57236e-19 1.65357e-19 1.70523e-19 1.12343e-19 1.68136e-19 8.11379e-20 1.25452e-19 8.91341e-20 7.50152e-20 7.23353e-20 6.06848e-20 5.60017e-20 6.52508e-20 3.79051e-20 2.99206e-20 7.27035e-20 1.84197e-20 1.89909e-20 1.37433e-20 2.79719e-20 9.31861e-21 1.33604e-20 2.28131e-20 2.84814e-20 1.14229e-20 1.48258e-20 2.74724e-21 3.25718e-21 2.23428e-21 2.97136e-21 3.54758e-21 4.11539e-21 2.62390e-21 2.85899e-21 1.94830e-21 1.88818e-21 1.67170e-21 1.72826e-21 7.44327e-22 8.68702e-22 1.55087e-22 2.37707e-21 1.97339e-21 7.20735e-22 -1.26950e-21 -1.62401e-22 8.53992e-23 -3.04115e-22 2.68166e-22 -2.47153e-22 1.55353e-22 -4.03132e-22 9.67012e-22 6.37538e-22 1.53510e-21 4.17727e-23 4.15147e-23 1.36832e-22 0.00000e+00 4.43726e-22 1.76305e-22 2.24161e-22 9.19041e-23 1.81478e-22 1.80343e-22 0.00000e+00 8.87981e-23 3.29415e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.43072e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.40011e-19 -7.00701e-20 2.19711e-20 -3.67925e-21 6.52483e-20 2.06152e-20 1.76046e-19 1.30604e-19 2.10963e-20 2.77646e-20 8.53975e-20 1.38095e-19 1.60362e-19 2.20413e-19 1.98555e-19 2.36552e-19 2.02897e-19 1.40076e-19 2.20836e-19 1.88370e-19 2.52717e-19 1.98863e-19 1.79653e-19 2.03566e-19 1.91115e-19 2.53014e-19 2.28572e-19 2.23531e-19 1.74607e-19 2.31921e-19 1.80344e-19 1.40321e-19 1.97041e-19 2.61958e-19 2.49348e-19 1.68761e-19 2.33770e-19 2.30311e-19 1.99170e-19 2.66320e-19 2.11670e-19 1.70237e-19 1.54505e-19 1.72516e-19 2.25918e-19 1.64411e-19 3.14168e-19 1.81160e-19 2.03543e-19 1.83047e-19 1.76148e-19 1.76897e-19 1.81497e-19 1.74614e-19 1.20351e-19 1.87612e-19 1.94442e-19 2.57801e-19 1.47542e-19 1.75166e-19 1.53902e-19 1.66726e-19 1.48225e-19 2.19686e-19 1.69671e-19 1.51511e-19 1.44336e-19 1.53819e-19 8.42839e-20 1.66319e-19 1.07770e-19 1.11680e-19 1.12343e-19 7.84773e-20 1.14800e-19 5.26796e-20 8.47722e-20 5.99764e-20 4.94275e-20 4.92179e-20 4.15165e-20 3.70978e-20 4.25418e-20 2.55274e-20 1.93086e-20 4.95420e-20 1.31189e-20 1.27610e-20 8.80113e-21 1.84294e-20 6.38666e-21 8.89316e-21 1.58325e-20 1.87907e-20 7.37003e-21 1.01130e-20 1.18616e-21 2.07963e-21 2.63292e-22 1.11623e-21 6.74186e-22 1.23908e-21 7.91836e-22 1.65427e-21 3.57361e-22 3.53532e-22 6.84404e-22 7.06437e-22 2.11489e-22 5.20722e-23 -8.09769e-24 1.01295e-21 9.75588e-22 3.02759e-22 -4.64001e-22 -1.20306e-22 -5.38555e-23 -8.98913e-23 8.59733e-23 -6.75425e-23 -1.73822e-22 -4.10508e-22 -1.63616e-23 4.62478e-23 2.54948e-22 1.54584e-23 1.53630e-23 7.84315e-23 0.00000e+00 2.83001e-22 1.07045e-22 1.36617e-22 6.07556e-23 1.19971e-22 1.19220e-22 0.00000e+00 5.87023e-23 2.08061e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.54882e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.78301e-19 -1.17337e-19 -2.84274e-21 -3.70981e-20 8.32891e-20 3.96224e-20 2.51867e-19 1.81820e-19 1.41857e-20 2.12695e-20 1.07224e-19 1.87224e-19 2.18606e-19 3.19695e-19 2.76560e-19 3.32614e-19 2.85787e-19 1.81716e-19 3.11081e-19 2.62986e-19 3.67863e-19 2.80211e-19 2.46536e-19 2.75028e-19 2.71173e-19 3.58868e-19 3.24736e-19 3.16683e-19 2.45892e-19 3.29520e-19 2.52589e-19 1.87263e-19 2.78808e-19 3.72142e-19 3.53065e-19 2.41239e-19 3.37933e-19 3.38218e-19 2.89070e-19 3.90045e-19 3.14057e-19 2.48974e-19 2.22548e-19 2.49810e-19 3.39183e-19 2.42769e-19 4.68887e-19 2.68568e-19 3.02549e-19 2.73744e-19 2.57275e-19 2.68610e-19 2.72210e-19 2.60464e-19 1.78385e-19 2.83605e-19 2.94471e-19 3.84920e-19 2.21037e-19 2.68265e-19 2.29898e-19 2.55579e-19 2.22605e-19 3.34062e-19 2.59020e-19 2.27601e-19 2.16146e-19 2.29576e-19 1.28237e-19 2.51931e-19 1.60253e-19 1.70698e-19 1.68136e-19 1.14800e-19 1.75999e-19 7.86163e-20 1.28261e-19 9.17280e-20 7.28657e-20 7.34133e-20 5.81372e-20 5.54616e-20 6.51092e-20 3.85713e-20 2.80609e-20 7.44568e-20 1.61689e-20 1.87726e-20 1.21967e-20 2.77113e-20 8.54420e-21 1.28101e-20 2.23975e-20 2.76086e-20 1.02688e-20 1.30970e-20 1.36268e-21 2.16290e-21 -1.09804e-22 1.04746e-21 6.74931e-22 7.24566e-22 -1.09331e-22 1.65449e-21 9.30783e-23 2.65450e-22 5.39680e-22 4.93922e-22 -3.05098e-22 -3.46677e-22 -6.41154e-22 1.10730e-21 5.72776e-22 4.32615e-22 -1.76805e-21 -1.01295e-21 -5.66193e-22 -6.97712e-22 -3.54907e-22 -7.78628e-22 -4.68671e-22 -9.96681e-22 -1.10494e-22 1.13154e-22 3.05064e-22 -8.08201e-23 -8.03209e-23 -1.26106e-22 0.00000e+00 -3.40513e-23 1.15120e-22 -1.66050e-22 -4.44180e-23 -8.77100e-23 -8.71610e-23 0.00000e+00 -4.29168e-23 1.02262e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.95623e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.38275e-19 -1.27713e-19 -6.61178e-20 -7.62705e-20 -4.51124e-20 -8.95288e-21 6.81402e-20 3.90581e-20 -2.62300e-20 -2.13023e-20 3.16836e-21 4.37729e-20 3.86140e-20 9.74833e-20 6.69198e-20 9.63632e-20 7.65802e-20 5.29466e-20 1.00921e-19 7.44790e-20 1.24597e-19 9.35534e-20 8.89078e-20 9.90165e-20 9.55718e-20 1.37270e-19 1.25709e-19 1.32073e-19 9.93558e-20 1.37407e-19 1.07144e-19 8.02088e-20 1.17996e-19 1.64751e-19 1.47489e-19 1.04275e-19 1.47352e-19 1.52371e-19 1.24526e-19 1.64263e-19 1.40086e-19 1.13412e-19 1.00945e-19 1.16698e-19 1.58146e-19 1.07983e-19 2.06924e-19 1.16656e-19 1.35611e-19 1.16631e-19 1.15414e-19 1.16387e-19 1.17287e-19 1.17855e-19 8.09738e-20 1.26521e-19 1.28045e-19 1.73426e-19 9.84104e-20 1.16920e-19 1.04529e-19 1.11875e-19 1.01140e-19 1.45327e-19 1.13455e-19 1.05456e-19 1.01421e-19 1.03643e-19 6.17108e-20 1.17110e-19 7.47271e-20 7.72581e-20 8.11379e-20 5.26796e-20 7.86163e-20 4.16938e-20 5.92367e-20 4.35494e-20 3.72412e-20 3.51844e-20 3.00033e-20 2.74967e-20 3.29615e-20 1.79448e-20 1.55650e-20 3.47968e-20 9.77412e-21 1.00322e-20 7.53165e-21 1.41730e-20 4.89230e-21 6.96611e-21 1.07888e-20 1.34352e-20 6.34987e-21 7.38841e-21 1.71824e-21 1.92951e-21 1.80988e-21 2.57842e-21 2.48268e-21 3.06310e-21 2.53847e-21 2.31388e-21 1.68470e-21 1.54887e-21 1.28254e-21 1.17654e-21 6.17211e-22 8.54745e-22 3.93848e-22 1.30123e-21 1.22706e-21 4.12553e-22 -4.46974e-22 1.63139e-22 2.56198e-22 5.44906e-23 3.37428e-22 1.61988e-22 2.81442e-22 -4.65162e-23 7.78960e-22 4.91334e-22 1.19477e-21 1.00100e-22 9.94821e-23 2.29775e-22 0.00000e+00 4.60413e-22 8.18607e-23 3.47729e-22 1.25820e-22 2.48450e-22 2.46895e-22 0.00000e+00 1.21567e-22 3.12860e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.64931e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.67913e-19 -1.13646e-19 -2.23933e-20 -5.07285e-20 2.94768e-20 2.85558e-20 1.68109e-19 1.08856e-19 -1.92318e-20 -1.72818e-20 5.17059e-20 1.14247e-19 1.30986e-19 2.10311e-19 1.77959e-19 2.21092e-19 1.83168e-19 1.17669e-19 2.08883e-19 1.68246e-19 2.48086e-19 1.90430e-19 1.64606e-19 1.86149e-19 1.83490e-19 2.49302e-19 2.24147e-19 2.19718e-19 1.70426e-19 2.38699e-19 1.74752e-19 1.30502e-19 1.99665e-19 2.66637e-19 2.50054e-19 1.67877e-19 2.44672e-19 2.48643e-19 2.00996e-19 2.80965e-19 2.27597e-19 1.79613e-19 1.58667e-19 1.82742e-19 2.45271e-19 1.73558e-19 3.42017e-19 1.90049e-19 2.20615e-19 1.95938e-19 1.85912e-19 1.90001e-19 1.93885e-19 1.90363e-19 1.30856e-19 2.08093e-19 2.12093e-19 2.83490e-19 1.61635e-19 1.92641e-19 1.67600e-19 1.85410e-19 1.63339e-19 2.45813e-19 1.91094e-19 1.68460e-19 1.62357e-19 1.67754e-19 9.43950e-20 1.87624e-19 1.18884e-19 1.25826e-19 1.25452e-19 8.47722e-20 1.28261e-19 5.92367e-20 9.63244e-20 6.70346e-20 5.47944e-20 5.34485e-20 4.31410e-20 4.07549e-20 4.76414e-20 2.73875e-20 2.01390e-20 5.42981e-20 1.14509e-20 1.29626e-20 8.09179e-21 2.06252e-20 6.36961e-21 9.87579e-21 1.61686e-20 1.92608e-20 7.68976e-21 9.60346e-21 8.32982e-22 1.10730e-21 2.81658e-22 7.59483e-22 8.15914e-22 7.59508e-22 -4.03128e-23 1.01306e-21 2.57131e-22 3.61757e-22 4.60897e-22 3.88098e-22 -1.69607e-22 -1.06281e-22 -4.20126e-22 8.45177e-22 3.01494e-22 4.01423e-22 -1.30269e-21 -6.31749e-22 -3.34812e-22 -5.40313e-22 -2.15527e-22 -5.97360e-22 -2.24141e-22 -5.97601e-22 1.39442e-22 1.77971e-22 3.91300e-22 -6.52642e-23 -6.48611e-23 -1.22091e-22 0.00000e+00 -8.07748e-23 9.70837e-23 -1.73199e-22 -5.53606e-23 -1.09318e-22 -1.08634e-22 0.00000e+00 -5.34896e-23 -2.32583e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.79018e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.51967e-19 -1.01147e-19 -4.90288e-20 -6.65631e-20 -8.87048e-21 -9.91399e-21 1.00088e-19 6.98509e-20 -2.33240e-20 -1.79127e-20 1.30321e-20 5.52764e-20 6.37078e-20 1.25065e-19 9.75540e-20 1.28733e-19 1.11162e-19 7.12381e-20 1.25028e-19 1.02200e-19 1.62480e-19 1.18364e-19 1.07379e-19 1.21672e-19 1.18861e-19 1.64790e-19 1.53555e-19 1.52709e-19 1.13742e-19 1.58954e-19 1.26692e-19 8.87818e-20 1.34970e-19 1.89236e-19 1.71714e-19 1.18273e-19 1.66944e-19 1.74316e-19 1.48923e-19 1.92042e-19 1.57343e-19 1.28840e-19 1.15977e-19 1.29090e-19 1.79372e-19 1.25295e-19 2.38975e-19 1.36625e-19 1.56093e-19 1.41175e-19 1.33771e-19 1.38770e-19 1.41357e-19 1.34700e-19 9.26172e-20 1.45488e-19 1.51319e-19 1.99341e-19 1.13339e-19 1.39248e-19 1.22387e-19 1.30910e-19 1.15033e-19 1.70162e-19 1.32480e-19 1.20363e-19 1.13372e-19 1.20093e-19 6.93816e-20 1.33250e-19 8.51894e-20 8.95865e-20 8.91341e-20 5.99764e-20 9.17280e-20 4.35494e-20 6.70346e-20 5.14338e-20 3.94064e-20 4.03580e-20 3.21640e-20 3.06585e-20 3.65897e-20 2.04264e-20 1.63805e-20 4.06473e-20 9.52097e-21 1.10653e-20 7.53913e-21 1.57911e-20 5.13085e-21 6.91916e-21 1.20264e-20 1.49417e-20 6.18894e-21 7.17328e-21 1.23466e-21 1.74172e-21 8.55269e-22 1.60048e-21 1.15224e-21 1.46540e-21 1.01788e-21 2.12551e-21 6.76626e-22 7.11725e-22 6.85183e-22 5.13002e-22 2.97535e-22 4.52212e-22 1.46113e-22 6.98795e-22 5.50557e-22 2.69891e-22 -9.91147e-23 5.88835e-23 6.97005e-23 2.74877e-23 1.90594e-22 3.80504e-23 1.69088e-22 6.23760e-23 4.58732e-22 2.33780e-22 5.74595e-22 2.22659e-23 2.21284e-23 6.83454e-23 0.00000e+00 1.61357e-22 3.17758e-23 1.10623e-22 4.45710e-23 8.80122e-23 8.74613e-23 0.00000e+00 4.30647e-23 1.09193e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.20223e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.14672e-19 -9.96012e-20 -3.95107e-20 -4.69764e-20 -1.36734e-20 -4.33731e-21 7.47880e-20 5.07235e-20 -1.00592e-20 -1.03644e-20 2.17897e-20 5.97683e-20 5.84122e-20 1.05694e-19 8.49406e-20 1.11302e-19 9.25178e-20 6.44568e-20 1.10786e-19 8.52006e-20 1.28016e-19 1.00212e-19 9.35482e-20 1.06395e-19 9.93919e-20 1.39456e-19 1.28238e-19 1.30066e-19 9.74609e-20 1.37287e-19 1.04508e-19 7.95715e-20 1.13661e-19 1.59694e-19 1.45702e-19 1.01349e-19 1.41778e-19 1.43882e-19 1.18474e-19 1.60211e-19 1.32184e-19 1.06382e-19 9.61654e-20 1.10391e-19 1.46346e-19 1.02112e-19 1.97011e-19 1.12492e-19 1.28996e-19 1.10998e-19 1.10618e-19 1.09434e-19 1.12639e-19 1.11835e-19 7.66936e-20 1.18506e-19 1.20711e-19 1.62911e-19 9.20247e-20 1.10564e-19 9.78396e-20 1.05903e-19 9.48148e-20 1.36843e-19 1.07061e-19 9.76628e-20 9.44778e-20 9.72934e-20 5.67665e-20 1.08323e-19 6.92058e-20 7.18393e-20 7.50152e-20 4.94275e-20 7.28657e-20 3.72412e-20 5.47944e-20 3.94064e-20 3.50047e-20 3.21182e-20 2.69077e-20 2.49786e-20 2.93326e-20 1.64458e-20 1.39021e-20 3.19372e-20 8.37332e-21 8.52666e-21 6.40703e-21 1.29815e-20 4.19205e-21 5.70367e-21 1.00136e-20 1.21474e-20 5.28866e-21 6.19426e-21 1.24448e-21 1.32044e-21 1.44816e-21 1.68493e-21 2.19881e-21 2.55502e-21 1.60126e-21 1.91932e-21 1.30089e-21 1.20427e-21 9.66972e-22 1.03416e-21 5.36502e-22 6.80544e-22 2.58860e-22 1.32535e-21 9.68458e-22 4.61234e-22 -4.72407e-22 2.46967e-22 2.60802e-22 -8.83106e-23 2.97038e-22 -5.41225e-23 2.42791e-22 5.41523e-24 7.51289e-22 4.25271e-22 9.86410e-22 2.85228e-23 2.83466e-23 7.90962e-23 0.00000e+00 2.77416e-22 1.34098e-22 1.25386e-22 4.89605e-23 9.66799e-23 9.60747e-23 0.00000e+00 4.73058e-23 2.14023e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.12313e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.14000e-19 -3.42415e-20 3.10001e-20 1.97364e-20 6.34896e-20 3.08083e-20 1.29344e-19 1.08416e-19 3.49933e-20 3.95862e-20 6.73709e-20 9.70784e-20 1.06258e-19 1.45472e-19 1.33563e-19 1.53028e-19 1.38822e-19 9.41296e-20 1.47709e-19 1.25899e-19 1.65612e-19 1.30465e-19 1.20303e-19 1.32348e-19 1.31105e-19 1.65458e-19 1.51096e-19 1.48969e-19 1.16275e-19 1.44112e-19 1.19646e-19 9.18591e-20 1.27479e-19 1.67033e-19 1.59721e-19 1.13213e-19 1.46147e-19 1.43918e-19 1.32912e-19 1.65693e-19 1.32925e-19 1.10839e-19 1.00992e-19 1.09649e-19 1.45643e-19 1.03296e-19 1.97283e-19 1.18656e-19 1.27837e-19 1.16815e-19 1.12949e-19 1.14608e-19 1.19859e-19 1.09775e-19 7.68492e-20 1.18275e-19 1.24962e-19 1.62115e-19 9.35241e-20 1.13769e-19 9.99847e-20 1.07476e-19 9.51782e-20 1.38694e-19 1.05954e-19 9.82989e-20 8.96594e-20 9.98552e-20 5.63414e-20 1.05473e-19 6.87460e-20 7.20610e-20 7.23353e-20 4.92179e-20 7.34133e-20 3.51844e-20 5.34485e-20 4.03580e-20 3.21182e-20 3.41632e-20 2.83205e-20 2.57594e-20 2.91786e-20 1.70881e-20 1.42595e-20 3.29265e-20 9.69353e-21 9.35535e-21 7.09189e-21 1.22833e-20 4.55810e-21 5.73760e-21 1.05873e-20 1.37508e-20 5.22990e-21 7.12111e-21 1.53513e-21 2.16392e-21 8.18726e-22 1.74818e-21 1.14106e-21 1.74830e-21 1.55776e-21 1.93162e-21 7.70862e-22 6.77775e-22 7.62758e-22 7.67258e-22 4.95440e-22 3.86288e-22 2.97695e-22 8.65095e-22 1.23903e-21 1.74589e-22 1.11186e-23 1.39626e-22 1.45917e-22 1.97522e-22 2.19318e-22 2.98406e-22 9.71550e-23 -7.44742e-23 1.95130e-22 1.52776e-22 4.67022e-22 1.00974e-22 1.00351e-22 2.19540e-22 0.00000e+00 3.75192e-22 2.72313e-23 3.27132e-22 1.15139e-22 2.27360e-22 2.25937e-22 0.00000e+00 1.11248e-22 2.42969e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.02584e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.78539e-20 -1.08439e-20 5.94095e-20 3.27107e-20 6.39330e-20 3.13698e-20 1.13182e-19 1.01424e-19 4.57493e-20 5.58711e-20 8.15989e-20 1.03913e-19 1.18690e-19 1.40074e-19 1.30516e-19 1.46300e-19 1.32127e-19 9.65772e-20 1.41338e-19 1.23781e-19 1.48430e-19 1.23091e-19 1.18587e-19 1.24191e-19 1.22840e-19 1.51787e-19 1.31623e-19 1.35614e-19 1.09424e-19 1.23485e-19 1.07654e-19 9.33151e-20 1.17719e-19 1.46814e-19 1.42199e-19 1.03921e-19 1.26344e-19 1.19567e-19 1.14198e-19 1.39219e-19 1.12817e-19 9.67155e-20 8.63715e-20 9.53822e-20 1.21109e-19 8.53416e-20 1.60121e-19 9.69199e-20 1.02307e-19 9.19181e-20 9.40714e-20 9.10376e-20 9.42469e-20 8.89257e-20 6.36919e-20 9.58045e-20 9.96413e-20 1.32582e-19 7.78871e-20 8.71407e-20 8.05941e-20 8.37982e-20 7.80340e-20 1.11028e-19 8.19478e-20 8.16069e-20 7.33533e-20 8.19617e-20 4.53472e-20 8.46564e-20 5.77052e-20 5.63519e-20 6.06848e-20 4.15165e-20 5.81372e-20 3.00033e-20 4.31410e-20 3.21640e-20 2.69077e-20 2.83205e-20 2.87592e-20 2.23546e-20 2.40719e-20 1.49055e-20 1.28431e-20 2.78592e-20 1.15594e-20 8.67101e-21 7.26498e-21 9.67210e-21 5.22866e-21 5.65475e-21 1.00959e-20 1.29294e-20 5.28964e-21 8.56564e-21 2.09707e-21 3.26059e-21 1.53693e-21 2.66163e-21 1.58306e-21 2.83955e-21 3.23754e-21 2.11085e-21 1.32184e-21 1.05432e-21 1.30253e-21 1.26886e-21 1.19451e-21 9.44834e-22 1.03674e-21 1.09102e-21 2.17780e-21 8.98639e-23 1.35638e-21 9.87339e-22 6.44692e-22 9.17679e-22 7.38730e-22 1.17219e-21 4.06462e-22 4.46147e-22 3.31234e-22 1.29439e-22 5.99145e-22 2.45928e-22 2.44409e-22 5.38545e-22 0.00000e+00 8.68041e-22 2.69267e-24 8.04169e-22 2.84127e-22 5.61052e-22 5.57540e-22 0.00000e+00 2.74525e-22 5.45274e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -8.69257e-25 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.03015e-19 -3.32736e-20 2.28181e-20 1.25985e-20 4.36441e-20 3.05443e-20 9.34921e-20 8.23534e-20 3.03561e-20 3.23239e-20 5.69870e-20 8.17633e-20 8.48280e-20 1.13224e-19 1.01144e-19 1.17189e-19 1.05408e-19 6.97101e-20 1.14941e-19 9.37207e-20 1.24978e-19 9.65643e-20 8.98941e-20 9.73206e-20 1.01122e-19 1.24604e-19 1.10745e-19 1.11724e-19 8.64443e-20 1.07344e-19 8.66657e-20 6.93899e-20 9.45220e-20 1.22738e-19 1.18856e-19 8.81996e-20 1.09165e-19 1.07968e-19 9.70711e-20 1.24510e-19 1.00583e-19 8.42497e-20 7.67672e-20 8.51883e-20 1.10539e-19 7.85659e-20 1.50249e-19 8.99763e-20 9.60894e-20 8.78411e-20 8.52582e-20 8.69343e-20 9.02278e-20 8.29179e-20 5.86034e-20 9.04558e-20 9.48675e-20 1.23932e-19 7.12829e-20 8.74442e-20 7.65775e-20 8.29486e-20 7.38563e-20 1.06884e-19 8.04025e-20 7.57674e-20 6.93281e-20 7.58336e-20 4.40797e-20 8.14312e-20 5.22594e-20 5.48185e-20 5.60017e-20 3.70978e-20 5.54616e-20 2.74967e-20 4.07549e-20 3.06585e-20 2.49786e-20 2.57594e-20 2.23546e-20 2.09279e-20 2.26497e-20 1.32438e-20 1.12952e-20 2.55062e-20 7.27199e-21 6.96671e-21 5.60382e-21 9.39427e-21 3.59116e-21 4.20202e-21 8.12003e-21 1.10201e-20 4.00216e-21 5.55871e-21 1.43261e-21 1.62322e-21 1.17028e-21 1.63893e-21 1.56034e-21 1.96295e-21 1.55862e-21 1.44025e-21 9.19994e-22 8.38416e-22 7.58212e-22 7.55534e-22 6.14979e-22 6.04554e-22 3.87718e-22 8.85700e-22 1.10642e-21 1.98255e-22 2.30781e-22 3.29411e-22 2.55134e-22 2.28358e-22 3.12542e-22 3.15933e-22 2.79500e-22 2.06753e-22 4.85633e-22 2.46962e-22 6.26087e-22 8.25210e-23 8.20113e-23 1.75052e-22 0.00000e+00 2.93738e-22 2.18372e-23 2.58918e-22 8.98961e-23 1.77513e-22 1.76402e-22 0.00000e+00 8.68580e-23 1.90455e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.65233e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.29001e-19 -8.78216e-20 -4.38759e-20 -5.46571e-20 -2.21767e-20 -4.44256e-21 6.55868e-20 4.51808e-20 -1.11800e-20 -6.05861e-21 8.06342e-21 3.98065e-20 4.03739e-20 8.96042e-20 6.52588e-20 8.57795e-20 7.20706e-20 4.43467e-20 8.57401e-20 6.98352e-20 1.11076e-19 7.88197e-20 7.54731e-20 8.30120e-20 8.02786e-20 1.13871e-19 1.04037e-19 1.07556e-19 8.03288e-20 1.09816e-19 8.90250e-20 6.31672e-20 9.44104e-20 1.32105e-19 1.20563e-19 8.49836e-20 1.18540e-19 1.20926e-19 1.04730e-19 1.33547e-19 1.13134e-19 9.12411e-20 8.10424e-20 9.20595e-20 1.29551e-19 8.93206e-20 1.68440e-19 9.74995e-20 1.09525e-19 9.69897e-20 9.31995e-20 9.97014e-20 9.78443e-20 9.61708e-20 6.51925e-20 1.03144e-19 1.07207e-19 1.41267e-19 8.08220e-20 9.87874e-20 8.61856e-20 9.32856e-20 8.31305e-20 1.19225e-19 9.29202e-20 8.60099e-20 8.14972e-20 8.55813e-20 5.08958e-20 9.51265e-20 6.05985e-20 6.35835e-20 6.52508e-20 4.25418e-20 6.51092e-20 3.29615e-20 4.76414e-20 3.65897e-20 2.93326e-20 2.91786e-20 2.40719e-20 2.26497e-20 2.79887e-20 1.52082e-20 1.30147e-20 2.93693e-20 8.01577e-21 8.88562e-21 6.74024e-21 1.15609e-20 3.93747e-21 5.42195e-21 8.99310e-21 1.16694e-20 5.10085e-21 5.91600e-21 1.47653e-21 1.91195e-21 1.29136e-21 2.07658e-21 1.72878e-21 2.16905e-21 1.91959e-21 2.00365e-21 1.17015e-21 1.11549e-21 9.68352e-22 8.32083e-22 4.63702e-22 6.30530e-22 2.79768e-22 9.33801e-22 9.80526e-22 2.62739e-22 -2.30610e-22 5.03716e-23 1.30512e-22 8.39504e-23 2.39544e-22 1.63086e-22 1.97585e-22 -2.30276e-23 5.40227e-22 3.36234e-22 8.44122e-22 7.54895e-23 7.50232e-23 1.83397e-22 0.00000e+00 3.40808e-22 2.60568e-23 2.81765e-22 1.04618e-22 2.06585e-22 2.05292e-22 0.00000e+00 1.01083e-22 2.20674e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.83191e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.97556e-20 1.87162e-20 6.74077e-20 6.86584e-20 1.03582e-19 4.00159e-20 1.03459e-19 9.64244e-20 6.21480e-20 6.69335e-20 8.52736e-20 9.55647e-20 1.09678e-19 1.20937e-19 1.21704e-19 1.26847e-19 1.12786e-19 7.62815e-20 1.16881e-19 1.02701e-19 1.20044e-19 9.92496e-20 9.04505e-20 9.40722e-20 9.44042e-20 1.09003e-19 9.59707e-20 9.17581e-20 7.87345e-20 8.68911e-20 7.25694e-20 6.02023e-20 7.83678e-20 9.32131e-20 9.84489e-20 7.15050e-20 8.47239e-20 7.73774e-20 7.65144e-20 9.58123e-20 7.60674e-20 6.15975e-20 5.43618e-20 6.05242e-20 7.58385e-20 5.74482e-20 1.07420e-19 6.93604e-20 6.79253e-20 6.26532e-20 5.98410e-20 6.38688e-20 6.43533e-20 5.96889e-20 4.07903e-20 6.33399e-20 6.89296e-20 8.46409e-20 5.07771e-20 6.13647e-20 5.36268e-20 5.88494e-20 5.16652e-20 7.49064e-20 5.58403e-20 5.17606e-20 4.62098e-20 5.25991e-20 2.95966e-20 5.32319e-20 3.41215e-20 3.73731e-20 3.79051e-20 2.55274e-20 3.85713e-20 1.79448e-20 2.73875e-20 2.04264e-20 1.64458e-20 1.70881e-20 1.49055e-20 1.32438e-20 1.52082e-20 1.10632e-20 7.85713e-21 1.69405e-20 5.75050e-21 5.56708e-21 4.76137e-21 5.80303e-21 2.27424e-21 3.31091e-21 6.01212e-21 8.27730e-21 2.79088e-21 4.57834e-21 1.45199e-21 1.85838e-21 7.10195e-22 1.05613e-21 1.08640e-21 1.39063e-21 1.01100e-21 8.89115e-22 5.59419e-22 4.82779e-22 4.77307e-22 6.61485e-22 4.13407e-22 2.56423e-22 1.95158e-22 8.30051e-22 1.04387e-21 1.32977e-22 -6.64866e-23 1.41464e-22 1.36778e-22 9.17401e-23 1.65938e-22 1.38113e-22 4.99849e-23 -6.95468e-23 1.53185e-22 1.17415e-22 3.40625e-22 5.25855e-23 5.22607e-23 1.27869e-22 0.00000e+00 2.70757e-22 5.07956e-23 1.96499e-22 7.29878e-23 1.44125e-22 1.43223e-22 0.00000e+00 7.05211e-23 1.84938e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.18026e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.90953e-20 2.56675e-21 3.06213e-20 3.68123e-20 5.19995e-20 2.54279e-20 6.75944e-20 6.39812e-20 3.73516e-20 3.53580e-20 4.42894e-20 5.51773e-20 5.76577e-20 7.04897e-20 6.74028e-20 7.25458e-20 6.62992e-20 4.73139e-20 7.25304e-20 6.08738e-20 7.20793e-20 5.89846e-20 5.95687e-20 6.24678e-20 6.10488e-20 7.23784e-20 6.59932e-20 6.64955e-20 5.28354e-20 5.90977e-20 5.46759e-20 4.44791e-20 5.45463e-20 6.88898e-20 6.97659e-20 5.29526e-20 6.04310e-20 5.53576e-20 5.73817e-20 6.57692e-20 5.44626e-20 4.59506e-20 4.20217e-20 4.55711e-20 5.86270e-20 4.20600e-20 7.69267e-20 5.08846e-20 4.96696e-20 4.44965e-20 4.52841e-20 4.69965e-20 4.79933e-20 4.39313e-20 3.01658e-20 4.53930e-20 4.91951e-20 6.18119e-20 3.65850e-20 4.52631e-20 4.01007e-20 4.25745e-20 3.82189e-20 5.19888e-20 3.89186e-20 3.91653e-20 3.46093e-20 3.98616e-20 2.41034e-20 4.04062e-20 2.64092e-20 2.76878e-20 2.99206e-20 1.93086e-20 2.80609e-20 1.55650e-20 2.01390e-20 1.63805e-20 1.39021e-20 1.42595e-20 1.28431e-20 1.12952e-20 1.30147e-20 7.85713e-21 7.72364e-21 1.34888e-20 5.61898e-21 4.82324e-21 4.82980e-21 5.27604e-21 2.15246e-21 2.50203e-21 4.98148e-21 7.08362e-21 2.83336e-21 3.94651e-21 1.60378e-21 1.88714e-21 1.39764e-21 1.83088e-21 1.78031e-21 2.32980e-21 1.99316e-21 1.69792e-21 1.13271e-21 1.02455e-21 8.44997e-22 8.71254e-22 6.77635e-22 6.97159e-22 4.61908e-22 9.37220e-22 1.27181e-21 1.51280e-22 2.40469e-22 3.34438e-22 2.90015e-22 2.90701e-22 3.49104e-22 3.91120e-22 2.95449e-22 1.99827e-22 5.16388e-22 2.86322e-22 7.37498e-22 1.05577e-22 1.04925e-22 2.38286e-22 0.00000e+00 3.99582e-22 8.43342e-24 3.58915e-22 1.28796e-22 2.54328e-22 2.52736e-22 0.00000e+00 1.24444e-22 2.52900e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.96771e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.11098e-19 -5.19949e-20 2.66537e-21 -1.13484e-20 2.45061e-20 9.85579e-21 1.06581e-19 8.37860e-20 1.60577e-20 1.77356e-20 4.73366e-20 8.10956e-20 9.19746e-20 1.34739e-19 1.18703e-19 1.43152e-19 1.25055e-19 8.28960e-20 1.35154e-19 1.17015e-19 1.61341e-19 1.23242e-19 1.09605e-19 1.26301e-19 1.21201e-19 1.60912e-19 1.43902e-19 1.44167e-19 1.10501e-19 1.43937e-19 1.14230e-19 8.90027e-20 1.24216e-19 1.67110e-19 1.59232e-19 1.12598e-19 1.48530e-19 1.48412e-19 1.31753e-19 1.69638e-19 1.36003e-19 1.11526e-19 1.01062e-19 1.12692e-19 1.49630e-19 1.08419e-19 2.03268e-19 1.18053e-19 1.30167e-19 1.19994e-19 1.13393e-19 1.18035e-19 1.19306e-19 1.12416e-19 7.76312e-20 1.21200e-19 1.28035e-19 1.67999e-19 9.59046e-20 1.16939e-19 1.00898e-19 1.09670e-19 9.81331e-20 1.42603e-19 1.09255e-19 9.93258e-20 9.28751e-20 1.00632e-19 5.69283e-20 1.08708e-19 7.00426e-20 7.31932e-20 7.27035e-20 4.95420e-20 7.44568e-20 3.47968e-20 5.42981e-20 4.06473e-20 3.19372e-20 3.29265e-20 2.78592e-20 2.55062e-20 2.93693e-20 1.69405e-20 1.34888e-20 3.44337e-20 8.75411e-21 9.02730e-21 6.44466e-21 1.22362e-20 4.52533e-21 5.33587e-21 1.03772e-20 1.32612e-20 4.77993e-21 6.40073e-21 1.02525e-21 1.71680e-21 5.29630e-22 1.19232e-21 7.30460e-22 1.10402e-21 9.78537e-22 1.40840e-21 4.43376e-22 4.38790e-22 5.97563e-22 5.22322e-22 4.10376e-22 3.50391e-22 2.46865e-22 6.63339e-22 8.19805e-22 1.73819e-22 2.77744e-22 2.22207e-22 1.32019e-22 1.96224e-22 2.41378e-22 2.41794e-22 1.26678e-22 1.00709e-22 2.29445e-22 9.06529e-23 3.09041e-22 4.85891e-23 4.82889e-23 1.23006e-22 0.00000e+00 2.38418e-22 2.31283e-23 1.90939e-22 7.21125e-23 1.42397e-22 1.41506e-22 0.00000e+00 6.96754e-23 1.55398e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.57084e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.69391e-20 2.06992e-20 5.45260e-20 5.26974e-20 5.92015e-20 1.95949e-20 6.19850e-20 6.35062e-20 5.11506e-20 5.88742e-20 5.79740e-20 6.00590e-20 6.64041e-20 6.88046e-20 7.13608e-20 7.04586e-20 6.42559e-20 5.21389e-20 6.81060e-20 6.32588e-20 6.46518e-20 5.77388e-20 6.06097e-20 6.06049e-20 5.57072e-20 6.42971e-20 5.53303e-20 5.63564e-20 4.92831e-20 4.52346e-20 4.84035e-20 4.45147e-20 4.87356e-20 5.44245e-20 5.73770e-20 4.19289e-20 4.52356e-20 3.53943e-20 4.52917e-20 4.57042e-20 3.74130e-20 3.28941e-20 2.99840e-20 3.11203e-20 3.69620e-20 2.76791e-20 4.65772e-20 3.42388e-20 2.97838e-20 2.70517e-20 2.99218e-20 2.90181e-20 2.90530e-20 2.70198e-20 1.90185e-20 2.66951e-20 2.98140e-20 3.79865e-20 2.39549e-20 2.42808e-20 2.46079e-20 2.33071e-20 2.34110e-20 2.97980e-20 2.04197e-20 2.44141e-20 1.95501e-20 2.56450e-20 1.35464e-20 2.19983e-20 1.69505e-20 1.52062e-20 1.84197e-20 1.31189e-20 1.61689e-20 9.77412e-21 1.14509e-20 9.52097e-21 8.37332e-21 9.69353e-21 1.15594e-20 7.27199e-21 8.01577e-21 5.75050e-21 5.61898e-21 8.75411e-21 6.90371e-21 4.37063e-21 4.45508e-21 2.74346e-21 2.37779e-21 2.56835e-21 4.34037e-21 5.73955e-21 2.61164e-21 4.74495e-21 1.63867e-21 2.65045e-21 9.99509e-22 1.95256e-21 9.76555e-22 2.03196e-21 2.54585e-21 1.51349e-21 9.60319e-22 7.26535e-22 9.19975e-22 9.73122e-22 8.20938e-22 5.68963e-22 7.36266e-22 7.66989e-22 1.73558e-21 -1.48378e-23 8.57008e-22 6.09414e-22 4.28554e-22 6.76728e-22 4.84608e-22 8.80296e-22 1.75848e-22 1.41415e-22 3.97109e-23 4.31920e-23 3.58234e-22 1.99591e-22 1.98358e-22 4.48396e-22 0.00000e+00 7.33671e-22 -2.80466e-24 6.74509e-22 2.41487e-22 4.76853e-22 4.73869e-22 0.00000e+00 2.33326e-22 4.59592e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.34627e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.27639e-20 -1.61917e-20 9.86140e-22 -6.51216e-23 1.49324e-20 -2.32313e-21 3.18785e-20 2.91667e-20 1.33084e-20 1.77503e-20 1.55447e-20 2.46466e-20 2.89241e-20 4.12738e-20 3.93570e-20 3.96074e-20 3.51510e-20 2.66732e-20 3.91268e-20 3.70367e-20 4.63505e-20 3.76644e-20 3.87752e-20 3.81621e-20 3.48119e-20 4.49400e-20 4.10832e-20 4.09411e-20 3.37247e-20 3.62207e-20 3.78997e-20 2.85206e-20 3.58557e-20 4.43163e-20 4.30490e-20 3.06146e-20 3.83387e-20 3.44171e-20 3.85486e-20 4.08428e-20 3.56651e-20 2.96282e-20 2.49770e-20 2.72301e-20 3.88918e-20 2.83424e-20 4.70243e-20 3.19286e-20 3.06651e-20 2.80751e-20 2.72062e-20 3.17013e-20 2.86101e-20 2.80855e-20 1.85722e-20 2.82128e-20 3.12666e-20 3.93876e-20 2.36180e-20 2.81207e-20 2.54034e-20 2.59383e-20 2.31888e-20 3.23507e-20 2.43936e-20 2.49332e-20 2.18793e-20 2.50653e-20 1.46532e-20 2.53558e-20 1.72992e-20 1.77234e-20 1.89909e-20 1.27610e-20 1.87726e-20 1.00322e-20 1.29626e-20 1.10653e-20 8.52666e-21 9.35535e-21 8.67101e-21 6.96671e-21 8.88562e-21 5.56708e-21 4.82324e-21 9.02730e-21 4.37063e-21 4.39134e-21 3.60830e-21 3.28335e-21 1.72469e-21 2.36446e-21 3.42644e-21 4.58236e-21 2.19051e-21 3.17078e-21 1.14439e-21 1.76678e-21 6.65691e-22 1.33387e-21 7.46375e-22 1.28548e-21 1.46639e-21 1.17373e-21 6.62714e-22 5.16875e-22 5.65303e-22 6.43149e-22 4.63171e-22 3.74843e-22 4.28278e-22 5.49248e-22 8.89523e-22 6.46131e-23 3.86657e-22 4.28745e-22 3.04499e-22 3.31992e-22 3.22415e-22 4.24737e-22 1.14154e-22 7.54991e-23 1.18476e-22 7.23342e-23 3.03270e-22 9.80847e-23 9.74789e-23 2.31806e-22 0.00000e+00 4.40338e-22 4.63978e-23 3.53582e-22 1.29693e-22 2.56097e-22 2.54494e-22 0.00000e+00 1.25309e-22 2.90325e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.84106e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.56929e-20 2.60877e-20 4.75240e-20 5.83941e-20 7.02919e-20 3.51598e-20 6.40781e-20 6.10608e-20 4.74839e-20 4.63477e-20 4.82765e-20 5.38520e-20 6.00557e-20 6.25288e-20 6.45030e-20 6.23964e-20 5.62342e-20 4.28138e-20 5.95380e-20 5.40051e-20 5.49708e-20 4.82241e-20 5.06764e-20 4.78598e-20 4.54297e-20 4.90541e-20 4.39369e-20 4.30763e-20 3.65731e-20 3.47411e-20 3.75947e-20 3.12457e-20 3.30962e-20 3.70548e-20 4.20902e-20 3.24594e-20 3.18886e-20 2.38708e-20 3.35117e-20 3.35472e-20 2.84434e-20 2.31262e-20 2.07497e-20 2.21870e-20 2.65571e-20 2.14928e-20 3.39855e-20 2.82027e-20 2.13550e-20 1.96285e-20 2.10162e-20 2.46061e-20 2.24252e-20 2.03436e-20 1.34665e-20 1.92433e-20 2.29052e-20 2.58245e-20 1.66710e-20 2.09186e-20 1.86110e-20 1.90575e-20 1.73967e-20 2.15101e-20 1.49985e-20 1.75772e-20 1.42111e-20 1.84329e-20 1.15030e-20 1.57363e-20 1.10688e-20 1.16627e-20 1.37433e-20 8.80113e-21 1.21967e-20 7.53165e-21 8.09179e-21 7.53913e-21 6.40703e-21 7.09189e-21 7.26498e-21 5.60382e-21 6.74024e-21 4.76137e-21 4.82980e-21 6.44466e-21 4.45508e-21 3.60830e-21 4.24038e-21 2.34911e-21 1.30400e-21 1.66025e-21 3.10110e-21 4.77464e-21 1.95329e-21 3.21131e-21 1.67356e-21 2.06755e-21 1.24391e-21 1.66762e-21 1.48958e-21 2.06161e-21 1.89890e-21 1.44057e-21 9.63090e-22 8.55978e-22 7.28786e-22 7.82855e-22 6.42912e-22 6.17617e-22 4.81737e-22 7.84675e-22 1.20889e-21 5.80756e-23 4.17695e-22 3.75990e-22 2.95463e-22 3.63976e-22 3.58897e-22 4.63687e-22 2.51844e-22 2.09168e-22 3.78068e-22 2.02553e-22 5.76325e-22 1.08715e-22 1.08044e-22 2.55242e-22 0.00000e+00 4.31261e-22 -7.10651e-25 3.88645e-22 1.42125e-22 2.80647e-22 2.78890e-22 0.00000e+00 1.37322e-22 2.69987e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.02717e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.44627e-20 -5.00288e-20 -4.06025e-20 -4.55291e-20 -3.45130e-20 -1.39680e-20 1.43700e-20 2.00080e-21 -2.68717e-20 -2.66889e-20 -1.96309e-20 -1.26125e-21 -1.71399e-21 2.05680e-20 6.83392e-21 2.08514e-20 1.51339e-20 1.07877e-20 2.24555e-20 1.50311e-20 3.45972e-20 2.30288e-20 2.28216e-20 2.72599e-20 2.36897e-20 3.95255e-20 3.93116e-20 4.17286e-20 2.71855e-20 4.46636e-20 3.48720e-20 2.27973e-20 3.51083e-20 5.58380e-20 4.64309e-20 3.18133e-20 4.77269e-20 5.24469e-20 4.17726e-20 5.48055e-20 4.68408e-20 3.81695e-20 3.48665e-20 3.87565e-20 5.56534e-20 3.74392e-20 7.09428e-20 3.90724e-20 4.75785e-20 4.05672e-20 4.04333e-20 4.05685e-20 4.10501e-20 4.09375e-20 2.78533e-20 4.33912e-20 4.37777e-20 5.98526e-20 3.32406e-20 4.11129e-20 3.63585e-20 3.84526e-20 3.38965e-20 4.93997e-20 3.95089e-20 3.62734e-20 3.56909e-20 3.56924e-20 2.15048e-20 4.13678e-20 2.63682e-20 2.70749e-20 2.79719e-20 1.84294e-20 2.77113e-20 1.41730e-20 2.06252e-20 1.57911e-20 1.29815e-20 1.22833e-20 9.67210e-21 9.39427e-21 1.15609e-20 5.80303e-21 5.27604e-21 1.22362e-20 2.74346e-21 3.28335e-21 2.34911e-21 5.45791e-21 1.54431e-21 2.03999e-21 3.59954e-21 4.18775e-21 2.08836e-21 1.94161e-21 3.52588e-22 3.64250e-22 5.95989e-22 6.94569e-22 7.96263e-22 9.11594e-22 5.71892e-22 1.03423e-21 4.78614e-22 4.97518e-22 3.67206e-22 2.62485e-22 1.59990e-22 3.36626e-22 9.50003e-23 3.49667e-22 1.33271e-22 1.57724e-22 -6.35436e-23 7.64020e-23 7.36401e-23 -1.29161e-23 1.25463e-22 -1.69303e-23 1.55772e-22 1.16861e-22 3.89400e-22 1.86271e-22 4.17321e-22 -8.18241e-25 -8.13187e-25 1.00248e-23 0.00000e+00 4.95901e-23 2.06507e-23 2.01382e-23 1.04249e-23 2.05855e-23 2.04567e-23 0.00000e+00 1.00726e-23 3.66686e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.55754e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.57137e-21 -8.03885e-21 -1.47178e-21 -1.06271e-20 -6.99949e-21 -5.27210e-21 7.06099e-21 6.11326e-21 -5.99640e-22 2.09752e-21 2.38668e-21 6.39590e-21 9.63381e-21 1.37228e-20 1.02004e-20 1.27068e-20 1.18937e-20 1.09045e-20 1.37580e-20 1.25075e-20 1.59513e-20 1.40514e-20 1.46995e-20 1.41357e-20 1.29595e-20 1.89055e-20 1.63307e-20 1.84413e-20 1.46642e-20 1.44881e-20 1.55766e-20 1.36550e-20 1.66658e-20 2.20857e-20 1.90304e-20 1.40406e-20 1.74141e-20 1.65688e-20 1.66663e-20 1.79470e-20 1.58318e-20 1.48147e-20 1.23023e-20 1.33354e-20 1.94474e-20 1.20877e-20 2.16316e-20 1.25463e-20 1.39782e-20 1.21410e-20 1.33551e-20 1.28194e-20 1.24159e-20 1.26352e-20 9.05336e-21 1.34558e-20 1.34532e-20 1.91836e-20 1.13841e-20 1.11742e-20 1.11948e-20 1.08769e-20 1.07171e-20 1.50461e-20 1.10231e-20 1.22164e-20 1.06480e-20 1.17954e-20 6.51666e-21 1.24934e-20 9.16256e-21 8.01034e-21 9.31861e-21 6.38666e-21 8.54420e-21 4.89230e-21 6.36961e-21 5.13085e-21 4.19205e-21 4.55810e-21 5.22866e-21 3.59116e-21 3.93747e-21 2.27424e-21 2.15246e-21 4.52533e-21 2.37779e-21 1.72469e-21 1.30400e-21 1.54431e-21 1.21557e-21 1.07091e-21 1.75358e-21 2.04752e-21 1.04583e-21 1.66981e-21 3.60777e-22 7.45745e-22 3.41490e-22 6.72795e-22 2.55120e-22 6.20777e-22 8.90427e-22 5.15043e-22 3.31724e-22 2.33290e-22 3.27943e-22 3.18940e-22 3.44933e-22 2.76054e-22 3.62976e-22 1.96222e-22 5.07122e-22 9.21864e-24 5.67772e-22 4.22223e-22 2.58139e-22 3.32464e-22 2.64385e-22 4.06357e-22 1.38272e-22 2.01634e-22 7.11702e-23 4.72834e-24 1.06865e-22 7.55143e-23 7.50478e-23 1.65441e-22 0.00000e+00 2.76389e-22 1.00164e-23 2.47074e-22 8.73170e-23 1.72421e-22 1.71341e-22 0.00000e+00 8.43661e-23 1.76612e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.20105e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.71783e-20 -1.93536e-20 -4.41027e-21 -9.37338e-21 3.22141e-21 7.41692e-22 1.61880e-20 7.98615e-21 -4.46240e-21 9.09236e-22 3.17348e-21 9.84305e-21 1.09779e-20 2.25151e-20 1.86882e-20 1.91236e-20 1.40680e-20 1.10576e-20 2.01971e-20 1.64812e-20 2.49073e-20 1.97909e-20 1.95873e-20 1.76706e-20 1.76869e-20 2.42132e-20 2.11822e-20 2.10371e-20 1.94859e-20 2.24117e-20 2.03774e-20 1.52735e-20 2.28304e-20 2.54627e-20 2.38659e-20 1.50582e-20 2.41852e-20 2.32510e-20 2.00884e-20 2.54770e-20 2.33035e-20 1.81209e-20 1.39180e-20 1.71772e-20 2.41065e-20 1.61905e-20 3.06984e-20 1.76021e-20 2.01442e-20 1.66078e-20 1.65026e-20 1.76072e-20 1.61062e-20 1.81308e-20 1.23904e-20 1.98466e-20 1.93770e-20 2.66990e-20 1.60782e-20 1.63277e-20 1.60966e-20 1.65870e-20 1.51418e-20 2.28939e-20 1.75310e-20 1.71576e-20 1.61184e-20 1.62654e-20 9.05014e-21 1.79966e-20 1.20616e-20 1.21639e-20 1.33604e-20 8.89316e-21 1.28101e-20 6.96611e-21 9.87579e-21 6.91916e-21 5.70367e-21 5.73760e-21 5.65475e-21 4.20202e-21 5.42195e-21 3.31091e-21 2.50203e-21 5.33587e-21 2.56835e-21 2.36446e-21 1.66025e-21 2.03999e-21 1.07091e-21 2.08444e-21 2.04025e-21 2.34480e-21 1.50740e-21 2.21669e-21 5.66191e-22 8.72153e-22 2.67009e-22 7.02491e-22 2.41235e-22 5.35873e-22 7.73030e-22 3.67999e-22 3.15791e-22 2.27849e-22 2.92223e-22 3.02181e-22 1.25146e-22 7.90521e-23 1.43663e-22 2.10269e-22 4.24040e-22 1.94532e-23 -3.13041e-23 5.46684e-23 7.25247e-23 1.07598e-22 8.01899e-23 1.69526e-22 -3.90165e-23 -1.38927e-22 -6.71095e-23 1.47702e-23 1.17035e-22 5.84791e-23 5.81179e-23 1.33268e-22 0.00000e+00 2.41508e-22 2.07045e-23 2.01277e-22 7.25734e-23 1.43307e-22 1.42410e-22 0.00000e+00 7.01207e-23 1.57862e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.71864e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.13922e-20 1.90963e-20 4.32542e-20 3.77940e-20 5.43395e-20 2.12123e-20 6.18548e-20 5.64682e-20 3.40596e-20 3.44541e-20 4.59263e-20 5.46795e-20 6.32120e-20 6.97498e-20 6.82409e-20 7.30665e-20 6.51505e-20 4.79783e-20 6.80411e-20 6.03493e-20 6.85526e-20 5.82234e-20 5.53167e-20 5.80116e-20 5.46814e-20 6.55056e-20 5.78956e-20 5.68655e-20 4.67279e-20 5.25108e-20 4.64109e-20 3.90640e-20 4.80345e-20 5.89718e-20 6.03420e-20 4.32132e-20 5.16407e-20 4.57694e-20 4.73724e-20 5.72637e-20 4.53043e-20 3.74928e-20 3.37279e-20 3.60616e-20 4.60111e-20 3.43646e-20 6.30942e-20 4.04902e-20 4.02797e-20 3.68610e-20 3.67198e-20 3.75956e-20 3.80315e-20 3.53890e-20 2.42950e-20 3.68980e-20 3.96634e-20 5.06585e-20 3.01929e-20 3.50485e-20 3.11231e-20 3.33465e-20 3.00561e-20 4.31154e-20 3.19219e-20 3.07636e-20 2.74329e-20 3.16260e-20 1.71853e-20 3.14730e-20 2.12044e-20 2.16543e-20 2.28131e-20 1.58325e-20 2.23975e-20 1.07888e-20 1.61686e-20 1.20264e-20 1.00136e-20 1.05873e-20 1.00959e-20 8.12003e-21 8.99310e-21 6.01212e-21 4.98148e-21 1.03772e-20 4.34037e-21 3.42644e-21 3.10110e-21 3.59954e-21 1.75358e-21 2.04025e-21 4.08792e-21 5.17312e-21 1.91667e-21 3.22506e-21 8.47937e-22 1.32482e-21 4.66798e-22 8.45597e-22 5.85665e-22 1.01143e-21 9.93211e-22 7.93337e-22 3.99970e-22 3.29831e-22 4.14918e-22 4.72618e-22 3.70356e-22 2.48210e-22 2.73005e-22 4.89430e-22 8.15978e-22 3.96499e-23 2.91535e-22 2.37104e-22 1.62772e-22 2.37437e-22 2.07704e-22 3.01300e-22 7.01349e-23 4.72369e-23 6.49555e-23 3.58866e-23 1.87610e-22 6.74050e-23 6.69886e-23 1.60820e-22 0.00000e+00 2.89610e-22 1.50104e-23 2.45920e-22 9.05888e-23 1.78881e-22 1.77761e-22 0.00000e+00 8.75272e-23 1.85921e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.10288e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.60039e-20 5.01837e-20 9.40051e-20 9.62197e-20 1.24252e-19 6.19905e-20 1.11248e-19 1.09479e-19 8.31403e-20 7.96157e-20 9.89005e-20 1.04797e-19 1.14283e-19 1.16220e-19 1.21363e-19 1.23717e-19 1.13855e-19 7.74242e-20 1.15658e-19 1.02624e-19 1.08820e-19 9.30051e-20 8.68473e-20 8.81097e-20 9.23064e-20 9.92411e-20 8.56418e-20 8.30758e-20 7.16900e-20 7.09836e-20 6.39380e-20 5.68571e-20 6.78251e-20 7.50257e-20 8.47914e-20 6.55872e-20 6.77611e-20 5.61979e-20 6.42505e-20 7.57054e-20 5.91887e-20 4.90692e-20 4.42999e-20 4.73669e-20 5.65754e-20 4.31641e-20 8.09197e-20 5.59683e-20 4.92051e-20 4.73433e-20 4.65281e-20 5.02970e-20 5.15053e-20 4.39421e-20 3.08334e-20 4.70867e-20 5.22436e-20 6.21567e-20 3.85280e-20 4.73599e-20 4.00620e-20 4.49958e-20 3.97631e-20 5.58965e-20 3.97617e-20 3.92560e-20 3.24398e-20 4.07733e-20 2.30622e-20 3.82379e-20 2.49680e-20 2.74047e-20 2.84814e-20 1.87907e-20 2.76086e-20 1.34352e-20 1.92608e-20 1.49417e-20 1.21474e-20 1.37508e-20 1.29294e-20 1.10201e-20 1.16694e-20 8.27730e-21 7.08362e-21 1.32612e-20 5.73955e-21 4.58236e-21 4.77464e-21 4.18775e-21 2.04752e-21 2.34480e-21 5.17312e-21 8.04018e-21 2.34818e-21 4.43975e-21 1.74220e-21 2.12474e-21 1.00424e-21 1.45028e-21 1.33228e-21 1.81142e-21 1.60764e-21 1.04343e-21 7.62456e-22 6.63060e-22 6.38176e-22 7.76172e-22 6.19343e-22 4.30767e-22 3.59320e-22 8.83416e-22 1.43066e-21 5.39469e-23 2.31106e-22 2.08368e-22 1.87409e-22 2.80455e-22 2.43752e-22 3.84127e-22 1.47459e-22 5.43893e-23 2.07123e-22 1.42393e-22 4.33228e-22 1.03788e-22 1.03147e-22 2.31862e-22 0.00000e+00 3.72200e-22 -6.14937e-24 3.48226e-22 1.24318e-22 2.45484e-22 2.43947e-22 0.00000e+00 1.20116e-22 2.31438e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.07095e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.97954e-20 -1.89181e-20 -1.00965e-20 -1.32428e-20 -6.38264e-21 -3.91543e-21 8.74424e-21 5.35998e-21 -6.03812e-21 -3.47912e-21 -2.77136e-21 3.96071e-21 4.32896e-21 1.27246e-20 7.78335e-21 1.04516e-20 7.80057e-21 7.50004e-21 1.26097e-20 9.59618e-21 1.52285e-20 1.18776e-20 1.50272e-20 1.30813e-20 1.16300e-20 1.73711e-20 1.62132e-20 1.77721e-20 1.40064e-20 1.64956e-20 1.75909e-20 1.29909e-20 1.70108e-20 2.19268e-20 1.93157e-20 1.33351e-20 1.89641e-20 1.81519e-20 1.75997e-20 1.95139e-20 1.85816e-20 1.52277e-20 1.27581e-20 1.45916e-20 2.12603e-20 1.36617e-20 2.43782e-20 1.50465e-20 1.65019e-20 1.31754e-20 1.44617e-20 1.49529e-20 1.38486e-20 1.50334e-20 1.01986e-20 1.54713e-20 1.54483e-20 2.12293e-20 1.26373e-20 1.35299e-20 1.34147e-20 1.31791e-20 1.22724e-20 1.69796e-20 1.31223e-20 1.40754e-20 1.31184e-20 1.35263e-20 8.27652e-21 1.47646e-20 1.01693e-20 9.69860e-21 1.14229e-20 7.37003e-21 1.02688e-20 6.34987e-21 7.68976e-21 6.18894e-21 5.28866e-21 5.22990e-21 5.28964e-21 4.00216e-21 5.10085e-21 2.79088e-21 2.83336e-21 4.77993e-21 2.61164e-21 2.19051e-21 1.95329e-21 2.08836e-21 1.04583e-21 1.50740e-21 1.91667e-21 2.34818e-21 1.50177e-21 1.94089e-21 6.69013e-22 9.51005e-22 6.27873e-22 9.75536e-22 6.58125e-22 1.02266e-21 1.11709e-21 8.09535e-22 5.48894e-22 4.74112e-22 4.54528e-22 4.06601e-22 3.01502e-22 3.25117e-22 2.71610e-22 3.40787e-22 5.65374e-22 5.29263e-23 2.00012e-22 1.94956e-22 1.59450e-22 2.03640e-22 1.93002e-22 2.71784e-22 1.16624e-22 7.29394e-23 1.73674e-22 1.02898e-22 3.11372e-22 6.77842e-23 6.73655e-23 1.56107e-22 0.00000e+00 2.62708e-22 2.12401e-24 2.36458e-22 8.56931e-23 1.69214e-22 1.68155e-22 0.00000e+00 8.27970e-23 1.65306e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.34826e-25 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.31325e-20 2.69645e-20 5.78569e-20 5.13981e-20 7.00645e-20 3.20023e-20 6.06766e-20 5.91153e-20 4.42413e-20 4.92440e-20 5.54120e-20 5.78479e-20 6.60998e-20 6.57905e-20 6.87081e-20 6.70223e-20 6.00272e-20 4.56975e-20 6.41119e-20 5.78552e-20 5.85029e-20 5.35963e-20 5.29154e-20 4.91980e-20 5.00203e-20 5.39452e-20 4.55741e-20 4.46227e-20 4.19649e-20 3.67725e-20 3.86602e-20 3.57472e-20 4.05162e-20 4.03280e-20 4.51753e-20 3.37230e-20 3.58649e-20 2.71545e-20 3.37486e-20 3.69069e-20 3.05923e-20 2.59918e-20 2.14628e-20 2.36117e-20 2.78445e-20 2.02801e-20 3.67105e-20 2.63381e-20 2.24447e-20 1.99244e-20 2.20593e-20 2.25175e-20 2.18738e-20 2.07725e-20 1.48682e-20 2.19626e-20 2.33114e-20 2.87677e-20 1.90063e-20 1.87655e-20 1.86618e-20 1.89557e-20 1.78984e-20 2.52870e-20 1.71520e-20 1.95729e-20 1.57171e-20 1.95890e-20 1.03618e-20 1.74739e-20 1.28051e-20 1.22899e-20 1.48258e-20 1.01130e-20 1.30970e-20 7.38841e-21 9.60346e-21 7.17328e-21 6.19426e-21 7.12111e-21 8.56564e-21 5.55871e-21 5.91600e-21 4.57834e-21 3.94651e-21 6.40073e-21 4.74495e-21 3.17078e-21 3.21131e-21 1.94161e-21 1.66981e-21 2.21669e-21 3.22506e-21 4.43975e-21 1.94089e-21 3.88503e-21 1.37425e-21 1.92071e-21 8.29302e-22 1.38688e-21 8.50935e-22 1.50802e-21 1.73258e-21 8.31311e-22 6.85457e-22 5.23722e-22 6.14429e-22 6.83008e-22 5.74200e-22 4.00250e-22 4.94557e-22 5.69296e-22 1.20768e-21 -1.40502e-23 5.44491e-22 4.07815e-22 2.92517e-22 4.40455e-22 3.26070e-22 5.78420e-22 1.29664e-22 9.92334e-23 5.73168e-23 4.71548e-23 2.73823e-22 1.33224e-22 1.32401e-22 2.97178e-22 0.00000e+00 4.86812e-22 1.42188e-24 4.46132e-22 1.59149e-22 3.14264e-22 3.12297e-22 0.00000e+00 1.53771e-22 3.05983e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.42107e-26 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.54786e-20 2.20039e-20 3.29525e-20 4.00626e-20 4.54619e-20 2.57935e-20 3.17533e-20 3.20337e-20 2.94475e-20 2.91217e-20 3.11825e-20 2.90496e-20 3.07468e-20 2.76339e-20 3.12831e-20 2.74754e-20 2.58485e-20 1.84108e-20 2.75557e-20 2.36776e-20 2.05578e-20 1.98259e-20 2.05617e-20 1.72280e-20 2.00291e-20 1.72556e-20 1.47835e-20 1.36008e-20 1.40805e-20 9.22837e-21 1.19123e-20 1.14718e-20 1.09072e-20 7.26874e-21 1.19934e-20 1.07465e-20 6.83200e-21 2.81627e-21 7.72804e-21 6.47689e-21 5.84161e-21 4.85713e-21 3.86426e-21 4.60297e-21 2.84025e-21 2.71961e-21 4.40964e-21 6.59421e-21 1.99397e-21 1.61606e-21 3.22055e-21 3.96838e-21 3.90344e-21 2.67840e-21 2.09907e-21 2.56664e-21 3.40346e-21 1.94483e-21 2.47684e-21 3.01601e-21 3.28873e-21 3.09493e-21 2.84236e-21 2.86249e-21 9.18320e-22 3.30221e-21 1.43251e-21 3.14617e-21 2.49452e-21 1.30240e-21 1.03432e-21 1.43255e-21 2.74724e-21 1.18616e-21 1.36268e-21 1.71824e-21 8.32982e-22 1.23466e-21 1.24448e-21 1.53513e-21 2.09707e-21 1.43261e-21 1.47653e-21 1.45199e-21 1.60378e-21 1.02525e-21 1.63867e-21 1.14439e-21 1.67356e-21 3.52588e-22 3.60777e-22 5.66191e-22 8.47937e-22 1.74220e-21 6.69013e-22 1.37425e-21 9.74738e-22 9.79420e-22 7.76503e-22 8.29094e-22 9.05371e-22 1.12694e-21 9.43610e-22 5.64170e-22 5.36327e-22 4.76493e-22 3.44713e-22 3.94252e-22 3.53606e-22 3.52638e-22 2.50401e-22 4.09737e-22 6.09617e-22 2.82301e-23 2.05019e-22 2.06994e-22 1.65919e-22 1.71366e-22 1.80152e-22 2.22877e-22 1.70971e-22 1.55726e-22 2.59561e-22 1.34671e-22 3.38880e-22 5.35102e-23 5.31797e-23 1.16771e-22 0.00000e+00 1.82546e-22 -4.94934e-24 1.74187e-22 6.14289e-23 1.21301e-22 1.20541e-22 0.00000e+00 5.93529e-23 1.13075e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.69769e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.94891e-20 2.20003e-20 3.52514e-20 3.80766e-20 4.41765e-20 1.88288e-20 3.31263e-20 3.64192e-20 3.33679e-20 3.66584e-20 3.39278e-20 3.11905e-20 3.58204e-20 3.19099e-20 3.61545e-20 3.17619e-20 3.00097e-20 2.27628e-20 3.01460e-20 2.90945e-20 2.55049e-20 2.43207e-20 2.57764e-20 2.24112e-20 2.22189e-20 2.17810e-20 1.81850e-20 1.73445e-20 1.73755e-20 1.10255e-20 1.59557e-20 1.52126e-20 1.45795e-20 1.20025e-20 1.61627e-20 1.27250e-20 9.95571e-21 4.37193e-21 1.22943e-20 9.19092e-21 8.03340e-21 7.02762e-21 5.45710e-21 5.46826e-21 5.61408e-21 4.87164e-21 6.11112e-21 8.34222e-21 3.25588e-21 3.32295e-21 4.64234e-21 6.01736e-21 5.06442e-21 4.11920e-21 2.73068e-21 3.30489e-21 4.88092e-21 4.18850e-21 4.04198e-21 3.51537e-21 4.09687e-21 3.31354e-21 3.60972e-21 3.51630e-21 1.27044e-21 4.21930e-21 1.80931e-21 4.49884e-21 2.48859e-21 1.75267e-21 2.18142e-21 1.84754e-21 3.25718e-21 2.07963e-21 2.16290e-21 1.92951e-21 1.10730e-21 1.74172e-21 1.32044e-21 2.16392e-21 3.26059e-21 1.62322e-21 1.91195e-21 1.85838e-21 1.88714e-21 1.71680e-21 2.65045e-21 1.76678e-21 2.06755e-21 3.64250e-22 7.45745e-22 8.72153e-22 1.32482e-21 2.12474e-21 9.51005e-22 1.92071e-21 9.79420e-22 1.43477e-21 6.22288e-22 9.63925e-22 6.15888e-22 1.04828e-21 1.21117e-21 7.12773e-22 4.94203e-22 3.93805e-22 4.30399e-22 4.73552e-22 4.28891e-22 3.20305e-22 3.59786e-22 4.04987e-22 8.52854e-22 -4.65839e-24 4.37670e-22 3.09634e-22 2.17909e-22 3.24333e-22 2.43167e-22 4.11543e-22 1.24974e-22 1.26721e-22 8.83552e-23 4.81538e-23 2.16236e-22 9.02414e-23 8.96840e-23 2.03629e-22 0.00000e+00 3.28523e-22 -7.24412e-24 3.06694e-22 1.10045e-22 2.17300e-22 2.15940e-22 0.00000e+00 1.06326e-22 2.03979e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.09040e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.82221e-20 -3.86914e-21 3.72159e-21 6.25851e-21 8.94281e-21 1.08695e-20 6.23623e-21 8.48071e-21 6.58971e-21 3.84786e-21 5.59522e-21 5.76293e-21 6.28157e-21 3.27432e-21 3.13975e-21 3.23767e-21 3.02745e-21 2.16651e-21 4.78211e-21 1.67644e-21 -1.45198e-21 9.58344e-22 4.57592e-21 2.28275e-22 2.27264e-21 1.06681e-22 1.83146e-22 1.53994e-21 9.47619e-22 -1.00784e-21 1.64078e-21 2.14193e-21 3.34745e-22 -7.51752e-22 6.83916e-23 2.22295e-21 -1.19574e-21 -1.96832e-21 -9.66139e-22 -2.15599e-21 3.11892e-22 6.31787e-22 -3.57880e-22 9.16113e-22 2.04165e-22 -1.31997e-21 -1.87336e-21 6.46265e-22 -1.58749e-21 -3.35800e-21 -1.21050e-22 -5.44735e-22 -8.16717e-22 7.48989e-23 2.18950e-22 -4.93036e-22 -1.19132e-21 -1.82904e-21 -3.86692e-22 -6.41658e-22 3.97291e-22 -1.53421e-22 1.14376e-22 -1.18355e-21 -1.34623e-21 1.57644e-21 8.93711e-22 3.56801e-22 1.93224e-21 5.17933e-22 3.03496e-22 7.90957e-23 2.23428e-21 2.63292e-22 -1.09804e-22 1.80988e-21 2.81658e-22 8.55269e-22 1.44816e-21 8.18726e-22 1.53693e-21 1.17028e-21 1.29136e-21 7.10195e-22 1.39764e-21 5.29630e-22 9.99509e-22 6.65691e-22 1.24391e-21 5.95989e-22 3.41490e-22 2.67009e-22 4.66798e-22 1.00424e-21 6.27873e-22 8.29302e-22 7.76503e-22 6.22288e-22 1.11725e-21 8.77732e-22 1.26146e-21 1.42087e-21 1.02026e-21 7.35656e-22 7.21929e-22 6.69414e-22 4.32975e-22 4.37820e-22 4.81856e-22 5.83609e-22 3.54473e-22 4.91443e-22 5.24882e-22 1.08390e-22 4.03913e-22 4.14744e-22 2.86785e-22 2.07783e-22 2.94569e-22 2.46786e-22 3.44366e-22 4.09872e-22 5.52347e-22 2.31519e-22 5.21150e-22 3.98868e-23 3.96404e-23 8.51745e-23 0.00000e+00 1.37437e-22 3.26697e-24 1.26235e-22 4.39928e-23 8.68704e-23 8.63266e-23 0.00000e+00 4.25060e-23 8.72771e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.53470e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.40988e-20 -4.19023e-21 -1.15150e-21 -8.14674e-22 -1.47206e-21 3.28625e-21 2.79425e-21 3.51118e-21 3.37328e-21 4.06565e-21 2.76390e-22 1.66778e-21 -7.47858e-24 2.37549e-21 -8.73343e-22 -1.52060e-21 -5.93342e-22 1.52525e-21 2.69005e-21 1.05237e-21 -9.52494e-23 7.73348e-22 5.55682e-21 1.26694e-21 2.60238e-21 2.00987e-21 1.89608e-21 4.88809e-21 4.20382e-21 -4.82491e-22 5.55593e-21 5.06520e-21 3.64720e-21 3.24776e-21 2.64114e-21 4.41091e-21 1.61467e-21 2.47625e-22 3.82690e-21 -5.94525e-22 2.61936e-21 3.33697e-21 2.25568e-21 2.51598e-21 4.37901e-21 1.04214e-21 2.70293e-22 2.20656e-21 4.24452e-22 -1.11370e-21 1.53017e-21 1.80324e-21 6.61990e-22 1.38489e-21 1.10551e-21 9.39960e-22 7.02534e-22 8.44765e-22 1.27798e-21 4.22526e-22 1.72151e-21 6.52015e-22 1.36670e-21 -2.22316e-22 -7.56714e-22 2.65130e-21 1.42356e-21 1.89415e-21 2.34910e-21 1.60865e-21 1.64058e-21 8.50696e-22 2.97136e-21 1.11623e-21 1.04746e-21 2.57842e-21 7.59483e-22 1.60048e-21 1.68493e-21 1.74818e-21 2.66163e-21 1.63893e-21 2.07658e-21 1.05613e-21 1.83088e-21 1.19232e-21 1.95256e-21 1.33387e-21 1.66762e-21 6.94569e-22 6.72795e-22 7.02491e-22 8.45597e-22 1.45028e-21 9.75536e-22 1.38688e-21 8.29094e-22 9.63925e-22 8.77732e-22 1.16790e-21 9.56963e-22 1.33640e-21 1.39829e-21 8.39373e-22 7.29607e-22 6.29453e-22 5.16576e-22 4.80879e-22 4.26987e-22 4.73479e-22 3.80355e-22 3.87478e-22 6.79982e-22 3.37099e-23 3.51024e-22 3.09679e-22 2.40806e-22 2.84240e-22 2.62625e-22 3.73302e-22 2.19180e-22 2.00214e-22 2.98354e-22 1.56688e-22 4.26100e-22 8.77559e-23 8.72139e-23 1.90768e-22 0.00000e+00 2.95203e-22 -1.03203e-23 2.84246e-22 1.00036e-22 1.97536e-22 1.96300e-22 0.00000e+00 9.66553e-23 1.82196e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -9.47188e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.06088e-20 -5.41926e-21 8.27103e-21 1.28277e-20 1.63014e-20 1.51452e-20 1.14322e-20 1.37573e-20 1.41678e-20 9.08700e-21 1.28199e-20 1.22526e-20 1.14101e-20 8.68980e-21 8.64685e-21 8.86236e-21 8.53782e-21 5.04641e-21 1.10308e-20 6.08415e-21 2.19476e-21 5.21466e-21 8.11278e-21 4.15480e-21 6.51274e-21 3.95680e-21 3.71734e-21 4.80558e-21 3.89885e-21 1.99807e-21 3.63333e-21 4.09160e-21 2.29619e-21 1.71016e-21 3.28761e-21 5.87208e-21 1.41114e-21 -5.80953e-22 7.12070e-22 5.11234e-22 2.71158e-21 2.31403e-21 1.01266e-21 2.53441e-21 2.02354e-21 -1.29801e-22 1.21979e-21 3.17758e-21 1.63208e-22 -2.30578e-21 1.31165e-21 1.43207e-21 1.05270e-21 1.78158e-21 1.20337e-21 1.06247e-21 4.17776e-22 -1.40218e-22 6.37737e-22 1.22652e-21 1.51355e-21 1.90210e-21 1.52975e-21 5.97440e-22 6.77443e-23 2.84113e-21 1.92286e-21 1.42872e-21 2.96811e-21 1.74315e-21 7.20495e-22 1.03201e-21 3.54758e-21 6.74186e-22 6.74931e-22 2.48268e-21 8.15914e-22 1.15224e-21 2.19881e-21 1.14106e-21 1.58306e-21 1.56034e-21 1.72878e-21 1.08640e-21 1.78031e-21 7.30460e-22 9.76555e-22 7.46375e-22 1.48958e-21 7.96263e-22 2.55120e-22 2.41235e-22 5.85665e-22 1.33228e-21 6.58125e-22 8.50935e-22 9.05371e-22 6.15888e-22 1.26146e-21 9.56963e-22 1.62070e-21 1.73782e-21 1.11481e-21 7.95324e-22 8.79719e-22 8.20909e-22 4.83486e-22 5.41802e-22 4.94497e-22 6.29006e-22 3.24160e-22 6.51580e-22 5.77572e-22 1.52477e-22 1.92743e-22 3.66887e-22 2.82879e-22 1.24943e-22 2.82673e-22 1.54748e-22 3.51249e-22 3.59619e-22 6.46929e-22 3.01314e-22 6.58743e-22 3.17172e-23 3.15213e-23 6.94053e-23 0.00000e+00 1.34260e-22 2.31170e-23 1.03616e-22 3.65951e-23 7.22626e-23 7.18103e-23 0.00000e+00 3.53584e-23 9.13227e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.96452e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.73102e-20 -5.51863e-21 1.02461e-20 1.29941e-20 1.47237e-20 1.17250e-20 1.17165e-20 1.57665e-20 1.68258e-20 1.37615e-20 1.45132e-20 1.37136e-20 1.31635e-20 1.02385e-20 9.84364e-21 9.79939e-21 9.70901e-21 8.27809e-21 1.27168e-20 8.42151e-21 3.60347e-21 7.35030e-21 1.21309e-20 7.45800e-21 8.46936e-21 6.70817e-21 6.15865e-21 8.31599e-21 6.95220e-21 3.00902e-21 7.43803e-21 7.94783e-21 5.25351e-21 5.13396e-21 6.05895e-21 8.17721e-21 3.01511e-21 -2.38227e-23 3.67869e-21 9.98494e-22 3.66809e-21 4.01312e-21 2.67949e-21 3.57576e-21 3.68422e-21 6.17534e-22 1.10052e-21 3.95931e-21 3.49693e-22 -2.33605e-21 2.33913e-21 1.88076e-21 1.28689e-21 2.16651e-21 1.58636e-21 9.14881e-22 3.74960e-22 2.10468e-22 1.09156e-21 5.89525e-22 1.90184e-21 1.27728e-21 1.58763e-21 -2.15490e-22 -8.67958e-22 3.31497e-21 1.87267e-21 2.00983e-21 3.14859e-21 1.61654e-21 1.37534e-21 8.29213e-22 4.11539e-21 1.23908e-21 7.24566e-22 3.06310e-21 7.59508e-22 1.46540e-21 2.55502e-21 1.74830e-21 2.83955e-21 1.96295e-21 2.16905e-21 1.39063e-21 2.32980e-21 1.10402e-21 2.03196e-21 1.28548e-21 2.06161e-21 9.11594e-22 6.20777e-22 5.35873e-22 1.01143e-21 1.81142e-21 1.02266e-21 1.50802e-21 1.12694e-21 1.04828e-21 1.42087e-21 1.33640e-21 1.73782e-21 2.09276e-21 1.64640e-21 1.09354e-21 1.06404e-21 9.52723e-22 6.62945e-22 7.11592e-22 6.51023e-22 7.50455e-22 4.96098e-22 7.41084e-22 8.65454e-22 1.35516e-22 4.29532e-22 5.24794e-22 3.86659e-22 2.89141e-22 3.96591e-22 3.63992e-22 3.93445e-22 4.10726e-22 6.46427e-22 2.99280e-22 7.13233e-22 7.54093e-23 7.49434e-23 1.67662e-22 0.00000e+00 2.93966e-22 2.11599e-23 2.51462e-22 8.95540e-23 1.76838e-22 1.75731e-22 0.00000e+00 8.65274e-23 1.90995e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.76451e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.85535e-20 -9.26659e-21 -8.16751e-23 -2.85183e-21 -4.01083e-21 1.37121e-21 5.16296e-22 3.93225e-21 7.91847e-21 1.00044e-20 4.17589e-21 3.73759e-21 1.76809e-21 2.44802e-21 -1.15345e-21 -1.58358e-21 -4.40236e-22 2.76404e-21 3.15831e-21 1.82255e-21 -1.39440e-21 1.54452e-21 6.92219e-21 1.94126e-21 2.57916e-21 2.25304e-21 1.25938e-21 5.54494e-21 5.13170e-21 -1.67698e-21 5.58070e-21 6.66446e-21 3.92628e-21 3.69821e-21 2.65315e-21 5.15292e-21 9.96082e-22 -1.56709e-21 3.27598e-21 -2.42141e-21 1.76525e-21 3.06773e-21 1.79762e-21 1.77808e-21 3.60036e-21 -3.50323e-22 -2.34267e-21 6.71115e-22 -1.54261e-21 -3.48272e-21 4.92100e-22 2.41069e-22 -1.22001e-21 1.62695e-22 2.79564e-22 -6.34345e-22 -1.41543e-21 -9.86892e-22 4.29642e-22 -1.95003e-21 8.06701e-23 -1.25696e-21 2.38983e-22 -2.63552e-21 -2.80844e-21 1.71684e-21 2.85069e-22 7.96197e-22 1.65384e-21 1.42964e-22 1.19956e-21 -3.63879e-22 2.62390e-21 7.91836e-22 -1.09331e-22 2.53847e-21 -4.03128e-23 1.01788e-21 1.60126e-21 1.55776e-21 3.23754e-21 1.55862e-21 1.91959e-21 1.01100e-21 1.99316e-21 9.78537e-22 2.54585e-21 1.46639e-21 1.89890e-21 5.71892e-22 8.90427e-22 7.73030e-22 9.93211e-22 1.60764e-21 1.11709e-21 1.73258e-21 9.43610e-22 1.21117e-21 1.02026e-21 1.39829e-21 1.11481e-21 1.64640e-21 1.81318e-21 9.77017e-22 8.99129e-22 7.60518e-22 6.66919e-22 6.33525e-22 5.59473e-22 5.85297e-22 5.11212e-22 4.96095e-22 9.09894e-22 3.48624e-23 5.13633e-22 4.37141e-22 3.26147e-22 3.97391e-22 3.55557e-22 5.17027e-22 2.61178e-22 2.46850e-22 3.29909e-22 1.70019e-22 4.96922e-22 1.17358e-22 1.16633e-22 2.59024e-22 0.00000e+00 4.12621e-22 -7.30040e-24 3.87668e-22 1.37538e-22 2.71589e-22 2.69890e-22 0.00000e+00 1.32890e-22 2.56840e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.08287e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.72006e-21 -1.09395e-20 -8.80044e-21 -8.36505e-21 -9.20051e-21 -7.87889e-21 -1.22927e-21 -7.62131e-22 -4.19825e-21 -4.25902e-21 -9.03073e-21 -5.81825e-21 -6.19022e-21 -4.40452e-21 -6.63208e-21 -5.12596e-21 -3.94648e-21 2.68674e-22 -2.82517e-21 -2.69104e-21 -2.57660e-21 -2.29700e-21 3.31776e-21 1.76721e-21 -1.33909e-21 1.96936e-22 2.81029e-21 4.31984e-21 8.81856e-22 1.39438e-21 6.00453e-21 3.32986e-21 1.51781e-21 5.70936e-21 2.88360e-21 2.76274e-21 1.81208e-21 2.02538e-21 5.23034e-21 9.77729e-22 2.56457e-21 3.39280e-21 3.62160e-21 2.94499e-21 5.19088e-21 2.83121e-21 2.19317e-21 3.60888e-21 2.69175e-21 1.20705e-21 3.52686e-21 3.00839e-21 2.73699e-21 2.77631e-21 1.76638e-21 1.15440e-21 1.69017e-21 2.26462e-21 1.29706e-21 1.93665e-21 3.00563e-21 1.15721e-21 1.38503e-21 -2.40758e-23 2.28229e-22 2.74768e-21 2.15737e-21 2.60551e-21 2.51613e-21 2.29153e-21 2.16869e-21 1.41875e-21 2.85899e-21 1.65427e-21 1.65449e-21 2.31388e-21 1.01306e-21 2.12551e-21 1.91932e-21 1.93162e-21 2.11085e-21 1.44025e-21 2.00365e-21 8.89115e-22 1.69792e-21 1.40840e-21 1.51349e-21 1.17373e-21 1.44057e-21 1.03423e-21 5.15043e-22 3.67999e-22 7.93337e-22 1.04343e-21 8.09535e-22 8.31311e-22 5.64170e-22 7.12773e-22 7.35656e-22 8.39373e-22 7.95324e-22 1.09354e-21 9.77017e-22 1.01664e-21 5.54571e-22 5.01591e-22 3.96352e-22 3.62146e-22 3.74017e-22 4.41145e-22 3.26996e-22 3.31435e-22 4.61252e-22 6.31501e-23 4.13223e-22 3.52493e-22 2.38940e-22 2.42611e-22 2.61761e-22 2.85665e-22 2.35996e-22 2.85565e-22 3.38787e-22 1.39131e-22 3.56983e-22 5.16026e-23 5.12838e-23 1.19271e-22 0.00000e+00 1.99636e-22 1.64350e-26 1.80841e-22 6.56504e-23 1.29637e-22 1.28825e-22 0.00000e+00 6.34317e-23 1.25115e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.02182e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.63728e-20 -1.08103e-20 -4.81979e-21 -3.87924e-21 -4.47666e-21 9.86736e-22 -2.09221e-21 -1.13638e-22 2.25852e-21 1.32880e-21 -1.00568e-22 -1.65203e-22 -2.23547e-21 -1.71696e-21 -3.35166e-21 -3.30414e-21 -2.67411e-21 -1.23457e-21 -2.89001e-22 -2.23182e-21 -3.98384e-21 -1.59212e-21 1.26840e-21 -1.39836e-21 -5.26723e-22 -1.15889e-21 -9.34133e-22 9.93261e-22 7.14140e-22 -1.48644e-21 1.21891e-21 1.59409e-21 3.22587e-22 3.98160e-22 -2.17180e-22 1.86981e-21 -3.87463e-22 -1.10533e-21 -9.12481e-23 -1.92934e-21 6.38360e-22 1.04773e-21 2.32855e-22 8.22196e-22 1.55860e-21 -6.55830e-22 -1.05042e-21 3.22824e-22 -7.12735e-22 -2.37006e-21 5.88341e-23 -9.89837e-23 -6.61618e-22 3.79210e-22 2.41811e-22 -1.41404e-22 -8.42359e-22 -6.60772e-22 -1.35975e-23 -5.82468e-22 2.53796e-22 -9.88752e-23 2.65423e-22 -1.05341e-21 -9.49578e-22 1.24367e-21 7.35853e-22 3.72381e-22 1.41143e-21 6.71395e-22 5.41839e-22 1.72992e-22 1.94830e-21 3.57361e-22 9.30783e-23 1.68470e-21 2.57131e-22 6.76626e-22 1.30089e-21 7.70862e-22 1.32184e-21 9.19994e-22 1.17015e-21 5.59419e-22 1.13271e-21 4.43376e-22 9.60319e-22 6.62714e-22 9.63090e-22 4.78614e-22 3.31724e-22 3.15791e-22 3.99970e-22 7.62456e-22 5.48894e-22 6.85457e-22 5.36327e-22 4.94203e-22 7.21929e-22 7.29607e-22 8.79719e-22 1.06404e-21 8.99129e-22 5.54571e-22 5.79492e-22 5.11750e-22 3.61032e-22 3.76222e-22 3.19989e-22 3.81915e-22 2.54125e-22 3.70387e-22 4.32011e-22 7.59853e-23 1.74514e-22 2.55058e-22 1.97033e-22 1.40256e-22 1.97247e-22 1.84406e-22 1.92308e-22 1.81181e-22 3.23545e-22 1.59467e-22 3.81438e-22 4.30004e-23 4.27348e-23 9.39320e-23 0.00000e+00 1.64445e-22 1.36102e-23 1.40160e-22 4.94560e-23 9.76584e-23 9.70471e-23 0.00000e+00 4.77846e-23 1.07451e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.15942e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.64339e-20 -9.93506e-21 -5.24731e-21 -3.78058e-21 -3.67327e-21 2.40647e-21 -1.10760e-21 -2.71464e-22 8.91329e-22 -5.64872e-22 -9.75110e-22 -6.05485e-22 -2.50126e-21 -1.71408e-21 -3.94865e-21 -3.24092e-21 -2.89446e-21 -1.70859e-21 -5.50454e-22 -2.60254e-21 -3.81708e-21 -1.96109e-21 5.78197e-22 -1.83829e-21 -9.03734e-22 -1.54730e-21 -1.14309e-21 6.23259e-22 6.05823e-23 -1.11920e-21 6.91374e-22 8.05804e-22 -3.27218e-22 1.65308e-22 -4.35310e-22 1.45755e-21 -4.22826e-22 -7.44165e-22 -3.10848e-22 -1.51160e-21 8.07743e-22 8.13648e-22 2.81940e-22 8.91957e-22 1.55061e-21 -4.28788e-22 -4.54251e-22 4.12418e-22 -3.29005e-22 -1.92116e-21 2.28331e-22 1.92878e-22 -3.17673e-22 5.85802e-22 3.47484e-22 2.11313e-22 -4.91899e-22 -3.00371e-22 9.91407e-23 -8.01366e-23 4.26885e-22 2.76694e-22 4.60475e-22 -6.16010e-22 -5.11923e-22 1.26956e-21 1.02044e-21 4.77782e-22 1.48507e-21 9.39267e-22 6.00573e-22 3.48529e-22 1.88818e-21 3.53532e-22 2.65450e-22 1.54887e-21 3.61757e-22 7.11725e-22 1.20427e-21 6.77775e-22 1.05432e-21 8.38416e-22 1.11549e-21 4.82779e-22 1.02455e-21 4.38790e-22 7.26535e-22 5.16875e-22 8.55978e-22 4.97518e-22 2.33290e-22 2.27849e-22 3.29831e-22 6.63060e-22 4.74112e-22 5.23722e-22 4.76493e-22 3.93805e-22 6.69414e-22 6.29453e-22 8.20909e-22 9.52723e-22 7.60518e-22 5.01591e-22 5.11750e-22 4.74604e-22 3.15632e-22 3.03281e-22 2.62602e-22 3.49938e-22 1.96456e-22 3.16595e-22 3.35782e-22 6.69427e-23 1.21125e-22 1.78142e-22 1.44631e-22 1.00139e-22 1.57849e-22 1.30433e-22 1.78808e-22 1.68412e-22 3.21392e-22 1.57158e-22 3.63721e-22 3.05032e-23 3.03148e-23 6.82719e-23 0.00000e+00 1.14442e-22 2.86095e-24 1.02590e-22 3.66600e-23 7.23907e-23 7.19376e-23 0.00000e+00 3.54210e-23 7.26481e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.03588e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.55882e-21 -7.97471e-21 -2.90434e-21 -3.68755e-21 -4.36324e-21 -7.51073e-22 -1.18686e-21 5.47583e-22 1.59596e-21 2.21734e-21 3.40334e-22 6.74088e-22 -8.91266e-23 4.20310e-22 -1.11968e-21 -6.76805e-22 -7.03540e-22 6.50805e-22 1.05736e-21 1.12447e-22 -6.63506e-22 5.71916e-22 2.53003e-21 8.40970e-22 6.81073e-22 1.15753e-21 8.06813e-22 2.52848e-21 1.98240e-21 4.33406e-22 2.35622e-21 2.62883e-21 1.81897e-21 2.45422e-21 1.82341e-21 2.40804e-21 1.36282e-21 6.89297e-22 1.76825e-21 3.82384e-22 1.79098e-21 1.83792e-21 1.36845e-21 1.63232e-21 2.60918e-21 7.33375e-22 8.46980e-22 1.05511e-21 5.63288e-22 -4.77050e-22 1.07788e-21 9.32503e-22 4.12559e-22 1.14226e-21 7.37182e-22 7.86907e-22 3.87247e-22 1.01138e-21 8.72123e-22 2.64517e-22 8.17812e-22 4.42080e-22 8.76942e-22 1.00094e-22 -7.07291e-23 1.40370e-21 1.09999e-21 1.01310e-21 1.14819e-21 1.06791e-21 9.87831e-22 4.73046e-22 1.67170e-21 6.84404e-22 5.39680e-22 1.28254e-21 4.60897e-22 6.85183e-22 9.66972e-22 7.62758e-22 1.30253e-21 7.58212e-22 9.68352e-22 4.77307e-22 8.44997e-22 5.97563e-22 9.19975e-22 5.65303e-22 7.28786e-22 3.67206e-22 3.27943e-22 2.92223e-22 4.14918e-22 6.38176e-22 4.54528e-22 6.14429e-22 3.44713e-22 4.30399e-22 4.32975e-22 5.16576e-22 4.83486e-22 6.62945e-22 6.66919e-22 3.96352e-22 3.61032e-22 3.15632e-22 2.69932e-22 2.54452e-22 2.20871e-22 2.40597e-22 1.84619e-22 2.30785e-22 3.45326e-22 3.83746e-23 1.69188e-22 1.64054e-22 1.23021e-22 1.29813e-22 1.36308e-22 1.68930e-22 1.10513e-22 1.05095e-22 1.65163e-22 8.13973e-23 2.18803e-22 3.76189e-23 3.73865e-23 8.45476e-23 0.00000e+00 1.39777e-22 9.46851e-25 1.27197e-22 4.55483e-23 8.99419e-23 8.93790e-23 0.00000e+00 4.40089e-23 8.79965e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.07586e-25 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.45138e-20 -4.79766e-21 4.52330e-21 4.60663e-21 6.15627e-21 1.29320e-21 3.72664e-21 7.17847e-21 9.80208e-21 9.91196e-21 9.17653e-21 7.90480e-21 7.73502e-21 6.39287e-21 7.76986e-21 6.77830e-21 6.55136e-21 5.35965e-21 7.57091e-21 6.07385e-21 4.04362e-21 5.80604e-21 6.99998e-21 5.45833e-21 5.45576e-21 5.40793e-21 4.42626e-21 4.99509e-21 4.92450e-21 2.48009e-21 4.35838e-21 4.89500e-21 4.20169e-21 3.77157e-21 4.56331e-21 4.55245e-21 2.94531e-21 7.85546e-22 2.95292e-21 1.91580e-21 2.55101e-21 2.49961e-21 1.56919e-21 1.85940e-21 2.25524e-21 9.40544e-22 1.54408e-21 2.33584e-21 7.03038e-22 -1.40077e-22 1.35582e-21 1.45302e-21 1.03846e-21 1.46095e-21 8.87641e-22 8.63976e-22 7.97135e-22 1.02931e-21 1.08159e-21 5.87126e-22 9.93893e-22 9.46954e-22 1.07019e-21 6.28821e-22 1.54758e-22 1.55680e-21 7.56534e-22 1.20738e-21 1.11131e-21 7.45963e-22 7.00662e-22 5.43171e-22 1.72826e-21 7.06437e-22 4.93922e-22 1.17654e-21 3.88098e-22 5.13002e-22 1.03416e-21 7.67258e-22 1.26886e-21 7.55534e-22 8.32083e-22 6.61485e-22 8.71254e-22 5.22322e-22 9.73122e-22 6.43149e-22 7.82855e-22 2.62485e-22 3.18940e-22 3.02181e-22 4.72618e-22 7.76172e-22 4.06601e-22 6.83008e-22 3.94252e-22 4.73552e-22 4.37820e-22 4.80879e-22 5.41802e-22 7.11592e-22 6.33525e-22 3.62146e-22 3.76222e-22 3.03281e-22 2.54452e-22 3.26040e-22 2.59660e-22 2.27669e-22 2.01507e-22 3.28315e-22 4.24767e-22 6.35107e-23 1.49987e-22 2.33872e-22 1.69934e-22 1.20351e-22 1.55874e-22 1.56447e-22 1.03890e-22 9.52562e-23 1.57380e-22 7.92561e-23 2.11457e-22 3.58307e-23 3.56094e-23 8.04928e-23 0.00000e+00 1.59204e-22 2.70610e-23 1.21082e-22 4.33486e-23 8.55984e-23 8.50626e-23 0.00000e+00 4.18836e-23 1.08333e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.34174e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.44166e-21 6.62856e-22 6.55144e-21 5.45262e-21 6.54391e-21 2.49334e-21 3.68156e-21 7.49587e-21 7.73629e-21 7.28755e-21 7.13602e-21 6.33282e-21 8.32316e-21 4.58694e-21 6.28670e-21 5.81853e-21 5.98357e-21 5.02434e-21 5.35610e-21 4.94715e-21 2.50532e-21 3.87971e-21 5.50061e-21 3.72831e-21 3.76707e-21 3.30481e-21 2.55879e-21 3.18869e-21 2.63269e-21 3.72322e-22 2.68456e-21 3.55173e-21 2.14370e-21 1.76002e-21 2.38597e-21 2.84987e-21 5.17989e-22 -7.28955e-22 1.32415e-21 -1.34334e-22 3.64193e-22 1.27907e-21 6.44088e-22 8.12038e-22 4.68158e-22 -9.72767e-23 -8.89103e-22 8.40948e-22 -9.26066e-22 -1.15973e-21 4.23586e-22 2.16406e-23 -9.54376e-23 -3.49284e-23 1.78045e-22 -5.97944e-22 -5.27943e-22 -7.68658e-22 -4.66575e-23 -6.15656e-22 1.08550e-22 -5.06787e-22 -6.42123e-23 -8.60517e-22 -1.16603e-21 6.35003e-22 -1.73275e-22 2.44056e-22 5.69695e-22 -3.22440e-22 1.70497e-22 -2.83131e-22 7.44327e-22 2.11489e-22 -3.05098e-22 6.17211e-22 -1.69607e-22 2.97535e-22 5.36502e-22 4.95440e-22 1.19451e-21 6.14979e-22 4.63702e-22 4.13407e-22 6.77635e-22 4.10376e-22 8.20938e-22 4.63171e-22 6.42912e-22 1.59990e-22 3.44933e-22 1.25146e-22 3.70356e-22 6.19343e-22 3.01502e-22 5.74200e-22 3.53606e-22 4.28891e-22 4.81856e-22 4.26987e-22 4.94497e-22 6.51023e-22 5.59473e-22 3.74017e-22 3.19989e-22 2.62602e-22 2.20871e-22 2.59660e-22 3.14824e-22 2.93858e-22 2.64844e-22 2.53330e-22 3.64614e-22 4.53359e-23 4.10175e-22 3.58995e-22 2.22270e-22 2.00158e-22 2.13012e-22 2.33120e-22 1.81427e-22 2.58131e-22 2.18969e-22 6.88412e-23 1.81894e-22 3.44262e-23 3.42135e-23 7.43006e-23 0.00000e+00 1.30942e-22 1.26242e-23 1.10472e-22 3.87271e-23 7.64724e-23 7.59938e-23 0.00000e+00 3.74183e-23 8.61805e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.09895e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.51275e-21 -5.52338e-21 -3.97173e-21 -4.40214e-21 -4.54118e-21 4.80887e-23 -2.62071e-21 -1.13848e-21 -1.62466e-21 -3.22696e-21 -3.19994e-21 -2.26211e-21 -1.47193e-21 -2.95532e-21 -4.03723e-21 -3.19559e-21 -2.68007e-21 -9.77734e-22 -2.17000e-21 -2.68408e-21 -4.03381e-21 -2.47983e-21 -1.69115e-23 -2.11641e-21 -1.96648e-21 -2.29402e-21 -1.78595e-21 -3.53477e-22 -1.32441e-21 -2.15651e-21 -6.53037e-23 2.76829e-22 -1.38611e-21 -6.06204e-22 -1.41273e-21 2.31647e-22 -1.79303e-21 -1.48456e-21 -1.06072e-21 -2.47545e-21 -7.67193e-22 1.48145e-22 -2.51901e-22 1.37759e-22 3.03042e-22 -7.81311e-22 -2.04352e-21 -6.41013e-22 -1.38422e-21 -2.21247e-21 -2.83925e-22 -7.30483e-22 -1.09353e-21 -4.50881e-22 -1.25707e-22 -9.28535e-22 -1.38862e-21 -1.37089e-21 -6.77113e-22 -1.02568e-21 -2.40774e-22 -9.66654e-22 -5.32606e-22 -1.64352e-21 -1.43134e-21 4.08537e-22 1.92094e-22 -3.00970e-22 7.45412e-22 -2.94179e-23 2.23077e-22 -3.44740e-22 8.68702e-22 5.20722e-23 -3.46677e-22 8.54745e-22 -1.06281e-22 4.52212e-22 6.80544e-22 3.86288e-22 9.44834e-22 6.04554e-22 6.30530e-22 2.56423e-22 6.97159e-22 3.50391e-22 5.68963e-22 3.74843e-22 6.17617e-22 3.36626e-22 2.76054e-22 7.90521e-23 2.48210e-22 4.30767e-22 3.25117e-22 4.00250e-22 3.52638e-22 3.20305e-22 5.83609e-22 4.73479e-22 6.29006e-22 7.50455e-22 5.85297e-22 4.41145e-22 3.81915e-22 3.49938e-22 2.40597e-22 2.27669e-22 2.93858e-22 3.57374e-22 2.51817e-22 2.25045e-22 2.50963e-22 4.94470e-23 3.83068e-22 3.28176e-22 2.06095e-22 1.76769e-22 2.12935e-22 2.00167e-22 2.21075e-22 2.99604e-22 3.16897e-22 1.12600e-22 2.64885e-22 2.61841e-23 2.60223e-23 5.78276e-23 0.00000e+00 9.65636e-23 2.98303e-24 8.65634e-23 3.07212e-23 6.06636e-23 6.02839e-23 0.00000e+00 2.96829e-23 6.14999e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.28735e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.16746e-22 -1.15173e-21 -1.13449e-22 -2.41056e-21 -3.18558e-21 -2.69692e-21 -2.44364e-21 -2.24965e-22 2.58124e-22 3.45112e-22 -1.07472e-21 -7.66137e-22 8.91255e-22 -1.08470e-21 -7.89559e-22 -1.12928e-21 -4.14618e-22 1.34752e-21 -7.26953e-22 -7.79791e-23 -1.58472e-21 -2.44731e-22 1.69697e-21 1.11111e-22 -4.02776e-22 -2.60630e-22 -3.21189e-22 7.54939e-22 3.14686e-22 -1.78455e-21 1.14660e-21 1.75871e-21 2.43665e-22 3.94452e-22 -2.22871e-22 6.83071e-22 -1.09095e-21 -1.44509e-21 1.07762e-22 -2.06440e-21 -9.52292e-22 4.77572e-22 -8.68974e-23 -1.28341e-22 5.09061e-23 -6.16485e-22 -2.49009e-21 -7.50094e-22 -1.63966e-21 -1.82350e-21 -4.08278e-22 -9.23715e-22 -1.30660e-21 -8.84386e-22 -3.51126e-22 -1.40716e-21 -1.53680e-21 -1.54266e-21 -7.06028e-22 -1.67203e-21 -6.03865e-22 -1.61564e-21 -9.31795e-22 -1.99860e-21 -1.88551e-21 -1.26609e-22 -6.42842e-22 -5.35350e-22 -5.84201e-24 -8.22165e-22 1.73245e-23 -7.48229e-22 1.55087e-22 -8.09769e-24 -6.41154e-22 3.93848e-22 -4.20126e-22 1.46113e-22 2.58860e-22 2.97695e-22 1.03674e-21 3.87718e-22 2.79768e-22 1.95158e-22 4.61908e-22 2.46865e-22 7.36266e-22 4.28278e-22 4.81737e-22 9.50003e-23 3.62976e-22 1.43663e-22 2.73005e-22 3.59320e-22 2.71610e-22 4.94557e-22 2.50401e-22 3.59786e-22 3.54473e-22 3.80355e-22 3.24160e-22 4.96098e-22 5.11212e-22 3.26996e-22 2.54125e-22 1.96456e-22 1.84619e-22 2.01507e-22 2.64844e-22 2.51817e-22 2.59791e-22 1.49915e-22 2.69113e-22 1.98923e-23 4.37234e-22 3.54925e-22 2.13516e-22 2.14171e-22 2.05268e-22 2.48530e-22 1.57107e-22 2.39300e-22 1.59646e-22 3.83830e-23 1.22720e-22 3.68058e-23 3.65785e-23 7.98484e-23 0.00000e+00 1.38408e-22 1.06920e-23 1.18903e-22 4.18004e-23 8.25411e-23 8.20245e-23 0.00000e+00 4.03877e-23 9.02722e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.28816e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.09581e-20 -4.33023e-21 9.33100e-21 1.12952e-20 1.53600e-20 5.88253e-21 9.41614e-21 1.38165e-20 1.57777e-20 1.47535e-20 1.61252e-20 1.41735e-20 1.44614e-20 1.16728e-20 1.44561e-20 1.37331e-20 1.25992e-20 8.59314e-21 1.33333e-20 1.06070e-20 8.21597e-21 9.87255e-21 1.02088e-20 8.93571e-21 9.20974e-21 8.81904e-21 7.42357e-21 7.09617e-21 6.73116e-21 5.34440e-21 5.60913e-21 6.04905e-21 5.74130e-21 5.26955e-21 7.23699e-21 6.41750e-21 4.85734e-21 2.14785e-21 4.03577e-21 4.57733e-21 4.21336e-21 3.26837e-21 2.37312e-21 2.96243e-21 2.87636e-21 1.87750e-21 4.08623e-21 4.20235e-21 2.05280e-21 1.14499e-21 2.49120e-21 2.80469e-21 2.69663e-21 2.78123e-21 1.64398e-21 2.15330e-21 2.28007e-21 2.41513e-21 1.95054e-21 2.26022e-21 1.99051e-21 2.57162e-21 2.17875e-21 2.43493e-21 1.56637e-21 2.44341e-21 1.62603e-21 2.14215e-21 1.74636e-21 1.64685e-21 9.50289e-22 1.30677e-21 2.37707e-21 1.01295e-21 1.10730e-21 1.30123e-21 8.45177e-22 6.98795e-22 1.32535e-21 8.65095e-22 1.09102e-21 8.85700e-22 9.33801e-22 8.30051e-22 9.37220e-22 6.63339e-22 7.66989e-22 5.49248e-22 7.84675e-22 3.49667e-22 1.96222e-22 2.10269e-22 4.89430e-22 8.83416e-22 3.40787e-22 5.69296e-22 4.09737e-22 4.04987e-22 4.91443e-22 3.87478e-22 6.51580e-22 7.41084e-22 4.96095e-22 3.31435e-22 3.70387e-22 3.16595e-22 2.30785e-22 3.28315e-22 2.53330e-22 2.25045e-22 1.49915e-22 4.02993e-22 4.14746e-22 9.55426e-23 5.15810e-23 1.92613e-22 1.46220e-22 5.33407e-23 1.30654e-22 7.08829e-23 1.08932e-22 9.47569e-23 2.10792e-22 1.05056e-22 2.44499e-22 1.74300e-23 1.73224e-23 4.14304e-23 0.00000e+00 1.03619e-22 3.30455e-23 6.32916e-23 2.32755e-23 4.59610e-23 4.56733e-23 0.00000e+00 2.24889e-23 7.52011e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.85287e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.50996e-20 9.79136e-21 2.58229e-20 2.53056e-20 2.91611e-20 1.20963e-20 1.88379e-20 2.47820e-20 2.69040e-20 2.85573e-20 2.80158e-20 2.39472e-20 2.54547e-20 2.05262e-20 2.42769e-20 2.18894e-20 2.12634e-20 1.53657e-20 2.12099e-20 1.89603e-20 1.46749e-20 1.56306e-20 1.66976e-20 1.44513e-20 1.53650e-20 1.41430e-20 1.10803e-20 1.12976e-20 1.14727e-20 5.94954e-21 8.80561e-21 1.03319e-20 9.56929e-21 7.12532e-21 1.04077e-20 9.24134e-21 6.08421e-21 1.35782e-21 6.77650e-21 4.96748e-21 4.44026e-21 4.26277e-21 3.23101e-21 3.18227e-21 2.59402e-21 1.60846e-21 2.88480e-21 4.80686e-21 1.08685e-21 8.77765e-22 2.53956e-21 2.61946e-21 2.67940e-21 1.94641e-21 1.37784e-21 1.43251e-21 2.07858e-21 1.60790e-21 2.12977e-21 1.21349e-21 1.65049e-21 1.72645e-21 2.06714e-21 1.55601e-21 1.22603e-22 2.31976e-21 3.55252e-22 2.36862e-21 1.41333e-21 4.34115e-22 8.18203e-22 6.49841e-22 1.97339e-21 9.75588e-22 5.72776e-22 1.22706e-21 3.01494e-22 5.50557e-22 9.68458e-22 1.23903e-21 2.17780e-21 1.10642e-21 9.80526e-22 1.04387e-21 1.27181e-21 8.19805e-22 1.73558e-21 8.89523e-22 1.20889e-21 1.33271e-22 5.07122e-22 4.24040e-22 8.15978e-22 1.43066e-21 5.65374e-22 1.20768e-21 6.09617e-22 8.52854e-22 5.24882e-22 6.79982e-22 5.77572e-22 8.65454e-22 9.09894e-22 4.61252e-22 4.32011e-22 3.35782e-22 3.45326e-22 4.24767e-22 3.64614e-22 2.50963e-22 2.69113e-22 4.14746e-22 7.37333e-22 4.16938e-23 2.51466e-22 2.48117e-22 1.84612e-22 2.09970e-22 1.79513e-22 2.77445e-22 1.03307e-22 8.55201e-23 1.00189e-22 6.15870e-23 2.04058e-22 6.62507e-23 6.58415e-23 1.43743e-22 0.00000e+00 2.38403e-22 8.31372e-24 2.14056e-22 7.52556e-23 1.48604e-22 1.47673e-22 0.00000e+00 7.27123e-23 1.52397e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.23754e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.61525e-21 -5.58206e-21 -3.23252e-21 -2.63939e-21 -2.89043e-21 -1.74498e-21 -1.97500e-21 -1.07519e-21 -8.04323e-22 -1.25984e-21 -9.41335e-22 -7.34649e-22 -9.86697e-22 -8.82776e-22 -4.97643e-22 -3.93403e-22 -5.85173e-22 -4.28688e-22 -1.50550e-22 -8.19597e-22 -7.45006e-22 -7.33765e-23 -1.69086e-23 -2.90554e-23 -3.19666e-22 1.11289e-22 2.29040e-22 2.22315e-22 3.91897e-23 6.89657e-22 2.45384e-22 1.76498e-22 3.12494e-22 7.85659e-22 5.83212e-22 5.17480e-22 7.58290e-22 8.55288e-22 2.54795e-22 8.04282e-22 8.78037e-22 6.23629e-22 3.89491e-22 7.58978e-22 1.00411e-21 5.59740e-22 1.24553e-21 6.91839e-22 8.23530e-22 3.87942e-22 6.26280e-22 5.67258e-22 5.79791e-22 8.99357e-22 4.95656e-22 7.17068e-22 5.70325e-22 9.31900e-22 4.70115e-22 7.05563e-22 6.29466e-22 7.33894e-22 5.74731e-22 7.71868e-22 7.44042e-22 6.78257e-22 7.96454e-22 5.08827e-22 5.20627e-22 8.27848e-22 3.74423e-22 5.11288e-22 7.20735e-22 3.02759e-22 4.32615e-22 4.12553e-22 4.01423e-22 2.69891e-22 4.61234e-22 1.74589e-22 8.98639e-23 1.98255e-22 2.62739e-22 1.32977e-22 1.51280e-22 1.73819e-22 -1.48378e-23 6.46131e-23 5.80756e-23 1.57724e-22 9.21864e-24 1.94532e-23 3.96499e-23 5.39469e-23 5.29263e-23 -1.40502e-23 2.82301e-23 -4.65839e-24 1.08390e-22 3.37099e-23 1.52477e-22 1.35516e-22 3.48624e-23 6.31501e-23 7.59853e-23 6.69427e-23 3.83746e-23 6.35107e-23 4.53359e-23 4.94470e-23 1.98923e-23 9.55426e-23 4.16938e-23 4.26035e-23 -1.41572e-23 5.12477e-23 3.68361e-23 -1.25278e-23 2.67453e-23 -1.70361e-23 3.00145e-23 3.02645e-23 7.06852e-23 3.17528e-23 6.20992e-23 -4.31732e-24 -4.29065e-24 -8.84051e-24 0.00000e+00 1.13159e-24 1.47486e-23 -1.29324e-23 -4.39734e-24 -8.68322e-24 -8.62887e-24 0.00000e+00 -4.24873e-24 5.24122e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.28278e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.36992e-20 5.62463e-21 1.96384e-21 -4.08560e-21 -4.49652e-21 -5.11583e-21 -3.90655e-21 -6.02912e-22 -3.40516e-21 -3.61054e-21 -4.73595e-21 -3.21280e-21 3.13203e-21 -2.82851e-21 -1.76513e-21 -1.34411e-21 -2.37682e-22 2.94883e-21 -3.22197e-21 -1.06646e-22 -2.26798e-21 -1.21347e-21 1.67541e-21 -4.37735e-22 -2.10078e-21 -1.60179e-21 -1.55397e-21 -2.10648e-22 -1.71673e-21 -4.03733e-21 5.68493e-22 1.64616e-21 -1.48551e-21 -5.67524e-22 -1.75745e-21 -8.03298e-22 -3.62379e-21 -3.15977e-21 -7.91691e-22 -4.33841e-21 -3.48894e-21 -3.82097e-22 -7.52123e-22 -1.22045e-21 -1.62343e-21 -1.32542e-21 -5.80440e-21 -2.61285e-21 -3.86553e-21 -3.00371e-21 -1.27225e-21 -2.45252e-21 -2.90859e-21 -2.77855e-21 -1.20359e-21 -3.57033e-21 -3.43417e-21 -3.75543e-21 -2.09894e-21 -3.62684e-21 -1.82100e-21 -4.06039e-21 -2.69687e-21 -4.39604e-21 -4.08035e-21 -1.43820e-21 -2.03251e-21 -1.84677e-21 -9.77805e-22 -2.53256e-21 -4.56565e-22 -2.08737e-21 -1.26950e-21 -4.64001e-22 -1.76805e-21 -4.46974e-22 -1.30269e-21 -9.91147e-23 -4.72407e-22 1.11186e-23 1.35638e-21 2.30781e-22 -2.30610e-22 -6.64866e-23 2.40469e-22 2.77744e-22 8.57008e-22 3.86657e-22 4.17695e-22 -6.35436e-23 5.67772e-22 -3.13041e-23 2.91535e-22 2.31106e-22 2.00012e-22 5.44491e-22 2.05019e-22 4.37670e-22 4.03913e-22 3.51024e-22 1.92743e-22 4.29532e-22 5.13633e-22 4.13223e-22 1.74514e-22 1.21125e-22 1.69188e-22 1.49987e-22 4.10175e-22 3.83068e-22 4.37234e-22 5.15810e-23 2.51466e-22 -1.41572e-23 1.00640e-21 6.69763e-22 3.59685e-22 4.20628e-22 3.59679e-22 4.58947e-22 2.89015e-22 5.34661e-22 2.31425e-22 -4.10846e-24 4.66286e-23 4.67052e-23 4.64167e-23 1.02153e-22 0.00000e+00 1.62282e-22 -2.27565e-24 1.52483e-22 5.38403e-23 1.06316e-22 1.05650e-22 0.00000e+00 5.20207e-23 1.01253e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.10605e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.04773e-21 -3.18113e-21 -2.71996e-21 -5.88172e-21 -6.66709e-21 -7.33415e-21 -6.38609e-21 -2.75760e-21 -2.37857e-21 -3.31164e-21 -3.99802e-21 -3.13944e-21 4.49951e-22 -3.37841e-21 -1.34458e-21 -1.91012e-21 -1.00700e-21 1.58121e-21 -2.45517e-21 -1.07516e-21 -2.97356e-21 -7.60268e-22 1.26855e-21 -2.29558e-22 -1.66818e-21 -1.03123e-21 -7.13119e-22 -8.09465e-23 -8.46548e-22 -2.45479e-21 7.91732e-22 1.51975e-21 -5.54156e-22 9.69496e-23 -8.68678e-22 6.71624e-23 -1.95662e-21 -1.93378e-21 -6.88048e-22 -2.83374e-21 -1.90468e-21 3.01162e-22 -5.99616e-22 -5.07791e-22 -5.31132e-22 -7.87795e-22 -3.49447e-21 -1.30401e-21 -2.32389e-21 -2.33263e-21 -6.93366e-22 -1.51647e-21 -1.94000e-21 -1.29943e-21 -5.47318e-22 -2.22488e-21 -2.32527e-21 -2.27802e-21 -1.32030e-21 -2.31883e-21 -9.47477e-22 -2.38953e-21 -1.67669e-21 -2.72549e-21 -2.42605e-21 -5.05932e-22 -9.86185e-22 -1.12338e-21 -3.20867e-22 -1.29786e-21 -2.03943e-22 -1.10869e-21 -1.62401e-22 -1.20306e-22 -1.01295e-21 1.63139e-22 -6.31749e-22 5.88835e-23 2.46967e-22 1.39626e-22 9.87339e-22 3.29411e-22 5.03716e-23 1.41464e-22 3.34438e-22 2.22207e-22 6.09414e-22 4.28745e-22 3.75990e-22 7.64020e-23 4.22223e-22 5.46684e-23 2.37104e-22 2.08368e-22 1.94956e-22 4.07815e-22 2.06994e-22 3.09634e-22 4.14744e-22 3.09679e-22 3.66887e-22 5.24794e-22 4.37141e-22 3.52493e-22 2.55058e-22 1.78142e-22 1.64054e-22 2.33872e-22 3.58995e-22 3.28176e-22 3.54925e-22 1.92613e-22 2.48117e-22 5.12477e-23 6.69763e-22 5.88496e-22 3.38250e-22 2.79599e-22 3.04539e-22 3.04614e-22 2.34716e-22 3.96766e-22 2.42458e-22 3.78379e-23 1.15625e-22 3.10129e-23 3.08214e-23 6.74248e-23 0.00000e+00 1.44714e-22 3.67801e-23 1.00467e-22 3.53598e-23 6.98232e-23 6.93862e-23 0.00000e+00 3.41648e-23 1.02315e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.21660e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.36933e-22 -2.68672e-21 -1.65605e-21 -3.17253e-21 -3.68076e-21 -3.88183e-21 -3.55572e-21 -1.35951e-21 -6.44188e-22 -1.17822e-21 -1.78141e-21 -1.50089e-21 6.65879e-23 -1.87132e-21 -7.71565e-22 -1.28219e-21 -6.65367e-22 7.97706e-22 -1.17084e-21 -6.87048e-22 -1.94828e-21 -4.35576e-22 8.95252e-22 -1.69872e-22 -8.02013e-22 -5.79079e-22 -4.02322e-22 5.77757e-23 -2.43405e-22 -1.49818e-21 5.93539e-22 1.04141e-21 -1.41540e-22 5.82843e-23 -4.66697e-22 2.65830e-22 -1.05474e-21 -1.23002e-21 -3.66868e-22 -1.76359e-21 -9.86919e-22 2.56849e-22 -3.66572e-22 -2.59429e-22 -2.06933e-22 -5.61903e-22 -2.05856e-21 -6.68598e-22 -1.36276e-21 -1.53964e-21 -4.39743e-22 -8.80385e-22 -1.15414e-21 -7.05396e-22 -3.11924e-22 -1.26422e-21 -1.37994e-21 -1.37371e-21 -7.41917e-22 -1.37027e-21 -5.26476e-22 -1.31495e-21 -9.09809e-22 -1.60820e-21 -1.42853e-21 -1.85927e-22 -5.41219e-22 -6.05098e-22 -6.64581e-23 -6.96262e-22 -1.11581e-22 -5.97818e-22 8.53992e-23 -5.38555e-23 -5.66193e-22 2.56198e-22 -3.34812e-22 6.97005e-23 2.60802e-22 1.45917e-22 6.44692e-22 2.55134e-22 1.30512e-22 1.36778e-22 2.90015e-22 1.32019e-22 4.28554e-22 3.04499e-22 2.95463e-22 7.36401e-23 2.58139e-22 7.25247e-23 1.62772e-22 1.87409e-22 1.59450e-22 2.92517e-22 1.65919e-22 2.17909e-22 2.86785e-22 2.40806e-22 2.82879e-22 3.86659e-22 3.26147e-22 2.38940e-22 1.97033e-22 1.44631e-22 1.23021e-22 1.69934e-22 2.22270e-22 2.06095e-22 2.13516e-22 1.46220e-22 1.84612e-22 3.68361e-23 3.59685e-22 3.38250e-22 2.01460e-22 1.59743e-22 1.79836e-22 1.78305e-22 1.38551e-22 2.18324e-22 1.53187e-22 3.50811e-23 9.78374e-23 2.17185e-23 2.15844e-23 4.69118e-23 0.00000e+00 9.82741e-23 2.35586e-23 6.97662e-23 2.44680e-23 4.83158e-23 4.80134e-23 0.00000e+00 2.36411e-23 6.90482e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.06179e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.83693e-21 3.46494e-21 2.65001e-21 -1.17466e-22 -7.36399e-22 -1.42631e-21 -4.10630e-22 8.25689e-22 4.53701e-22 1.06330e-21 -3.15239e-22 -5.98107e-24 2.14435e-21 2.36520e-22 2.98157e-22 -1.58466e-23 6.44487e-22 2.15592e-21 -3.30331e-23 1.05528e-21 -1.15688e-22 4.77497e-22 2.03152e-21 7.30206e-22 1.79068e-22 3.54386e-22 1.20067e-22 1.04982e-21 6.34799e-22 -1.50446e-21 1.27516e-21 1.83465e-21 4.58289e-22 5.41835e-22 6.08203e-23 5.52680e-22 -9.39650e-22 -1.29441e-21 5.21940e-22 -1.72256e-21 -9.96983e-22 3.60408e-22 3.99654e-23 -2.62042e-22 -1.71542e-22 -4.85414e-22 -2.44160e-21 -8.29525e-22 -1.58690e-21 -1.37075e-21 -4.10372e-22 -8.67440e-22 -1.18790e-21 -1.08971e-21 -4.47351e-22 -1.42811e-21 -1.39222e-21 -1.49704e-21 -6.73572e-22 -1.67584e-21 -7.18289e-22 -1.71766e-21 -9.94215e-22 -1.95608e-21 -1.90647e-21 -4.17630e-22 -9.13845e-22 -5.86650e-22 -3.11457e-22 -1.07894e-21 -5.76199e-23 -8.67746e-22 -3.04115e-22 -8.98913e-23 -6.97712e-22 5.44906e-23 -5.40313e-22 2.74877e-23 -8.83106e-23 1.97522e-22 9.17679e-22 2.28358e-22 8.39504e-23 9.17401e-23 2.90701e-22 1.96224e-22 6.76728e-22 3.31992e-22 3.63976e-22 -1.29161e-23 3.32464e-22 1.07598e-22 2.37437e-22 2.80455e-22 2.03640e-22 4.40455e-22 1.71366e-22 3.24333e-22 2.07783e-22 2.84240e-22 1.24943e-22 2.89141e-22 3.97391e-22 2.42611e-22 1.40256e-22 1.00139e-22 1.29813e-22 1.20351e-22 2.00158e-22 1.76769e-22 2.14171e-22 5.33407e-23 2.09970e-22 -1.25278e-23 4.20628e-22 2.79599e-22 1.59743e-22 2.06257e-22 1.62211e-22 2.37934e-22 1.13987e-22 1.94351e-22 7.60535e-23 6.97622e-25 4.24883e-23 3.52386e-23 3.50209e-23 7.67267e-23 0.00000e+00 1.19980e-22 -3.18052e-24 1.14378e-22 4.02883e-23 7.95554e-23 7.90574e-23 0.00000e+00 3.89267e-23 7.44011e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.85565e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.12062e-21 -2.86685e-21 -1.96617e-21 -3.58261e-21 -3.56614e-21 -3.09255e-21 -2.70906e-21 -1.05149e-21 -9.13587e-22 -1.40410e-21 -1.96287e-21 -1.30215e-21 3.30019e-22 -1.29033e-21 -1.00665e-21 -9.50920e-22 -5.96021e-22 9.78711e-22 -8.37669e-22 -3.96166e-22 -1.37982e-21 -1.57143e-22 1.27949e-21 8.78829e-23 -6.20685e-22 -2.47325e-22 -1.11166e-22 5.91262e-22 -8.17227e-24 -1.00849e-21 9.75152e-22 1.27299e-21 9.86946e-24 6.20124e-22 -5.57281e-24 5.61474e-22 -6.66412e-22 -7.91232e-22 9.06912e-23 -1.26795e-21 -4.73037e-22 5.12532e-22 4.05742e-23 9.39620e-23 3.41092e-22 -1.79941e-22 -1.48007e-21 -3.99284e-22 -9.90987e-22 -1.22102e-21 -8.54201e-23 -4.32026e-22 -8.26237e-22 -3.74317e-22 -1.10049e-22 -8.82236e-22 -1.03005e-21 -8.95332e-22 -4.55842e-22 -1.01677e-21 -2.96859e-22 -1.04233e-21 -6.30378e-22 -1.31554e-21 -1.19508e-21 3.56642e-23 -2.19336e-22 -3.39211e-22 1.03924e-22 -3.98719e-22 1.27569e-22 -4.38304e-22 2.68166e-22 8.59733e-23 -3.54907e-22 3.37428e-22 -2.15527e-22 1.90594e-22 2.97038e-22 2.19318e-22 7.38730e-22 3.12542e-22 2.39544e-22 1.65938e-22 3.49104e-22 2.41378e-22 4.84608e-22 3.22415e-22 3.58897e-22 1.25463e-22 2.64385e-22 8.01899e-23 2.07704e-22 2.43752e-22 1.93002e-22 3.26070e-22 1.80152e-22 2.43167e-22 2.94569e-22 2.62625e-22 2.82673e-22 3.96591e-22 3.55557e-22 2.61761e-22 1.97247e-22 1.57849e-22 1.36308e-22 1.55874e-22 2.13012e-22 2.12935e-22 2.05268e-22 1.30654e-22 1.79513e-22 2.67453e-23 3.59679e-22 3.04539e-22 1.79836e-22 1.62211e-22 1.72855e-22 1.80889e-22 1.37823e-22 2.15720e-22 1.56605e-22 3.72320e-23 1.06246e-22 2.21411e-23 2.20043e-23 4.98624e-23 0.00000e+00 9.57407e-23 1.37703e-23 7.50582e-23 2.69050e-23 5.31280e-23 5.27955e-23 0.00000e+00 2.59957e-23 6.43532e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.18318e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.71611e-21 3.74796e-21 3.58732e-21 3.11894e-22 -9.56560e-22 -1.31894e-21 -3.56765e-22 1.47091e-21 1.53065e-21 2.74001e-21 4.99237e-22 5.98348e-22 2.57650e-21 5.70850e-22 5.41704e-22 3.45263e-23 8.30804e-22 2.45596e-21 2.30915e-22 1.44665e-21 -1.96993e-23 6.30777e-22 2.50739e-21 9.72284e-22 5.07436e-22 6.25949e-22 1.75016e-22 1.44468e-21 1.10366e-21 -1.75526e-21 1.61069e-21 2.37118e-21 8.77020e-22 7.03405e-22 2.08896e-22 8.52611e-22 -9.40599e-22 -1.47363e-21 7.65494e-22 -1.96541e-21 -1.05982e-21 5.22731e-22 1.50515e-22 -2.10405e-22 -7.71675e-23 -6.02180e-22 -2.79291e-21 -8.92099e-22 -1.81675e-21 -1.61331e-21 -4.52075e-22 -1.01554e-21 -1.34549e-21 -1.23282e-21 -4.87655e-22 -1.57510e-21 -1.53226e-21 -1.64567e-21 -6.69061e-22 -1.94642e-21 -7.91030e-22 -1.94304e-21 -1.02444e-21 -2.20968e-21 -2.21165e-21 -3.76393e-22 -1.03858e-21 -5.57172e-22 -3.06547e-22 -1.19383e-21 -1.97003e-23 -9.73710e-22 -2.47153e-22 -6.75425e-23 -7.78628e-22 1.61988e-22 -5.97360e-22 3.80504e-23 -5.41225e-23 2.98406e-22 1.17219e-21 3.15933e-22 1.63086e-22 1.38113e-22 3.91120e-22 2.41794e-22 8.80296e-22 4.24737e-22 4.63687e-22 -1.69303e-23 4.06357e-22 1.69526e-22 3.01300e-22 3.84127e-22 2.71784e-22 5.78420e-22 2.22877e-22 4.11543e-22 2.46786e-22 3.73302e-22 1.54748e-22 3.63992e-22 5.17027e-22 2.85665e-22 1.84406e-22 1.30433e-22 1.68930e-22 1.56447e-22 2.33120e-22 2.00167e-22 2.48530e-22 7.08829e-23 2.77445e-22 -1.70361e-23 4.58947e-22 3.04614e-22 1.78305e-22 2.37934e-22 1.80889e-22 2.82251e-22 1.21964e-22 1.99356e-22 7.35012e-23 1.74525e-24 5.59503e-23 4.59115e-23 4.56279e-23 9.86767e-23 0.00000e+00 1.51782e-22 -5.01463e-24 1.46532e-22 5.12508e-23 1.01202e-22 1.00569e-22 0.00000e+00 4.95187e-23 9.38528e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.37526e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.14311e-22 -1.05936e-21 -1.49991e-21 -1.70696e-21 -2.24048e-21 5.72946e-22 -1.59442e-21 -7.18359e-22 -1.70401e-21 -3.07934e-21 -2.56255e-21 -1.90126e-21 -7.73633e-22 -2.44263e-21 -2.64845e-21 -2.18710e-21 -1.69279e-21 -7.67396e-22 -2.00505e-21 -2.08933e-21 -2.99283e-21 -2.12355e-21 -7.63329e-22 -1.92098e-21 -1.76129e-21 -2.13475e-21 -1.66962e-21 -1.01748e-21 -1.67429e-21 -1.93212e-21 -8.24830e-22 -5.33112e-22 -1.62000e-21 -1.21390e-21 -1.69824e-21 -5.45430e-22 -1.92652e-21 -1.34316e-21 -1.38101e-21 -2.12563e-21 -1.25657e-21 -3.93331e-22 -5.73686e-22 -3.16524e-22 -5.65470e-22 -8.58688e-22 -1.95057e-21 -8.67469e-22 -1.31123e-21 -1.59607e-21 -5.20400e-22 -9.75785e-22 -9.87122e-22 -7.62248e-22 -3.09222e-22 -1.02335e-21 -1.23989e-21 -1.42143e-21 -8.22300e-22 -9.39961e-22 -4.25022e-22 -9.69936e-22 -6.97298e-22 -1.35705e-21 -1.16409e-21 -8.21872e-23 -1.97647e-22 -5.36437e-22 2.48170e-22 -3.50676e-22 -1.11716e-22 -4.32477e-22 1.55353e-22 -1.73822e-22 -4.68671e-22 2.81442e-22 -2.24141e-22 1.69088e-22 2.42791e-22 9.71550e-23 4.06462e-22 2.79500e-22 1.97585e-22 4.99849e-23 2.95449e-22 1.26678e-22 1.75848e-22 1.14154e-22 2.51844e-22 1.55772e-22 1.38272e-22 -3.90165e-23 7.01349e-23 1.47459e-22 1.16624e-22 1.29664e-22 1.70971e-22 1.24974e-22 3.44366e-22 2.19180e-22 3.51249e-22 3.93445e-22 2.61178e-22 2.35996e-22 1.92308e-22 1.78808e-22 1.10513e-22 1.03890e-22 1.81427e-22 2.21075e-22 1.57107e-22 1.08932e-22 1.03307e-22 3.00145e-23 2.89015e-22 2.34716e-22 1.38551e-22 1.13987e-22 1.37823e-22 1.21964e-22 1.53782e-22 2.27917e-22 2.09388e-22 6.38377e-23 1.41275e-22 1.06244e-23 1.05588e-23 2.15267e-23 0.00000e+00 3.39097e-23 1.54363e-24 3.13835e-23 1.06012e-23 2.09337e-23 2.08027e-23 0.00000e+00 1.02429e-23 2.17743e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.30637e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.61335e-21 -2.41208e-22 -2.32843e-21 -3.87745e-21 -3.92676e-21 -1.29251e-21 -3.42629e-21 -1.73939e-21 -4.06404e-21 -6.07500e-21 -5.07611e-21 -3.85540e-21 -7.45870e-22 -4.34683e-21 -3.99559e-21 -3.07768e-21 -2.42179e-21 -8.24133e-22 -3.90941e-21 -3.06275e-21 -4.32634e-21 -3.30176e-21 -1.44813e-21 -2.84870e-21 -3.18518e-21 -3.47825e-21 -2.76236e-21 -2.11641e-21 -3.24334e-21 -3.24057e-21 -1.56394e-21 -1.09715e-21 -2.91640e-21 -2.11794e-21 -2.88960e-21 -1.55133e-21 -3.38973e-21 -2.32966e-21 -2.32688e-21 -3.43747e-21 -2.60368e-21 -1.00453e-21 -1.15538e-21 -9.55624e-22 -1.51611e-21 -1.35455e-21 -3.56951e-21 -1.80940e-21 -2.40409e-21 -2.35442e-21 -1.04206e-21 -1.79614e-21 -1.83468e-21 -1.61254e-21 -7.31582e-22 -2.07241e-21 -2.23930e-21 -2.57451e-21 -1.58368e-21 -1.83118e-21 -9.97556e-22 -2.05337e-21 -1.56736e-21 -2.48137e-21 -2.11353e-21 -6.72446e-22 -7.58203e-22 -1.22553e-21 -1.24486e-22 -1.07122e-21 -3.93564e-22 -1.01455e-21 -4.03132e-22 -4.10508e-22 -9.96681e-22 -4.65162e-23 -5.97601e-22 6.23760e-23 5.41523e-24 -7.44742e-23 4.46147e-22 2.06753e-22 -2.30276e-23 -6.95468e-23 1.99827e-22 1.00709e-22 1.41415e-22 7.54991e-23 2.09168e-22 1.16861e-22 2.01634e-22 -1.38927e-22 4.72369e-23 5.43893e-23 7.29394e-23 9.92334e-23 1.55726e-22 1.26721e-22 4.09872e-22 2.00214e-22 3.59619e-22 4.10726e-22 2.46850e-22 2.85565e-22 1.81181e-22 1.68412e-22 1.05095e-22 9.52562e-23 2.58131e-22 2.99604e-22 2.39300e-22 9.47569e-23 8.55201e-23 3.02645e-23 5.34661e-22 3.96766e-22 2.18324e-22 1.94351e-22 2.15720e-22 1.99356e-22 2.27917e-22 3.78901e-22 2.78119e-22 5.97412e-23 1.32704e-22 1.03008e-23 1.02371e-23 2.13425e-23 0.00000e+00 3.50159e-23 2.27145e-24 3.13379e-23 1.07321e-23 2.11921e-23 2.10594e-23 0.00000e+00 1.03694e-23 2.26889e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.92746e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.61472e-21 -7.82286e-21 -6.70204e-21 -5.30400e-21 -5.06895e-21 9.04429e-22 -3.30370e-21 -2.48531e-21 -3.58809e-21 -6.51635e-21 -4.84168e-21 -3.64982e-21 -3.40660e-21 -4.58044e-21 -5.57323e-21 -4.18240e-21 -3.96528e-21 -2.90430e-21 -3.42580e-21 -4.57076e-21 -5.36236e-21 -3.92360e-21 -2.15390e-21 -3.65411e-21 -3.19931e-21 -3.73760e-21 -2.74231e-21 -1.89890e-21 -2.95032e-21 -1.97979e-21 -1.63706e-21 -1.61300e-21 -2.78034e-21 -1.72958e-21 -2.43586e-21 -7.47009e-22 -2.18901e-21 -1.17136e-21 -2.28402e-21 -2.21448e-21 -8.35414e-22 -4.65333e-22 -6.65611e-22 4.41382e-23 -6.65628e-23 -8.21889e-22 -1.23805e-21 -5.73482e-22 -8.81548e-22 -1.86218e-21 -2.78678e-22 -6.29210e-22 -7.25423e-22 -1.05419e-22 6.16060e-24 -4.63437e-22 -1.00912e-21 -1.01607e-21 -6.76517e-22 -2.66475e-22 1.46792e-23 -2.56095e-22 -2.66602e-22 -8.73265e-22 -5.74604e-22 5.20245e-22 6.88873e-22 -2.49326e-22 9.55594e-22 4.94525e-22 1.40196e-22 2.92950e-23 9.67012e-22 -1.63616e-23 -1.10494e-22 7.78960e-22 1.39442e-22 4.58732e-22 7.51289e-22 1.95130e-22 3.31234e-22 4.85633e-22 5.40227e-22 1.53185e-22 5.16388e-22 2.29445e-22 3.97109e-23 1.18476e-22 3.78068e-22 3.89400e-22 7.11702e-23 -6.71095e-23 6.49555e-23 2.07123e-22 1.73674e-22 5.73168e-23 2.59561e-22 8.83552e-23 5.52347e-22 2.98354e-22 6.46929e-22 6.46427e-22 3.29909e-22 3.38787e-22 3.23545e-22 3.21392e-22 1.65163e-22 1.57380e-22 2.18969e-22 3.16897e-22 1.59646e-22 2.10792e-22 1.00189e-22 7.06852e-23 2.31425e-22 2.42458e-22 1.53187e-22 7.60535e-23 1.56605e-22 7.35012e-23 2.09388e-22 2.78119e-22 3.53689e-22 1.32131e-22 2.73461e-22 1.69176e-27 1.68131e-27 3.37472e-25 0.00000e+00 7.42962e-24 6.81223e-24 6.49923e-25 3.23115e-25 6.38039e-25 6.34045e-25 0.00000e+00 3.12195e-25 6.67081e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.66672e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.92712e-21 -3.67957e-21 -2.40016e-21 -1.14041e-21 -1.13214e-21 1.56861e-21 -4.48138e-22 -4.08249e-22 -3.13855e-22 -1.37316e-21 -8.56038e-22 -6.70441e-22 -1.49752e-21 -1.23254e-21 -1.91209e-21 -1.53819e-21 -1.44093e-21 -1.31827e-21 -6.95449e-22 -1.66291e-21 -1.94844e-21 -1.33686e-21 -6.93903e-22 -1.34831e-21 -8.20105e-22 -1.21937e-21 -8.79299e-22 -4.90196e-22 -7.02150e-22 -5.07674e-22 -4.89186e-22 -5.28876e-22 -7.61403e-22 -5.69574e-22 -7.25302e-22 4.76531e-23 -4.93121e-22 -2.91605e-22 -7.19970e-22 -6.30743e-22 7.78019e-23 -4.05208e-23 -1.54433e-22 1.88405e-22 2.33064e-22 -2.94002e-22 -7.16498e-23 6.56052e-23 -6.69655e-23 -6.54833e-22 -1.89009e-23 -3.95303e-23 -6.53958e-23 2.01797e-22 1.07392e-22 1.27302e-22 -1.43060e-22 -1.47588e-22 -6.45501e-23 1.56033e-22 1.75061e-22 2.68513e-22 1.80083e-22 -4.08788e-23 3.75652e-23 4.25960e-22 4.55138e-22 1.10540e-22 5.72947e-22 4.40256e-22 1.18508e-22 2.06902e-22 6.37538e-22 4.62478e-23 1.13154e-22 4.91334e-22 1.77971e-22 2.33780e-22 4.25271e-22 1.52776e-22 1.29439e-22 2.46962e-22 3.36234e-22 1.17415e-22 2.86322e-22 9.06529e-23 4.31920e-23 7.23342e-23 2.02553e-22 1.86271e-22 4.72834e-24 1.47702e-23 3.58866e-23 1.42393e-22 1.02898e-22 4.71548e-23 1.34671e-22 4.81538e-23 2.31519e-22 1.56688e-22 3.01314e-22 2.99280e-22 1.70019e-22 1.39131e-22 1.59467e-22 1.57158e-22 8.13973e-23 7.92561e-23 6.88412e-23 1.12600e-22 3.83830e-23 1.05056e-22 6.15870e-23 3.17528e-23 -4.10846e-24 3.78379e-23 3.50811e-23 6.97622e-25 3.72320e-23 1.74525e-24 6.38377e-23 5.97412e-23 1.32131e-22 6.37956e-23 1.32468e-22 1.16836e-24 1.16114e-24 2.26999e-24 0.00000e+00 5.19122e-24 2.04147e-24 3.26338e-24 1.07219e-24 2.11720e-24 2.10395e-24 0.00000e+00 1.03596e-24 3.85673e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.68191e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.32441e-20 -8.38590e-21 -5.01267e-21 -3.10093e-21 -3.06221e-21 2.36492e-21 -1.09685e-21 -7.49000e-22 -1.35766e-22 -1.85536e-21 -1.47119e-21 -1.02297e-21 -2.66021e-21 -1.96069e-21 -3.67020e-21 -2.92073e-21 -2.74135e-21 -2.03697e-21 -9.05401e-22 -2.78723e-21 -3.52505e-21 -2.10252e-21 -3.88433e-22 -2.05034e-21 -1.19915e-21 -1.77619e-21 -1.25223e-21 -8.75051e-23 -5.97749e-22 -8.01997e-22 -9.19313e-23 -1.15893e-22 -8.22586e-22 -3.03377e-22 -7.58685e-22 7.71102e-22 -5.18722e-22 -4.33641e-22 -7.49096e-22 -1.09475e-21 5.93890e-22 4.21886e-22 7.63379e-23 6.96713e-22 1.08344e-21 -3.46738e-22 -4.02065e-23 3.51759e-22 -5.83429e-23 -1.37068e-21 2.02355e-22 1.75161e-22 -9.35052e-23 5.96662e-22 3.42622e-22 3.52315e-22 -2.35730e-22 -8.69844e-23 7.57453e-23 2.42364e-22 4.52671e-22 4.98080e-22 4.71169e-22 -1.70779e-22 -6.33791e-23 1.06538e-21 1.01686e-21 4.04648e-22 1.26616e-21 9.64026e-22 4.53667e-22 4.30924e-22 1.53510e-21 2.54948e-22 3.05064e-22 1.19477e-21 3.91300e-22 5.74595e-22 9.86410e-22 4.67022e-22 5.99145e-22 6.26087e-22 8.44122e-22 3.40625e-22 7.37498e-22 3.09041e-22 3.58234e-22 3.03270e-22 5.76325e-22 4.17321e-22 1.06865e-22 1.17035e-22 1.87610e-22 4.33228e-22 3.11372e-22 2.73823e-22 3.38880e-22 2.16236e-22 5.21150e-22 4.26100e-22 6.58743e-22 7.13233e-22 4.96922e-22 3.56983e-22 3.81438e-22 3.63721e-22 2.18803e-22 2.11457e-22 1.81894e-22 2.64885e-22 1.22720e-22 2.44499e-22 2.04058e-22 6.20992e-23 4.66286e-23 1.15625e-22 9.78374e-23 4.24883e-23 1.06246e-22 5.59503e-23 1.41275e-22 1.32704e-22 2.73461e-22 1.32468e-22 2.91397e-22 1.37060e-23 1.36214e-23 3.07391e-23 0.00000e+00 5.42306e-23 4.07710e-24 4.62176e-23 1.65326e-23 3.26461e-23 3.24417e-23 0.00000e+00 1.59738e-23 3.52234e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.22357e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.03738e-22 1.16507e-21 1.31882e-21 9.51399e-22 4.33177e-22 3.47296e-22 4.99999e-22 6.38031e-22 9.42891e-22 1.34142e-21 7.53101e-22 6.15657e-22 6.10590e-22 5.94518e-22 4.80078e-22 1.96342e-22 3.85007e-22 5.77794e-22 5.10401e-22 5.48406e-22 2.77499e-22 3.88561e-22 6.90433e-22 3.90307e-22 4.46702e-22 4.09804e-22 2.65397e-22 5.33800e-22 5.94621e-22 -1.66293e-22 4.82937e-22 6.25612e-22 4.65601e-22 2.85281e-22 2.51319e-22 3.87932e-22 5.58629e-23 -1.64984e-22 3.41263e-22 -2.18159e-22 3.78771e-24 2.21087e-22 1.25587e-22 5.48312e-23 1.27959e-22 -8.09691e-23 -3.41840e-22 -2.40131e-23 -2.06820e-22 -2.28369e-22 -2.62060e-23 -1.01689e-22 -1.42488e-22 -1.40180e-22 -4.11863e-23 -1.60618e-22 -1.57453e-22 -1.79654e-22 -1.43193e-23 -2.79471e-22 -8.00476e-23 -2.24153e-22 -6.45872e-23 -2.82227e-22 -3.18527e-22 2.07139e-23 -1.52118e-22 3.63906e-25 -6.75136e-25 -1.44375e-22 3.09453e-23 -1.06568e-22 4.17727e-23 1.54584e-23 -8.08201e-23 1.00100e-22 -6.52642e-23 2.22659e-23 2.85228e-23 1.00974e-22 2.45928e-22 8.25210e-23 7.54895e-23 5.25855e-23 1.05577e-22 4.85891e-23 1.99591e-22 9.80847e-23 1.08715e-22 -8.18241e-25 7.55143e-23 5.84791e-23 6.74050e-23 1.03788e-22 6.77842e-23 1.33224e-22 5.35102e-23 9.02414e-23 3.98868e-23 8.77559e-23 3.17172e-23 7.54093e-23 1.17358e-22 5.16026e-23 4.30004e-23 3.05032e-23 3.76189e-23 3.58307e-23 3.44262e-23 2.61841e-23 3.68058e-23 1.74300e-23 6.62507e-23 -4.31732e-24 4.67052e-23 3.10129e-23 2.17185e-23 3.52386e-23 2.21411e-23 4.59115e-23 1.06244e-23 1.03008e-23 1.69176e-27 1.16836e-24 1.37060e-23 1.06358e-23 1.05701e-23 2.23683e-23 0.00000e+00 3.33580e-23 -1.55173e-24 3.29974e-23 1.14002e-23 2.25115e-23 2.23706e-23 0.00000e+00 1.10150e-23 2.04969e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.32898e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.98773e-22 1.15788e-21 1.31068e-21 9.45522e-22 4.30501e-22 3.45150e-22 4.96910e-22 6.34090e-22 9.37067e-22 1.33313e-21 7.48449e-22 6.11854e-22 6.06818e-22 5.90845e-22 4.77112e-22 1.95129e-22 3.82629e-22 5.74225e-22 5.07248e-22 5.45019e-22 2.75785e-22 3.86161e-22 6.86169e-22 3.87896e-22 4.43943e-22 4.07273e-22 2.63758e-22 5.30503e-22 5.90948e-22 -1.65266e-22 4.79954e-22 6.21747e-22 4.62725e-22 2.83519e-22 2.49766e-22 3.85535e-22 5.55179e-23 -1.63965e-22 3.39155e-22 -2.16811e-22 3.76431e-24 2.19722e-22 1.24811e-22 5.44925e-23 1.27169e-22 -8.04690e-23 -3.39729e-22 -2.38648e-23 -2.05543e-22 -2.26959e-22 -2.60441e-23 -1.01060e-22 -1.41608e-22 -1.39314e-22 -4.09319e-23 -1.59626e-22 -1.56481e-22 -1.78545e-22 -1.42308e-23 -2.77745e-22 -7.95532e-23 -2.22768e-22 -6.41883e-23 -2.80484e-22 -3.16560e-22 2.05860e-23 -1.51179e-22 3.61658e-25 -6.70965e-25 -1.43483e-22 3.07541e-23 -1.05909e-22 4.15147e-23 1.53630e-23 -8.03209e-23 9.94821e-23 -6.48611e-23 2.21284e-23 2.83466e-23 1.00351e-22 2.44409e-22 8.20113e-23 7.50232e-23 5.22607e-23 1.04925e-22 4.82889e-23 1.98358e-22 9.74789e-23 1.08044e-22 -8.13187e-25 7.50478e-23 5.81179e-23 6.69886e-23 1.03147e-22 6.73655e-23 1.32401e-22 5.31797e-23 8.96840e-23 3.96404e-23 8.72139e-23 3.15213e-23 7.49434e-23 1.16633e-22 5.12838e-23 4.27348e-23 3.03148e-23 3.73865e-23 3.56094e-23 3.42135e-23 2.60223e-23 3.65785e-23 1.73224e-23 6.58415e-23 -4.29065e-24 4.64167e-23 3.08214e-23 2.15844e-23 3.50209e-23 2.20043e-23 4.56279e-23 1.05588e-23 1.02371e-23 1.68131e-27 1.16114e-24 1.36214e-23 1.05701e-23 1.05048e-23 2.22301e-23 0.00000e+00 3.31520e-23 -1.54214e-24 3.27936e-23 1.13298e-23 2.23724e-23 2.22324e-23 0.00000e+00 1.09469e-23 2.03703e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.32077e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.02033e-22 1.46864e-21 2.07361e-21 1.13919e-21 5.96979e-22 1.73726e-22 8.40652e-22 1.15433e-21 1.79576e-21 2.60799e-21 1.39495e-21 1.17960e-21 1.23468e-21 1.25410e-21 9.36636e-22 4.74239e-22 7.79744e-22 1.29186e-21 1.10008e-21 1.21130e-21 6.90209e-22 9.60473e-22 1.64714e-21 9.77799e-22 9.59402e-22 9.86892e-22 6.80805e-22 1.25708e-21 1.33282e-21 -1.93196e-22 1.22046e-21 1.46318e-21 1.06909e-21 8.30668e-22 7.27883e-22 9.20677e-22 2.92317e-22 -2.68376e-22 8.82731e-22 -3.13674e-22 1.74703e-22 5.51922e-22 3.39150e-22 1.74290e-22 4.28039e-22 -4.12033e-23 -5.79977e-22 3.46505e-23 -3.51114e-22 -4.23240e-22 2.12552e-23 -5.94861e-23 -2.55428e-22 -1.84225e-22 -4.92648e-23 -2.73762e-22 -2.82942e-22 -2.69654e-22 3.18099e-23 -5.31454e-22 -1.25435e-22 -4.27304e-22 -1.06622e-22 -5.62241e-22 -6.28349e-22 7.30527e-23 -2.58692e-22 3.63651e-23 1.61395e-23 -2.62298e-22 1.14417e-22 -2.01863e-22 1.36832e-22 7.84315e-23 -1.26106e-22 2.29775e-22 -1.22091e-22 6.83454e-23 7.90962e-23 2.19540e-22 5.38545e-22 1.75052e-22 1.83397e-22 1.27869e-22 2.38286e-22 1.23006e-22 4.48396e-22 2.31806e-22 2.55242e-22 1.00248e-23 1.65441e-22 1.33268e-22 1.60820e-22 2.31862e-22 1.56107e-22 2.97178e-22 1.16771e-22 2.03629e-22 8.51745e-23 1.90768e-22 6.94053e-23 1.67662e-22 2.59024e-22 1.19271e-22 9.39320e-23 6.82719e-23 8.45476e-23 8.04928e-23 7.43006e-23 5.78276e-23 7.98484e-23 4.14304e-23 1.43743e-22 -8.84051e-24 1.02153e-22 6.74248e-23 4.69118e-23 7.67267e-23 4.98624e-23 9.86767e-23 2.15267e-23 2.13425e-23 3.37472e-25 2.26999e-24 3.07391e-23 2.23683e-23 2.22301e-23 4.85508e-23 0.00000e+00 7.50006e-23 -2.74434e-24 7.23082e-23 2.54267e-23 5.02088e-23 4.98946e-23 0.00000e+00 2.45674e-23 4.62790e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.43630e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.79264e-21 -1.17110e-21 1.02903e-21 -5.75486e-22 -6.07851e-22 -2.14893e-21 -9.64978e-23 8.62484e-22 2.52553e-21 3.64900e-21 1.73998e-21 1.52451e-21 1.67960e-21 1.81485e-21 1.70636e-21 9.51308e-22 1.24071e-21 2.32743e-21 1.89660e-21 2.04596e-21 1.28505e-21 2.13688e-21 3.15627e-21 2.15456e-21 1.65502e-21 2.09820e-21 1.65065e-21 2.40021e-21 2.49009e-21 2.97682e-22 2.55109e-21 2.79995e-21 2.14848e-21 2.08448e-21 1.82457e-21 1.87123e-21 1.10017e-21 -3.17069e-23 1.81252e-21 4.81118e-23 7.91535e-22 1.26331e-21 7.32202e-22 5.24163e-22 1.19064e-21 3.38050e-22 -3.53776e-22 4.09209e-22 -1.98939e-22 -4.47748e-22 3.05271e-22 3.13301e-22 -2.15783e-22 1.41157e-22 1.08759e-22 -1.93393e-22 -2.47124e-22 -1.11232e-23 2.53491e-22 -6.20588e-22 -5.97894e-24 -4.48917e-22 -4.29283e-23 -6.38309e-22 -7.21670e-22 2.87758e-22 -1.80876e-22 1.87530e-22 9.17937e-23 -2.09405e-22 3.14296e-22 -1.69108e-22 4.43726e-22 2.83001e-22 -3.40513e-23 4.60413e-22 -8.07748e-23 1.61357e-22 2.77416e-22 3.75192e-22 8.68041e-22 2.93738e-22 3.40808e-22 2.70757e-22 3.99582e-22 2.38418e-22 7.33671e-22 4.40338e-22 4.31261e-22 4.95901e-23 2.76389e-22 2.41508e-22 2.89610e-22 3.72200e-22 2.62708e-22 4.86812e-22 1.82546e-22 3.28523e-22 1.37437e-22 2.95203e-22 1.34260e-22 2.93966e-22 4.12621e-22 1.99636e-22 1.64445e-22 1.14442e-22 1.39777e-22 1.59204e-22 1.30942e-22 9.65636e-23 1.38408e-22 1.03619e-22 2.38403e-22 1.13159e-24 1.62282e-22 1.44714e-22 9.82741e-23 1.19980e-22 9.57407e-23 1.51782e-22 3.39097e-23 3.50159e-23 7.42962e-24 5.19122e-24 5.42306e-23 3.33580e-23 3.31520e-23 7.50006e-23 0.00000e+00 1.32087e-22 8.74906e-24 1.12847e-22 4.04173e-23 7.98101e-23 7.93105e-23 0.00000e+00 3.90514e-23 8.56497e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.44869e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.43535e-21 -2.18450e-21 -1.29236e-21 -1.21760e-21 -1.12318e-21 -1.68121e-21 -1.11366e-21 -6.85383e-22 -2.55106e-23 -1.37382e-22 -1.88335e-22 -1.51042e-22 -1.69397e-22 -1.22175e-22 3.57103e-22 1.48858e-22 7.73138e-23 2.29443e-22 1.69871e-22 9.63965e-23 9.24172e-23 4.75781e-22 3.54095e-22 4.44098e-22 1.46956e-22 4.17963e-22 4.53391e-22 2.87970e-22 3.21018e-22 4.18600e-22 4.01385e-22 3.39370e-22 3.79103e-22 5.14943e-22 4.51316e-22 3.14691e-22 4.35510e-22 3.06814e-22 2.38417e-22 3.70060e-22 3.21587e-22 3.05328e-22 1.20595e-22 1.91664e-22 3.39044e-22 2.49498e-22 3.95848e-22 2.59339e-22 2.57883e-22 1.52636e-22 1.88451e-22 2.19645e-22 1.40428e-22 3.00260e-22 1.47581e-22 1.65664e-22 1.46474e-22 2.88447e-22 1.34271e-22 1.49653e-22 1.45107e-22 1.73318e-22 9.64045e-23 2.13969e-22 2.17831e-22 1.47218e-22 1.55450e-22 9.52723e-23 5.06955e-23 1.59377e-22 8.02719e-23 1.26108e-22 1.76305e-22 1.07045e-22 1.15120e-22 8.18607e-23 9.70837e-23 3.17758e-23 1.34098e-22 2.72313e-23 2.69267e-24 2.18372e-23 2.60568e-23 5.07956e-23 8.43342e-24 2.31283e-23 -2.80466e-24 4.63978e-23 -7.10651e-25 2.06507e-23 1.00164e-23 2.07045e-23 1.50104e-23 -6.14937e-24 2.12401e-24 1.42188e-24 -4.94934e-24 -7.24412e-24 3.26697e-24 -1.03203e-23 2.31170e-23 2.11599e-23 -7.30040e-24 1.64350e-26 1.36102e-23 2.86095e-24 9.46851e-25 2.70610e-23 1.26242e-23 2.98303e-24 1.06920e-23 3.30455e-23 8.31372e-24 1.47486e-23 -2.27565e-24 3.67801e-23 2.35586e-23 -3.18052e-24 1.37703e-23 -5.01463e-24 1.54363e-24 2.27145e-24 6.81223e-24 2.04147e-24 4.07710e-24 -1.55173e-24 -1.54214e-24 -2.74434e-24 0.00000e+00 8.74906e-24 1.24117e-23 -3.81196e-24 -1.16373e-24 -2.29797e-24 -2.28358e-24 0.00000e+00 -1.12440e-24 9.32285e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.08283e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.86785e-22 1.71941e-21 2.74013e-21 1.28804e-21 7.37618e-22 2.72775e-24 1.14406e-21 1.61743e-21 2.56379e-21 3.75019e-21 1.97177e-21 1.68766e-21 1.79886e-21 1.85174e-21 1.34845e-21 7.27516e-22 1.13662e-21 1.94066e-21 1.63497e-21 1.81327e-21 1.06674e-21 1.48214e-21 2.51870e-21 1.51392e-21 1.42438e-21 1.51280e-21 1.06018e-21 1.91566e-21 2.00363e-21 -2.13702e-22 1.89369e-21 2.22561e-21 1.61805e-21 1.33046e-21 1.16455e-21 1.40591e-21 5.10853e-22 -3.60102e-22 1.37735e-21 -3.96621e-22 3.33664e-22 8.53791e-22 5.34482e-22 2.83972e-22 7.03825e-22 -1.98853e-24 -7.92285e-22 8.99006e-23 -4.79765e-22 -5.98376e-22 6.61394e-23 -1.74391e-23 -3.56653e-22 -2.21396e-22 -5.56608e-23 -3.74683e-22 -3.95439e-22 -3.48518e-22 7.51305e-23 -7.58349e-22 -1.65494e-22 -6.10260e-22 -1.43982e-22 -8.15148e-22 -9.08007e-22 1.21198e-22 -3.53731e-22 6.98600e-23 3.18066e-23 -3.68110e-22 1.91258e-22 -2.87645e-22 2.24161e-22 1.36617e-22 -1.66050e-22 3.47729e-22 -1.73199e-22 1.10623e-22 1.25386e-22 3.27132e-22 8.04169e-22 2.58918e-22 2.81765e-22 1.96499e-22 3.58915e-22 1.90939e-22 6.74509e-22 3.53582e-22 3.88645e-22 2.01382e-23 2.47074e-22 2.01277e-22 2.45920e-22 3.48226e-22 2.36458e-22 4.46132e-22 1.74187e-22 3.06694e-22 1.26235e-22 2.84246e-22 1.03616e-22 2.51462e-22 3.87668e-22 1.80841e-22 1.40160e-22 1.02590e-22 1.27197e-22 1.21082e-22 1.10472e-22 8.65634e-23 1.18903e-22 6.32916e-23 2.14056e-22 -1.29324e-23 1.52483e-22 1.00467e-22 6.97662e-23 1.14378e-22 7.50582e-23 1.46532e-22 3.13835e-23 3.13379e-23 6.49923e-25 3.26338e-24 4.62176e-23 3.29974e-23 3.27936e-23 7.23082e-23 0.00000e+00 1.12847e-22 -3.81196e-24 1.07994e-22 3.81699e-23 7.53722e-23 7.49004e-23 0.00000e+00 3.68799e-23 6.97148e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.43061e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.74377e-22 3.04244e-22 7.40028e-22 1.90618e-22 1.62130e-22 -1.63394e-22 3.32998e-22 5.03443e-22 8.30479e-22 1.23272e-21 6.25454e-22 5.49057e-22 6.06883e-22 6.40865e-22 4.44317e-22 2.69447e-22 3.83840e-22 6.93115e-22 5.72729e-22 6.43566e-22 4.00014e-22 5.54360e-22 9.27768e-22 5.69369e-22 4.97990e-22 5.59562e-22 4.02484e-22 7.01524e-22 7.16517e-22 -2.76202e-23 7.14703e-22 8.12448e-22 5.85549e-22 5.27760e-22 4.61183e-22 5.16666e-22 2.28105e-22 -1.01206e-22 5.24573e-22 -9.41813e-23 1.64499e-22 3.20643e-22 2.06805e-22 1.15518e-22 2.90079e-22 3.74198e-23 -2.32704e-22 5.61975e-23 -1.40999e-22 -1.89891e-22 4.53953e-23 3.95484e-23 -1.10159e-22 -4.38425e-23 -8.20268e-24 -1.10544e-22 -1.22390e-22 -8.84732e-23 4.42375e-23 -2.45378e-22 -4.45077e-23 -1.97814e-22 -4.11202e-23 -2.72379e-22 -3.01439e-22 5.05777e-23 -1.04134e-22 3.46452e-23 1.61725e-23 -1.14974e-22 8.06415e-23 -9.28062e-23 9.19041e-23 6.07556e-23 -4.44180e-23 1.25820e-22 -5.53606e-23 4.45710e-23 4.89605e-23 1.15139e-22 2.84127e-22 8.98961e-23 1.04618e-22 7.29878e-23 1.28796e-22 7.21125e-23 2.41487e-22 1.29693e-22 1.42125e-22 1.04249e-23 8.73170e-23 7.25734e-23 9.05888e-23 1.24318e-22 8.56931e-23 1.59149e-22 6.14289e-23 1.10045e-22 4.39928e-23 1.00036e-22 3.65951e-23 8.95540e-23 1.37538e-22 6.56504e-23 4.94560e-23 3.66600e-23 4.55483e-23 4.33486e-23 3.87271e-23 3.07212e-23 4.18004e-23 2.32755e-23 7.52556e-23 -4.39734e-24 5.38403e-23 3.53598e-23 2.44680e-23 4.02883e-23 2.69050e-23 5.12508e-23 1.06012e-23 1.07321e-23 3.23115e-25 1.07219e-24 1.65326e-23 1.14002e-23 1.13298e-23 2.54267e-23 0.00000e+00 4.04173e-23 -1.16373e-24 3.81699e-23 1.36155e-23 2.68858e-23 2.67175e-23 0.00000e+00 1.31553e-23 2.50219e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.07934e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-9.36728e-22 6.00775e-22 1.46130e-21 3.76404e-22 3.20150e-22 -3.22646e-22 6.57555e-22 9.94125e-22 1.63991e-21 2.43418e-21 1.23505e-21 1.08420e-21 1.19838e-21 1.26548e-21 8.77370e-22 5.32063e-22 7.57950e-22 1.36866e-21 1.13094e-21 1.27082e-21 7.89888e-22 1.09467e-21 1.83202e-21 1.12431e-21 9.83356e-22 1.10494e-21 7.94764e-22 1.38526e-21 1.41487e-21 -5.45403e-23 1.41129e-21 1.60430e-21 1.15625e-21 1.04214e-21 9.10674e-22 1.02023e-21 4.50428e-22 -1.99847e-22 1.03585e-21 -1.85975e-22 3.24829e-22 6.33158e-22 4.08368e-22 2.28108e-22 5.72805e-22 7.38910e-23 -4.59510e-22 1.10970e-22 -2.78423e-22 -3.74968e-22 8.96398e-23 7.80942e-23 -2.17525e-22 -8.65735e-23 -1.61974e-23 -2.18286e-22 -2.41678e-22 -1.74704e-22 8.73536e-23 -4.84536e-22 -8.78870e-23 -3.90614e-22 -8.11980e-23 -5.37854e-22 -5.95236e-22 9.98733e-23 -2.05628e-22 6.84121e-23 3.19350e-23 -2.27034e-22 1.59239e-22 -1.83260e-22 1.81478e-22 1.19971e-22 -8.77100e-23 2.48450e-22 -1.09318e-22 8.80122e-23 9.66799e-23 2.27360e-22 5.61052e-22 1.77513e-22 2.06585e-22 1.44125e-22 2.54328e-22 1.42397e-22 4.76853e-22 2.56097e-22 2.80647e-22 2.05855e-23 1.72421e-22 1.43307e-22 1.78881e-22 2.45484e-22 1.69214e-22 3.14264e-22 1.21301e-22 2.17300e-22 8.68704e-23 1.97536e-22 7.22626e-23 1.76838e-22 2.71589e-22 1.29637e-22 9.76584e-23 7.23907e-23 8.99419e-23 8.55984e-23 7.64724e-23 6.06636e-23 8.25411e-23 4.59610e-23 1.48604e-22 -8.68322e-24 1.06316e-22 6.98232e-23 4.83158e-23 7.95554e-23 5.31280e-23 1.01202e-22 2.09337e-23 2.11921e-23 6.38039e-25 2.11720e-24 3.26461e-23 2.25115e-23 2.23724e-23 5.02088e-23 0.00000e+00 7.98101e-23 -2.29797e-24 7.53722e-23 2.68858e-23 5.30901e-23 5.27578e-23 0.00000e+00 2.59772e-23 4.94096e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.13132e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-9.30865e-22 5.97015e-22 1.45215e-21 3.74048e-22 3.18146e-22 -3.20626e-22 6.53440e-22 9.87902e-22 1.62964e-21 2.41895e-21 1.22732e-21 1.07741e-21 1.19088e-21 1.25756e-21 8.71879e-22 5.28733e-22 7.53206e-22 1.36009e-21 1.12386e-21 1.26286e-21 7.84944e-22 1.08782e-21 1.82055e-21 1.11727e-21 9.77202e-22 1.09802e-21 7.89790e-22 1.37659e-21 1.40601e-21 -5.41989e-23 1.40245e-21 1.59426e-21 1.14902e-21 1.03562e-21 9.04974e-22 1.01385e-21 4.47609e-22 -1.98596e-22 1.02936e-21 -1.84811e-22 3.22796e-22 6.29195e-22 4.05812e-22 2.26681e-22 5.69220e-22 7.34285e-23 -4.56634e-22 1.10276e-22 -2.76680e-22 -3.72621e-22 8.90788e-23 7.76054e-23 -2.16163e-22 -8.60317e-23 -1.60960e-23 -2.16920e-22 -2.40165e-22 -1.73610e-22 8.68068e-23 -4.81504e-22 -8.73370e-23 -3.88169e-22 -8.06897e-23 -5.34488e-22 -5.91511e-22 9.92481e-23 -2.04341e-22 6.79839e-23 3.17351e-23 -2.25613e-22 1.58242e-22 -1.82113e-22 1.80343e-22 1.19220e-22 -8.71610e-23 2.46895e-22 -1.08634e-22 8.74613e-23 9.60747e-23 2.25937e-22 5.57540e-22 1.76402e-22 2.05292e-22 1.43223e-22 2.52736e-22 1.41506e-22 4.73869e-22 2.54494e-22 2.78890e-22 2.04567e-23 1.71341e-22 1.42410e-22 1.77761e-22 2.43947e-22 1.68155e-22 3.12297e-22 1.20541e-22 2.15940e-22 8.63266e-23 1.96300e-22 7.18103e-23 1.75731e-22 2.69890e-22 1.28825e-22 9.70471e-23 7.19376e-23 8.93790e-23 8.50626e-23 7.59938e-23 6.02839e-23 8.20245e-23 4.56733e-23 1.47673e-22 -8.62887e-24 1.05650e-22 6.93862e-23 4.80134e-23 7.90574e-23 5.27955e-23 1.00569e-22 2.08027e-23 2.10594e-23 6.34045e-25 2.10395e-24 3.24417e-23 2.23706e-23 2.22324e-23 4.98946e-23 0.00000e+00 7.93105e-23 -2.28358e-24 7.49004e-23 2.67175e-23 5.27578e-23 5.24276e-23 0.00000e+00 2.58146e-23 4.91003e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.11798e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.58345e-22 2.93962e-22 7.15018e-22 1.84176e-22 1.56650e-22 -1.57872e-22 3.21744e-22 4.86429e-22 8.02412e-22 1.19105e-21 6.04316e-22 5.30501e-22 5.86373e-22 6.19206e-22 4.29301e-22 2.60341e-22 3.70868e-22 6.69691e-22 5.53373e-22 6.21816e-22 3.86495e-22 5.35625e-22 8.96413e-22 5.50127e-22 4.81160e-22 5.40651e-22 3.88881e-22 6.77815e-22 6.92301e-22 -2.66868e-23 6.90548e-22 7.84990e-22 5.65760e-22 5.09924e-22 4.45596e-22 4.99205e-22 2.20396e-22 -9.77857e-23 5.06844e-22 -9.09983e-23 1.58940e-22 3.09806e-22 1.99816e-22 1.11614e-22 2.80276e-22 3.61551e-23 -2.24840e-22 5.42982e-23 -1.36233e-22 -1.83473e-22 4.38611e-23 3.82118e-23 -1.06436e-22 -4.23608e-23 -7.92546e-24 -1.06808e-22 -1.18254e-22 -8.54832e-23 4.27424e-23 -2.37086e-22 -4.30035e-23 -1.91129e-22 -3.97305e-23 -2.63174e-22 -2.91252e-22 4.88684e-23 -1.00615e-22 3.34743e-23 1.56259e-23 -1.11088e-22 7.79162e-23 -8.96697e-23 8.87981e-23 5.87023e-23 -4.29168e-23 1.21567e-22 -5.34896e-23 4.30647e-23 4.73058e-23 1.11248e-22 2.74525e-22 8.68580e-23 1.01083e-22 7.05211e-23 1.24444e-22 6.96754e-23 2.33326e-22 1.25309e-22 1.37322e-22 1.00726e-23 8.43661e-23 7.01207e-23 8.75272e-23 1.20116e-22 8.27970e-23 1.53771e-22 5.93529e-23 1.06326e-22 4.25060e-23 9.66553e-23 3.53584e-23 8.65274e-23 1.32890e-22 6.34317e-23 4.77846e-23 3.54210e-23 4.40089e-23 4.18836e-23 3.74183e-23 2.96829e-23 4.03877e-23 2.24889e-23 7.27123e-23 -4.24873e-24 5.20207e-23 3.41648e-23 2.36411e-23 3.89267e-23 2.59957e-23 4.95187e-23 1.02429e-23 1.03694e-23 3.12195e-25 1.03596e-24 1.59738e-23 1.10150e-23 1.09469e-23 2.45674e-23 0.00000e+00 3.90514e-23 -1.12440e-24 3.68799e-23 1.31553e-23 2.59772e-23 2.58146e-23 0.00000e+00 1.27107e-23 2.41763e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.04287e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.17206e-21 -1.38899e-21 2.63266e-22 -7.21621e-22 -7.24947e-22 -1.86300e-21 -4.07052e-22 3.31656e-22 1.58282e-21 2.25576e-21 1.03985e-21 9.10085e-22 1.00080e-21 1.09553e-21 1.18040e-21 6.37428e-22 8.00537e-22 1.52730e-21 1.23706e-21 1.31002e-21 8.26809e-22 1.48018e-21 2.08276e-21 1.48252e-21 1.08119e-21 1.43891e-21 1.16783e-21 1.58766e-21 1.65782e-21 3.05826e-22 1.71684e-21 1.85768e-21 1.46143e-21 1.45624e-21 1.27540e-21 1.26650e-21 8.16516e-22 6.63892e-23 1.20385e-21 1.34679e-22 5.87093e-22 8.81810e-22 4.91168e-22 3.82521e-22 8.42605e-22 2.81937e-22 -1.11143e-22 3.30925e-22 -5.28622e-23 -2.40084e-22 2.43572e-22 2.56670e-22 -9.79872e-23 1.74233e-22 1.09940e-22 -7.65923e-23 -1.15799e-22 7.36222e-23 1.96042e-22 -3.49688e-22 3.66767e-23 -2.33652e-22 -1.24470e-24 -3.40674e-22 -3.91354e-22 2.22200e-22 -7.09275e-23 1.43206e-22 7.08445e-23 -8.74209e-23 2.18557e-22 -7.06389e-23 3.29415e-22 2.08061e-22 1.02262e-23 3.12860e-22 -2.32583e-23 1.09193e-22 2.14023e-22 2.42969e-22 5.45274e-22 1.90455e-22 2.20674e-22 1.84938e-22 2.52900e-22 1.55398e-22 4.59592e-22 2.90325e-22 2.69987e-22 3.66686e-23 1.76612e-22 1.57862e-22 1.85921e-22 2.31438e-22 1.65306e-22 3.05983e-22 1.13075e-22 2.03979e-22 8.72771e-23 1.82196e-22 9.13227e-23 1.90995e-22 2.56840e-22 1.25115e-22 1.07451e-22 7.26481e-23 8.79965e-23 1.08333e-22 8.61805e-23 6.14999e-23 9.02722e-23 7.52011e-23 1.52397e-22 5.24122e-24 1.01253e-22 1.02315e-22 6.90482e-23 7.44011e-23 6.43532e-23 9.38528e-23 2.17743e-23 2.26889e-23 6.67081e-24 3.85673e-24 3.52234e-23 2.04969e-23 2.03703e-23 4.62790e-23 0.00000e+00 8.56497e-23 9.32285e-24 6.97148e-23 2.50219e-23 4.94096e-23 4.91003e-23 0.00000e+00 2.41763e-23 5.66652e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.02137e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.18036e-21 -1.84892e-21 -1.08597e-21 -1.01919e-21 -9.71006e-22 -1.45085e-21 -9.80916e-22 -5.95888e-22 -1.28153e-23 -1.06778e-22 -1.52224e-22 -1.36210e-22 -1.55367e-22 -1.27818e-22 3.05605e-22 1.11886e-22 5.86830e-23 1.82527e-22 1.27438e-22 6.82243e-23 5.41677e-23 3.88249e-22 2.80290e-22 3.63417e-22 1.16016e-22 3.40226e-22 3.69157e-22 2.23930e-22 2.62652e-22 3.36203e-22 3.21201e-22 2.77119e-22 3.14525e-22 4.13719e-22 3.64217e-22 2.55969e-22 3.54082e-22 2.44429e-22 1.83045e-22 2.95746e-22 2.53716e-22 2.48611e-22 8.76826e-23 1.50294e-22 2.66923e-22 1.96709e-22 3.14923e-22 2.08783e-22 2.04380e-22 1.17050e-22 1.46411e-22 1.69208e-22 1.06578e-22 2.42152e-22 1.17751e-22 1.27313e-22 1.11919e-22 2.28276e-22 1.03974e-22 1.14300e-22 1.14500e-22 1.37342e-22 7.28792e-23 1.71364e-22 1.76220e-22 1.17060e-22 1.21076e-22 7.17560e-23 3.72383e-23 1.25147e-22 5.95113e-23 1.00949e-22 1.43072e-22 8.54882e-23 8.95623e-23 6.64931e-23 7.79018e-23 2.20223e-23 1.12313e-22 2.02584e-23 -8.69257e-25 1.65233e-23 1.83191e-23 4.18026e-23 4.96771e-24 1.57084e-23 -4.34627e-24 3.84106e-23 -3.02717e-24 1.55754e-23 8.20105e-24 1.71864e-23 1.10288e-23 -7.07095e-24 5.34826e-25 3.42107e-26 -4.69769e-24 -7.09040e-24 2.53470e-24 -9.47188e-24 1.96452e-23 1.76451e-23 -7.08287e-24 -1.02182e-24 1.15942e-23 2.03588e-24 4.07586e-25 2.34174e-23 1.09895e-23 2.28735e-24 9.28816e-24 2.85287e-23 7.23754e-24 1.28278e-23 -2.10605e-24 3.21660e-23 2.06179e-23 -2.85565e-24 1.18318e-23 -4.37526e-24 1.30637e-24 1.92746e-24 5.66672e-24 1.68191e-24 3.22357e-24 -1.32898e-24 -1.32077e-24 -2.43630e-24 0.00000e+00 7.44869e-24 1.08283e-23 -3.43061e-24 -1.07934e-24 -2.13132e-24 -2.11798e-24 0.00000e+00 -1.04287e-24 8.02137e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.45719e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 


==> anc/nuebarFHC.txt <==
1.29121e-08 2.19059e-08 2.23450e-08 2.70454e-08 2.06952e-08 2.06763e-08 2.10683e-08 1.88609e-08 1.95614e-08 1.85201e-08 1.82437e-08 1.64469e-08 1.60847e-08 1.52656e-08 1.38283e-08 1.47048e-08 1.29192e-08 1.28393e-08 1.27927e-08 1.07389e-08 9.57394e-09 1.01244e-08 9.23199e-09 9.19130e-09 8.99241e-09 7.24768e-09 7.62504e-09 7.08308e-09 8.07749e-09 7.40003e-09 5.95970e-09 5.37327e-09 5.67002e-09 5.75276e-09 4.75583e-09 4.91462e-09 4.52102e-09 3.99899e-09 4.87352e-09 3.65540e-09 4.34604e-09 3.63463e-09 3.42958e-09 3.42735e-09 2.94077e-09 2.79051e-09 2.28456e-09 2.60351e-09 2.38169e-09 2.78298e-09 2.36442e-09 1.90751e-09 2.54691e-09 2.16188e-09 1.57714e-09 1.71705e-09 1.64746e-09 1.27368e-09 1.57493e-09 1.35743e-09 1.12223e-09 1.35349e-09 8.42483e-10 1.07939e-09 9.82836e-10 1.04230e-09 8.86089e-10 8.10529e-10 7.36294e-10 8.85551e-10 4.69231e-10 7.49287e-10 5.15290e-10 7.31263e-10 7.61928e-10 5.72661e-10 4.60623e-10 5.88579e-10 4.43520e-10 3.84090e-10 5.76195e-10 2.40750e-10 1.56094e-10 3.05398e-10 2.08994e-10 2.91708e-10 2.01887e-10 1.78733e-10 2.22806e-10 1.84698e-10 8.79994e-11 2.11170e-10 2.00549e-10 2.04128e-10 7.06619e-11 1.43120e-10 1.29000e-10 1.19392e-10 1.37417e-10 1.05404e-10 1.25417e-10 7.56934e-11 3.24167e-11 4.32329e-11 9.81423e-11 5.34789e-11 1.05401e-11 0.00000e+00 1.05244e-11 1.02776e-11 2.00808e-11 1.03077e-11 0.00000e+00 0.00000e+00 2.96637e-11 2.95940e-11 0.00000e+00 0.00000e+00 0.00000e+00 8.50997e-12 0.00000e+00 9.19937e-12 9.60656e-12 0.00000e+00 9.18215e-12 9.11599e-12 0.00000e+00 0.00000e+00 0.00000e+00 8.83777e-12 8.78209e-12 1.71809e-11 0.00000e+00 0.00000e+00 8.77629e-12 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.44274e-12 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 

4.89602e-09 2.30251e-09 3.40763e-09 3.53409e-09 2.25129e-09 2.42798e-09 2.84614e-09 2.16477e-09 2.62813e-09 2.41226e-09 2.23887e-09 1.79088e-09 1.94966e-09 1.69610e-09 1.35060e-09 1.58668e-09 1.32056e-09 1.31719e-09 1.34199e-09 1.03965e-09 8.22471e-10 1.09797e-09 8.54197e-10 7.97043e-10 1.02590e-09 6.62683e-10 8.60067e-10 7.50209e-10 9.13330e-10 7.90002e-10 6.60166e-10 6.37790e-10 5.69237e-10 6.05071e-10 4.69308e-10 4.73822e-10 4.83555e-10 4.59008e-10 5.12486e-10 3.99647e-10 4.36097e-10 4.30833e-10 3.49779e-10 3.26786e-10 3.56537e-10 3.26569e-10 2.43707e-10 2.89557e-10 2.67203e-10 3.65024e-10 2.61132e-10 2.71317e-10 3.85920e-10 3.03008e-10 2.09467e-10 2.43773e-10 2.09322e-10 1.72434e-10 2.40180e-10 1.94408e-10 1.45867e-10 2.10070e-10 1.14565e-10 1.64167e-10 1.55838e-10 1.78018e-10 1.43565e-10 1.35689e-10 1.23765e-10 1.61731e-10 8.09627e-11 1.38734e-10 1.10125e-10 1.47121e-10 1.23927e-10 1.07473e-10 9.56998e-11 1.10379e-10 9.44076e-11 6.32910e-11 1.25524e-10 6.71003e-11 3.38674e-11 5.83321e-11 4.39327e-11 5.08460e-11 4.52974e-11 3.44483e-11 6.36851e-11 3.97295e-11 3.51836e-11 5.30098e-11 3.25322e-11 6.38117e-11 2.49659e-11 2.99082e-11 2.81422e-11 2.95184e-11 2.66249e-11 2.11651e-11 4.48368e-11 2.41202e-11 1.39046e-11 1.45400e-11 3.24527e-11 2.27005e-11 4.51291e-12 0.00000e+00 4.48282e-12 4.40050e-12 5.19852e-12 4.39053e-12 0.00000e+00 0.00000e+00 1.26642e-11 9.68795e-12 0.00000e+00 0.00000e+00 0.00000e+00 3.72027e-12 0.00000e+00 2.96692e-12 4.12523e-12 0.00000e+00 3.91929e-12 3.88342e-12 0.00000e+00 0.00000e+00 0.00000e+00 3.77230e-12 3.74853e-12 4.48522e-12 0.00000e+00 0.00000e+00 3.78927e-12 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.64526e-12 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 



2.39710e-17 4.57796e-18 7.63497e-18 6.58697e-18 3.52153e-18 3.48377e-18 2.38091e-18 2.12707e-18 2.65307e-18 2.54901e-18 2.42281e-18 1.79118e-18 2.02411e-18 1.71006e-18 1.33313e-18 1.70479e-18 1.60834e-18 1.50642e-18 1.13045e-18 1.05747e-18 8.48521e-19 1.10466e-18 7.71194e-19 6.35863e-19 8.77064e-19 3.88186e-19 4.17305e-19 5.43392e-19 5.84202e-19 6.58949e-19 4.54637e-19 4.67881e-19 2.86295e-19 5.41118e-19 2.50247e-19 1.17625e-19 2.56552e-19 3.25242e-19 3.81730e-19 2.15066e-19 1.77340e-20 1.67649e-19 1.34394e-19 -2.00787e-20 1.67865e-19 1.62634e-19 1.96340e-20 -1.12057e-20 -8.69930e-20 3.64149e-20 4.51378e-20 1.18532e-19 -1.75811e-20 -1.27848e-19 -8.13056e-20 -1.20639e-19 -3.73181e-20 -1.12600e-19 -1.44831e-19 -1.02082e-19 -7.65582e-20 -4.47599e-20 -7.71803e-20 -1.04387e-19 -2.00806e-20 -1.42870e-19 -1.20786e-19 -7.80143e-20 -1.36127e-19 -8.56587e-20 -3.27765e-20 -1.10359e-19 2.28339e-20 -1.41006e-19 -1.01621e-19 -4.51414e-20 -2.79178e-20 -1.13262e-19 -6.54493e-20 -1.42504e-20 -8.25855e-20 -6.39185e-20 -1.37009e-20 -9.75503e-21 -2.66097e-20 -5.79552e-20 -5.19613e-20 -3.23518e-20 1.17554e-20 -2.19360e-20 -1.73737e-20 -4.49601e-20 -2.45620e-20 -6.45151e-20 -2.49874e-20 -3.16871e-20 -2.68629e-20 -2.82850e-20 -1.81186e-20 -1.27950e-20 -4.40385e-20 -1.63469e-20 -1.24728e-20 -1.10540e-20 -2.64954e-20 -2.03955e-20 -4.07178e-21 0.00000e+00 -3.88312e-21 -3.97036e-21 -5.85572e-21 -3.80317e-21 0.00000e+00 0.00000e+00 -1.13127e-20 -2.57518e-21 0.00000e+00 0.00000e+00 0.00000e+00 -3.09137e-21 0.00000e+00 -1.87750e-21 -3.78756e-21 0.00000e+00 -3.52390e-21 -3.38482e-21 0.00000e+00 0.00000e+00 0.00000e+00 -3.39173e-21 -3.37037e-21 -5.06691e-21 0.00000e+00 0.00000e+00 -3.60035e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.46352e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.57796e-18 5.30156e-18 5.18600e-18 4.71221e-18 3.51858e-18 3.17918e-18 3.96480e-18 2.92648e-18 2.70131e-18 2.41069e-18 2.48159e-18 2.06641e-18 1.81874e-18 1.99306e-18 1.58636e-18 1.91902e-18 1.41759e-18 1.52991e-18 1.56524e-18 1.15684e-18 9.49088e-19 9.93988e-19 8.86764e-19 8.43599e-19 1.05025e-18 6.46533e-19 6.95499e-19 7.62304e-19 8.56174e-19 6.52517e-19 5.63703e-19 4.78016e-19 4.58695e-19 4.72533e-19 3.23310e-19 3.30718e-19 3.18797e-19 2.99779e-19 3.71195e-19 2.35510e-19 1.96365e-19 2.56043e-19 2.23890e-19 1.19534e-19 1.69263e-19 1.60848e-19 9.77610e-20 1.09506e-19 8.84159e-20 1.54270e-19 9.96029e-20 1.24081e-19 1.21999e-19 4.61722e-20 8.38841e-20 2.42418e-20 6.92209e-20 6.70363e-21 3.35029e-20 3.33914e-20 1.20659e-20 2.96003e-20 1.33294e-20 1.41067e-20 3.42314e-20 6.02596e-21 1.98291e-20 2.86851e-20 -1.61108e-20 -9.36927e-21 1.18883e-20 -8.23154e-22 3.83154e-20 -1.70583e-20 -2.38295e-21 7.58723e-21 1.70792e-20 -6.94036e-21 6.64485e-21 1.08291e-20 5.83716e-21 -3.29165e-21 6.93314e-21 1.58379e-20 5.83714e-21 -1.03217e-20 -6.22648e-21 -2.71002e-21 2.10170e-20 4.66662e-21 4.50379e-21 -1.55776e-21 -3.07103e-21 -8.93472e-21 -3.42438e-21 -1.41825e-21 -1.65480e-21 -1.75418e-21 7.15293e-22 3.90465e-22 -6.99106e-21 1.90160e-21 -1.22609e-21 2.60131e-21 -2.07807e-21 -1.03391e-21 -4.41247e-22 0.00000e+00 -5.48679e-22 -4.30256e-22 -1.31482e-21 -5.37383e-22 0.00000e+00 0.00000e+00 -1.45616e-21 1.90366e-22 0.00000e+00 0.00000e+00 0.00000e+00 -3.16883e-23 0.00000e+00 -9.14374e-22 -6.53191e-22 0.00000e+00 -4.88063e-22 -4.74808e-22 0.00000e+00 0.00000e+00 0.00000e+00 -4.69758e-22 -4.66798e-22 -1.30589e-21 0.00000e+00 0.00000e+00 -6.32478e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.08441e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.63497e-18 5.18600e-18 1.16119e-17 1.11917e-17 6.77455e-18 7.01685e-18 8.33578e-18 5.96819e-18 6.63616e-18 5.52099e-18 5.66454e-18 4.77952e-18 5.30042e-18 4.89607e-18 3.86478e-18 4.32415e-18 3.66896e-18 3.46245e-18 3.50003e-18 2.66070e-18 2.02985e-18 2.85654e-18 2.05215e-18 1.71698e-18 2.54647e-18 1.22162e-18 1.92172e-18 1.69964e-18 1.90978e-18 1.65481e-18 1.42863e-18 1.34641e-18 9.08606e-19 1.17514e-18 7.69653e-19 6.62835e-19 7.56810e-19 7.54495e-19 8.90630e-19 5.59399e-19 4.54728e-19 7.51359e-19 5.93188e-19 3.03316e-19 6.12108e-19 5.74065e-19 2.48178e-19 3.38029e-19 2.62518e-19 5.33926e-19 3.67257e-19 4.26915e-19 5.40145e-19 1.70550e-19 1.68026e-19 1.29501e-19 2.12124e-19 5.38983e-20 9.79302e-20 1.48476e-19 4.09915e-20 1.94001e-19 3.11458e-20 5.30114e-20 1.70970e-19 -1.22523e-20 3.03487e-20 5.89480e-20 -5.09901e-20 3.49147e-20 7.91928e-20 1.57904e-20 1.95203e-19 -4.41140e-20 2.26787e-20 8.55479e-20 1.06313e-19 -2.52441e-20 2.35451e-20 6.02890e-20 3.37595e-20 -5.20426e-22 2.93881e-20 6.34409e-20 1.83360e-20 -4.35201e-21 -2.20319e-20 -1.39027e-20 8.97655e-20 2.51076e-20 8.78360e-21 -1.03378e-20 -1.34628e-20 -2.90629e-20 -1.12065e-20 -1.31218e-20 -1.18727e-20 -1.23794e-20 -8.24778e-21 -7.47079e-21 -2.03278e-20 4.02273e-21 -5.43769e-21 -1.61167e-21 -2.05292e-21 -7.61324e-21 -1.83592e-21 0.00000e+00 -1.98588e-21 -1.79019e-21 -2.76427e-21 -1.94499e-21 0.00000e+00 0.00000e+00 -5.47237e-21 -2.33331e-21 0.00000e+00 0.00000e+00 0.00000e+00 -9.77161e-22 0.00000e+00 -1.07278e-21 -2.02838e-21 0.00000e+00 -1.74547e-21 -1.71933e-21 0.00000e+00 0.00000e+00 0.00000e+00 -1.68001e-21 -1.66942e-21 -2.64161e-21 0.00000e+00 0.00000e+00 -1.90483e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.83243e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.58697e-18 4.71221e-18 1.11917e-17 1.24898e-17 7.37407e-18 7.88520e-18 9.11050e-18 6.60598e-18 7.25534e-18 5.76997e-18 5.85081e-18 5.28988e-18 6.02073e-18 5.36273e-18 4.29008e-18 4.81908e-18 4.19252e-18 3.93127e-18 4.06935e-18 3.09966e-18 2.35302e-18 3.28360e-18 2.37045e-18 2.00935e-18 2.98193e-18 1.46545e-18 2.26813e-18 1.99635e-18 2.28987e-18 1.96117e-18 1.68591e-18 1.57692e-18 1.09236e-18 1.38699e-18 9.50386e-19 8.29273e-19 9.04129e-19 8.83668e-19 1.03269e-18 6.84660e-19 6.06680e-19 9.23362e-19 6.94813e-19 4.19251e-19 7.51844e-19 7.07899e-19 3.31532e-19 4.40275e-19 3.69646e-19 6.57969e-19 4.71128e-19 5.15037e-19 6.92875e-19 2.48722e-19 2.28227e-19 2.11757e-19 2.71569e-19 1.04794e-19 1.84203e-19 2.16639e-19 9.23842e-20 2.71867e-19 7.75439e-20 1.10316e-19 2.30080e-19 2.93103e-20 7.43196e-20 1.01723e-19 -1.67520e-20 8.93236e-20 1.10902e-19 6.22897e-20 2.39352e-19 -2.79435e-21 6.76627e-20 1.16857e-19 1.37726e-19 6.79578e-21 5.40832e-20 8.40816e-20 6.32662e-20 1.55256e-20 3.95423e-20 8.26169e-20 3.26102e-20 9.58614e-21 -1.20340e-20 -5.58452e-21 1.07094e-19 4.07780e-20 1.74946e-20 1.91708e-21 -4.89308e-21 -1.59615e-20 -7.14538e-21 -6.84799e-21 -6.21620e-21 -4.45014e-21 -3.59392e-21 -3.72955e-21 -1.25217e-20 1.01192e-20 -2.79805e-21 -1.37365e-21 4.39547e-21 -2.90899e-21 -9.86337e-22 0.00000e+00 -1.16493e-21 -9.61769e-22 -2.49620e-21 -1.14095e-21 0.00000e+00 0.00000e+00 -3.11024e-21 -1.33456e-21 0.00000e+00 0.00000e+00 0.00000e+00 -2.88780e-22 0.00000e+00 -1.55897e-21 -1.25685e-21 0.00000e+00 -1.01315e-21 -1.00557e-21 0.00000e+00 0.00000e+00 0.00000e+00 -9.75148e-22 -9.69005e-22 -2.39773e-21 0.00000e+00 0.00000e+00 -1.18563e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.14057e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.52153e-18 3.51858e-18 6.77455e-18 7.37407e-18 5.06830e-18 5.06648e-18 5.92279e-18 4.24940e-18 4.44973e-18 3.46842e-18 3.74697e-18 3.25130e-18 3.60563e-18 3.29436e-18 2.62056e-18 3.00319e-18 2.50494e-18 2.45133e-18 2.45147e-18 1.87348e-18 1.49235e-18 1.90918e-18 1.41277e-18 1.25524e-18 1.81923e-18 8.88586e-19 1.35066e-18 1.20773e-18 1.36579e-18 1.15155e-18 1.00188e-18 9.23880e-19 6.70031e-19 7.95373e-19 5.53902e-19 5.14064e-19 5.39868e-19 5.43782e-19 6.39543e-19 4.03360e-19 3.84681e-19 5.56787e-19 4.38286e-19 2.75215e-19 4.46753e-19 4.26016e-19 2.13259e-19 2.78471e-19 2.36251e-19 3.98329e-19 2.76240e-19 2.99870e-19 4.16555e-19 1.64784e-19 1.61614e-19 1.37743e-19 1.74904e-19 6.78487e-20 1.27431e-19 1.34093e-19 6.45541e-20 1.67106e-19 5.33697e-20 7.65503e-20 1.39730e-19 3.37055e-20 5.95642e-20 7.12003e-20 -1.94642e-21 5.37851e-20 6.44443e-20 4.27781e-20 1.36585e-19 7.40587e-21 4.22660e-20 6.96254e-20 7.93185e-20 1.06143e-20 3.66124e-20 4.63923e-20 4.30556e-20 8.78628e-21 2.22806e-20 5.06057e-20 2.06613e-20 8.38787e-21 -4.16774e-21 -1.79967e-21 6.09832e-20 2.20880e-20 1.10394e-20 4.78613e-21 -5.31470e-22 -8.91482e-21 -4.05219e-21 -8.08764e-22 -9.66242e-23 -2.46652e-22 2.24049e-21 1.41785e-21 -6.97412e-21 6.33926e-21 -1.25080e-21 1.90796e-21 2.24457e-21 -9.70803e-22 -4.59330e-22 0.00000e+00 -6.06852e-22 -4.47889e-22 -1.77500e-21 -5.94358e-22 0.00000e+00 0.00000e+00 -1.55080e-21 -1.85549e-23 0.00000e+00 0.00000e+00 0.00000e+00 -2.06496e-23 0.00000e+00 -1.31709e-21 -6.76773e-22 0.00000e+00 -5.16145e-22 -5.21391e-22 0.00000e+00 0.00000e+00 0.00000e+00 -4.96787e-22 -4.93657e-22 -1.70426e-21 0.00000e+00 0.00000e+00 -6.34380e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.10270e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.48377e-18 3.17918e-18 7.01685e-18 7.88520e-18 5.06648e-18 5.89510e-18 6.33369e-18 4.59159e-18 4.92895e-18 3.81879e-18 4.08501e-18 3.49538e-18 4.04506e-18 3.56281e-18 2.83308e-18 3.17936e-18 2.70934e-18 2.67449e-18 2.59931e-18 2.00111e-18 1.59823e-18 2.08689e-18 1.48585e-18 1.32660e-18 1.94403e-18 9.33858e-19 1.45139e-18 1.25615e-18 1.42315e-18 1.24481e-18 1.03077e-18 9.87249e-19 6.85665e-19 8.38847e-19 5.88906e-19 5.00459e-19 5.58508e-19 5.57874e-19 6.53550e-19 4.14299e-19 3.84810e-19 5.81610e-19 4.52679e-19 2.70962e-19 4.94616e-19 4.54718e-19 2.18394e-19 2.92414e-19 2.44882e-19 4.14839e-19 3.05548e-19 3.21018e-19 4.46610e-19 1.66789e-19 1.50073e-19 1.47898e-19 1.77625e-19 7.43060e-20 1.29052e-19 1.43593e-19 6.90736e-20 1.72885e-19 5.98801e-20 8.31628e-20 1.50362e-19 3.30592e-20 5.89443e-20 7.21561e-20 -1.82754e-21 5.92273e-20 7.30196e-20 4.74764e-20 1.46946e-19 6.22240e-21 5.38218e-20 8.53793e-20 8.92251e-20 1.39112e-20 3.79520e-20 5.70218e-20 4.37757e-20 1.66859e-20 2.51226e-20 5.58015e-20 2.60842e-20 1.54755e-20 -2.41115e-21 4.10487e-22 6.58667e-20 2.61910e-20 1.46204e-20 9.56978e-21 2.51476e-21 -1.41061e-21 -1.50015e-21 -4.81727e-22 5.36302e-22 2.43929e-21 3.42736e-21 2.65033e-21 -2.16980e-21 9.44082e-21 8.67360e-23 3.23848e-21 6.16410e-21 4.79020e-22 -1.68094e-23 0.00000e+00 -2.15916e-22 -1.63907e-23 -1.20976e-21 -2.11471e-22 0.00000e+00 0.00000e+00 -3.81639e-22 1.80100e-21 0.00000e+00 0.00000e+00 0.00000e+00 3.80264e-22 0.00000e+00 -1.21054e-21 -3.45974e-22 0.00000e+00 -1.65822e-22 -1.80708e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.59603e-22 -1.58597e-22 -1.27450e-21 0.00000e+00 0.00000e+00 -3.30230e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.17680e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.38091e-18 3.96480e-18 8.33578e-18 9.11050e-18 5.92279e-18 6.33369e-18 8.10053e-18 5.69606e-18 6.04166e-18 4.85011e-18 5.13268e-18 4.29169e-18 4.73646e-18 4.33421e-18 3.41581e-18 3.87028e-18 3.18012e-18 3.13553e-18 3.16119e-18 2.42084e-18 1.83579e-18 2.49829e-18 1.79165e-18 1.54932e-18 2.30729e-18 1.14263e-18 1.75038e-18 1.56230e-18 1.74209e-18 1.44810e-18 1.27320e-18 1.16583e-18 8.44364e-19 1.05086e-18 7.20280e-19 6.29297e-19 6.98581e-19 6.61843e-19 7.85942e-19 5.13752e-19 4.76856e-19 7.12472e-19 5.38939e-19 3.34919e-19 5.61323e-19 5.33056e-19 2.63145e-19 3.59128e-19 3.08179e-19 5.02067e-19 3.56367e-19 3.90707e-19 5.44636e-19 2.19783e-19 2.00193e-19 1.87775e-19 2.13735e-19 9.86750e-20 1.67461e-19 1.85350e-19 9.52495e-20 2.14063e-19 8.02216e-20 1.09997e-19 1.84756e-19 5.14394e-20 8.40399e-20 9.99373e-20 9.85770e-21 8.11206e-20 9.18201e-20 6.94880e-20 1.84033e-19 2.20671e-20 7.20528e-20 1.05321e-19 1.14825e-19 2.46257e-20 5.22134e-20 6.55535e-20 6.23038e-20 2.22234e-20 3.45002e-20 6.97395e-20 3.11142e-20 1.59774e-20 -4.10920e-22 1.11416e-21 8.44423e-20 3.36152e-20 1.69256e-20 9.91941e-21 5.01719e-21 5.58946e-22 -2.23203e-21 1.08990e-21 6.90248e-22 3.54019e-21 1.86154e-21 4.36444e-22 -1.51312e-21 1.19639e-20 -6.46796e-23 4.04958e-21 7.67421e-21 8.71676e-22 -7.79508e-23 0.00000e+00 -2.66270e-22 -7.60092e-23 -1.63289e-21 -2.60788e-22 0.00000e+00 0.00000e+00 -5.26061e-22 -1.98857e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.98779e-22 0.00000e+00 -1.51737e-21 -3.44236e-22 0.00000e+00 -1.98431e-22 -2.22937e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.90989e-22 -1.89786e-22 -1.58863e-21 0.00000e+00 0.00000e+00 -3.12658e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.00776e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.12707e-18 2.92648e-18 5.96819e-18 6.60598e-18 4.24940e-18 4.59159e-18 5.69606e-18 4.68624e-18 5.17155e-18 4.26413e-18 4.23052e-18 3.40522e-18 3.58032e-18 3.15476e-18 2.51013e-18 2.90294e-18 2.33232e-18 2.30938e-18 2.37013e-18 1.81932e-18 1.37453e-18 1.87881e-18 1.39206e-18 1.22758e-18 1.74263e-18 8.99054e-19 1.30290e-18 1.15188e-18 1.33432e-18 1.09997e-18 9.37855e-19 8.97101e-19 6.74577e-19 7.83712e-19 5.47241e-19 5.08005e-19 5.40771e-19 5.09846e-19 5.92714e-19 3.99546e-19 3.77089e-19 5.40307e-19 4.01466e-19 2.62992e-19 4.22943e-19 3.80544e-19 1.96095e-19 2.66418e-19 2.18330e-19 3.85942e-19 2.60981e-19 2.84783e-19 3.93164e-19 1.71501e-19 1.57909e-19 1.33897e-19 1.60636e-19 6.46197e-20 1.19819e-19 1.36594e-19 6.38993e-20 1.58413e-19 5.51821e-20 7.62639e-20 1.30328e-19 4.29748e-20 5.99809e-20 7.35318e-20 3.97873e-21 4.93545e-20 6.09404e-20 4.44050e-20 1.29069e-19 1.34996e-20 4.44158e-20 7.56956e-20 8.13092e-20 1.78458e-20 3.96919e-20 4.31529e-20 5.09823e-20 1.49255e-20 2.27120e-20 4.94330e-20 1.97228e-20 1.20177e-20 6.04484e-22 1.00938e-21 6.60470e-20 2.44836e-20 1.28493e-20 7.66385e-21 8.92004e-22 -2.40986e-21 -1.95455e-21 5.01168e-22 1.30667e-21 2.19931e-21 -2.06730e-22 -1.02632e-21 -2.87016e-21 7.21214e-21 -2.69937e-22 1.98212e-21 5.30692e-21 9.75426e-22 -1.36652e-22 0.00000e+00 -2.72413e-22 -1.33249e-22 -1.23042e-21 -2.66804e-22 0.00000e+00 0.00000e+00 -6.27742e-22 -1.73015e-21 0.00000e+00 0.00000e+00 0.00000e+00 2.36255e-22 0.00000e+00 -1.09895e-21 -3.78461e-22 0.00000e+00 -2.30774e-22 -2.32801e-22 0.00000e+00 0.00000e+00 0.00000e+00 -2.22119e-22 -2.20719e-22 -1.23291e-21 0.00000e+00 0.00000e+00 -3.67175e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.53221e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.65307e-18 2.70131e-18 6.63616e-18 7.25534e-18 4.44973e-18 4.92895e-18 6.04166e-18 5.17155e-18 6.90709e-18 6.03060e-18 5.54087e-18 4.24555e-18 4.21824e-18 3.58191e-18 2.81426e-18 3.25200e-18 2.59480e-18 2.45233e-18 2.65562e-18 1.97896e-18 1.52239e-18 2.03973e-18 1.49990e-18 1.29590e-18 1.92802e-18 9.54531e-19 1.43890e-18 1.22571e-18 1.38992e-18 1.18500e-18 9.77540e-19 9.37133e-19 6.71646e-19 8.15793e-19 5.56428e-19 4.96422e-19 5.66088e-19 4.98900e-19 5.85793e-19 4.08011e-19 3.36333e-19 5.34536e-19 3.82022e-19 2.38993e-19 4.31961e-19 4.00503e-19 1.70418e-19 2.35478e-19 2.02365e-19 3.79012e-19 2.58460e-19 2.71617e-19 3.94730e-19 1.38885e-19 1.40450e-19 9.69932e-20 1.50793e-19 5.18745e-20 8.58914e-20 1.24840e-19 3.98911e-20 1.42964e-19 4.48496e-20 5.74397e-20 1.20430e-19 1.51197e-20 4.14838e-20 6.39883e-20 -1.48232e-20 3.58478e-20 5.71798e-20 2.98186e-20 1.31923e-19 -1.13322e-20 3.65636e-20 7.69589e-20 8.07471e-20 3.02370e-21 2.81894e-20 4.16385e-20 3.28674e-20 1.00613e-20 2.13001e-20 4.84561e-20 1.58652e-20 1.11554e-20 -7.94751e-21 -5.07539e-21 6.62441e-20 1.99143e-20 9.84134e-21 -2.03120e-22 -4.16245e-21 -8.19080e-21 -3.83355e-21 -5.18019e-21 -5.37824e-21 -4.40906e-21 -5.41603e-21 -5.02433e-21 -5.84823e-21 5.87238e-21 -1.71427e-21 2.15260e-22 4.21269e-21 -1.92326e-21 -6.18728e-22 0.00000e+00 -6.33973e-22 -6.03316e-22 -1.26860e-21 -6.20921e-22 0.00000e+00 0.00000e+00 -1.81099e-21 -1.39145e-21 0.00000e+00 0.00000e+00 0.00000e+00 -1.90529e-22 0.00000e+00 -6.82600e-22 -7.01444e-22 0.00000e+00 -5.85465e-22 -5.53247e-22 0.00000e+00 0.00000e+00 0.00000e+00 -5.63507e-22 -5.59957e-22 -1.18405e-21 0.00000e+00 0.00000e+00 -6.86982e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.60873e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.54901e-18 2.41069e-18 5.52099e-18 5.76997e-18 3.46842e-18 3.81879e-18 4.85011e-18 4.26413e-18 6.03060e-18 5.81897e-18 5.03862e-18 3.62488e-18 3.36645e-18 2.90909e-18 2.30022e-18 2.54915e-18 2.04494e-18 1.88440e-18 2.09230e-18 1.48985e-18 1.20953e-18 1.54228e-18 1.11958e-18 9.99277e-19 1.48963e-18 7.51393e-19 1.07931e-18 9.24808e-19 1.05460e-18 9.42005e-19 7.53810e-19 6.96110e-19 5.08233e-19 6.18162e-19 4.39355e-19 3.62024e-19 4.39758e-19 3.73980e-19 4.50758e-19 3.21604e-19 2.20652e-19 3.77649e-19 2.76782e-19 1.59970e-19 3.12563e-19 3.00876e-19 1.11547e-19 1.40429e-19 1.27394e-19 2.54596e-19 1.79547e-19 1.79923e-19 2.53276e-19 6.33764e-20 8.07871e-20 2.52749e-20 7.81356e-20 1.94573e-20 2.99590e-20 6.82344e-20 1.35598e-20 8.29149e-20 2.43447e-20 2.55068e-20 7.21862e-20 -1.68625e-20 6.87793e-21 3.49609e-20 -2.58910e-20 6.00117e-21 3.30322e-20 7.23949e-21 8.61944e-20 -3.30921e-20 8.76151e-21 4.11395e-20 4.95768e-20 -1.31063e-20 8.63385e-21 2.55946e-20 2.45495e-21 7.07988e-22 1.30363e-20 2.97716e-20 8.79451e-21 8.29651e-22 -1.39817e-20 -7.61861e-21 4.02646e-20 1.00210e-20 4.84201e-21 -7.55449e-21 -8.80902e-21 -9.66237e-21 -4.53830e-21 -7.69513e-21 -8.29762e-21 -7.08862e-21 -9.13839e-21 -7.88182e-21 -6.62655e-21 3.86934e-21 -2.17429e-21 -3.62170e-22 1.01183e-21 -3.61318e-21 -7.59191e-22 0.00000e+00 -7.31783e-22 -7.40281e-22 -1.39820e-21 -7.16717e-22 0.00000e+00 0.00000e+00 -2.13453e-21 -2.39152e-21 0.00000e+00 0.00000e+00 0.00000e+00 -3.81932e-22 0.00000e+00 -6.55596e-22 -7.63556e-22 0.00000e+00 -6.76959e-22 -6.39450e-22 0.00000e+00 0.00000e+00 0.00000e+00 -6.51570e-22 -6.47465e-22 -1.24567e-21 0.00000e+00 0.00000e+00 -7.42663e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.14438e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.42281e-18 2.48159e-18 5.66454e-18 5.85081e-18 3.74697e-18 4.08501e-18 5.13268e-18 4.23052e-18 5.54087e-18 5.03862e-18 5.01254e-18 3.63169e-18 3.61746e-18 3.10496e-18 2.39519e-18 2.69454e-18 2.13782e-18 2.12350e-18 2.18839e-18 1.58206e-18 1.29440e-18 1.65962e-18 1.17148e-18 1.08941e-18 1.60730e-18 8.05499e-19 1.15758e-18 1.00820e-18 1.12827e-18 9.87039e-19 8.12534e-19 7.28344e-19 5.48876e-19 6.55173e-19 4.65831e-19 3.96287e-19 4.55020e-19 4.30464e-19 4.93692e-19 3.31997e-19 2.88016e-19 4.47410e-19 3.23404e-19 2.19822e-19 3.57949e-19 3.31856e-19 1.50527e-19 1.96827e-19 1.70886e-19 3.07622e-19 2.16111e-19 2.16993e-19 3.20639e-19 1.16491e-19 1.21229e-19 8.62773e-20 1.22048e-19 5.53538e-20 7.71665e-20 1.00309e-19 4.29697e-20 1.26232e-19 4.39128e-20 5.59532e-20 1.02678e-19 2.32018e-20 3.54490e-20 6.14864e-20 -8.98558e-21 3.43614e-20 4.48122e-20 3.15050e-20 1.02124e-19 -2.57562e-21 3.16618e-20 6.22631e-20 6.66063e-20 4.59898e-21 2.73029e-20 3.65410e-20 3.16850e-20 5.11692e-21 1.79286e-20 3.90022e-20 1.22414e-20 6.34870e-21 -6.41122e-21 -2.35775e-21 4.93502e-20 1.66129e-20 5.68859e-21 -6.91542e-23 -6.18723e-22 -8.03848e-21 -4.24729e-21 -1.31060e-21 -2.02043e-21 -3.40904e-21 -4.76611e-22 -9.88540e-22 -5.80964e-21 4.11677e-21 -1.96301e-21 1.16332e-21 1.38180e-21 -3.18033e-21 -6.96485e-22 0.00000e+00 -6.84580e-22 -6.79137e-22 -1.32123e-21 -6.70486e-22 0.00000e+00 0.00000e+00 -1.97600e-21 -7.06647e-22 0.00000e+00 0.00000e+00 0.00000e+00 -3.25787e-22 0.00000e+00 -6.37094e-22 -7.04631e-22 0.00000e+00 -6.25827e-22 -5.96993e-22 0.00000e+00 0.00000e+00 0.00000e+00 -6.02355e-22 -5.98560e-22 -1.18021e-21 0.00000e+00 0.00000e+00 -6.79538e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.53712e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.79118e-18 2.06641e-18 4.77952e-18 5.28988e-18 3.25130e-18 3.49538e-18 4.29169e-18 3.40522e-18 4.24555e-18 3.62488e-18 3.63169e-18 3.20724e-18 3.22747e-18 2.80885e-18 2.17989e-18 2.50424e-18 2.03571e-18 1.95558e-18 2.13916e-18 1.58241e-18 1.21202e-18 1.61690e-18 1.18370e-18 1.05386e-18 1.54314e-18 7.97320e-19 1.18228e-18 1.03203e-18 1.17051e-18 9.54143e-19 8.25594e-19 7.46825e-19 5.64164e-19 6.74399e-19 4.75207e-19 4.33381e-19 4.54268e-19 4.38325e-19 4.96535e-19 3.37380e-19 3.19707e-19 4.63341e-19 3.37802e-19 2.31864e-19 3.61554e-19 3.24645e-19 1.74580e-19 2.23330e-19 1.91474e-19 3.41974e-19 2.30996e-19 2.47985e-19 3.61068e-19 1.62570e-19 1.49327e-19 1.22266e-19 1.55637e-19 7.24981e-20 1.11893e-19 1.23640e-19 5.78315e-20 1.47345e-19 5.32742e-20 7.11577e-20 1.16926e-19 4.98652e-20 5.97940e-20 7.24917e-20 6.45277e-21 5.32413e-20 5.29349e-20 4.54300e-20 1.13510e-19 1.82681e-20 4.55639e-20 7.12681e-20 7.52834e-20 1.47278e-20 3.96746e-20 3.98566e-20 5.00332e-20 8.55276e-21 1.97977e-20 4.38827e-20 1.37104e-20 9.67753e-21 -6.36934e-22 8.45721e-22 5.60265e-20 2.12047e-20 6.05475e-21 2.66846e-21 2.30419e-21 -8.30967e-21 -3.70448e-21 5.08446e-22 3.90559e-22 -1.82265e-21 2.55159e-21 1.15100e-21 -6.53594e-21 3.97485e-21 -1.84254e-21 -6.03292e-22 1.79056e-21 -2.11581e-21 -6.40101e-22 0.00000e+00 -6.91268e-22 -6.24157e-22 -9.16226e-22 -6.77036e-22 0.00000e+00 0.00000e+00 -1.90615e-21 -1.56253e-22 0.00000e+00 0.00000e+00 0.00000e+00 -2.96980e-22 0.00000e+00 -3.31591e-22 -7.07148e-22 0.00000e+00 -6.08349e-22 -5.98566e-22 0.00000e+00 0.00000e+00 0.00000e+00 -5.85532e-22 -5.81843e-22 -8.81623e-22 0.00000e+00 0.00000e+00 -6.65398e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.40109e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.02411e-18 1.81874e-18 5.30042e-18 6.02073e-18 3.60563e-18 4.04506e-18 4.73646e-18 3.58032e-18 4.21824e-18 3.36645e-18 3.61746e-18 3.22747e-18 3.80117e-18 3.15213e-18 2.43684e-18 2.86972e-18 2.36300e-18 2.32820e-18 2.36979e-18 1.78967e-18 1.40373e-18 1.92281e-18 1.35893e-18 1.20994e-18 1.76373e-18 9.11527e-19 1.39707e-18 1.18394e-18 1.35471e-18 1.15965e-18 9.83070e-19 9.15485e-19 6.56087e-19 7.92637e-19 5.60589e-19 5.08044e-19 5.33393e-19 5.42611e-19 6.10997e-19 4.14335e-19 4.09539e-19 5.72141e-19 4.16051e-19 2.88052e-19 4.70711e-19 4.10606e-19 2.19430e-19 2.89021e-19 2.40217e-19 4.29391e-19 2.93392e-19 3.21875e-19 4.70510e-19 2.23766e-19 1.75262e-19 1.77836e-19 1.97395e-19 1.01938e-19 1.62233e-19 1.57947e-19 8.21917e-20 1.95052e-19 6.28947e-20 1.00566e-19 1.56617e-19 7.04756e-20 7.52922e-20 8.22606e-20 1.68028e-20 8.66759e-20 7.28035e-20 6.61902e-20 1.47031e-19 3.86759e-20 6.34595e-20 9.53034e-20 9.74994e-20 2.38450e-20 5.41401e-20 5.25697e-20 7.21602e-20 1.08535e-20 2.42138e-20 5.83718e-20 1.90495e-20 1.43740e-20 1.87437e-21 2.29873e-21 7.04918e-20 2.79528e-20 6.96908e-21 5.00305e-21 4.20783e-21 -1.11566e-20 -4.73548e-21 1.52109e-21 1.62031e-21 -1.84091e-21 4.05830e-21 1.98611e-21 -8.57879e-21 4.80688e-21 -2.39553e-21 -1.69473e-21 1.71048e-21 -2.83445e-21 -8.12310e-22 0.00000e+00 -8.81903e-22 -7.92077e-22 -1.11912e-21 -8.63746e-22 0.00000e+00 0.00000e+00 -2.41803e-21 -2.68709e-22 0.00000e+00 0.00000e+00 0.00000e+00 -4.36049e-22 0.00000e+00 -3.76351e-22 -8.87175e-22 0.00000e+00 -7.70126e-22 -7.62747e-22 0.00000e+00 0.00000e+00 0.00000e+00 -7.41243e-22 -7.36573e-22 -1.07599e-21 0.00000e+00 0.00000e+00 -8.28146e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.96672e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.71006e-18 1.99306e-18 4.89607e-18 5.36273e-18 3.29436e-18 3.56281e-18 4.33421e-18 3.15476e-18 3.58191e-18 2.90909e-18 3.10496e-18 2.80885e-18 3.15213e-18 2.87675e-18 2.18901e-18 2.54503e-18 2.10816e-18 2.05840e-18 2.13325e-18 1.58641e-18 1.26041e-18 1.69080e-18 1.23141e-18 1.09769e-18 1.58520e-18 8.39357e-19 1.24175e-18 1.08444e-18 1.23114e-18 1.02756e-18 8.97708e-19 8.15129e-19 6.06312e-19 7.20452e-19 5.10498e-19 4.68553e-19 4.82987e-19 4.89502e-19 5.52367e-19 3.68908e-19 3.60905e-19 4.99574e-19 3.84788e-19 2.58423e-19 3.97380e-19 3.62164e-19 2.02622e-19 2.56936e-19 2.12824e-19 3.80903e-19 2.62080e-19 2.87238e-19 4.06284e-19 1.92930e-19 1.57806e-19 1.53201e-19 1.70475e-19 8.67463e-20 1.40263e-19 1.31146e-19 7.52954e-20 1.64971e-19 5.32103e-20 8.61109e-20 1.33245e-19 5.77620e-20 7.10606e-20 7.07359e-20 1.45545e-20 7.40971e-20 6.12329e-20 5.39968e-20 1.27061e-19 3.21029e-20 5.12926e-20 7.87463e-20 8.18922e-20 1.72222e-20 4.47387e-20 4.37855e-20 5.85591e-20 4.70039e-21 1.95837e-20 4.86632e-20 1.44160e-20 9.25861e-21 -5.72907e-22 2.12978e-22 5.73226e-20 2.11553e-20 3.16398e-21 4.72102e-22 3.88407e-21 -1.30116e-20 -5.90403e-21 3.41739e-22 8.70166e-23 -2.46854e-21 3.02568e-21 1.16952e-21 -1.02299e-20 2.39727e-21 -3.01120e-21 -1.83980e-21 -7.94350e-22 -3.87362e-21 -1.01067e-21 0.00000e+00 -1.06306e-21 -9.85497e-22 -1.34405e-21 -1.04117e-21 0.00000e+00 0.00000e+00 -2.94255e-21 -6.20625e-22 0.00000e+00 0.00000e+00 0.00000e+00 -6.58851e-22 0.00000e+00 -3.87376e-22 -1.01459e-21 0.00000e+00 -9.22244e-22 -9.19184e-22 0.00000e+00 0.00000e+00 0.00000e+00 -8.87655e-22 -8.82063e-22 -1.23006e-21 0.00000e+00 0.00000e+00 -9.33078e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -8.97616e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.33313e-18 1.58636e-18 3.86478e-18 4.29008e-18 2.62056e-18 2.83308e-18 3.41581e-18 2.51013e-18 2.81426e-18 2.30022e-18 2.39519e-18 2.17989e-18 2.43684e-18 2.18901e-18 1.82412e-18 2.00394e-18 1.66636e-18 1.65255e-18 1.68411e-18 1.26919e-18 1.00185e-18 1.35507e-18 9.86418e-19 8.93296e-19 1.25429e-18 6.58725e-19 9.80095e-19 8.26637e-19 9.75879e-19 8.39244e-19 7.17772e-19 6.70046e-19 4.84757e-19 5.92263e-19 4.30249e-19 3.97674e-19 4.09613e-19 4.03901e-19 4.68946e-19 3.27793e-19 3.10488e-19 4.18541e-19 3.20021e-19 2.33800e-19 3.31810e-19 3.00726e-19 1.77190e-19 2.24391e-19 1.84296e-19 3.14329e-19 2.22246e-19 2.26307e-19 3.24273e-19 1.60049e-19 1.32821e-19 1.22253e-19 1.40939e-19 7.05224e-20 1.13203e-19 1.17115e-19 6.46146e-20 1.35830e-19 5.09040e-20 6.79280e-20 1.08438e-19 4.61757e-20 5.48842e-20 6.24400e-20 1.55872e-20 5.58739e-20 4.92970e-20 4.74876e-20 1.02279e-19 2.50051e-20 4.57596e-20 6.22289e-20 6.53302e-20 2.07110e-20 3.53241e-20 3.75212e-20 4.55013e-20 1.19028e-20 1.76359e-20 3.87331e-20 1.50590e-20 1.21490e-20 2.19550e-21 2.81543e-21 4.65809e-20 1.93849e-20 7.17616e-21 5.79132e-21 2.76982e-21 -1.57159e-21 -1.24612e-21 1.62508e-21 1.20880e-21 1.53064e-21 1.43988e-21 5.15081e-22 -2.07632e-21 4.59329e-21 -4.50855e-22 -1.68318e-22 3.68447e-21 1.04928e-22 -1.73898e-22 0.00000e+00 -2.23113e-22 -1.69567e-22 -4.94139e-22 -2.18519e-22 0.00000e+00 0.00000e+00 -5.68265e-22 -5.16043e-22 0.00000e+00 0.00000e+00 0.00000e+00 -2.38966e-23 0.00000e+00 -3.21225e-22 -2.20952e-22 0.00000e+00 -1.82739e-22 -1.90803e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.75885e-22 -1.74777e-22 -4.69438e-22 0.00000e+00 0.00000e+00 -1.97947e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.90424e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.70479e-18 1.91902e-18 4.32415e-18 4.81908e-18 3.00319e-18 3.17936e-18 3.87028e-18 2.90294e-18 3.25200e-18 2.54915e-18 2.69454e-18 2.50424e-18 2.86972e-18 2.54503e-18 2.00394e-18 2.51755e-18 1.96599e-18 1.95638e-18 2.00313e-18 1.54821e-18 1.21234e-18 1.60775e-18 1.24229e-18 1.09997e-18 1.49390e-18 8.33162e-19 1.20998e-18 1.04020e-18 1.21084e-18 9.92415e-19 8.64679e-19 8.26290e-19 6.26690e-19 6.96086e-19 4.92127e-19 4.91405e-19 4.99131e-19 4.74043e-19 5.55229e-19 3.91685e-19 3.71710e-19 4.78381e-19 3.70391e-19 2.56393e-19 3.60748e-19 3.30355e-19 2.01817e-19 2.50933e-19 2.02132e-19 3.63465e-19 2.46435e-19 2.72483e-19 3.81638e-19 1.94891e-19 1.54762e-19 1.46469e-19 1.64126e-19 7.30558e-20 1.35344e-19 1.27866e-19 6.54899e-20 1.44685e-19 4.39613e-20 7.59692e-20 1.20039e-19 5.48863e-20 6.51983e-20 6.07852e-20 1.59183e-20 6.48821e-20 5.54463e-20 5.09948e-20 1.19828e-19 3.30538e-20 5.09383e-20 7.48434e-20 7.32518e-20 2.19475e-20 4.11636e-20 3.65249e-20 5.76623e-20 7.56106e-21 1.78976e-20 4.66568e-20 1.31653e-20 1.13933e-20 2.03781e-21 -1.02545e-21 5.90758e-20 1.94856e-20 5.39858e-21 1.42682e-21 3.29026e-22 -1.09071e-20 -4.52236e-21 -7.31332e-22 -1.35668e-21 -2.26863e-21 -2.35908e-22 -1.21307e-21 -8.22934e-21 2.38614e-21 -2.13412e-21 -1.93453e-21 1.16939e-21 -1.22448e-21 -7.16661e-22 0.00000e+00 -7.54857e-22 -6.98811e-22 -1.25038e-21 -7.39317e-22 0.00000e+00 0.00000e+00 -2.08882e-21 -9.24376e-22 0.00000e+00 0.00000e+00 0.00000e+00 -4.69450e-22 0.00000e+00 -5.43941e-22 -7.17142e-22 0.00000e+00 -6.53562e-22 -6.52526e-22 0.00000e+00 0.00000e+00 0.00000e+00 -6.29050e-22 -6.25087e-22 -1.12045e-21 0.00000e+00 0.00000e+00 -6.58182e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.33168e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.60834e-18 1.41759e-18 3.66896e-18 4.19252e-18 2.50494e-18 2.70934e-18 3.18012e-18 2.33232e-18 2.59480e-18 2.04494e-18 2.13782e-18 2.03571e-18 2.36300e-18 2.10816e-18 1.66636e-18 1.96599e-18 1.74388e-18 1.61437e-18 1.67372e-18 1.28250e-18 1.00159e-18 1.37213e-18 1.01588e-18 9.11246e-19 1.25668e-18 6.97996e-19 1.00606e-18 8.87394e-19 1.03950e-18 8.76371e-19 7.60077e-19 7.03675e-19 5.36112e-19 6.08266e-19 4.48078e-19 4.17859e-19 4.39153e-19 4.18496e-19 4.87661e-19 3.39178e-19 3.19928e-19 4.14849e-19 3.27361e-19 2.24830e-19 3.30268e-19 3.01175e-19 1.78919e-19 2.16742e-19 1.72642e-19 3.16210e-19 2.17831e-19 2.34155e-19 3.23405e-19 1.58468e-19 1.22572e-19 1.21031e-19 1.47752e-19 6.52577e-20 1.11189e-19 1.06503e-19 5.74955e-20 1.32933e-19 3.94061e-20 6.42120e-20 1.04923e-19 4.09159e-20 5.00385e-20 5.09487e-20 9.32636e-21 5.55473e-20 4.74120e-20 4.08900e-20 1.01760e-19 2.17309e-20 4.15400e-20 6.05456e-20 6.32432e-20 1.52527e-20 3.34004e-20 3.52607e-20 4.49090e-20 5.64997e-21 1.58817e-20 3.78631e-20 1.19187e-20 7.86565e-21 -2.20332e-22 8.88207e-23 4.70579e-20 1.69036e-20 4.37681e-21 1.24477e-21 1.37406e-21 -8.81054e-21 -3.72809e-21 -3.20758e-22 -1.61641e-22 -1.88593e-21 1.53961e-21 5.00580e-22 -6.74369e-21 2.47577e-21 -1.85437e-21 -2.00734e-21 6.55047e-22 -1.76663e-21 -6.24170e-22 0.00000e+00 -6.92439e-22 -6.08623e-22 -8.79823e-22 -6.78183e-22 0.00000e+00 0.00000e+00 -1.86456e-21 -5.35947e-22 0.00000e+00 0.00000e+00 0.00000e+00 -3.85642e-22 0.00000e+00 -2.92966e-22 -6.54137e-22 0.00000e+00 -5.87063e-22 -5.96298e-22 0.00000e+00 0.00000e+00 0.00000e+00 -5.65045e-22 -5.61485e-22 -8.25827e-22 0.00000e+00 0.00000e+00 -5.91487e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.69007e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.50642e-18 1.52991e-18 3.46245e-18 3.93127e-18 2.45133e-18 2.67449e-18 3.13553e-18 2.30938e-18 2.45233e-18 1.88440e-18 2.12350e-18 1.95558e-18 2.32820e-18 2.05840e-18 1.65255e-18 1.95638e-18 1.61437e-18 1.73500e-18 1.64567e-18 1.26817e-18 1.01752e-18 1.34339e-18 9.97349e-19 9.60368e-19 1.25649e-18 7.28368e-19 9.93930e-19 8.70506e-19 1.02656e-18 8.78580e-19 7.47926e-19 6.93555e-19 5.53304e-19 6.14016e-19 4.62909e-19 4.37698e-19 4.48377e-19 4.32754e-19 5.10784e-19 3.64251e-19 3.56091e-19 4.34152e-19 3.38087e-19 2.50882e-19 3.31158e-19 2.95162e-19 1.92765e-19 2.34896e-19 1.93504e-19 3.24701e-19 2.32281e-19 2.34221e-19 3.33500e-19 1.84150e-19 1.40990e-19 1.45133e-19 1.54583e-19 8.41476e-20 1.31813e-19 1.21151e-19 7.45444e-20 1.38400e-19 5.22728e-20 8.12156e-20 1.12365e-19 6.26417e-20 6.33911e-20 6.56556e-20 2.64378e-20 6.95113e-20 5.07391e-20 5.76337e-20 1.00313e-19 4.26492e-20 5.55522e-20 6.85311e-20 6.63597e-20 3.04492e-20 4.32069e-20 3.85547e-20 5.67490e-20 1.19360e-20 1.77875e-20 4.02976e-20 1.51112e-20 1.34404e-20 6.31477e-21 4.07383e-21 4.79601e-20 2.04904e-20 6.65034e-21 6.87313e-21 4.45570e-21 -2.10350e-21 -1.43785e-21 4.02784e-21 3.04308e-21 2.16870e-21 3.67758e-21 2.01519e-21 -2.33320e-21 4.09026e-21 -6.07744e-22 -4.79789e-22 3.29883e-21 3.65406e-22 -2.25856e-22 0.00000e+00 -2.60935e-22 -2.20230e-22 -4.83630e-22 -2.55563e-22 0.00000e+00 0.00000e+00 -6.91360e-22 -4.07861e-22 0.00000e+00 0.00000e+00 0.00000e+00 -7.95900e-23 0.00000e+00 -2.60241e-22 -2.48058e-22 0.00000e+00 -2.18455e-22 -2.24159e-22 0.00000e+00 0.00000e+00 0.00000e+00 -2.10262e-22 -2.08937e-22 -4.46921e-22 0.00000e+00 0.00000e+00 -2.23282e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.14797e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.13045e-18 1.56524e-18 3.50003e-18 4.06935e-18 2.45147e-18 2.59931e-18 3.16119e-18 2.37013e-18 2.65562e-18 2.09230e-18 2.18839e-18 2.13916e-18 2.36979e-18 2.13325e-18 1.68411e-18 2.00313e-18 1.67372e-18 1.64567e-18 1.80093e-18 1.33805e-18 1.03304e-18 1.37798e-18 1.05430e-18 9.59959e-19 1.31921e-18 7.65833e-19 1.04777e-18 9.36199e-19 1.09698e-18 9.05548e-19 7.81926e-19 7.13145e-19 5.82217e-19 6.49521e-19 4.77740e-19 4.54098e-19 4.56154e-19 4.29797e-19 5.04126e-19 3.61928e-19 3.45468e-19 4.30647e-19 3.28434e-19 2.41158e-19 3.24932e-19 3.02510e-19 1.86542e-19 2.26114e-19 1.92070e-19 3.20147e-19 2.23765e-19 2.33329e-19 3.26110e-19 1.67738e-19 1.39663e-19 1.31570e-19 1.48844e-19 7.54024e-20 1.18957e-19 1.15771e-19 6.89309e-20 1.32963e-19 5.20419e-20 7.33947e-20 1.08398e-19 5.27659e-20 6.19280e-20 6.24958e-20 1.89103e-20 6.24910e-20 4.89068e-20 4.93240e-20 9.98385e-20 3.21501e-20 4.81725e-20 6.07790e-20 6.30790e-20 2.04923e-20 3.76005e-20 3.47608e-20 4.78387e-20 8.08844e-21 1.64524e-20 3.76647e-20 1.33273e-20 9.46741e-21 2.48547e-21 2.25241e-21 4.49944e-20 1.89990e-20 4.92048e-21 2.77194e-21 3.43758e-21 -5.47545e-21 -2.67577e-21 1.53429e-21 6.94075e-22 -9.22217e-24 2.42168e-21 1.15813e-21 -4.90939e-21 2.99193e-21 -1.29060e-21 -1.65780e-21 1.49988e-21 -9.09110e-22 -4.47590e-22 0.00000e+00 -4.86681e-22 -4.36441e-22 -6.77052e-22 -4.76661e-22 0.00000e+00 0.00000e+00 -1.32297e-21 -2.01588e-22 0.00000e+00 0.00000e+00 0.00000e+00 -2.66864e-22 0.00000e+00 -2.43159e-22 -4.48836e-22 0.00000e+00 -4.12049e-22 -4.19181e-22 0.00000e+00 0.00000e+00 0.00000e+00 -3.96596e-22 -3.94097e-22 -6.14285e-22 0.00000e+00 0.00000e+00 -4.03509e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.88173e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.05747e-18 1.15684e-18 2.66070e-18 3.09966e-18 1.87348e-18 2.00111e-18 2.42084e-18 1.81932e-18 1.97896e-18 1.48985e-18 1.58206e-18 1.58241e-18 1.78967e-18 1.58641e-18 1.26919e-18 1.54821e-18 1.28250e-18 1.26817e-18 1.33805e-18 1.08087e-18 7.94192e-19 1.08121e-18 8.28315e-19 7.52120e-19 1.01108e-18 5.94310e-19 8.23031e-19 7.25930e-19 8.65297e-19 7.08013e-19 6.03925e-19 5.79162e-19 4.72956e-19 5.10028e-19 3.71699e-19 3.55562e-19 3.81670e-19 3.32516e-19 4.07870e-19 2.90868e-19 2.71908e-19 3.36291e-19 2.57702e-19 1.79723e-19 2.52218e-19 2.31597e-19 1.43844e-19 1.73722e-19 1.44300e-19 2.46391e-19 1.68101e-19 1.74422e-19 2.44833e-19 1.18632e-19 1.00926e-19 9.60008e-20 1.09486e-19 4.93819e-20 8.38862e-20 8.85769e-20 4.67356e-20 9.68515e-20 3.57066e-20 5.02734e-20 7.90887e-20 3.43609e-20 4.15804e-20 4.20158e-20 9.62738e-21 4.03590e-20 3.66752e-20 3.24821e-20 7.69884e-20 1.93753e-20 3.60285e-20 4.68648e-20 4.72412e-20 1.52141e-20 2.53078e-20 2.62036e-20 3.44197e-20 8.58619e-21 1.32633e-20 2.88092e-20 1.06524e-20 8.31113e-21 2.16079e-21 1.11129e-21 3.79211e-20 1.44756e-20 6.01035e-21 3.02190e-21 1.58583e-21 -2.05203e-21 -1.14415e-21 2.81724e-22 -1.84175e-23 7.12731e-22 6.20189e-22 -7.49470e-24 -2.16468e-21 3.27973e-21 -4.16655e-22 -6.72813e-22 2.82285e-21 7.05624e-22 -1.50020e-22 0.00000e+00 -2.22277e-22 -1.46284e-22 -4.13561e-22 -2.17701e-22 0.00000e+00 0.00000e+00 -5.33071e-22 -1.02754e-22 0.00000e+00 0.00000e+00 0.00000e+00 -2.55056e-23 0.00000e+00 -2.74499e-22 -2.18541e-22 0.00000e+00 -1.73793e-22 -1.88624e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.67275e-22 -1.66221e-22 -4.17835e-22 0.00000e+00 0.00000e+00 -1.89825e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.82611e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.48521e-19 9.49088e-19 2.02985e-18 2.35302e-18 1.49235e-18 1.59823e-18 1.83579e-18 1.37453e-18 1.52239e-18 1.20953e-18 1.29440e-18 1.21202e-18 1.40373e-18 1.26041e-18 1.00185e-18 1.21234e-18 1.00159e-18 1.01752e-18 1.03304e-18 7.94192e-19 6.76458e-19 8.34291e-19 6.29942e-19 6.10030e-19 8.06547e-19 4.82674e-19 6.42157e-19 5.58305e-19 6.69978e-19 5.81356e-19 4.82154e-19 4.52599e-19 3.75187e-19 3.91896e-19 3.01388e-19 2.88804e-19 3.01280e-19 2.80407e-19 3.33383e-19 2.39067e-19 2.23752e-19 2.62628e-19 2.16724e-19 1.54834e-19 2.04654e-19 1.88323e-19 1.22688e-19 1.39914e-19 1.15893e-19 1.96814e-19 1.38339e-19 1.40081e-19 1.95792e-19 1.03095e-19 8.17859e-20 7.89829e-20 8.53004e-20 4.56588e-20 7.29188e-20 6.50380e-20 4.21925e-20 7.93784e-20 2.81281e-20 4.42631e-20 6.31331e-20 2.99961e-20 3.43272e-20 3.23494e-20 1.22339e-20 3.75756e-20 2.78456e-20 2.81215e-20 5.69904e-20 1.90522e-20 2.67602e-20 3.45146e-20 3.52709e-20 1.08715e-20 2.13078e-20 1.99671e-20 2.70562e-20 2.51761e-21 8.27115e-21 2.19549e-20 7.14374e-21 5.50963e-21 7.81413e-22 7.63203e-22 2.48116e-20 1.00350e-20 2.08033e-21 3.57278e-22 1.42526e-21 -4.92019e-21 -2.25055e-21 4.87771e-22 1.85040e-22 -3.08889e-22 1.47787e-21 6.80130e-22 -4.07320e-21 1.15586e-21 -1.09835e-21 -1.07740e-21 -5.45113e-23 -1.03455e-21 -3.66428e-22 0.00000e+00 -4.13576e-22 -3.57301e-22 -5.68797e-22 -4.05061e-22 0.00000e+00 0.00000e+00 -1.10158e-21 -1.66476e-22 0.00000e+00 0.00000e+00 0.00000e+00 -2.43133e-22 0.00000e+00 -2.17626e-22 -3.81454e-22 0.00000e+00 -3.45699e-22 -3.55395e-22 0.00000e+00 0.00000e+00 0.00000e+00 -3.32733e-22 -3.30637e-22 -5.27945e-22 0.00000e+00 0.00000e+00 -3.39749e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.26837e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.10466e-18 9.93988e-19 2.85654e-18 3.28360e-18 1.90918e-18 2.08689e-18 2.49829e-18 1.87881e-18 2.03973e-18 1.54228e-18 1.65962e-18 1.61690e-18 1.92281e-18 1.69080e-18 1.35507e-18 1.60775e-18 1.37213e-18 1.34339e-18 1.37798e-18 1.08121e-18 8.34291e-19 1.20554e-18 8.68632e-19 7.86325e-19 1.06846e-18 6.09433e-19 8.82815e-19 7.51938e-19 9.18741e-19 7.72763e-19 6.63446e-19 6.34073e-19 5.04365e-19 5.65692e-19 4.20052e-19 4.00447e-19 4.15630e-19 3.91765e-19 4.58244e-19 3.26717e-19 3.22045e-19 3.89288e-19 3.04367e-19 2.19289e-19 3.06682e-19 2.71343e-19 1.74635e-19 2.12762e-19 1.67732e-19 2.98445e-19 2.01599e-19 2.13320e-19 2.98404e-19 1.60925e-19 1.21137e-19 1.21215e-19 1.32295e-19 6.95839e-20 1.09650e-19 1.04983e-19 5.92938e-20 1.28087e-19 4.06457e-20 6.50110e-20 9.85793e-20 4.75510e-20 4.92717e-20 4.97267e-20 1.61538e-20 5.61034e-20 4.39426e-20 4.28024e-20 8.99767e-20 2.88585e-20 4.09234e-20 5.76033e-20 5.88665e-20 1.87786e-20 3.39195e-20 3.22587e-20 4.78153e-20 7.79439e-21 1.50131e-20 3.44848e-20 1.11483e-20 8.70425e-21 3.10111e-21 1.89241e-21 4.36365e-20 1.60654e-20 4.57424e-21 2.99921e-21 2.25763e-21 -5.48908e-21 -2.53288e-21 1.62513e-21 1.72071e-21 -1.87525e-22 2.35339e-21 9.92433e-22 -4.48966e-21 2.46349e-21 -1.29150e-21 -1.67928e-21 1.67562e-21 -8.54174e-22 -4.38554e-22 0.00000e+00 -4.83746e-22 -4.27631e-22 -5.51198e-22 -4.73787e-22 0.00000e+00 0.00000e+00 -1.30815e-21 -9.06227e-22 0.00000e+00 0.00000e+00 0.00000e+00 -2.60128e-22 0.00000e+00 -1.45632e-22 -4.60517e-22 0.00000e+00 -4.12075e-22 -4.16888e-22 0.00000e+00 0.00000e+00 0.00000e+00 -3.96620e-22 -3.94122e-22 -5.24267e-22 0.00000e+00 0.00000e+00 -4.18539e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.02632e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.71194e-19 8.86764e-19 2.05215e-18 2.37045e-18 1.41277e-18 1.48585e-18 1.79165e-18 1.39206e-18 1.49990e-18 1.11958e-18 1.17148e-18 1.18370e-18 1.35893e-18 1.23141e-18 9.86418e-19 1.24229e-18 1.01588e-18 9.97349e-19 1.05430e-18 8.28315e-19 6.29942e-19 8.68632e-19 7.29653e-19 6.27987e-19 8.12400e-19 4.91164e-19 6.82295e-19 5.87810e-19 7.09727e-19 5.70953e-19 5.05658e-19 4.90159e-19 4.00538e-19 4.17732e-19 2.98675e-19 3.16344e-19 3.11782e-19 2.93990e-19 3.37204e-19 2.42859e-19 2.41575e-19 2.84040e-19 2.24557e-19 1.67128e-19 2.05926e-19 1.92853e-19 1.35639e-19 1.59956e-19 1.23883e-19 2.25597e-19 1.49398e-19 1.62350e-19 2.16971e-19 1.25663e-19 9.89597e-20 9.57919e-20 1.04546e-19 4.69836e-20 8.50812e-20 7.77675e-20 4.43033e-20 8.55833e-20 2.77173e-20 4.72469e-20 6.90943e-20 3.89786e-20 4.41034e-20 3.65420e-20 1.43768e-20 4.33381e-20 3.13935e-20 3.13679e-20 6.56161e-20 2.66509e-20 3.33408e-20 4.34001e-20 3.99894e-20 1.63802e-20 2.56357e-20 2.00445e-20 3.73454e-20 4.20435e-21 9.63634e-21 2.57609e-20 6.86373e-21 7.68744e-21 3.14087e-21 3.09538e-22 3.31142e-20 1.02483e-20 2.27174e-21 7.83056e-22 4.15552e-22 -6.31974e-21 -2.53130e-21 3.82209e-22 -1.90818e-22 -1.04833e-21 1.33431e-22 -6.75036e-22 -5.07443e-21 3.70188e-22 -1.31794e-21 -1.94912e-21 1.53829e-22 -4.98429e-22 -4.40751e-22 0.00000e+00 -4.61904e-22 -4.29772e-22 -5.31488e-22 -4.52394e-22 0.00000e+00 0.00000e+00 -1.26947e-21 -1.02722e-21 0.00000e+00 0.00000e+00 0.00000e+00 -3.26664e-22 0.00000e+00 -1.04901e-22 -4.10133e-22 0.00000e+00 -3.91850e-22 -3.98210e-22 0.00000e+00 0.00000e+00 0.00000e+00 -3.77154e-22 -3.74778e-22 -4.67530e-22 0.00000e+00 0.00000e+00 -3.65590e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.51695e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.35863e-19 8.43599e-19 1.71698e-18 2.00935e-18 1.25524e-18 1.32660e-18 1.54932e-18 1.22758e-18 1.29590e-18 9.99277e-19 1.08941e-18 1.05386e-18 1.20994e-18 1.09769e-18 8.93296e-19 1.09997e-18 9.11246e-19 9.60368e-19 9.59959e-19 7.52120e-19 6.10030e-19 7.86325e-19 6.27987e-19 6.35278e-19 7.62160e-19 4.89696e-19 6.30391e-19 5.37544e-19 6.71508e-19 5.57789e-19 4.81617e-19 4.56049e-19 3.94178e-19 3.89727e-19 3.04496e-19 3.10344e-19 3.07792e-19 2.95250e-19 3.38919e-19 2.45322e-19 2.46591e-19 2.71999e-19 2.24425e-19 1.74962e-19 2.01812e-19 1.81169e-19 1.39172e-19 1.54471e-19 1.26296e-19 2.13466e-19 1.47928e-19 1.44659e-19 2.04947e-19 1.24224e-19 9.60798e-20 9.72647e-20 1.01195e-19 5.50033e-20 8.63149e-20 7.75156e-20 5.24476e-20 8.68105e-20 3.37881e-20 5.33023e-20 6.85536e-20 4.55146e-20 4.56088e-20 4.04715e-20 2.18832e-20 4.81395e-20 2.92414e-20 3.68314e-20 5.78281e-20 3.30148e-20 3.55176e-20 3.96692e-20 3.79991e-20 2.05877e-20 2.75121e-20 2.13227e-20 3.73228e-20 5.36899e-21 9.68927e-21 2.33291e-20 7.43854e-21 7.81970e-21 4.98153e-21 2.58625e-21 2.78477e-20 1.11907e-20 2.48584e-21 2.54500e-21 2.66589e-21 -2.76487e-21 -1.46404e-21 2.78665e-21 1.98562e-21 1.06043e-21 2.37425e-21 1.05195e-21 -2.77507e-21 9.56975e-22 -7.84785e-22 -1.26191e-21 9.11442e-22 -2.49001e-23 -2.67342e-22 0.00000e+00 -2.94951e-22 -2.60683e-22 -2.92944e-22 -2.88878e-22 0.00000e+00 0.00000e+00 -7.87074e-22 -6.33482e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.91029e-22 0.00000e+00 -3.61594e-23 -2.50267e-22 0.00000e+00 -2.41989e-22 -2.52938e-22 0.00000e+00 0.00000e+00 0.00000e+00 -2.32913e-22 -2.31446e-22 -2.62299e-22 0.00000e+00 0.00000e+00 -2.15509e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.07319e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.77064e-19 1.05025e-18 2.54647e-18 2.98193e-18 1.81923e-18 1.94403e-18 2.30729e-18 1.74263e-18 1.92802e-18 1.48963e-18 1.60730e-18 1.54314e-18 1.76373e-18 1.58520e-18 1.25429e-18 1.49390e-18 1.25668e-18 1.25649e-18 1.31921e-18 1.01108e-18 8.06547e-19 1.06846e-18 8.12400e-19 7.62160e-19 1.05246e-18 6.01555e-19 8.43757e-19 7.24533e-19 8.74720e-19 7.30353e-19 6.31966e-19 5.87667e-19 4.86200e-19 5.20691e-19 3.94319e-19 3.83572e-19 3.90572e-19 3.70987e-19 4.31577e-19 3.04890e-19 3.04650e-19 3.61046e-19 2.83293e-19 2.12514e-19 2.80861e-19 2.59359e-19 1.67615e-19 1.99881e-19 1.67074e-19 2.76687e-19 1.91814e-19 1.95941e-19 2.74166e-19 1.45722e-19 1.19471e-19 1.16425e-19 1.23238e-19 6.94140e-20 1.07066e-19 9.86562e-20 6.13802e-20 1.17132e-19 4.31855e-20 6.63247e-20 9.16608e-20 4.84722e-20 5.43463e-20 4.99175e-20 2.10523e-20 5.80911e-20 4.17944e-20 4.24661e-20 8.01873e-20 3.19697e-20 4.16982e-20 5.19726e-20 5.21170e-20 1.91909e-20 3.24305e-20 2.91782e-20 4.28154e-20 5.52431e-21 1.31159e-20 3.21088e-20 1.05975e-20 9.02229e-21 2.95388e-21 1.71148e-21 3.65618e-20 1.39042e-20 2.91413e-21 1.83441e-21 2.75459e-21 -5.52125e-21 -2.72114e-21 1.89321e-21 1.28649e-21 -3.31951e-22 2.72503e-21 1.35552e-21 -4.58223e-21 1.75541e-21 -1.41169e-21 -1.62455e-21 6.53195e-22 -1.12508e-21 -4.75422e-22 0.00000e+00 -5.06091e-22 -4.63580e-22 -5.97320e-22 -4.95672e-22 0.00000e+00 0.00000e+00 -1.38279e-21 -4.90576e-22 0.00000e+00 0.00000e+00 0.00000e+00 -3.33993e-22 0.00000e+00 -1.40599e-22 -4.56575e-22 0.00000e+00 -4.29011e-22 -4.36130e-22 0.00000e+00 0.00000e+00 0.00000e+00 -4.12921e-22 -4.10320e-22 -5.35641e-22 0.00000e+00 0.00000e+00 -4.08475e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.92951e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.88186e-19 6.46533e-19 1.22162e-18 1.46545e-18 8.88586e-19 9.33858e-19 1.14263e-18 8.99054e-19 9.54531e-19 7.51393e-19 8.05499e-19 7.97320e-19 9.11527e-19 8.39357e-19 6.58725e-19 8.33162e-19 6.97996e-19 7.28368e-19 7.65833e-19 5.94310e-19 4.82674e-19 6.09433e-19 4.91164e-19 4.89696e-19 6.01555e-19 4.39148e-19 4.95224e-19 4.49883e-19 5.56176e-19 4.69553e-19 3.95130e-19 3.65519e-19 3.41528e-19 3.33587e-19 2.56346e-19 2.51612e-19 2.59946e-19 2.35151e-19 2.77986e-19 2.06677e-19 1.93710e-19 2.05293e-19 1.70614e-19 1.29378e-19 1.48412e-19 1.33270e-19 1.02468e-19 1.08396e-19 8.89268e-20 1.54977e-19 1.06805e-19 1.02170e-19 1.43020e-19 8.29556e-20 6.55377e-20 6.62118e-20 6.83347e-20 3.82516e-20 5.80522e-20 4.91765e-20 3.70965e-20 5.94634e-20 2.25293e-20 3.65444e-20 4.61288e-20 3.08615e-20 3.01856e-20 2.58196e-20 1.28725e-20 3.34818e-20 1.87336e-20 2.36706e-20 3.92992e-20 2.15497e-20 2.34416e-20 2.45487e-20 2.53601e-20 1.13411e-20 1.85228e-20 1.36290e-20 2.44459e-20 6.93329e-22 5.83414e-21 1.52374e-20 3.76043e-21 2.25923e-21 2.04819e-21 7.39244e-22 1.73395e-20 6.92561e-21 1.07149e-22 -4.16958e-22 2.15469e-21 -4.63775e-21 -2.28046e-21 1.30487e-21 7.51588e-22 -4.35107e-22 1.77867e-21 8.43206e-22 -3.82853e-21 -1.07769e-22 -1.15468e-21 -1.55287e-21 -1.06168e-21 -1.13633e-21 -3.87712e-22 0.00000e+00 -3.90380e-22 -3.78055e-22 -5.42104e-22 -3.82343e-22 0.00000e+00 0.00000e+00 -1.09429e-21 -4.05562e-22 0.00000e+00 0.00000e+00 0.00000e+00 -2.93523e-22 0.00000e+00 -1.55713e-22 -3.45918e-22 0.00000e+00 -3.36317e-22 -3.37519e-22 0.00000e+00 0.00000e+00 0.00000e+00 -3.23703e-22 -3.21664e-22 -4.61909e-22 0.00000e+00 0.00000e+00 -3.11525e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.99685e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.17305e-19 6.95499e-19 1.92172e-18 2.26813e-18 1.35066e-18 1.45139e-18 1.75038e-18 1.30290e-18 1.43890e-18 1.07931e-18 1.15758e-18 1.18228e-18 1.39707e-18 1.24175e-18 9.80095e-19 1.20998e-18 1.00606e-18 9.93930e-19 1.04777e-18 8.23031e-19 6.42157e-19 8.82815e-19 6.82295e-19 6.30391e-19 8.43757e-19 4.95224e-19 7.39716e-19 6.08488e-19 7.39001e-19 6.14609e-19 5.40107e-19 5.16859e-19 4.24188e-19 4.42310e-19 3.37753e-19 3.44549e-19 3.40473e-19 3.31464e-19 3.75378e-19 2.69742e-19 2.87898e-19 3.20473e-19 2.54744e-19 1.97014e-19 2.51019e-19 2.28487e-19 1.57635e-19 1.85127e-19 1.61181e-19 2.56515e-19 1.77788e-19 1.82112e-19 2.60014e-19 1.53807e-19 1.16442e-19 1.23028e-19 1.20259e-19 7.39233e-20 1.14315e-19 1.02505e-19 6.26610e-20 1.15008e-19 4.35126e-20 7.15681e-20 9.04825e-20 5.91525e-20 5.91702e-20 5.19569e-20 3.14384e-20 6.61857e-20 4.26937e-20 5.03173e-20 7.56310e-20 4.37084e-20 4.79981e-20 5.43569e-20 5.19898e-20 2.79852e-20 3.64984e-20 2.85523e-20 4.94638e-20 1.02589e-20 1.35389e-20 3.23968e-20 1.22736e-20 1.22975e-20 7.82084e-21 3.85186e-21 3.63171e-20 1.42909e-20 4.19441e-21 5.67262e-21 3.46674e-21 -1.04541e-21 -7.52458e-22 4.13708e-21 3.23507e-21 1.28287e-21 3.51131e-21 1.86740e-21 -1.35670e-21 2.58515e-21 -4.30769e-22 -8.41983e-22 2.66825e-21 5.38458e-22 -1.49500e-22 0.00000e+00 -1.68946e-22 -1.45777e-22 -1.33743e-22 -1.65468e-22 0.00000e+00 0.00000e+00 -4.43029e-22 -4.26089e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.06241e-22 0.00000e+00 8.66979e-24 -1.37066e-22 0.00000e+00 -1.35487e-22 -1.44390e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.30406e-22 -1.29584e-22 -1.20163e-22 0.00000e+00 0.00000e+00 -1.14584e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.10229e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.43392e-19 7.62304e-19 1.69964e-18 1.99635e-18 1.20773e-18 1.25615e-18 1.56230e-18 1.15188e-18 1.22571e-18 9.24808e-19 1.00820e-18 1.03203e-18 1.18394e-18 1.08444e-18 8.26637e-19 1.04020e-18 8.87394e-19 8.70506e-19 9.36199e-19 7.25930e-19 5.58305e-19 7.51938e-19 5.87810e-19 5.37544e-19 7.24533e-19 4.49883e-19 6.08488e-19 5.62813e-19 6.49467e-19 5.31460e-19 4.67721e-19 4.28535e-19 3.74571e-19 3.94250e-19 2.94973e-19 2.88652e-19 2.95338e-19 2.69652e-19 3.18584e-19 2.31494e-19 2.34357e-19 2.60160e-19 2.05759e-19 1.53242e-19 1.94374e-19 1.82942e-19 1.20537e-19 1.41746e-19 1.22758e-19 1.98251e-19 1.39752e-19 1.44481e-19 1.97651e-19 1.14419e-19 8.74744e-20 9.16476e-20 9.50385e-20 5.35325e-20 8.49884e-20 7.44372e-20 4.54267e-20 8.57834e-20 3.17793e-20 5.24863e-20 6.83813e-20 4.17345e-20 4.32419e-20 3.88864e-20 1.95023e-20 4.54429e-20 3.18142e-20 3.59662e-20 5.85313e-20 2.92316e-20 3.47068e-20 4.04713e-20 3.93077e-20 1.92153e-20 2.71755e-20 2.14805e-20 3.64001e-20 6.89200e-21 1.05652e-20 2.47733e-20 9.41225e-21 8.04334e-21 4.92814e-21 2.55546e-21 2.82544e-20 1.15339e-20 3.40583e-21 3.91810e-21 2.73550e-21 -1.88694e-21 -9.84699e-22 2.68268e-21 2.11446e-21 5.72628e-22 2.83217e-21 1.73938e-21 -1.73133e-21 2.13266e-21 -4.55366e-22 -6.08246e-22 1.59026e-21 2.48613e-22 -1.60885e-22 0.00000e+00 -1.82156e-22 -1.56877e-22 -2.66794e-22 -1.78406e-22 0.00000e+00 0.00000e+00 -4.82792e-22 -1.46347e-22 0.00000e+00 0.00000e+00 0.00000e+00 -9.29801e-23 0.00000e+00 -1.08013e-22 -1.61085e-22 0.00000e+00 -1.49905e-22 -1.56193e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.44282e-22 -1.43373e-22 -2.41529e-22 0.00000e+00 0.00000e+00 -1.40648e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.35303e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.84202e-19 8.56174e-19 1.90978e-18 2.28987e-18 1.36579e-18 1.42315e-18 1.74209e-18 1.33432e-18 1.38992e-18 1.05460e-18 1.12827e-18 1.17051e-18 1.35471e-18 1.23114e-18 9.75879e-19 1.21084e-18 1.03950e-18 1.02656e-18 1.09698e-18 8.65297e-19 6.69978e-19 9.18741e-19 7.09727e-19 6.71508e-19 8.74720e-19 5.56176e-19 7.39001e-19 6.49467e-19 8.34171e-19 6.64852e-19 5.77763e-19 5.37776e-19 4.79725e-19 4.85680e-19 3.76376e-19 3.79469e-19 3.83976e-19 3.42155e-19 4.10362e-19 3.00498e-19 3.01372e-19 3.30312e-19 2.63564e-19 2.00615e-19 2.47286e-19 2.26058e-19 1.60946e-19 1.84451e-19 1.53231e-19 2.55827e-19 1.71286e-19 1.73250e-19 2.40657e-19 1.40109e-19 1.10168e-19 1.09730e-19 1.11112e-19 6.35743e-20 1.01322e-19 9.11974e-20 5.50652e-20 1.04683e-19 3.90999e-20 6.10089e-20 8.06687e-20 4.94487e-20 4.86631e-20 4.38306e-20 2.26814e-20 5.16372e-20 3.63107e-20 4.09903e-20 6.88035e-20 3.35946e-20 4.02752e-20 4.61061e-20 4.52136e-20 2.31153e-20 3.08556e-20 2.52558e-20 4.29419e-20 8.74929e-21 1.25066e-20 2.78042e-20 1.00674e-20 8.19826e-21 5.92253e-21 2.46908e-21 3.42048e-20 1.28881e-20 4.65078e-21 4.66583e-21 2.54962e-21 -1.80423e-21 -1.00409e-21 3.01387e-21 2.54867e-21 9.35307e-22 2.73181e-21 1.41271e-21 -1.63127e-21 2.51508e-21 -3.91501e-22 -8.56909e-22 2.45437e-21 8.86114e-22 -1.39805e-22 0.00000e+00 -1.75237e-22 -1.36322e-22 -3.61255e-22 -1.71630e-22 0.00000e+00 0.00000e+00 -4.45409e-22 -5.14624e-22 0.00000e+00 0.00000e+00 0.00000e+00 -6.53932e-23 0.00000e+00 -2.17532e-22 -1.57665e-22 0.00000e+00 -1.40005e-22 -1.49466e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.34754e-22 -1.33905e-22 -3.33277e-22 0.00000e+00 0.00000e+00 -1.35604e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.30451e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.58949e-19 6.52517e-19 1.65481e-18 1.96117e-18 1.15155e-18 1.24481e-18 1.44810e-18 1.09997e-18 1.18500e-18 9.42005e-19 9.87039e-19 9.54143e-19 1.15965e-18 1.02756e-18 8.39244e-19 9.92415e-19 8.76371e-19 8.78580e-19 9.05548e-19 7.08013e-19 5.81356e-19 7.72763e-19 5.70953e-19 5.57789e-19 7.30353e-19 4.69553e-19 6.14609e-19 5.31460e-19 6.64852e-19 6.24103e-19 4.93057e-19 4.68889e-19 4.06578e-19 4.25570e-19 3.38939e-19 3.23588e-19 3.37688e-19 3.18424e-19 3.73375e-19 2.77051e-19 2.67678e-19 2.90818e-19 2.37583e-19 1.83254e-19 2.28896e-19 2.04993e-19 1.43012e-19 1.59905e-19 1.33216e-19 2.22646e-19 1.56857e-19 1.52681e-19 2.10539e-19 1.21509e-19 9.07932e-20 9.55269e-20 9.63875e-20 6.13286e-20 8.71382e-20 7.69450e-20 5.42806e-20 9.45193e-20 3.67778e-20 5.56999e-20 7.12044e-20 4.23029e-20 4.00496e-20 3.95909e-20 2.15135e-20 5.10001e-20 3.16330e-20 3.79506e-20 5.86088e-20 3.01118e-20 3.47288e-20 3.82606e-20 3.96410e-20 1.84566e-20 2.65182e-20 2.38988e-20 3.45808e-20 5.62195e-21 1.01080e-20 2.38057e-20 8.91326e-21 6.73913e-21 3.97681e-21 2.88022e-21 2.49896e-20 1.14785e-20 2.16865e-21 2.51939e-21 2.98307e-21 -1.97775e-21 -1.45365e-21 3.10165e-21 2.51804e-21 7.86245e-22 3.06005e-21 1.76305e-21 -2.04521e-21 1.95002e-21 -7.26878e-22 -1.21222e-21 7.46654e-22 -6.37709e-22 -2.44688e-22 0.00000e+00 -2.73677e-22 -2.38593e-22 -3.66967e-22 -2.68042e-22 0.00000e+00 0.00000e+00 -7.24463e-22 -6.11911e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.77576e-22 0.00000e+00 -1.25725e-22 -2.34991e-22 0.00000e+00 -2.24328e-22 -2.34603e-22 0.00000e+00 0.00000e+00 0.00000e+00 -2.15914e-22 -2.14554e-22 -3.28284e-22 0.00000e+00 0.00000e+00 -2.02785e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.95078e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.54637e-19 5.63703e-19 1.42863e-18 1.68591e-18 1.00188e-18 1.03077e-18 1.27320e-18 9.37855e-19 9.77540e-19 7.53810e-19 8.12534e-19 8.25594e-19 9.83070e-19 8.97708e-19 7.17772e-19 8.64679e-19 7.60077e-19 7.47926e-19 7.81926e-19 6.03925e-19 4.82154e-19 6.63446e-19 5.05658e-19 4.81617e-19 6.31966e-19 3.95130e-19 5.40107e-19 4.67721e-19 5.77763e-19 4.93057e-19 4.35819e-19 3.99491e-19 3.41223e-19 3.56472e-19 2.82093e-19 2.79112e-19 2.75167e-19 2.72238e-19 3.08326e-19 2.25522e-19 2.34236e-19 2.51123e-19 2.03904e-19 1.63281e-19 1.95347e-19 1.78234e-19 1.27249e-19 1.45333e-19 1.24040e-19 2.00018e-19 1.40973e-19 1.41975e-19 1.96025e-19 1.19852e-19 8.92257e-20 9.41109e-20 9.25510e-20 5.87393e-20 8.87889e-20 7.63710e-20 5.12647e-20 9.07396e-20 3.45659e-20 5.58790e-20 6.94966e-20 4.62570e-20 4.41870e-20 4.07874e-20 2.48057e-20 5.19144e-20 3.16090e-20 3.94368e-20 5.59399e-20 3.45031e-20 3.59096e-20 3.88035e-20 3.89102e-20 2.15664e-20 2.85246e-20 2.21937e-20 3.77613e-20 6.60597e-21 1.00807e-20 2.38911e-20 9.11760e-21 7.89717e-21 5.68425e-21 3.47601e-21 2.54195e-20 1.06845e-20 2.46395e-21 3.92576e-21 3.06557e-21 -1.42632e-21 -9.49261e-22 3.73140e-21 3.12563e-21 1.08660e-21 3.25377e-21 1.91032e-21 -1.51088e-21 1.69253e-21 -5.02075e-22 -9.70421e-22 1.26363e-21 -3.96518e-23 -1.74357e-22 0.00000e+00 -1.81023e-22 -1.70014e-22 -2.07845e-22 -1.77296e-22 0.00000e+00 0.00000e+00 -4.93741e-22 -6.92349e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.38157e-22 0.00000e+00 -3.09436e-23 -1.42293e-22 0.00000e+00 -1.48541e-22 -1.55392e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.42970e-22 -1.42069e-22 -1.69085e-22 0.00000e+00 0.00000e+00 -1.20045e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.15482e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.67881e-19 4.78016e-19 1.34641e-18 1.57692e-18 9.23880e-19 9.87249e-19 1.16583e-18 8.97101e-19 9.37133e-19 6.96110e-19 7.28344e-19 7.46825e-19 9.15485e-19 8.15129e-19 6.70046e-19 8.26290e-19 7.03675e-19 6.93555e-19 7.13145e-19 5.79162e-19 4.52599e-19 6.34073e-19 4.90159e-19 4.56049e-19 5.87667e-19 3.65519e-19 5.16859e-19 4.28535e-19 5.37776e-19 4.68889e-19 3.99491e-19 4.06776e-19 3.27862e-19 3.43125e-19 2.64427e-19 2.67957e-19 2.74969e-19 2.59067e-19 2.99793e-19 2.22276e-19 2.20834e-19 2.38329e-19 1.97050e-19 1.48661e-19 1.88470e-19 1.68685e-19 1.18607e-19 1.36710e-19 1.13600e-19 1.90643e-19 1.33239e-19 1.33591e-19 1.83577e-19 1.07890e-19 7.97048e-20 8.44648e-20 8.35189e-20 5.06588e-20 7.77886e-20 7.25027e-20 4.36018e-20 8.05257e-20 2.96251e-20 4.88714e-20 6.22888e-20 3.83856e-20 3.84977e-20 3.38821e-20 2.12968e-20 4.40408e-20 2.99302e-20 3.41522e-20 5.32506e-20 2.86161e-20 3.24611e-20 3.67409e-20 3.65288e-20 1.95794e-20 2.41545e-20 2.06729e-20 3.33518e-20 8.22797e-21 9.82499e-21 2.27340e-20 8.94760e-21 8.90870e-21 5.64957e-21 2.27410e-21 2.58247e-20 1.01590e-20 3.54532e-21 3.73982e-21 1.31115e-21 3.07084e-22 -2.79919e-22 2.63836e-21 2.04092e-21 1.01704e-21 1.53389e-21 4.67252e-22 -2.02892e-22 2.37436e-21 -1.01339e-22 -6.54219e-22 2.39947e-21 7.79483e-22 -3.58225e-23 0.00000e+00 -7.37154e-23 -3.49302e-23 -9.98468e-23 -7.21978e-23 0.00000e+00 0.00000e+00 -1.48942e-22 -7.73409e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.68296e-23 0.00000e+00 -6.45374e-23 -5.24195e-23 0.00000e+00 -4.68225e-23 -6.08505e-23 0.00000e+00 0.00000e+00 0.00000e+00 -4.50664e-23 -4.47825e-23 -1.03877e-22 0.00000e+00 0.00000e+00 -3.38121e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.25270e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.86295e-19 4.58695e-19 9.08606e-19 1.09236e-18 6.70031e-19 6.85665e-19 8.44364e-19 6.74577e-19 6.71646e-19 5.08233e-19 5.48876e-19 5.64164e-19 6.56087e-19 6.06312e-19 4.84757e-19 6.26690e-19 5.36112e-19 5.53304e-19 5.82217e-19 4.72956e-19 3.75187e-19 5.04365e-19 4.00538e-19 3.94178e-19 4.86200e-19 3.41528e-19 4.24188e-19 3.74571e-19 4.79725e-19 4.06578e-19 3.41223e-19 3.27862e-19 3.24031e-19 3.09714e-19 2.42518e-19 2.49267e-19 2.58576e-19 2.22321e-19 2.71286e-19 2.03796e-19 2.02434e-19 2.02613e-19 1.70355e-19 1.30881e-19 1.49062e-19 1.38829e-19 1.06247e-19 1.15537e-19 9.53856e-20 1.54884e-19 1.03347e-19 1.02479e-19 1.37531e-19 8.57953e-20 6.65674e-20 6.69341e-20 6.34632e-20 3.98619e-20 6.03321e-20 5.15402e-20 3.58389e-20 5.98931e-20 2.33897e-20 3.70816e-20 4.57736e-20 3.07752e-20 2.94623e-20 2.35301e-20 1.60137e-20 3.28220e-20 1.97637e-20 2.38014e-20 3.55667e-20 2.23141e-20 2.20103e-20 2.36683e-20 2.30567e-20 1.29815e-20 1.74548e-20 1.25287e-20 2.45190e-20 3.21371e-21 5.56629e-21 1.50332e-20 4.98750e-21 3.88378e-21 3.76035e-21 1.49227e-21 1.68764e-20 6.11198e-21 1.40457e-21 1.36295e-21 1.18660e-21 -2.17717e-21 -1.11535e-21 1.99549e-21 1.65317e-21 4.90072e-22 1.58346e-21 6.96426e-22 -1.98737e-21 4.66415e-22 -5.22964e-22 -8.27795e-22 2.71810e-22 8.96507e-24 -1.77409e-22 0.00000e+00 -1.99821e-22 -1.72990e-22 -3.08960e-22 -1.95707e-22 0.00000e+00 0.00000e+00 -5.27919e-22 -7.42552e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.21624e-22 0.00000e+00 -1.31611e-22 -1.73820e-22 0.00000e+00 -1.64116e-22 -1.71332e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.57961e-22 -1.56965e-22 -2.76759e-22 0.00000e+00 0.00000e+00 -1.50597e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.44874e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.41118e-19 4.72533e-19 1.17514e-18 1.38699e-18 7.95373e-19 8.38847e-19 1.05086e-18 7.83712e-19 8.15793e-19 6.18162e-19 6.55173e-19 6.74399e-19 7.92637e-19 7.20452e-19 5.92263e-19 6.96086e-19 6.08266e-19 6.14016e-19 6.49521e-19 5.10028e-19 3.91896e-19 5.65692e-19 4.17732e-19 3.89727e-19 5.20691e-19 3.33587e-19 4.42310e-19 3.94250e-19 4.85680e-19 4.25570e-19 3.56472e-19 3.43125e-19 3.09714e-19 3.66111e-19 2.53269e-19 2.46182e-19 2.61890e-19 2.35928e-19 2.80647e-19 2.13663e-19 2.06526e-19 2.19666e-19 1.77996e-19 1.37779e-19 1.69132e-19 1.57300e-19 1.09841e-19 1.26089e-19 1.02423e-19 1.67007e-19 1.15778e-19 1.16002e-19 1.56810e-19 9.26317e-20 6.84739e-20 7.21220e-20 7.31265e-20 4.56242e-20 6.44264e-20 5.67678e-20 3.96111e-20 6.85230e-20 2.74825e-20 4.00401e-20 5.25473e-20 3.11433e-20 2.97731e-20 2.69781e-20 1.57164e-20 3.66313e-20 2.34966e-20 2.66448e-20 4.20647e-20 2.18160e-20 2.38230e-20 2.84673e-20 2.86985e-20 1.17848e-20 1.82164e-20 1.59598e-20 2.56753e-20 3.75961e-21 6.92834e-21 1.73405e-20 6.24438e-21 4.99528e-21 3.35152e-21 1.59296e-21 1.85711e-20 7.56168e-21 1.13368e-21 1.56264e-21 1.91435e-21 -2.25519e-21 -1.21820e-21 1.92559e-21 1.38704e-21 2.20436e-22 1.66357e-21 6.15565e-22 -2.16094e-21 1.02487e-21 -6.55824e-22 -1.02034e-21 2.50598e-22 -6.57973e-22 -2.24228e-22 0.00000e+00 -2.51437e-22 -2.18643e-22 -2.05728e-22 -2.46260e-22 0.00000e+00 0.00000e+00 -6.66945e-22 -6.98143e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.44857e-22 0.00000e+00 1.08669e-24 -2.22097e-22 0.00000e+00 -2.07616e-22 -2.15717e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.99830e-22 -1.98571e-22 -1.95396e-22 0.00000e+00 0.00000e+00 -1.94066e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.86691e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.50247e-19 3.23310e-19 7.69653e-19 9.50386e-19 5.53902e-19 5.88906e-19 7.20280e-19 5.47241e-19 5.56428e-19 4.39355e-19 4.65831e-19 4.75207e-19 5.60589e-19 5.10498e-19 4.30249e-19 4.92127e-19 4.48078e-19 4.62909e-19 4.77740e-19 3.71699e-19 3.01388e-19 4.20052e-19 2.98675e-19 3.04496e-19 3.94319e-19 2.56346e-19 3.37753e-19 2.94973e-19 3.76376e-19 3.38939e-19 2.82093e-19 2.64427e-19 2.42518e-19 2.53269e-19 2.20250e-19 2.03179e-19 2.10186e-19 1.91385e-19 2.30646e-19 1.77899e-19 1.76850e-19 1.80680e-19 1.47361e-19 1.21272e-19 1.40873e-19 1.31730e-19 9.30060e-20 1.05703e-19 9.27994e-20 1.35535e-19 9.96318e-20 9.40426e-20 1.26218e-19 8.37171e-20 6.02049e-20 6.14893e-20 6.03101e-20 4.44743e-20 5.96576e-20 5.47040e-20 3.77860e-20 6.27142e-20 2.85193e-20 3.95081e-20 4.72203e-20 3.07625e-20 2.82539e-20 2.90309e-20 2.04171e-20 3.43543e-20 2.14389e-20 2.88286e-20 3.37385e-20 2.32296e-20 2.49168e-20 2.37044e-20 2.49073e-20 1.67313e-20 1.89486e-20 1.54528e-20 2.38825e-20 7.75346e-21 7.29655e-21 1.50304e-20 7.96522e-21 6.50396e-21 5.20902e-21 3.81932e-21 1.50051e-20 7.79465e-21 3.35675e-21 4.91037e-21 2.28195e-21 3.23538e-21 9.76508e-22 3.65206e-21 3.22387e-21 2.34605e-21 2.64042e-21 1.80271e-21 2.00039e-21 2.50252e-21 5.55616e-22 1.48232e-22 2.62859e-21 1.13718e-21 1.73210e-22 0.00000e+00 1.63392e-22 1.68896e-22 1.42037e-22 1.60028e-22 0.00000e+00 0.00000e+00 4.80217e-22 -2.98750e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.43871e-22 0.00000e+00 -1.60311e-23 1.64854e-22 0.00000e+00 1.50531e-22 1.42773e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.44885e-22 1.43973e-22 1.27598e-22 0.00000e+00 0.00000e+00 1.58641e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.52612e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.17625e-19 3.30718e-19 6.62835e-19 8.29273e-19 5.14064e-19 5.00459e-19 6.29297e-19 5.08005e-19 4.96422e-19 3.62024e-19 3.96287e-19 4.33381e-19 5.08044e-19 4.68553e-19 3.97674e-19 4.91405e-19 4.17859e-19 4.37698e-19 4.54098e-19 3.55562e-19 2.88804e-19 4.00447e-19 3.16344e-19 3.10344e-19 3.83572e-19 2.51612e-19 3.44549e-19 2.88652e-19 3.79469e-19 3.23588e-19 2.79112e-19 2.67957e-19 2.49267e-19 2.46182e-19 2.03179e-19 2.24507e-19 2.08642e-19 1.97012e-19 2.26728e-19 1.74294e-19 1.93623e-19 1.86856e-19 1.53094e-19 1.33481e-19 1.41654e-19 1.26746e-19 1.02653e-19 1.18183e-19 1.01294e-19 1.52646e-19 1.04433e-19 1.03787e-19 1.44797e-19 1.02686e-19 7.66512e-20 7.90746e-20 7.07894e-20 5.07320e-20 7.55840e-20 6.28115e-20 4.28114e-20 6.95741e-20 3.05004e-20 4.69329e-20 5.18358e-20 4.47721e-20 3.94119e-20 3.40165e-20 2.72087e-20 4.24178e-20 2.33476e-20 3.46819e-20 3.70623e-20 3.43618e-20 3.03005e-20 3.00452e-20 2.77722e-20 2.28836e-20 2.44965e-20 1.55161e-20 3.37489e-20 8.00084e-21 7.29213e-21 1.76679e-20 7.46668e-21 8.19177e-21 7.97391e-21 4.49783e-21 1.87954e-20 8.32672e-21 2.97496e-21 5.73982e-21 2.96761e-21 1.95906e-21 5.69149e-22 4.68267e-21 4.11317e-21 2.50323e-21 3.25828e-21 1.96781e-21 9.23970e-22 1.56348e-21 3.13114e-22 -1.20976e-22 2.22351e-21 1.33712e-21 9.60101e-23 0.00000e+00 8.64782e-23 9.36186e-23 9.13264e-23 8.46978e-23 0.00000e+00 0.00000e+00 2.63967e-22 -6.32798e-22 0.00000e+00 0.00000e+00 0.00000e+00 7.70023e-23 0.00000e+00 5.08390e-24 9.67215e-23 0.00000e+00 8.39395e-23 7.62138e-23 0.00000e+00 0.00000e+00 0.00000e+00 8.07913e-23 8.02823e-23 8.40982e-23 0.00000e+00 0.00000e+00 9.70925e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.34025e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.56552e-19 3.18797e-19 7.56810e-19 9.04129e-19 5.39868e-19 5.58508e-19 6.98581e-19 5.40771e-19 5.66088e-19 4.39758e-19 4.55020e-19 4.54268e-19 5.33393e-19 4.82987e-19 4.09613e-19 4.99131e-19 4.39153e-19 4.48377e-19 4.56154e-19 3.81670e-19 3.01280e-19 4.15630e-19 3.11782e-19 3.07792e-19 3.90572e-19 2.59946e-19 3.40473e-19 2.95338e-19 3.83976e-19 3.37688e-19 2.75167e-19 2.74969e-19 2.58576e-19 2.61890e-19 2.10186e-19 2.08642e-19 2.33825e-19 1.85172e-19 2.36090e-19 1.82904e-19 1.72220e-19 1.74896e-19 1.46078e-19 1.10295e-19 1.32581e-19 1.25556e-19 8.91851e-20 9.94338e-20 8.27067e-20 1.30409e-19 8.96451e-20 8.49128e-20 1.13833e-19 6.89036e-20 5.29844e-20 5.15591e-20 5.21087e-20 3.30575e-20 4.74495e-20 4.58005e-20 2.78486e-20 5.02283e-20 2.07663e-20 2.93270e-20 3.81485e-20 2.16682e-20 2.12413e-20 1.91719e-20 1.30621e-20 2.42006e-20 1.73413e-20 1.94082e-20 2.98488e-20 1.53529e-20 1.86462e-20 1.99537e-20 1.97560e-20 1.14654e-20 1.31524e-20 1.15005e-20 1.85012e-20 5.42201e-21 5.59509e-21 1.25654e-20 5.54362e-21 4.76624e-21 3.44710e-21 1.40268e-21 1.47129e-20 5.48206e-21 2.78929e-21 2.32646e-21 -5.28864e-23 7.84637e-22 2.56759e-22 1.46358e-21 1.09979e-21 8.56791e-22 3.97657e-22 -8.28093e-23 4.20541e-22 1.62654e-21 1.66723e-22 -1.52076e-22 1.92696e-21 9.48702e-22 5.04732e-23 0.00000e+00 2.44175e-23 4.92160e-23 9.68346e-24 2.39148e-23 0.00000e+00 0.00000e+00 1.09066e-22 -5.89481e-22 0.00000e+00 0.00000e+00 0.00000e+00 6.10794e-23 0.00000e+00 -4.05706e-23 2.75747e-23 0.00000e+00 3.15770e-23 2.29647e-23 0.00000e+00 0.00000e+00 0.00000e+00 3.03927e-23 3.02012e-23 -7.58594e-24 0.00000e+00 0.00000e+00 3.28833e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.16336e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.25242e-19 2.99779e-19 7.54495e-19 8.83668e-19 5.43782e-19 5.57874e-19 6.61843e-19 5.09846e-19 4.98900e-19 3.73980e-19 4.30464e-19 4.38325e-19 5.42611e-19 4.89502e-19 4.03901e-19 4.74043e-19 4.18496e-19 4.32754e-19 4.29797e-19 3.32516e-19 2.80407e-19 3.91765e-19 2.93990e-19 2.95250e-19 3.70987e-19 2.35151e-19 3.31464e-19 2.69652e-19 3.42155e-19 3.18424e-19 2.72238e-19 2.59067e-19 2.22321e-19 2.35928e-19 1.91385e-19 1.97012e-19 1.85172e-19 2.10688e-19 2.15151e-19 1.60175e-19 1.78889e-19 1.79335e-19 1.50159e-19 1.31597e-19 1.45037e-19 1.25762e-19 1.01171e-19 1.12434e-19 9.41093e-20 1.49429e-19 1.07014e-19 1.06754e-19 1.46018e-19 1.04475e-19 7.26082e-20 7.99119e-20 7.40199e-20 5.41882e-20 7.60731e-20 6.10821e-20 4.63570e-20 7.47166e-20 2.98160e-20 4.94811e-20 5.47979e-20 4.64988e-20 3.94764e-20 3.61294e-20 2.67701e-20 4.82824e-20 2.37645e-20 3.58655e-20 3.79782e-20 3.54164e-20 3.03728e-20 3.04681e-20 3.02005e-20 2.03568e-20 2.56550e-20 1.70708e-20 3.44557e-20 4.70461e-21 7.05514e-21 1.81477e-20 6.67846e-21 6.90284e-21 6.71641e-21 4.26602e-21 1.72491e-20 7.85675e-21 5.73239e-22 3.86215e-21 3.60067e-21 -1.01647e-21 -6.90795e-22 4.76799e-21 4.20356e-21 1.36533e-21 4.29698e-21 2.67366e-21 -1.27098e-21 6.49786e-22 -4.88698e-22 -7.53400e-22 2.78793e-22 -4.91543e-22 -1.64320e-22 0.00000e+00 -1.66216e-22 -1.60227e-22 -1.56909e-23 -1.62794e-22 0.00000e+00 0.00000e+00 -4.56789e-22 -6.25197e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.45355e-22 0.00000e+00 1.35973e-22 -1.29158e-22 0.00000e+00 -1.37481e-22 -1.42888e-22 0.00000e+00 0.00000e+00 0.00000e+00 -1.32325e-22 -1.31491e-22 -4.51610e-24 0.00000e+00 0.00000e+00 -1.09235e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.05083e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.81730e-19 3.71195e-19 8.90630e-19 1.03269e-18 6.39543e-19 6.53550e-19 7.85942e-19 5.92714e-19 5.85793e-19 4.50758e-19 4.93692e-19 4.96535e-19 6.10997e-19 5.52367e-19 4.68946e-19 5.55229e-19 4.87661e-19 5.10784e-19 5.04126e-19 4.07870e-19 3.33383e-19 4.58244e-19 3.37204e-19 3.38919e-19 4.31577e-19 2.77986e-19 3.75378e-19 3.18584e-19 4.10362e-19 3.73375e-19 3.08326e-19 2.99793e-19 2.71286e-19 2.80647e-19 2.30646e-19 2.26728e-19 2.36090e-19 2.15151e-19 2.62642e-19 1.95946e-19 1.95957e-19 1.98620e-19 1.66575e-19 1.32127e-19 1.55421e-19 1.43004e-19 1.03965e-19 1.17434e-19 9.89896e-20 1.52949e-19 1.07751e-19 1.04212e-19 1.42437e-19 9.21274e-20 6.68162e-20 6.86840e-20 6.73791e-20 4.59134e-20 6.47353e-20 5.79396e-20 3.94336e-20 6.65986e-20 2.77494e-20 4.12774e-20 5.02455e-20 3.32618e-20 3.06691e-20 2.84927e-20 2.04585e-20 3.70088e-20 2.25339e-20 2.90892e-20 3.72338e-20 2.49359e-20 2.53241e-20 2.62325e-20 2.64811e-20 1.64974e-20 1.97535e-20 1.55817e-20 2.63493e-20 6.39927e-21 7.00702e-21 1.67337e-20 7.26888e-21 6.52507e-21 5.13673e-21 2.85256e-21 1.71065e-20 7.38558e-21 2.53103e-21 3.75229e-21 1.55624e-21 9.68628e-22 6.49509e-23 3.20709e-21 2.72516e-21 1.52533e-21 2.21940e-21 1.24828e-21 3.48265e-22 1.77347e-21 7.90277e-23 -2.64362e-22 1.73615e-21 6.06269e-22 1.89104e-23 0.00000e+00 3.06372e-24 1.84394e-23 -5.02445e-23 3.00065e-24 0.00000e+00 0.00000e+00 3.74758e-23 -6.26021e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.51658e-23 0.00000e+00 -6.10648e-23 1.67417e-23 0.00000e+00 1.21861e-23 4.21451e-24 0.00000e+00 0.00000e+00 0.00000e+00 1.17290e-23 1.16551e-23 -4.48505e-23 0.00000e+00 0.00000e+00 2.40089e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.30964e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.15066e-19 2.35510e-19 5.59399e-19 6.84660e-19 4.03360e-19 4.14299e-19 5.13752e-19 3.99546e-19 4.08011e-19 3.21604e-19 3.31997e-19 3.37380e-19 4.14335e-19 3.68908e-19 3.27793e-19 3.91685e-19 3.39178e-19 3.64251e-19 3.61928e-19 2.90868e-19 2.39067e-19 3.26717e-19 2.42859e-19 2.45322e-19 3.04890e-19 2.06677e-19 2.69742e-19 2.31494e-19 3.00498e-19 2.77051e-19 2.25522e-19 2.22276e-19 2.03796e-19 2.13663e-19 1.77899e-19 1.74294e-19 1.82904e-19 1.60175e-19 1.95946e-19 1.59718e-19 1.51698e-19 1.48564e-19 1.22008e-19 1.02440e-19 1.12803e-19 1.07313e-19 7.81085e-20 8.75015e-20 7.65847e-20 1.10266e-19 8.24370e-20 7.60852e-20 1.01800e-19 7.02808e-20 4.93075e-20 5.12518e-20 4.87014e-20 3.57084e-20 4.94504e-20 4.48245e-20 3.03523e-20 4.81897e-20 2.27147e-20 3.19323e-20 3.71714e-20 2.53578e-20 2.27677e-20 2.28611e-20 1.80962e-20 2.82066e-20 1.72461e-20 2.40727e-20 2.65715e-20 2.01712e-20 2.15461e-20 1.95659e-20 1.92887e-20 1.51116e-20 1.54135e-20 1.19173e-20 1.93130e-20 7.10462e-21 5.56393e-21 1.21279e-20 6.67256e-21 6.20759e-21 5.03333e-21 3.01756e-21 1.22804e-20 6.36503e-21 3.09715e-21 4.24278e-21 1.11778e-21 3.24259e-21 1.17701e-21 2.81881e-21 2.24483e-21 2.02522e-21 1.34357e-21 8.09905e-22 2.12569e-21 2.12502e-21 6.58243e-22 1.85234e-22 2.54572e-21 1.38099e-21 2.09857e-22 0.00000e+00 2.01253e-22 2.04630e-22 1.83972e-22 1.97110e-22 0.00000e+00 0.00000e+00 5.87194e-22 -3.25209e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.62260e-22 0.00000e+00 -7.57208e-24 2.03219e-22 0.00000e+00 1.84245e-22 1.75642e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.77335e-22 1.76217e-22 1.67300e-22 0.00000e+00 0.00000e+00 1.94870e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.87464e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.77340e-20 1.96365e-19 4.54728e-19 6.06680e-19 3.84681e-19 3.84810e-19 4.76856e-19 3.77089e-19 3.36333e-19 2.20652e-19 2.88016e-19 3.19707e-19 4.09539e-19 3.60905e-19 3.10488e-19 3.71710e-19 3.19928e-19 3.56091e-19 3.45468e-19 2.71908e-19 2.23752e-19 3.22045e-19 2.41575e-19 2.46591e-19 3.04650e-19 1.93710e-19 2.87898e-19 2.34357e-19 3.01372e-19 2.67678e-19 2.34236e-19 2.20834e-19 2.02434e-19 2.06526e-19 1.76850e-19 1.93623e-19 1.72220e-19 1.78889e-19 1.95957e-19 1.51698e-19 1.90180e-19 1.74475e-19 1.37242e-19 1.32393e-19 1.37661e-19 1.20125e-19 9.76442e-20 1.15637e-19 1.05910e-19 1.43409e-19 1.02699e-19 9.94496e-20 1.44339e-19 1.10371e-19 7.85966e-20 8.70407e-20 7.31000e-20 6.02644e-20 8.60997e-20 7.01423e-20 4.91219e-20 7.70878e-20 3.64727e-20 5.61128e-20 5.73365e-20 5.50625e-20 4.46425e-20 4.16267e-20 3.58730e-20 5.12786e-20 2.65587e-20 4.39367e-20 3.65457e-20 4.36591e-20 3.70399e-20 3.38585e-20 3.11616e-20 3.03894e-20 2.99314e-20 1.85682e-20 4.00117e-20 1.20994e-20 8.72274e-21 1.94761e-20 1.04494e-20 1.11984e-20 1.14569e-20 7.45694e-21 1.86630e-20 1.02889e-20 4.44324e-21 9.93180e-21 4.82797e-21 6.15742e-21 2.26646e-21 7.37950e-21 6.63522e-21 4.58338e-21 5.30789e-21 3.65504e-21 3.89917e-21 2.90379e-21 1.17657e-21 7.98080e-22 3.90405e-21 2.38739e-21 3.75232e-22 0.00000e+00 3.71485e-22 3.65885e-22 4.78181e-22 3.63837e-22 0.00000e+00 0.00000e+00 1.06160e-21 -3.31006e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.97266e-22 0.00000e+00 1.19947e-22 3.61182e-22 0.00000e+00 3.31657e-22 3.22853e-22 0.00000e+00 0.00000e+00 0.00000e+00 3.19218e-22 3.17207e-22 4.24479e-22 0.00000e+00 0.00000e+00 3.38942e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.26061e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.67649e-19 2.56043e-19 7.51359e-19 9.23362e-19 5.56787e-19 5.81610e-19 7.12472e-19 5.40307e-19 5.34536e-19 3.77649e-19 4.47410e-19 4.63341e-19 5.72141e-19 4.99574e-19 4.18541e-19 4.78381e-19 4.14849e-19 4.34152e-19 4.30647e-19 3.36291e-19 2.62628e-19 3.89288e-19 2.84040e-19 2.71999e-19 3.61046e-19 2.05293e-19 3.20473e-19 2.60160e-19 3.30312e-19 2.90818e-19 2.51123e-19 2.38329e-19 2.02613e-19 2.19666e-19 1.80680e-19 1.86856e-19 1.74896e-19 1.79335e-19 1.98620e-19 1.48564e-19 1.74475e-19 1.85617e-19 1.41662e-19 1.26302e-19 1.44734e-19 1.27765e-19 9.42661e-20 1.15476e-19 9.99709e-20 1.48064e-19 1.02326e-19 1.03079e-19 1.47436e-19 1.00232e-19 7.40152e-20 7.92100e-20 7.16342e-20 5.28507e-20 7.56010e-20 6.50034e-20 4.39805e-20 7.37839e-20 3.25744e-20 4.84081e-20 5.53305e-20 4.47507e-20 3.89213e-20 3.71938e-20 2.68849e-20 4.46881e-20 2.58774e-20 3.64874e-20 3.97995e-20 3.43054e-20 3.18111e-20 3.22422e-20 3.09081e-20 2.33421e-20 2.56498e-20 1.79687e-20 3.46511e-20 9.49471e-21 8.46315e-21 1.88017e-20 8.80388e-21 9.09776e-21 7.98028e-21 5.43415e-21 1.98215e-20 9.82459e-21 3.57392e-21 7.08283e-21 3.92308e-21 3.31825e-21 1.05912e-21 5.25572e-21 4.82669e-21 3.20241e-21 3.77303e-21 2.45575e-21 1.89678e-21 2.35303e-21 5.38028e-22 2.34980e-22 2.89375e-21 1.38406e-21 1.69232e-22 0.00000e+00 1.59162e-22 1.65017e-22 2.32429e-22 1.55885e-22 0.00000e+00 0.00000e+00 4.69597e-22 -6.11426e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.37820e-22 0.00000e+00 6.94985e-23 1.61620e-22 0.00000e+00 1.47021e-22 1.39137e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.41507e-22 1.40615e-22 2.03242e-22 0.00000e+00 0.00000e+00 1.55895e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.49970e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.34394e-19 2.23890e-19 5.93188e-19 6.94813e-19 4.38286e-19 4.52679e-19 5.38939e-19 4.01466e-19 3.82022e-19 2.76782e-19 3.23404e-19 3.37802e-19 4.16051e-19 3.84788e-19 3.20021e-19 3.70391e-19 3.27361e-19 3.38087e-19 3.28434e-19 2.57702e-19 2.16724e-19 3.04367e-19 2.24557e-19 2.24425e-19 2.83293e-19 1.70614e-19 2.54744e-19 2.05759e-19 2.63564e-19 2.37583e-19 2.03904e-19 1.97050e-19 1.70355e-19 1.77996e-19 1.47361e-19 1.53094e-19 1.46078e-19 1.50159e-19 1.66575e-19 1.22008e-19 1.37242e-19 1.41662e-19 1.22345e-19 9.99391e-20 1.13367e-19 1.00668e-19 7.85044e-20 9.09823e-20 7.58294e-20 1.18379e-19 8.13813e-20 8.26688e-20 1.14514e-19 7.86321e-20 5.61405e-20 6.02027e-20 5.53900e-20 3.94520e-20 5.64813e-20 4.65730e-20 3.39787e-20 5.49598e-20 2.27299e-20 3.57667e-20 4.10582e-20 3.22889e-20 2.95727e-20 2.52836e-20 1.96236e-20 3.37511e-20 1.84682e-20 2.55618e-20 2.95456e-20 2.50013e-20 2.17093e-20 2.28737e-20 2.23222e-20 1.49976e-20 1.79161e-20 1.23638e-20 2.49077e-20 4.61729e-21 5.36619e-21 1.38937e-20 5.33136e-21 5.86133e-21 4.94165e-21 3.01385e-21 1.39339e-20 6.12823e-21 1.24520e-21 3.36203e-21 2.53343e-21 1.51765e-22 -2.06121e-22 3.25061e-21 2.91017e-21 1.47296e-21 2.58189e-21 1.48684e-21 -3.46520e-22 8.25428e-22 -1.45297e-22 -2.71783e-22 8.57727e-22 1.53450e-22 -4.96599e-23 0.00000e+00 -6.76008e-23 -4.84229e-23 -3.74137e-24 -6.62091e-23 0.00000e+00 0.00000e+00 -1.58986e-22 -5.93878e-22 0.00000e+00 0.00000e+00 0.00000e+00 -4.04602e-23 0.00000e+00 3.99979e-23 -4.74904e-23 0.00000e+00 -4.85752e-23 -5.68386e-23 0.00000e+00 0.00000e+00 0.00000e+00 -4.67534e-23 -4.64589e-23 -9.02274e-24 0.00000e+00 0.00000e+00 -3.40024e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.27102e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.00787e-20 1.19534e-19 3.03316e-19 4.19251e-19 2.75215e-19 2.70962e-19 3.34919e-19 2.62992e-19 2.38993e-19 1.59970e-19 2.19822e-19 2.31864e-19 2.88052e-19 2.58423e-19 2.33800e-19 2.56393e-19 2.24830e-19 2.50882e-19 2.41158e-19 1.79723e-19 1.54834e-19 2.19289e-19 1.67128e-19 1.74962e-19 2.12514e-19 1.29378e-19 1.97014e-19 1.53242e-19 2.00615e-19 1.83254e-19 1.63281e-19 1.48661e-19 1.30881e-19 1.37779e-19 1.21272e-19 1.33481e-19 1.10295e-19 1.31597e-19 1.32127e-19 1.02440e-19 1.32393e-19 1.26302e-19 9.99391e-20 1.06789e-19 9.94953e-20 8.77212e-20 7.51925e-20 8.84365e-20 7.86717e-20 1.07415e-19 7.83869e-20 7.46264e-20 1.07424e-19 8.58712e-20 6.05776e-20 6.71112e-20 5.74251e-20 4.69997e-20 6.54439e-20 5.20263e-20 4.08469e-20 5.90861e-20 2.92264e-20 4.30108e-20 4.30997e-20 4.30934e-20 3.59724e-20 3.39850e-20 2.81457e-20 4.08619e-20 1.95518e-20 3.38539e-20 2.72458e-20 3.44656e-20 2.88447e-20 2.52424e-20 2.32756e-20 2.28370e-20 2.28646e-20 1.42284e-20 3.01756e-20 8.04065e-21 6.20271e-21 1.42696e-20 7.17399e-21 8.68704e-21 8.19819e-21 6.10564e-21 1.29617e-20 7.88521e-21 2.36253e-21 7.11967e-21 4.92178e-21 4.24202e-21 1.37178e-21 5.73010e-21 5.16501e-21 3.69363e-21 4.42905e-21 3.12654e-21 2.41040e-21 1.65766e-21 6.56497e-22 3.41107e-22 2.32167e-21 1.29780e-21 2.08160e-22 0.00000e+00 2.14615e-22 2.02975e-22 3.45389e-22 2.10197e-22 0.00000e+00 0.00000e+00 6.07126e-22 -2.39481e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.42132e-22 0.00000e+00 1.49767e-22 2.25950e-22 0.00000e+00 1.93938e-22 1.86699e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.86664e-22 1.85488e-22 3.21732e-22 0.00000e+00 0.00000e+00 2.16328e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.08106e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.67865e-19 1.69263e-19 6.12108e-19 7.51844e-19 4.46753e-19 4.94616e-19 5.61323e-19 4.22943e-19 4.31961e-19 3.12563e-19 3.57949e-19 3.61554e-19 4.70711e-19 3.97380e-19 3.31810e-19 3.60748e-19 3.30268e-19 3.31158e-19 3.24932e-19 2.52218e-19 2.04654e-19 3.06682e-19 2.05926e-19 2.01812e-19 2.80861e-19 1.48412e-19 2.51019e-19 1.94374e-19 2.47286e-19 2.28896e-19 1.95347e-19 1.88470e-19 1.49062e-19 1.69132e-19 1.40873e-19 1.41654e-19 1.32581e-19 1.45037e-19 1.55421e-19 1.12803e-19 1.37661e-19 1.44734e-19 1.13367e-19 9.94953e-20 1.27118e-19 1.07249e-19 7.49457e-20 9.27240e-20 8.14965e-20 1.19815e-19 8.38096e-20 8.52812e-20 1.22228e-19 8.09976e-20 5.79650e-20 6.37332e-20 5.70592e-20 4.50046e-20 6.32541e-20 5.37603e-20 3.64439e-20 6.35823e-20 2.71536e-20 4.14777e-20 4.68182e-20 3.70233e-20 3.19004e-20 3.04809e-20 2.25679e-20 3.80730e-20 2.20890e-20 3.03679e-20 3.27495e-20 2.77375e-20 2.54514e-20 2.64584e-20 2.63608e-20 1.85109e-20 2.11690e-20 1.56342e-20 2.83407e-20 7.54119e-21 6.94186e-21 1.61420e-20 7.75839e-21 7.53603e-21 6.40572e-21 4.66647e-21 1.56490e-20 7.89276e-21 2.75864e-21 6.01680e-21 3.48512e-21 2.70952e-21 8.11898e-22 4.48382e-21 4.31983e-21 2.51183e-21 3.77782e-21 2.52349e-21 1.52030e-21 2.10826e-21 3.98085e-22 2.03183e-22 2.21382e-21 8.10344e-22 1.25326e-22 0.00000e+00 1.08439e-22 1.22204e-22 1.97616e-22 1.06206e-22 0.00000e+00 0.00000e+00 3.32379e-22 -2.87146e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.17386e-22 0.00000e+00 6.78212e-23 1.02298e-22 0.00000e+00 1.01168e-22 9.51038e-23 0.00000e+00 0.00000e+00 0.00000e+00 9.73736e-23 9.67601e-23 1.58318e-22 0.00000e+00 0.00000e+00 9.82422e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.45084e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.62634e-19 1.60848e-19 5.74065e-19 7.07899e-19 4.26016e-19 4.54718e-19 5.33056e-19 3.80544e-19 4.00503e-19 3.00876e-19 3.31856e-19 3.24645e-19 4.10606e-19 3.62164e-19 3.00726e-19 3.30355e-19 3.01175e-19 2.95162e-19 3.02510e-19 2.31597e-19 1.88323e-19 2.71343e-19 1.92853e-19 1.81169e-19 2.59359e-19 1.33270e-19 2.28487e-19 1.82942e-19 2.26058e-19 2.04993e-19 1.78234e-19 1.68685e-19 1.38829e-19 1.57300e-19 1.31730e-19 1.26746e-19 1.25556e-19 1.25762e-19 1.43004e-19 1.07313e-19 1.20125e-19 1.27765e-19 1.00668e-19 8.77212e-20 1.07249e-19 1.06647e-19 6.68909e-20 8.24767e-20 7.44274e-20 1.00919e-19 7.41647e-20 7.38849e-20 9.95684e-20 6.50194e-20 4.65960e-20 5.04145e-20 4.60393e-20 3.56342e-20 5.04372e-20 4.43436e-20 3.09475e-20 5.02808e-20 2.39636e-20 3.32763e-20 3.91987e-20 2.51284e-20 2.51783e-20 2.41212e-20 1.81201e-20 3.00253e-20 1.91623e-20 2.38088e-20 2.70911e-20 2.00463e-20 2.07429e-20 2.00043e-20 1.96963e-20 1.39143e-20 1.52925e-20 1.21247e-20 1.90199e-20 6.54994e-21 5.54992e-21 1.30700e-20 7.39072e-21 6.68234e-21 4.43657e-21 3.50000e-21 1.18867e-20 6.23323e-21 2.84500e-21 4.86940e-21 2.22977e-21 3.06602e-21 1.05034e-21 2.95931e-21 2.66302e-21 2.22207e-21 2.16021e-21 1.52584e-21 1.84077e-21 2.12664e-21 5.77429e-22 3.60726e-22 2.23786e-21 1.01884e-21 1.83799e-22 0.00000e+00 1.70804e-22 1.79220e-22 1.80424e-22 1.67288e-22 0.00000e+00 0.00000e+00 5.05522e-22 -8.46280e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.50008e-22 0.00000e+00 7.48103e-24 1.68629e-22 0.00000e+00 1.57185e-22 1.49280e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.51290e-22 1.50337e-22 1.55600e-22 0.00000e+00 0.00000e+00 1.61737e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.55591e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.96340e-20 9.77610e-20 2.48178e-19 3.31532e-19 2.13259e-19 2.18394e-19 2.63145e-19 1.96095e-19 1.70418e-19 1.11547e-19 1.50527e-19 1.74580e-19 2.19430e-19 2.02622e-19 1.77190e-19 2.01817e-19 1.78919e-19 1.92765e-19 1.86542e-19 1.43844e-19 1.22688e-19 1.74635e-19 1.35639e-19 1.39172e-19 1.67615e-19 1.02468e-19 1.57635e-19 1.20537e-19 1.60946e-19 1.43012e-19 1.27249e-19 1.18607e-19 1.06247e-19 1.09841e-19 9.30060e-20 1.02653e-19 8.91851e-20 1.01171e-19 1.03965e-19 7.81085e-20 9.76442e-20 9.42661e-20 7.85044e-20 7.51925e-20 7.49457e-20 6.68909e-20 5.93932e-20 6.69006e-20 5.71390e-20 8.20353e-20 5.77833e-20 5.73654e-20 7.96728e-20 6.19621e-20 4.36130e-20 4.78918e-20 4.16654e-20 3.24367e-20 4.57766e-20 3.60621e-20 2.83462e-20 4.09348e-20 1.89799e-20 2.94187e-20 3.04499e-20 2.86522e-20 2.48020e-20 2.13383e-20 1.87125e-20 2.84902e-20 1.36714e-20 2.19886e-20 1.96217e-20 2.31190e-20 1.86761e-20 1.73271e-20 1.57328e-20 1.39744e-20 1.49783e-20 9.09389e-21 2.01090e-20 3.98241e-21 3.85542e-21 9.96220e-21 4.27423e-21 5.04192e-21 4.94681e-21 3.19828e-21 9.16969e-21 4.39530e-21 8.56779e-22 3.40319e-21 2.63828e-21 1.07911e-21 2.58528e-22 3.28715e-21 2.87411e-21 1.65901e-21 2.64789e-21 1.69798e-21 3.67595e-22 5.41915e-22 7.55554e-23 -1.10508e-22 7.87698e-22 3.64889e-22 2.18584e-23 0.00000e+00 1.93104e-23 2.13139e-23 1.19478e-22 1.89128e-23 0.00000e+00 0.00000e+00 6.62472e-23 -2.55413e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.81346e-24 0.00000e+00 9.77891e-23 3.79829e-23 0.00000e+00 2.38408e-23 1.77289e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.29467e-23 2.28021e-23 1.12837e-22 0.00000e+00 0.00000e+00 4.29993e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.13651e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.12057e-20 1.09506e-19 3.38029e-19 4.40275e-19 2.78471e-19 2.92414e-19 3.59128e-19 2.66418e-19 2.35478e-19 1.40429e-19 1.96827e-19 2.23330e-19 2.89021e-19 2.56936e-19 2.24391e-19 2.50933e-19 2.16742e-19 2.34896e-19 2.26114e-19 1.73722e-19 1.39914e-19 2.12762e-19 1.59956e-19 1.54471e-19 1.99881e-19 1.08396e-19 1.85127e-19 1.41746e-19 1.84451e-19 1.59905e-19 1.45333e-19 1.36710e-19 1.15537e-19 1.26089e-19 1.05703e-19 1.18183e-19 9.94338e-20 1.12434e-19 1.17434e-19 8.75015e-20 1.15637e-19 1.15476e-19 9.09823e-20 8.84365e-20 9.27240e-20 8.24767e-20 6.69006e-20 8.38435e-20 7.14989e-20 9.99727e-20 6.90005e-20 7.15346e-20 1.00217e-19 7.59594e-20 5.38171e-20 5.96494e-20 5.03574e-20 3.98595e-20 5.74307e-20 4.65850e-20 3.47764e-20 5.17800e-20 2.48498e-20 3.68913e-20 3.89205e-20 3.59293e-20 3.13837e-20 2.75529e-20 2.32641e-20 3.44039e-20 1.83185e-20 2.76897e-20 2.59072e-20 2.85144e-20 2.40173e-20 2.32159e-20 2.09094e-20 1.85488e-20 1.90334e-20 1.18954e-20 2.61004e-20 6.88770e-21 5.50297e-21 1.33727e-20 6.35404e-21 7.56397e-21 6.71070e-21 4.77623e-21 1.29849e-20 6.53189e-21 2.24735e-21 5.83006e-21 3.96113e-21 3.07377e-21 9.72919e-22 4.36926e-21 4.04358e-21 2.92344e-21 3.37261e-21 2.26753e-21 1.64614e-21 1.45093e-21 4.65410e-22 2.45646e-22 2.00871e-21 1.10297e-21 1.48480e-22 0.00000e+00 1.39922e-22 1.44781e-22 2.56979e-22 1.37042e-22 0.00000e+00 0.00000e+00 4.13813e-22 -2.88138e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.11121e-22 0.00000e+00 1.11115e-22 1.45438e-22 0.00000e+00 1.30278e-22 1.22461e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.25392e-22 1.24602e-22 2.25827e-22 0.00000e+00 0.00000e+00 1.41539e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.36159e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.69930e-20 8.84159e-20 2.62518e-19 3.69646e-19 2.36251e-19 2.44882e-19 3.08179e-19 2.18330e-19 2.02365e-19 1.27394e-19 1.70886e-19 1.91474e-19 2.40217e-19 2.12824e-19 1.84296e-19 2.02132e-19 1.72642e-19 1.93504e-19 1.92070e-19 1.44300e-19 1.15893e-19 1.67732e-19 1.23883e-19 1.26296e-19 1.67074e-19 8.89268e-20 1.61181e-19 1.22758e-19 1.53231e-19 1.33216e-19 1.24040e-19 1.13600e-19 9.53856e-20 1.02423e-19 9.27994e-20 1.01294e-19 8.27067e-20 9.41093e-20 9.89896e-20 7.65847e-20 1.05910e-19 9.99709e-20 7.58294e-20 7.86717e-20 8.14965e-20 7.44274e-20 5.71390e-20 7.14989e-20 7.13972e-20 8.35719e-20 6.33578e-20 6.11510e-20 8.90282e-20 6.91194e-20 4.89775e-20 5.67278e-20 4.44314e-20 4.00383e-20 5.61495e-20 4.75494e-20 3.38306e-20 4.90761e-20 2.65696e-20 3.83849e-20 3.84156e-20 3.61382e-20 3.13499e-20 2.96414e-20 2.65256e-20 3.52372e-20 1.92656e-20 3.05647e-20 2.39487e-20 3.00328e-20 2.64667e-20 2.23244e-20 2.03297e-20 2.17792e-20 2.00178e-20 1.27306e-20 2.51393e-20 1.00409e-20 6.17969e-21 1.29428e-20 8.40397e-21 8.87243e-21 8.21433e-21 5.86659e-21 1.15793e-20 7.47885e-21 3.99226e-21 8.23812e-21 3.96636e-21 6.75520e-21 2.51544e-21 5.26137e-21 4.70967e-21 4.21550e-21 3.58101e-21 2.62285e-21 4.36253e-21 2.67030e-21 1.33288e-21 1.13891e-21 3.71071e-21 2.32292e-21 4.29765e-22 0.00000e+00 4.26134e-22 4.19061e-22 5.06254e-22 4.17361e-22 0.00000e+00 0.00000e+00 1.21371e-21 9.92776e-23 0.00000e+00 0.00000e+00 0.00000e+00 3.35119e-22 0.00000e+00 9.77182e-23 4.08075e-22 0.00000e+00 3.78471e-22 3.70066e-22 0.00000e+00 0.00000e+00 0.00000e+00 3.64277e-22 3.61982e-22 4.48242e-22 0.00000e+00 0.00000e+00 3.80780e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.66308e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.64149e-20 1.54270e-19 5.33926e-19 6.57969e-19 3.98329e-19 4.14839e-19 5.02067e-19 3.85942e-19 3.79012e-19 2.54596e-19 3.07622e-19 3.41974e-19 4.29391e-19 3.80903e-19 3.14329e-19 3.63465e-19 3.16210e-19 3.24701e-19 3.20147e-19 2.46391e-19 1.96814e-19 2.98445e-19 2.25597e-19 2.13466e-19 2.76687e-19 1.54977e-19 2.56515e-19 1.98251e-19 2.55827e-19 2.22646e-19 2.00018e-19 1.90643e-19 1.54884e-19 1.67007e-19 1.35535e-19 1.52646e-19 1.30409e-19 1.49429e-19 1.52949e-19 1.10266e-19 1.43409e-19 1.48064e-19 1.18379e-19 1.07415e-19 1.19815e-19 1.00919e-19 8.20353e-20 9.99727e-20 8.35719e-20 1.33242e-19 8.85698e-20 9.25937e-20 1.32868e-19 9.35865e-20 6.84009e-20 7.44944e-20 6.54131e-20 4.85449e-20 7.10893e-20 5.73498e-20 4.01531e-20 6.63537e-20 2.78966e-20 4.48366e-20 4.83863e-20 4.48805e-20 3.89885e-20 3.33730e-20 2.58634e-20 4.26139e-20 2.27308e-20 3.32631e-20 3.49987e-20 3.44138e-20 2.88722e-20 3.03336e-20 2.80260e-20 2.13325e-20 2.38116e-20 1.54840e-20 3.39808e-20 6.79885e-21 7.06947e-21 1.75292e-20 6.63561e-21 8.13510e-21 7.44909e-21 4.59141e-21 1.80120e-20 7.75228e-21 1.62319e-21 5.37900e-21 4.35984e-21 1.07540e-21 7.28767e-23 4.88012e-21 4.44846e-21 2.14567e-21 4.06856e-21 2.51793e-21 2.44569e-22 1.22430e-21 -5.34152e-23 -3.19066e-22 1.46156e-21 4.91769e-22 -2.04552e-23 0.00000e+00 -2.92636e-23 -1.99457e-23 1.15652e-22 -2.86612e-23 0.00000e+00 0.00000e+00 -6.25823e-23 -5.89399e-22 0.00000e+00 0.00000e+00 0.00000e+00 -2.42596e-23 0.00000e+00 1.27628e-22 -8.96352e-24 0.00000e+00 -1.71980e-23 -2.40576e-23 0.00000e+00 0.00000e+00 0.00000e+00 -1.65530e-23 -1.64487e-23 1.01564e-22 0.00000e+00 0.00000e+00 4.19491e-25 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.03548e-25 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.51378e-20 9.96029e-20 3.67257e-19 4.71128e-19 2.76240e-19 3.05548e-19 3.56367e-19 2.60981e-19 2.58460e-19 1.79547e-19 2.16111e-19 2.30996e-19 2.93392e-19 2.62080e-19 2.22246e-19 2.46435e-19 2.17831e-19 2.32281e-19 2.23765e-19 1.68101e-19 1.38339e-19 2.01599e-19 1.49398e-19 1.47928e-19 1.91814e-19 1.06805e-19 1.77788e-19 1.39752e-19 1.71286e-19 1.56857e-19 1.40973e-19 1.33239e-19 1.03347e-19 1.15778e-19 9.96318e-20 1.04433e-19 8.96451e-20 1.07014e-19 1.07751e-19 8.24370e-20 1.02699e-19 1.02326e-19 8.13813e-20 7.83869e-20 8.38096e-20 7.41647e-20 5.77833e-20 6.90005e-20 6.33578e-20 8.85698e-20 6.81901e-20 6.51146e-20 9.26092e-20 6.82121e-20 4.69737e-20 5.46407e-20 4.72710e-20 3.80059e-20 5.33005e-20 4.43191e-20 3.12107e-20 4.85018e-20 2.28766e-20 3.55514e-20 3.67786e-20 3.33857e-20 2.91555e-20 2.75155e-20 2.23439e-20 3.35933e-20 1.79201e-20 2.80546e-20 2.52845e-20 2.71963e-20 2.47284e-20 2.27735e-20 2.10933e-20 1.88248e-20 1.88724e-20 1.30602e-20 2.43464e-20 7.57847e-21 6.07127e-21 1.30632e-20 6.78619e-21 7.68336e-21 6.68085e-21 4.35057e-21 1.22967e-20 6.80955e-21 2.49027e-21 5.85445e-21 3.42491e-21 3.91653e-21 1.26685e-21 4.37368e-21 3.74853e-21 2.60233e-21 3.28878e-21 2.25674e-21 2.42051e-21 1.93974e-21 6.34660e-22 3.95686e-22 2.41139e-21 1.22403e-21 2.02845e-22 0.00000e+00 2.04542e-22 1.97793e-22 2.91771e-22 2.00331e-22 0.00000e+00 0.00000e+00 5.82195e-22 -2.05912e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.46225e-22 0.00000e+00 1.00558e-22 2.08100e-22 0.00000e+00 1.84226e-22 1.77933e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.77316e-22 1.76199e-22 2.67113e-22 0.00000e+00 0.00000e+00 1.97791e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.90274e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.18532e-19 1.24081e-19 4.26915e-19 5.15037e-19 2.99870e-19 3.21018e-19 3.90707e-19 2.84783e-19 2.71617e-19 1.79923e-19 2.16993e-19 2.47985e-19 3.21875e-19 2.87238e-19 2.26307e-19 2.72483e-19 2.34155e-19 2.34221e-19 2.33329e-19 1.74422e-19 1.40081e-19 2.13320e-19 1.62350e-19 1.44659e-19 1.95941e-19 1.02170e-19 1.82112e-19 1.44481e-19 1.73250e-19 1.52681e-19 1.41975e-19 1.33591e-19 1.02479e-19 1.16002e-19 9.40426e-20 1.03787e-19 8.49128e-20 1.06754e-19 1.04212e-19 7.60852e-20 9.94496e-20 1.03079e-19 8.26688e-20 7.46264e-20 8.52812e-20 7.38849e-20 5.73654e-20 7.15346e-20 6.11510e-20 9.25937e-20 6.51146e-20 7.36132e-20 9.76205e-20 7.15258e-20 4.84855e-20 5.57175e-20 4.72346e-20 3.60997e-20 5.38701e-20 4.21808e-20 3.03190e-20 4.88789e-20 2.00971e-20 3.42270e-20 3.70971e-20 3.29477e-20 2.95942e-20 2.48352e-20 2.01676e-20 3.32692e-20 1.78755e-20 2.52823e-20 2.66764e-20 2.61220e-20 2.16544e-20 2.29460e-20 2.10828e-20 1.55958e-20 1.81142e-20 1.12114e-20 2.50782e-20 4.71751e-21 5.08843e-21 1.35616e-20 5.33538e-21 6.23199e-21 5.47825e-21 3.49640e-21 1.32032e-20 5.85298e-21 1.10319e-21 3.99214e-21 3.22530e-21 4.50254e-22 4.16258e-24 3.47860e-21 3.19820e-21 1.55443e-21 3.06237e-21 1.96262e-21 -9.27364e-23 8.24664e-22 -6.33994e-23 -2.43104e-22 8.59585e-22 2.15954e-22 -2.21911e-23 0.00000e+00 -2.97269e-23 -2.16384e-23 7.54537e-23 -2.91149e-23 0.00000e+00 0.00000e+00 -6.85498e-23 -2.77559e-22 0.00000e+00 0.00000e+00 0.00000e+00 -2.33580e-23 0.00000e+00 9.02438e-23 -1.61601e-23 0.00000e+00 -1.99815e-23 -2.47945e-23 0.00000e+00 0.00000e+00 0.00000e+00 -1.92321e-23 -1.91109e-23 6.44158e-23 0.00000e+00 0.00000e+00 -8.98260e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -8.64121e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.75811e-20 1.21999e-19 5.40145e-19 6.92875e-19 4.16555e-19 4.46610e-19 5.44636e-19 3.93164e-19 3.94730e-19 2.53276e-19 3.20639e-19 3.61068e-19 4.70510e-19 4.06284e-19 3.24273e-19 3.81638e-19 3.23405e-19 3.33500e-19 3.26110e-19 2.44833e-19 1.95792e-19 2.98404e-19 2.16971e-19 2.04947e-19 2.74166e-19 1.43020e-19 2.60014e-19 1.97651e-19 2.40657e-19 2.10539e-19 1.96025e-19 1.83577e-19 1.37531e-19 1.56810e-19 1.26218e-19 1.44797e-19 1.13833e-19 1.46018e-19 1.42437e-19 1.01800e-19 1.44339e-19 1.47436e-19 1.14514e-19 1.07424e-19 1.22228e-19 9.95684e-20 7.96728e-20 1.00217e-19 8.90282e-20 1.32868e-19 9.26092e-20 9.76205e-20 1.48934e-19 1.04198e-19 7.27413e-20 8.48031e-20 7.16954e-20 5.60157e-20 8.19328e-20 6.48989e-20 4.53103e-20 7.47246e-20 3.17996e-20 5.28898e-20 5.55788e-20 5.28435e-20 4.50337e-20 3.94013e-20 3.16830e-20 5.15452e-20 2.63759e-20 4.10883e-20 3.98151e-20 4.20197e-20 3.45235e-20 3.54689e-20 3.35235e-20 2.62023e-20 2.89536e-20 1.84179e-20 3.98294e-20 8.93132e-21 8.45555e-21 2.03873e-20 8.29281e-21 1.00551e-20 9.52637e-21 5.96503e-21 2.00609e-20 9.79857e-21 2.23443e-21 7.20430e-21 5.56574e-21 2.65848e-21 5.41862e-22 6.28154e-21 5.59078e-21 3.00864e-21 5.11261e-21 3.22789e-21 1.21839e-21 1.85086e-21 2.02973e-22 -8.95139e-23 2.12460e-21 7.81554e-22 6.26899e-23 0.00000e+00 5.92068e-23 6.11284e-23 2.04355e-22 5.79878e-23 0.00000e+00 0.00000e+00 1.79890e-22 -4.83533e-22 0.00000e+00 0.00000e+00 0.00000e+00 3.57167e-23 0.00000e+00 1.39982e-22 7.52704e-23 0.00000e+00 5.92200e-23 5.23831e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.69990e-23 5.66399e-23 1.85260e-22 0.00000e+00 0.00000e+00 7.74573e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.45135e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.27848e-19 4.61722e-20 1.70550e-19 2.48722e-19 1.64784e-19 1.66789e-19 2.19783e-19 1.71501e-19 1.38885e-19 6.33764e-20 1.16491e-19 1.62570e-19 2.23766e-19 1.92930e-19 1.60049e-19 1.94891e-19 1.58468e-19 1.84150e-19 1.67738e-19 1.18632e-19 1.03095e-19 1.60925e-19 1.25663e-19 1.24224e-19 1.45722e-19 8.29556e-20 1.53807e-19 1.14419e-19 1.40109e-19 1.21509e-19 1.19852e-19 1.07890e-19 8.57953e-20 9.26317e-20 8.37171e-20 1.02686e-19 6.89036e-20 1.04475e-19 9.21274e-20 7.02808e-20 1.10371e-19 1.00232e-19 7.86321e-20 8.58712e-20 8.09976e-20 6.50194e-20 6.19621e-20 7.59594e-20 6.91194e-20 9.35865e-20 6.82121e-20 7.15258e-20 1.04198e-19 9.18140e-20 5.83029e-20 6.93347e-20 5.70994e-20 4.74489e-20 6.88751e-20 5.22053e-20 3.86826e-20 5.78622e-20 2.64864e-20 4.45878e-20 4.30088e-20 4.81205e-20 3.85689e-20 3.42620e-20 3.08440e-20 4.34681e-20 1.98800e-20 3.62705e-20 2.68668e-20 3.88908e-20 3.01600e-20 2.80196e-20 2.47473e-20 2.53077e-20 2.55508e-20 1.37102e-20 3.46234e-20 8.68498e-21 6.38568e-21 1.52672e-20 7.16664e-21 9.37153e-21 9.83206e-21 6.38679e-21 1.43843e-20 7.90140e-21 2.33091e-21 8.02739e-21 5.08057e-21 4.09384e-21 1.46144e-21 6.38609e-21 5.82207e-21 3.57177e-21 5.07104e-21 3.50431e-21 2.40347e-21 1.57349e-21 6.77062e-22 4.32955e-22 2.37842e-21 1.38704e-21 2.16546e-22 0.00000e+00 2.25777e-22 2.11152e-22 3.97959e-22 2.21129e-22 0.00000e+00 0.00000e+00 6.31732e-22 -1.43390e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.52631e-22 0.00000e+00 1.87516e-22 2.27564e-22 0.00000e+00 2.00189e-22 1.95861e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.92681e-22 1.91467e-22 3.62498e-22 0.00000e+00 0.00000e+00 2.13871e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.05743e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.13056e-20 8.38841e-20 1.68026e-19 2.28227e-19 1.61614e-19 1.50073e-19 2.00193e-19 1.57909e-19 1.40450e-19 8.07871e-20 1.21229e-19 1.49327e-19 1.75262e-19 1.57806e-19 1.32821e-19 1.54762e-19 1.22572e-19 1.40990e-19 1.39663e-19 1.00926e-19 8.17859e-20 1.21137e-19 9.89597e-20 9.60798e-20 1.19471e-19 6.55377e-20 1.16442e-19 8.74744e-20 1.10168e-19 9.07932e-20 8.92257e-20 7.97048e-20 6.65674e-20 6.84739e-20 6.02049e-20 7.66512e-20 5.29844e-20 7.26082e-20 6.68162e-20 4.93075e-20 7.85966e-20 7.40152e-20 5.61405e-20 6.05776e-20 5.79650e-20 4.65960e-20 4.36130e-20 5.38171e-20 4.89775e-20 6.84009e-20 4.69737e-20 4.84855e-20 7.27413e-20 5.83029e-20 4.38763e-20 4.70700e-20 3.87314e-20 3.12929e-20 4.61496e-20 3.63482e-20 2.57633e-20 3.96109e-20 1.89062e-20 2.97786e-20 2.89006e-20 3.26360e-20 2.70332e-20 2.40721e-20 1.98872e-20 2.80870e-20 1.34142e-20 2.37052e-20 1.85712e-20 2.55197e-20 2.00702e-20 1.89201e-20 1.67036e-20 1.66210e-20 1.68299e-20 9.07964e-21 2.32519e-20 5.63267e-21 4.36748e-21 1.03625e-20 4.67069e-21 6.06843e-21 6.33171e-21 4.13295e-21 1.01278e-20 5.19565e-21 1.56335e-21 5.04402e-21 3.37147e-21 2.36003e-21 8.40269e-22 4.14593e-21 3.74660e-21 2.29071e-21 3.28686e-21 2.23342e-21 1.35429e-21 1.01132e-21 3.73990e-22 2.45113e-22 1.54212e-21 9.30528e-22 1.18943e-22 0.00000e+00 1.21717e-22 1.15980e-22 2.46455e-22 1.19211e-22 0.00000e+00 0.00000e+00 3.44754e-22 -1.64672e-22 0.00000e+00 0.00000e+00 0.00000e+00 8.39018e-23 0.00000e+00 1.28694e-22 1.25470e-22 0.00000e+00 1.09467e-22 1.05830e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.05361e-22 1.04697e-22 2.22369e-22 0.00000e+00 0.00000e+00 1.19378e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.14841e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.20639e-19 2.42418e-20 1.29501e-19 2.11757e-19 1.37743e-19 1.47898e-19 1.87775e-19 1.33897e-19 9.69932e-20 2.52749e-20 8.62773e-20 1.22266e-19 1.77836e-19 1.53201e-19 1.22253e-19 1.46469e-19 1.21031e-19 1.45133e-19 1.31570e-19 9.60008e-20 7.89829e-20 1.21215e-19 9.57919e-20 9.72647e-20 1.16425e-19 6.62118e-20 1.23028e-19 9.16476e-20 1.09730e-19 9.55269e-20 9.41109e-20 8.44648e-20 6.69341e-20 7.21220e-20 6.14893e-20 7.90746e-20 5.15591e-20 7.99119e-20 6.86840e-20 5.12518e-20 8.70407e-20 7.92100e-20 6.02027e-20 6.71112e-20 6.37332e-20 5.04145e-20 4.78918e-20 5.96494e-20 5.67278e-20 7.44944e-20 5.46407e-20 5.57175e-20 8.48031e-20 6.93347e-20 4.70700e-20 5.94251e-20 4.55657e-20 3.90721e-20 5.63993e-20 4.29213e-20 3.25402e-20 4.67038e-20 2.28695e-20 3.77488e-20 3.54038e-20 4.03735e-20 3.29375e-20 2.88499e-20 2.61080e-20 3.70409e-20 1.71923e-20 3.04664e-20 2.23685e-20 3.33162e-20 2.62495e-20 2.36968e-20 2.06237e-20 2.16354e-20 2.11418e-20 1.18626e-20 2.83456e-20 7.71406e-21 5.49013e-21 1.26316e-20 6.36328e-21 8.09735e-21 8.37016e-21 5.58606e-21 1.15275e-20 6.97887e-21 2.12100e-21 6.99494e-21 4.88953e-21 4.20067e-21 1.42880e-21 5.46437e-21 4.89791e-21 3.39154e-21 4.32070e-21 2.99196e-21 2.45603e-21 1.52035e-21 6.81324e-22 5.03722e-22 2.21566e-21 1.34556e-21 2.19428e-22 0.00000e+00 2.21083e-22 2.13962e-22 3.77172e-22 2.16531e-22 0.00000e+00 0.00000e+00 6.28962e-22 -2.41950e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.56462e-22 0.00000e+00 1.63939e-22 2.23299e-22 0.00000e+00 1.98652e-22 1.92255e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.91201e-22 1.89997e-22 3.39276e-22 0.00000e+00 0.00000e+00 2.11701e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.03655e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.73181e-20 6.92209e-20 2.12124e-19 2.71569e-19 1.74904e-19 1.77625e-19 2.13735e-19 1.60636e-19 1.50793e-19 7.81356e-20 1.22048e-19 1.55637e-19 1.97395e-19 1.70475e-19 1.40939e-19 1.64126e-19 1.47752e-19 1.54583e-19 1.48844e-19 1.09486e-19 8.53004e-20 1.32295e-19 1.04546e-19 1.01195e-19 1.23238e-19 6.83347e-20 1.20259e-19 9.50385e-20 1.11112e-19 9.63875e-20 9.25510e-20 8.35189e-20 6.34632e-20 7.31265e-20 6.03101e-20 7.07894e-20 5.21087e-20 7.40199e-20 6.73791e-20 4.87014e-20 7.31000e-20 7.16342e-20 5.53900e-20 5.74251e-20 5.70592e-20 4.60393e-20 4.16654e-20 5.03574e-20 4.44314e-20 6.54131e-20 4.72710e-20 4.72346e-20 7.16954e-20 5.70994e-20 3.87314e-20 4.55657e-20 4.38156e-20 3.03461e-20 4.32151e-20 3.42147e-20 2.42548e-20 3.83661e-20 1.68130e-20 2.77826e-20 2.81499e-20 2.99471e-20 2.44108e-20 2.24774e-20 1.77797e-20 2.73117e-20 1.28443e-20 2.25761e-20 1.88448e-20 2.35670e-20 1.94896e-20 1.90931e-20 1.69751e-20 1.54246e-20 1.61131e-20 9.63332e-21 2.20198e-20 5.18828e-21 4.47290e-21 1.00281e-20 4.38888e-21 5.98185e-21 5.69301e-21 3.68141e-21 9.94244e-21 5.22557e-21 1.21333e-21 4.58821e-21 3.09619e-21 1.88177e-21 6.82344e-22 3.84028e-21 3.40170e-21 1.78906e-21 3.19701e-21 2.15683e-21 1.06883e-21 9.05975e-22 2.52030e-22 6.83263e-23 1.31638e-21 5.96649e-22 7.89550e-23 0.00000e+00 8.29509e-23 7.69883e-23 2.64413e-22 8.12432e-23 0.00000e+00 0.00000e+00 2.34182e-22 -7.88267e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.11415e-23 0.00000e+00 1.80582e-22 9.15415e-23 0.00000e+00 7.57634e-23 7.22584e-23 0.00000e+00 0.00000e+00 0.00000e+00 7.29219e-23 7.24625e-23 2.38393e-22 0.00000e+00 0.00000e+00 8.86705e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.53006e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.12600e-19 6.70363e-21 5.38983e-20 1.04794e-19 6.78487e-20 7.43060e-20 9.86750e-20 6.46197e-20 5.18745e-20 1.94573e-20 5.53538e-20 7.24981e-20 1.01938e-19 8.67463e-20 7.05224e-20 7.30558e-20 6.52577e-20 8.41476e-20 7.54024e-20 4.93819e-20 4.56588e-20 6.95839e-20 4.69836e-20 5.50033e-20 6.94140e-20 3.82516e-20 7.39233e-20 5.35325e-20 6.35743e-20 6.13286e-20 5.87393e-20 5.06588e-20 3.98619e-20 4.56242e-20 4.44743e-20 5.07320e-20 3.30575e-20 5.41882e-20 4.59134e-20 3.57084e-20 6.02644e-20 5.28507e-20 3.94520e-20 4.69997e-20 4.50046e-20 3.56342e-20 3.24367e-20 3.98595e-20 4.00383e-20 4.85449e-20 3.80059e-20 3.60997e-20 5.60157e-20 4.74489e-20 3.12929e-20 3.90721e-20 3.03461e-20 2.97336e-20 3.91693e-20 3.02596e-20 2.32323e-20 3.32115e-20 1.73592e-20 2.74578e-20 2.45855e-20 2.82310e-20 2.22438e-20 2.11080e-20 1.93823e-20 2.63925e-20 1.21177e-20 2.25932e-20 1.42811e-20 2.34261e-20 1.87898e-20 1.56199e-20 1.45608e-20 1.57697e-20 1.50777e-20 9.10709e-21 1.92949e-20 6.18419e-21 4.23779e-21 8.66047e-21 5.05194e-21 5.74844e-21 6.15097e-21 4.34016e-21 7.02348e-21 5.06686e-21 1.72498e-21 5.37614e-21 3.55146e-21 4.09092e-21 1.36943e-21 4.34660e-21 3.83738e-21 2.58522e-21 3.44565e-21 2.43776e-21 2.59357e-21 1.53174e-21 6.62820e-22 5.40794e-22 1.94299e-21 1.05367e-21 2.12989e-22 0.00000e+00 2.19009e-22 2.07684e-22 3.45039e-22 2.14500e-22 0.00000e+00 0.00000e+00 6.15038e-22 7.54666e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.55849e-22 0.00000e+00 1.39012e-22 2.15674e-22 0.00000e+00 1.93616e-22 1.89949e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.86355e-22 1.85181e-22 3.11499e-22 0.00000e+00 0.00000e+00 2.01611e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.93949e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.44831e-19 3.35029e-20 9.79302e-20 1.84203e-19 1.27431e-19 1.29052e-19 1.67461e-19 1.19819e-19 8.58914e-20 2.99590e-20 7.71665e-20 1.11893e-19 1.62233e-19 1.40263e-19 1.13203e-19 1.35344e-19 1.11189e-19 1.31813e-19 1.18957e-19 8.38862e-20 7.29188e-20 1.09650e-19 8.50812e-20 8.63149e-20 1.07066e-19 5.80522e-20 1.14315e-19 8.49884e-20 1.01322e-19 8.71382e-20 8.87889e-20 7.77886e-20 6.03321e-20 6.44264e-20 5.96576e-20 7.55840e-20 4.74495e-20 7.60731e-20 6.47353e-20 4.94504e-20 8.60997e-20 7.56010e-20 5.64813e-20 6.54439e-20 6.32541e-20 5.04372e-20 4.57766e-20 5.74307e-20 5.61495e-20 7.10893e-20 5.33005e-20 5.38701e-20 8.19328e-20 6.88751e-20 4.61496e-20 5.63993e-20 4.32151e-20 3.91693e-20 5.76865e-20 4.31773e-20 3.14637e-20 4.69925e-20 2.28704e-20 3.81029e-20 3.50984e-20 4.03550e-20 3.23385e-20 2.91505e-20 2.66318e-20 3.63891e-20 1.71115e-20 3.11108e-20 2.13978e-20 3.30221e-20 2.62915e-20 2.31550e-20 2.04516e-20 2.24429e-20 2.15049e-20 1.20507e-20 2.83884e-20 8.41096e-21 5.62306e-21 1.27522e-20 6.92808e-21 8.18904e-21 8.67670e-21 5.81600e-21 1.12531e-20 6.89017e-21 2.62950e-21 7.64243e-21 4.62869e-21 4.92292e-21 1.77379e-21 5.71419e-21 5.16751e-21 3.51929e-21 4.47806e-21 3.19013e-21 3.09182e-21 1.93468e-21 8.85965e-22 6.96798e-22 2.63398e-21 1.63303e-21 2.85308e-22 0.00000e+00 2.90791e-22 2.78202e-22 4.13669e-22 2.84804e-22 0.00000e+00 0.00000e+00 8.18635e-22 6.08007e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.12737e-22 0.00000e+00 1.39681e-22 2.82820e-22 0.00000e+00 2.56859e-22 2.52217e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.47225e-22 2.45667e-22 3.71942e-22 0.00000e+00 0.00000e+00 2.63593e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.53575e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.02082e-19 3.33914e-20 1.48476e-19 2.16639e-19 1.34093e-19 1.43593e-19 1.85350e-19 1.36594e-19 1.24840e-19 6.82344e-20 1.00309e-19 1.23640e-19 1.57947e-19 1.31146e-19 1.17115e-19 1.27866e-19 1.06503e-19 1.21151e-19 1.15771e-19 8.85769e-20 6.50380e-20 1.04983e-19 7.77675e-20 7.75156e-20 9.86562e-20 4.91765e-20 1.02505e-19 7.44372e-20 9.11974e-20 7.69450e-20 7.63710e-20 7.25027e-20 5.15402e-20 5.67678e-20 5.47040e-20 6.28115e-20 4.58005e-20 6.10821e-20 5.79396e-20 4.48245e-20 7.01423e-20 6.50034e-20 4.65730e-20 5.20263e-20 5.37603e-20 4.43436e-20 3.60621e-20 4.65850e-20 4.75494e-20 5.73498e-20 4.43191e-20 4.21808e-20 6.48989e-20 5.22053e-20 3.63482e-20 4.29213e-20 3.42147e-20 3.02596e-20 4.31773e-20 3.77945e-20 2.40223e-20 3.77682e-20 1.96878e-20 2.95601e-20 2.87929e-20 3.01041e-20 2.45644e-20 2.42308e-20 2.07376e-20 2.69279e-20 1.46492e-20 2.49291e-20 1.84145e-20 2.43598e-20 2.18772e-20 1.87532e-20 1.70116e-20 1.88205e-20 1.66099e-20 1.06418e-20 2.15141e-20 9.15746e-21 5.54158e-21 1.04372e-20 6.76889e-21 7.61673e-21 7.29902e-21 4.89310e-21 1.01004e-20 6.24199e-21 3.60194e-21 7.31727e-21 3.28259e-21 6.25457e-21 2.36066e-21 4.62154e-21 4.13887e-21 3.42284e-21 3.17047e-21 2.31931e-21 4.21389e-21 2.52909e-21 1.23491e-21 1.04988e-21 3.51517e-21 2.17565e-21 3.98986e-22 0.00000e+00 3.99753e-22 3.89048e-22 4.94731e-22 3.91523e-22 0.00000e+00 0.00000e+00 1.13062e-21 1.62991e-22 0.00000e+00 0.00000e+00 0.00000e+00 3.12583e-22 0.00000e+00 1.12413e-22 3.77967e-22 0.00000e+00 3.52143e-22 3.46691e-22 0.00000e+00 0.00000e+00 0.00000e+00 3.38935e-22 3.36800e-22 4.36903e-22 0.00000e+00 0.00000e+00 3.49966e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.36665e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.65582e-20 1.20659e-20 4.09915e-20 9.23842e-20 6.45541e-20 6.90736e-20 9.52495e-20 6.38993e-20 3.98911e-20 1.35598e-20 4.29697e-20 5.78315e-20 8.21917e-20 7.52954e-20 6.46146e-20 6.54899e-20 5.74955e-20 7.45444e-20 6.89309e-20 4.67356e-20 4.21925e-20 5.92938e-20 4.43033e-20 5.24476e-20 6.13802e-20 3.70965e-20 6.26610e-20 4.54267e-20 5.50652e-20 5.42806e-20 5.12647e-20 4.36018e-20 3.58389e-20 3.96111e-20 3.77860e-20 4.28114e-20 2.78486e-20 4.63570e-20 3.94336e-20 3.03523e-20 4.91219e-20 4.39805e-20 3.39787e-20 4.08469e-20 3.64439e-20 3.09475e-20 2.83462e-20 3.47764e-20 3.38306e-20 4.01531e-20 3.12107e-20 3.03190e-20 4.53103e-20 3.86826e-20 2.57633e-20 3.25402e-20 2.42548e-20 2.32323e-20 3.14637e-20 2.40223e-20 2.12770e-20 2.65484e-20 1.52271e-20 2.24103e-20 2.01589e-20 2.25554e-20 1.89127e-20 1.73551e-20 1.58867e-20 2.18370e-20 9.60505e-21 1.78972e-20 1.16214e-20 1.91057e-20 1.49198e-20 1.19520e-20 1.11749e-20 1.21432e-20 1.17316e-20 6.82455e-21 1.47345e-20 4.38844e-21 3.04366e-21 6.73760e-21 3.92890e-21 4.51422e-21 4.62681e-21 3.69756e-21 5.07250e-21 4.11305e-21 1.14289e-21 4.05295e-21 3.42400e-21 3.20901e-21 9.65616e-22 3.33131e-21 2.97467e-21 2.45154e-21 2.64480e-21 1.88233e-21 1.78902e-21 1.05771e-21 4.73622e-22 3.26670e-22 1.28118e-21 7.31523e-22 1.52575e-22 0.00000e+00 1.53544e-22 1.48774e-22 2.38601e-22 1.50383e-22 0.00000e+00 0.00000e+00 4.37530e-22 9.76127e-24 0.00000e+00 0.00000e+00 0.00000e+00 1.06544e-22 0.00000e+00 9.31259e-23 1.56472e-22 0.00000e+00 1.38476e-22 1.33594e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.33282e-22 1.32442e-22 2.16973e-22 0.00000e+00 0.00000e+00 1.48957e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.43296e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.47599e-20 2.96003e-20 1.94001e-19 2.71867e-19 1.67106e-19 1.72885e-19 2.14063e-19 1.58413e-19 1.42964e-19 8.29149e-20 1.26232e-19 1.47345e-19 1.95052e-19 1.64971e-19 1.35830e-19 1.44685e-19 1.32933e-19 1.38400e-19 1.32963e-19 9.68515e-20 7.93784e-20 1.28087e-19 8.55833e-20 8.68105e-20 1.17132e-19 5.94634e-20 1.15008e-19 8.57834e-20 1.04683e-19 9.45193e-20 9.07396e-20 8.05257e-20 5.98931e-20 6.85230e-20 6.27142e-20 6.95741e-20 5.02283e-20 7.47166e-20 6.65986e-20 4.81897e-20 7.70878e-20 7.37839e-20 5.49598e-20 5.90861e-20 6.35823e-20 5.02808e-20 4.09348e-20 5.17800e-20 4.90761e-20 6.63537e-20 4.85018e-20 4.88789e-20 7.47246e-20 5.78622e-20 3.96109e-20 4.67038e-20 3.83661e-20 3.32115e-20 4.69925e-20 3.77682e-20 2.65484e-20 4.41295e-20 1.97900e-20 3.15678e-20 3.17010e-20 3.24561e-20 2.58333e-20 2.50106e-20 2.02347e-20 2.97524e-20 1.48664e-20 2.52540e-20 2.02745e-20 2.52709e-20 2.09483e-20 1.94465e-20 1.87533e-20 1.73248e-20 1.77764e-20 1.11605e-20 2.35974e-20 6.76003e-21 5.23283e-21 1.10393e-20 5.73320e-21 6.39658e-21 6.52681e-21 4.65620e-21 1.03312e-20 6.10083e-21 2.19051e-21 6.04684e-21 3.82333e-21 3.63382e-21 1.22834e-21 4.60641e-21 4.34573e-21 2.73363e-21 3.83612e-21 2.73684e-21 2.26673e-21 1.68742e-21 6.06243e-22 4.76548e-22 2.11165e-21 1.08524e-21 1.93987e-22 0.00000e+00 1.96602e-22 1.89155e-22 2.96415e-22 1.92555e-22 0.00000e+00 0.00000e+00 5.53808e-22 -4.09048e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.52351e-22 0.00000e+00 1.06880e-22 1.88021e-22 0.00000e+00 1.73019e-22 1.70451e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.66530e-22 1.65481e-22 2.62348e-22 0.00000e+00 0.00000e+00 1.74215e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.67594e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.71803e-20 1.33294e-20 3.11458e-20 7.75439e-20 5.33697e-20 5.98801e-20 8.02216e-20 5.51821e-20 4.48496e-20 2.43447e-20 4.39128e-20 5.32742e-20 6.28947e-20 5.32103e-20 5.09040e-20 4.39613e-20 3.94061e-20 5.22728e-20 5.20419e-20 3.57066e-20 2.81281e-20 4.06457e-20 2.77173e-20 3.37881e-20 4.31855e-20 2.25293e-20 4.35126e-20 3.17793e-20 3.90999e-20 3.67778e-20 3.45659e-20 2.96251e-20 2.33897e-20 2.74825e-20 2.85193e-20 3.05004e-20 2.07663e-20 2.98160e-20 2.77494e-20 2.27147e-20 3.64727e-20 3.25744e-20 2.27299e-20 2.92264e-20 2.71536e-20 2.39636e-20 1.89799e-20 2.48498e-20 2.65696e-20 2.78966e-20 2.28766e-20 2.00971e-20 3.17996e-20 2.64864e-20 1.89062e-20 2.28695e-20 1.68130e-20 1.73592e-20 2.28704e-20 1.96878e-20 1.52271e-20 1.97900e-20 1.31252e-20 1.69145e-20 1.51285e-20 1.66343e-20 1.37885e-20 1.42204e-20 1.22917e-20 1.52105e-20 7.72838e-21 1.42498e-20 8.55291e-21 1.38785e-20 1.22170e-20 9.13003e-21 8.61486e-21 1.04746e-20 8.84239e-21 5.82269e-21 1.07232e-20 5.29113e-21 2.97780e-21 5.24401e-21 4.03594e-21 4.31588e-21 4.10924e-21 3.31298e-21 4.13622e-21 3.70982e-21 2.02689e-21 4.37456e-21 2.66573e-21 4.46885e-21 1.52594e-21 2.88516e-21 2.57330e-21 2.50829e-21 2.04267e-21 1.54020e-21 2.85303e-21 1.64302e-21 8.14457e-22 7.03913e-22 2.04943e-21 1.27312e-21 2.62971e-22 0.00000e+00 2.62316e-22 2.56420e-22 3.02203e-22 2.56916e-22 0.00000e+00 0.00000e+00 7.44077e-22 1.44111e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.05098e-22 0.00000e+00 5.27985e-23 2.49597e-22 0.00000e+00 2.31969e-22 2.27636e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.23269e-22 2.21863e-22 2.68183e-22 0.00000e+00 0.00000e+00 2.32022e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.23204e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.04387e-19 1.41067e-20 5.30114e-20 1.10316e-19 7.65503e-20 8.31628e-20 1.09997e-19 7.62639e-20 5.74397e-20 2.55068e-20 5.59532e-20 7.11577e-20 1.00566e-19 8.61109e-20 6.79280e-20 7.59692e-20 6.42120e-20 8.12156e-20 7.33947e-20 5.02734e-20 4.42631e-20 6.50110e-20 4.72469e-20 5.33023e-20 6.63247e-20 3.65444e-20 7.15681e-20 5.24863e-20 6.10089e-20 5.56999e-20 5.58790e-20 4.88714e-20 3.70816e-20 4.00401e-20 3.95081e-20 4.69329e-20 2.93270e-20 4.94811e-20 4.12774e-20 3.19323e-20 5.61128e-20 4.84081e-20 3.57667e-20 4.30108e-20 4.14777e-20 3.32763e-20 2.94187e-20 3.68913e-20 3.83849e-20 4.48366e-20 3.55514e-20 3.42270e-20 5.28898e-20 4.45878e-20 2.97786e-20 3.77488e-20 2.77826e-20 2.74578e-20 3.81029e-20 2.95601e-20 2.24103e-20 3.15678e-20 1.69145e-20 2.69507e-20 2.39241e-20 2.74097e-20 2.21199e-20 2.06877e-20 1.91012e-20 2.53704e-20 1.20286e-20 2.19884e-20 1.40578e-20 2.28872e-20 1.85315e-20 1.53016e-20 1.40344e-20 1.57795e-20 1.47381e-20 8.73335e-21 1.86613e-20 6.42446e-21 4.15730e-21 8.55858e-21 5.26410e-21 5.84077e-21 6.17220e-21 4.33917e-21 7.04609e-21 5.08930e-21 2.08110e-21 5.62683e-21 3.51052e-21 4.47998e-21 1.53969e-21 4.18939e-21 3.74066e-21 2.82587e-21 3.21301e-21 2.30481e-21 2.83955e-21 1.70087e-21 7.84737e-22 6.66612e-22 2.16867e-21 1.29833e-21 2.53326e-22 0.00000e+00 2.55229e-22 2.47016e-22 3.44674e-22 2.49974e-22 0.00000e+00 0.00000e+00 7.21899e-22 1.09293e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.91849e-22 0.00000e+00 1.01687e-22 2.46239e-22 0.00000e+00 2.25839e-22 2.21470e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.17369e-22 2.15999e-22 3.07520e-22 0.00000e+00 0.00000e+00 2.29478e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.20757e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.00806e-20 3.42314e-20 1.70970e-19 2.30080e-19 1.39730e-19 1.50362e-19 1.84756e-19 1.30328e-19 1.20430e-19 7.21862e-20 1.02678e-19 1.16926e-19 1.56617e-19 1.33245e-19 1.08438e-19 1.20039e-19 1.04923e-19 1.12365e-19 1.08398e-19 7.90887e-20 6.31331e-20 9.85793e-20 6.90943e-20 6.85536e-20 9.16608e-20 4.61288e-20 9.04825e-20 6.83813e-20 8.06687e-20 7.12044e-20 6.94966e-20 6.22888e-20 4.57736e-20 5.25473e-20 4.72203e-20 5.18358e-20 3.81485e-20 5.47979e-20 5.02455e-20 3.71714e-20 5.73365e-20 5.53305e-20 4.10582e-20 4.30997e-20 4.68182e-20 3.91987e-20 3.04499e-20 3.89205e-20 3.84156e-20 4.83863e-20 3.67786e-20 3.70971e-20 5.55788e-20 4.30088e-20 2.89006e-20 3.54038e-20 2.81499e-20 2.45855e-20 3.50984e-20 2.87929e-20 2.01589e-20 3.17010e-20 1.51285e-20 2.39241e-20 2.42856e-20 2.36886e-20 1.95477e-20 1.86859e-20 1.57821e-20 2.27250e-20 1.17904e-20 1.93081e-20 1.55819e-20 1.92180e-20 1.63523e-20 1.46871e-20 1.38326e-20 1.33666e-20 1.32570e-20 8.29801e-21 1.70899e-20 5.63508e-21 3.96316e-21 8.38612e-21 4.80627e-21 5.11977e-21 5.04942e-21 3.58904e-21 7.71222e-21 4.76473e-21 2.01797e-21 4.86472e-21 2.67664e-21 3.33207e-21 1.20815e-21 3.36690e-21 3.09979e-21 2.28286e-21 2.57227e-21 1.85624e-21 2.10925e-21 1.44661e-21 6.18481e-22 5.08023e-22 1.90468e-21 1.07341e-21 1.98773e-22 0.00000e+00 2.00439e-22 1.93822e-22 2.67674e-22 1.96312e-22 0.00000e+00 0.00000e+00 5.65995e-22 2.15319e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.54282e-22 0.00000e+00 7.66854e-23 1.91994e-22 0.00000e+00 1.76870e-22 1.73858e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.70237e-22 1.69164e-22 2.38114e-22 0.00000e+00 0.00000e+00 1.78319e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.71542e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.42870e-19 6.02596e-21 -1.22523e-20 2.93103e-20 3.37055e-20 3.30592e-20 5.14394e-20 4.29748e-20 1.51197e-20 -1.68625e-20 2.32018e-20 4.98652e-20 7.04756e-20 5.77620e-20 4.61757e-20 5.48863e-20 4.09159e-20 6.26417e-20 5.27659e-20 3.43609e-20 2.99961e-20 4.75510e-20 3.89786e-20 4.55146e-20 4.84722e-20 3.08615e-20 5.91525e-20 4.17345e-20 4.94487e-20 4.23029e-20 4.62570e-20 3.83856e-20 3.07752e-20 3.11433e-20 3.07625e-20 4.47721e-20 2.16682e-20 4.64988e-20 3.32618e-20 2.53578e-20 5.50625e-20 4.47507e-20 3.22889e-20 4.30934e-20 3.70233e-20 2.51284e-20 2.86522e-20 3.59293e-20 3.61382e-20 4.48805e-20 3.33857e-20 3.29477e-20 5.28435e-20 4.81205e-20 3.26360e-20 4.03735e-20 2.99471e-20 2.82310e-20 4.03550e-20 3.01041e-20 2.25554e-20 3.24561e-20 1.66343e-20 2.74097e-20 2.36886e-20 3.16906e-20 2.40910e-20 2.20893e-20 1.99390e-20 2.63601e-20 1.13645e-20 2.28643e-20 1.34837e-20 2.53471e-20 1.94968e-20 1.65545e-20 1.42941e-20 1.71403e-20 1.60744e-20 8.43752e-21 2.15652e-20 6.25841e-21 3.99584e-21 8.61837e-21 4.69398e-21 5.93475e-21 6.87208e-21 4.65158e-21 7.62941e-21 5.02330e-21 1.78467e-21 5.94845e-21 3.93709e-21 3.93412e-21 1.40544e-21 4.60883e-21 4.21752e-21 2.81840e-21 3.72556e-21 2.67503e-21 2.46164e-21 1.31588e-21 6.86001e-22 5.89182e-22 1.94076e-21 1.24842e-21 2.20838e-22 0.00000e+00 2.27533e-22 2.15337e-22 3.47719e-22 2.22849e-22 0.00000e+00 0.00000e+00 6.36581e-22 8.93772e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.65603e-22 0.00000e+00 1.33243e-22 2.19839e-22 0.00000e+00 1.99686e-22 1.97130e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.92196e-22 1.90985e-22 3.11914e-22 0.00000e+00 0.00000e+00 2.03813e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.96067e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.20786e-19 1.98291e-20 3.03487e-20 7.43196e-20 5.95642e-20 5.89443e-20 8.40399e-20 5.99809e-20 4.14838e-20 6.87793e-21 3.54490e-20 5.97940e-20 7.52922e-20 7.10606e-20 5.48842e-20 6.51983e-20 5.00385e-20 6.33911e-20 6.19280e-20 4.15804e-20 3.43272e-20 4.92717e-20 4.41034e-20 4.56088e-20 5.43463e-20 3.01856e-20 5.91702e-20 4.32419e-20 4.86631e-20 4.00496e-20 4.41870e-20 3.84977e-20 2.94623e-20 2.97731e-20 2.82539e-20 3.94119e-20 2.12413e-20 3.94764e-20 3.06691e-20 2.27677e-20 4.46425e-20 3.89213e-20 2.95727e-20 3.59724e-20 3.19004e-20 2.51783e-20 2.48020e-20 3.13837e-20 3.13499e-20 3.89885e-20 2.91555e-20 2.95942e-20 4.50337e-20 3.85689e-20 2.70332e-20 3.29375e-20 2.44108e-20 2.22438e-20 3.23385e-20 2.45644e-20 1.89127e-20 2.58333e-20 1.37885e-20 2.21199e-20 1.95477e-20 2.40910e-20 2.06109e-20 1.75959e-20 1.59405e-20 2.13522e-20 9.74556e-21 1.78603e-20 1.18933e-20 1.97958e-20 1.56314e-20 1.33100e-20 1.15309e-20 1.30404e-20 1.23850e-20 6.62911e-21 1.63099e-20 4.72311e-21 3.14284e-21 7.22580e-21 3.82685e-21 4.88144e-21 5.11798e-21 3.46787e-21 6.23208e-21 3.96418e-21 1.29607e-21 4.28631e-21 3.21818e-21 2.94998e-21 9.79677e-22 3.33646e-21 2.98386e-21 2.19625e-21 2.74591e-21 1.96202e-21 1.74159e-21 9.90287e-22 4.79528e-22 3.86205e-22 1.42846e-21 9.09578e-22 1.54882e-22 0.00000e+00 1.56268e-22 1.51024e-22 2.43256e-22 1.53050e-22 0.00000e+00 0.00000e+00 4.43711e-22 1.24227e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.10457e-22 0.00000e+00 9.41987e-23 1.56176e-22 0.00000e+00 1.39840e-22 1.35808e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.34595e-22 1.33747e-22 2.19254e-22 0.00000e+00 0.00000e+00 1.47492e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.41886e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.80143e-20 2.86851e-20 5.89480e-20 1.01723e-19 7.12003e-20 7.21561e-20 9.99373e-20 7.35318e-20 6.39883e-20 3.49609e-20 6.14864e-20 7.24917e-20 8.22606e-20 7.07359e-20 6.24400e-20 6.07852e-20 5.09487e-20 6.56556e-20 6.24958e-20 4.20158e-20 3.23494e-20 4.97267e-20 3.65420e-20 4.04715e-20 4.99175e-20 2.58196e-20 5.19569e-20 3.88864e-20 4.38306e-20 3.95909e-20 4.07874e-20 3.38821e-20 2.35301e-20 2.69781e-20 2.90309e-20 3.40165e-20 1.91719e-20 3.61294e-20 2.84927e-20 2.28611e-20 4.16267e-20 3.71938e-20 2.52836e-20 3.39850e-20 3.04809e-20 2.41212e-20 2.13383e-20 2.75529e-20 2.96414e-20 3.33730e-20 2.75155e-20 2.48352e-20 3.94013e-20 3.42620e-20 2.40721e-20 2.88499e-20 2.24774e-20 2.11080e-20 2.91505e-20 2.42308e-20 1.73551e-20 2.50106e-20 1.42204e-20 2.06877e-20 1.86859e-20 2.20893e-20 1.75959e-20 1.84116e-20 1.48814e-20 1.91027e-20 9.32653e-21 1.77361e-20 1.10378e-20 1.77916e-20 1.55139e-20 1.24068e-20 1.12218e-20 1.34259e-20 1.20019e-20 7.28937e-21 1.49094e-20 6.10017e-21 3.62679e-21 6.62381e-21 4.53415e-21 5.16349e-21 5.19329e-21 3.87143e-21 5.88277e-21 4.50463e-21 2.25072e-21 5.25882e-21 3.01284e-21 4.56005e-21 1.65036e-21 3.55773e-21 3.22363e-21 2.68312e-21 2.67628e-21 2.03476e-21 2.97609e-21 1.67351e-21 8.58498e-22 7.77873e-22 2.26414e-21 1.40226e-21 2.76413e-22 0.00000e+00 2.82707e-22 2.69528e-22 3.47213e-22 2.76887e-22 0.00000e+00 0.00000e+00 7.91561e-22 2.00495e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.14201e-22 0.00000e+00 8.40886e-23 2.68203e-22 0.00000e+00 2.47346e-22 2.44857e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.38069e-22 2.36569e-22 3.11617e-22 0.00000e+00 0.00000e+00 2.47346e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.37945e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.36127e-19 -1.61108e-20 -5.09901e-20 -1.67520e-20 -1.94642e-21 -1.82754e-21 9.85770e-21 3.97873e-21 -1.48232e-20 -2.58910e-20 -8.98558e-21 6.45277e-21 1.68028e-20 1.45545e-20 1.55872e-20 1.59183e-20 9.32636e-21 2.64378e-20 1.89103e-20 9.62738e-21 1.22339e-20 1.61538e-20 1.43768e-20 2.18832e-20 2.10523e-20 1.28725e-20 3.14384e-20 1.95023e-20 2.26814e-20 2.15135e-20 2.48057e-20 2.12968e-20 1.60137e-20 1.57164e-20 2.04171e-20 2.72087e-20 1.30621e-20 2.67701e-20 2.04585e-20 1.80962e-20 3.58730e-20 2.68849e-20 1.96236e-20 2.81457e-20 2.25679e-20 1.81201e-20 1.87125e-20 2.32641e-20 2.65256e-20 2.58634e-20 2.23439e-20 2.01676e-20 3.16830e-20 3.08440e-20 1.98872e-20 2.61080e-20 1.77797e-20 1.93823e-20 2.66318e-20 2.07376e-20 1.58867e-20 2.02347e-20 1.22917e-20 1.91012e-20 1.57821e-20 1.99390e-20 1.59405e-20 1.48814e-20 1.53178e-20 1.80885e-20 8.30533e-21 1.63785e-20 8.29297e-21 1.73312e-20 1.38238e-20 1.02922e-20 8.96886e-21 1.25589e-20 1.06326e-20 5.83224e-21 1.30464e-20 5.53441e-21 2.85272e-21 5.56373e-21 4.12676e-21 4.74692e-21 5.07054e-21 3.50380e-21 4.22255e-21 3.65197e-21 1.92544e-21 4.78251e-21 2.49971e-21 4.38899e-21 1.62640e-21 3.27885e-21 2.88828e-21 2.51316e-21 2.25467e-21 1.66509e-21 2.88446e-21 1.42392e-21 8.44633e-22 7.27717e-22 2.05070e-21 1.37328e-21 2.73749e-22 0.00000e+00 2.76572e-22 2.66930e-22 3.46454e-22 2.70878e-22 0.00000e+00 0.00000e+00 7.80487e-22 1.43206e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.06186e-22 0.00000e+00 8.58629e-23 2.65273e-22 0.00000e+00 2.44001e-22 2.39874e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.34850e-22 2.33370e-22 3.10091e-22 0.00000e+00 0.00000e+00 2.46544e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.37174e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.56587e-20 -9.36927e-21 3.49147e-20 8.93236e-20 5.37851e-20 5.92273e-20 8.11206e-20 4.93545e-20 3.58478e-20 6.00117e-21 3.43614e-20 5.32413e-20 8.66759e-20 7.40971e-20 5.58739e-20 6.48821e-20 5.55473e-20 6.95113e-20 6.24910e-20 4.03590e-20 3.75756e-20 5.61034e-20 4.33381e-20 4.81395e-20 5.80911e-20 3.34818e-20 6.61857e-20 4.54429e-20 5.16372e-20 5.10001e-20 5.19144e-20 4.40408e-20 3.28220e-20 3.66313e-20 3.43543e-20 4.24178e-20 2.42006e-20 4.82824e-20 3.70088e-20 2.82066e-20 5.12786e-20 4.46881e-20 3.37511e-20 4.08619e-20 3.80730e-20 3.00253e-20 2.84902e-20 3.44039e-20 3.52372e-20 4.26139e-20 3.35933e-20 3.32692e-20 5.15452e-20 4.34681e-20 2.80870e-20 3.70409e-20 2.73117e-20 2.63925e-20 3.63891e-20 2.69279e-20 2.18370e-20 2.97524e-20 1.52105e-20 2.53704e-20 2.27250e-20 2.63601e-20 2.13522e-20 1.91027e-20 1.80885e-20 2.61568e-20 1.11679e-20 2.07513e-20 1.34984e-20 2.26444e-20 1.75836e-20 1.44116e-20 1.31761e-20 1.42395e-20 1.40827e-20 7.91235e-21 1.78776e-20 4.78612e-21 3.41790e-21 7.92924e-21 4.26366e-21 4.93960e-21 5.45792e-21 3.79991e-21 6.16735e-21 4.39718e-21 1.04796e-21 4.37682e-21 3.28575e-21 2.89610e-21 9.35596e-22 3.75720e-21 3.27170e-21 2.18664e-21 2.96774e-21 2.07296e-21 1.69152e-21 9.62027e-22 4.27764e-22 2.61989e-22 1.28906e-21 6.91729e-22 1.37442e-22 0.00000e+00 1.47438e-22 1.34018e-22 2.57151e-22 1.44402e-22 0.00000e+00 0.00000e+00 4.08543e-22 3.33290e-24 0.00000e+00 0.00000e+00 0.00000e+00 8.69022e-23 0.00000e+00 1.26466e-22 1.53161e-22 0.00000e+00 1.30724e-22 1.27832e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.25821e-22 1.25028e-22 2.40421e-22 0.00000e+00 0.00000e+00 1.44679e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.39181e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.27765e-20 1.18883e-20 7.91928e-20 1.10902e-19 6.44443e-20 7.30196e-20 9.18201e-20 6.09404e-20 5.71798e-20 3.30322e-20 4.48122e-20 5.29349e-20 7.28035e-20 6.12329e-20 4.92970e-20 5.54463e-20 4.74120e-20 5.07391e-20 4.89068e-20 3.66752e-20 2.78456e-20 4.39426e-20 3.13935e-20 2.92414e-20 4.17944e-20 1.87336e-20 4.26937e-20 3.18142e-20 3.63107e-20 3.16330e-20 3.16090e-20 2.99302e-20 1.97637e-20 2.34966e-20 2.14389e-20 2.33476e-20 1.73413e-20 2.37645e-20 2.25339e-20 1.72461e-20 2.65587e-20 2.58774e-20 1.84682e-20 1.95518e-20 2.20890e-20 1.91623e-20 1.36714e-20 1.83185e-20 1.92656e-20 2.27308e-20 1.79201e-20 1.78755e-20 2.63759e-20 1.98800e-20 1.34142e-20 1.71923e-20 1.28443e-20 1.21177e-20 1.71115e-20 1.46492e-20 9.60505e-21 1.48664e-20 7.72838e-21 1.20286e-20 1.17904e-20 1.13645e-20 9.74556e-21 9.32653e-21 8.30533e-21 1.11679e-20 6.55495e-21 9.85965e-21 7.86317e-21 9.56070e-21 8.78679e-21 7.58333e-21 6.92161e-21 7.22510e-21 6.52972e-21 4.43214e-21 8.14583e-21 3.62203e-21 2.20975e-21 4.36209e-21 2.91160e-21 3.07933e-21 2.74284e-21 1.92768e-21 3.95016e-21 2.58046e-21 1.42713e-21 2.83279e-21 1.32900e-21 2.49699e-21 9.20536e-22 1.72940e-21 1.55400e-21 1.36569e-21 1.17207e-21 8.61498e-22 1.66455e-21 1.05262e-21 4.85044e-22 4.18888e-22 1.39137e-21 8.28538e-22 1.57210e-22 0.00000e+00 1.55422e-22 1.53294e-22 1.90098e-22 1.52223e-22 0.00000e+00 0.00000e+00 4.42822e-22 5.75099e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.22279e-22 0.00000e+00 3.95357e-23 1.47569e-22 0.00000e+00 1.37819e-22 1.34951e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.32650e-22 1.31814e-22 1.66874e-22 0.00000e+00 0.00000e+00 1.37340e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.32120e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.10359e-19 -8.23154e-22 1.57904e-20 6.22897e-20 4.27781e-20 4.74764e-20 6.94880e-20 4.44050e-20 2.98186e-20 7.23949e-21 3.15050e-20 4.54300e-20 6.61902e-20 5.39968e-20 4.74876e-20 5.09948e-20 4.08900e-20 5.76337e-20 4.93240e-20 3.24821e-20 2.81215e-20 4.28024e-20 3.13679e-20 3.68314e-20 4.24661e-20 2.36706e-20 5.03173e-20 3.59662e-20 4.09903e-20 3.79506e-20 3.94368e-20 3.41522e-20 2.38014e-20 2.66448e-20 2.88286e-20 3.46819e-20 1.94082e-20 3.58655e-20 2.90892e-20 2.40727e-20 4.39367e-20 3.64874e-20 2.55618e-20 3.38539e-20 3.03679e-20 2.38088e-20 2.19886e-20 2.76897e-20 3.05647e-20 3.32631e-20 2.80546e-20 2.52823e-20 4.10883e-20 3.62705e-20 2.37052e-20 3.04664e-20 2.25761e-20 2.25932e-20 3.11108e-20 2.49291e-20 1.78972e-20 2.52540e-20 1.42498e-20 2.19884e-20 1.93081e-20 2.28643e-20 1.78603e-20 1.77361e-20 1.63785e-20 2.07513e-20 9.85965e-21 1.92472e-20 1.12554e-20 1.93886e-20 1.62105e-20 1.28122e-20 1.16414e-20 1.43670e-20 1.25452e-20 7.51348e-21 1.56468e-20 6.54148e-21 3.77298e-21 7.00848e-21 4.82738e-21 5.40785e-21 5.68926e-21 3.94072e-21 5.86792e-21 4.57435e-21 2.31576e-21 5.49632e-21 2.85709e-21 4.92106e-21 1.76436e-21 3.80273e-21 3.33765e-21 2.71777e-21 2.67439e-21 1.96175e-21 3.25291e-21 1.79204e-21 9.26586e-22 8.00390e-22 2.39793e-21 1.50908e-21 2.99183e-22 0.00000e+00 3.05282e-22 2.91731e-22 3.63615e-22 2.98997e-22 0.00000e+00 0.00000e+00 8.57007e-22 1.39093e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.26465e-22 0.00000e+00 8.10555e-23 2.92648e-22 0.00000e+00 2.68267e-22 2.64581e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.58205e-22 2.56579e-22 3.28608e-22 0.00000e+00 0.00000e+00 2.71240e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.60931e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.28339e-20 3.83154e-20 1.95203e-19 2.39352e-19 1.36585e-19 1.46946e-19 1.84033e-19 1.29069e-19 1.31923e-19 8.61944e-20 1.02124e-19 1.13510e-19 1.47031e-19 1.27061e-19 1.02279e-19 1.19828e-19 1.01760e-19 1.00313e-19 9.98385e-20 7.69884e-20 5.69904e-20 8.99767e-20 6.56161e-20 5.78281e-20 8.01873e-20 3.92992e-20 7.56310e-20 5.85313e-20 6.88035e-20 5.86088e-20 5.59399e-20 5.32506e-20 3.55667e-20 4.20647e-20 3.37385e-20 3.70623e-20 2.98488e-20 3.79782e-20 3.72338e-20 2.65715e-20 3.65457e-20 3.97995e-20 2.95456e-20 2.72458e-20 3.27495e-20 2.70911e-20 1.96217e-20 2.59072e-20 2.39487e-20 3.49987e-20 2.52845e-20 2.66764e-20 3.98151e-20 2.68668e-20 1.85712e-20 2.23685e-20 1.88448e-20 1.42811e-20 2.13978e-20 1.84145e-20 1.16214e-20 2.02745e-20 8.55291e-21 1.40578e-20 1.55819e-20 1.34837e-20 1.18933e-20 1.10378e-20 8.29297e-21 1.34984e-20 7.86317e-21 1.12554e-20 1.21275e-20 1.07686e-20 1.00423e-20 1.01637e-20 9.64914e-21 7.58936e-21 7.91935e-21 5.59907e-21 1.06023e-20 3.32875e-21 2.75872e-21 5.80600e-21 2.78615e-21 3.13175e-21 2.67209e-21 1.72989e-21 6.13259e-21 3.10916e-21 1.20765e-21 2.47958e-21 1.44647e-21 1.53199e-21 4.78417e-22 1.66008e-21 1.49717e-21 1.06667e-21 1.21652e-21 8.08355e-22 9.31725e-22 8.65868e-22 2.46777e-22 1.54974e-22 1.11125e-21 5.51312e-22 7.95496e-23 0.00000e+00 7.83828e-23 7.75681e-23 1.05991e-22 7.67691e-23 0.00000e+00 0.00000e+00 2.24643e-22 -7.19067e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.96771e-23 0.00000e+00 3.01750e-23 7.74895e-23 0.00000e+00 7.05242e-23 6.82019e-23 0.00000e+00 0.00000e+00 0.00000e+00 6.78792e-23 6.74515e-23 9.45731e-23 0.00000e+00 0.00000e+00 7.32571e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.04729e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.41006e-19 -1.70583e-20 -4.41140e-20 -2.79435e-21 7.40587e-21 6.22240e-21 2.20671e-20 1.34996e-20 -1.13322e-20 -3.30921e-20 -2.57562e-21 1.82681e-20 3.86759e-20 3.21029e-20 2.50051e-20 3.30538e-20 2.17309e-20 4.26492e-20 3.21501e-20 1.93753e-20 1.90522e-20 2.88585e-20 2.66509e-20 3.30148e-20 3.19697e-20 2.15497e-20 4.37084e-20 2.92316e-20 3.35946e-20 3.01118e-20 3.45031e-20 2.86161e-20 2.23141e-20 2.18160e-20 2.32296e-20 3.43618e-20 1.53529e-20 3.54164e-20 2.49359e-20 2.01712e-20 4.36591e-20 3.43054e-20 2.50013e-20 3.44656e-20 2.77375e-20 2.00463e-20 2.31190e-20 2.85144e-20 3.00328e-20 3.44138e-20 2.71963e-20 2.61220e-20 4.20197e-20 3.88908e-20 2.55197e-20 3.33162e-20 2.35670e-20 2.34261e-20 3.30221e-20 2.43598e-20 1.91057e-20 2.52709e-20 1.38785e-20 2.28872e-20 1.92180e-20 2.53471e-20 1.97958e-20 1.77916e-20 1.73312e-20 2.26444e-20 9.56070e-21 1.93886e-20 1.07686e-20 2.16447e-20 1.64686e-20 1.32328e-20 1.13961e-20 1.44653e-20 1.31576e-20 6.87188e-21 1.70807e-20 5.37680e-21 3.24023e-21 6.96725e-21 4.08635e-21 5.09448e-21 5.77951e-21 3.88023e-21 5.71581e-21 4.18259e-21 1.50999e-21 4.90407e-21 3.17764e-21 3.70323e-21 1.29273e-21 3.81699e-21 3.36089e-21 2.47189e-21 2.84755e-21 2.02088e-21 2.31150e-21 1.15193e-21 6.42576e-22 5.06907e-22 1.70186e-21 1.12120e-21 2.07432e-22 0.00000e+00 2.15335e-22 2.02265e-22 3.04743e-22 2.10902e-22 0.00000e+00 0.00000e+00 6.01650e-22 4.13218e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.47965e-22 0.00000e+00 1.07728e-22 2.12297e-22 0.00000e+00 1.89764e-22 1.86642e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.82647e-22 1.81496e-22 2.78971e-22 0.00000e+00 0.00000e+00 1.98108e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.90579e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.01621e-19 -2.38295e-21 2.26787e-20 6.76627e-20 4.22660e-20 5.38218e-20 7.20528e-20 4.44158e-20 3.65636e-20 8.76151e-21 3.16618e-20 4.55639e-20 6.34595e-20 5.12926e-20 4.57596e-20 5.09383e-20 4.15400e-20 5.55522e-20 4.81725e-20 3.60285e-20 2.67602e-20 4.09234e-20 3.33408e-20 3.55176e-20 4.16982e-20 2.34416e-20 4.79981e-20 3.47068e-20 4.02752e-20 3.47288e-20 3.59096e-20 3.24611e-20 2.20103e-20 2.38230e-20 2.49168e-20 3.03005e-20 1.86462e-20 3.03728e-20 2.53241e-20 2.15461e-20 3.70399e-20 3.18111e-20 2.17093e-20 2.88447e-20 2.54514e-20 2.07429e-20 1.86761e-20 2.40173e-20 2.64667e-20 2.88722e-20 2.47284e-20 2.16544e-20 3.45235e-20 3.01600e-20 2.00702e-20 2.62495e-20 1.94896e-20 1.87898e-20 2.62915e-20 2.18772e-20 1.49198e-20 2.09483e-20 1.22170e-20 1.85315e-20 1.63523e-20 1.94968e-20 1.56314e-20 1.55139e-20 1.38238e-20 1.75836e-20 8.78679e-21 1.62105e-20 1.00423e-20 1.64686e-20 1.53578e-20 1.18308e-20 1.00009e-20 1.29359e-20 1.06905e-20 6.78918e-21 1.32869e-20 6.21461e-21 3.42959e-21 6.09037e-21 4.38216e-21 5.10461e-21 4.97337e-21 3.40934e-21 5.46690e-21 4.04396e-21 2.33690e-21 5.03755e-21 2.61757e-21 4.75095e-21 1.75716e-21 3.17883e-21 2.75643e-21 2.45920e-21 2.26998e-21 1.74666e-21 3.20267e-21 1.70947e-21 9.18566e-22 7.99370e-22 2.43364e-21 1.55928e-21 2.97427e-22 0.00000e+00 3.02997e-22 2.90018e-22 3.64497e-22 2.96759e-22 0.00000e+00 0.00000e+00 8.51372e-22 3.13171e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.23264e-22 0.00000e+00 8.32895e-23 2.90714e-22 0.00000e+00 2.66505e-22 2.62643e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.56510e-22 2.54894e-22 3.29004e-22 0.00000e+00 0.00000e+00 2.69652e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.59403e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.51414e-20 7.58723e-21 8.55479e-20 1.16857e-19 6.96254e-20 8.53793e-20 1.05321e-19 7.56956e-20 7.69589e-20 4.11395e-20 6.22631e-20 7.12681e-20 9.53034e-20 7.87463e-20 6.22289e-20 7.48434e-20 6.05456e-20 6.85311e-20 6.07790e-20 4.68648e-20 3.45146e-20 5.76033e-20 4.34001e-20 3.96692e-20 5.19726e-20 2.45487e-20 5.43569e-20 4.04713e-20 4.61061e-20 3.82606e-20 3.88035e-20 3.67409e-20 2.36683e-20 2.84673e-20 2.37044e-20 3.00452e-20 1.99537e-20 3.04681e-20 2.62325e-20 1.95659e-20 3.38585e-20 3.22422e-20 2.28737e-20 2.52424e-20 2.64584e-20 2.00043e-20 1.73271e-20 2.32159e-20 2.23244e-20 3.03336e-20 2.27735e-20 2.29460e-20 3.54689e-20 2.80196e-20 1.89201e-20 2.36968e-20 1.90931e-20 1.56199e-20 2.31550e-20 1.87532e-20 1.19520e-20 1.94465e-20 9.13003e-21 1.53016e-20 1.46871e-20 1.65545e-20 1.33100e-20 1.24068e-20 1.02922e-20 1.44116e-20 7.58333e-21 1.28122e-20 1.01637e-20 1.32328e-20 1.18308e-20 1.15505e-20 9.50264e-21 9.80008e-21 8.95713e-21 5.71564e-21 1.22147e-20 4.29151e-21 2.85803e-21 5.72669e-21 3.12218e-21 4.20258e-21 3.75577e-21 2.37554e-21 5.84751e-21 3.19244e-21 1.48531e-21 3.50912e-21 1.98809e-21 2.55346e-21 9.38268e-22 2.33251e-21 2.08632e-21 1.51511e-21 1.77595e-21 1.26700e-21 1.68947e-21 1.07018e-21 4.64911e-22 4.23427e-22 1.53936e-21 8.94797e-22 1.50255e-22 0.00000e+00 1.51968e-22 1.46512e-22 2.26030e-22 1.48839e-22 0.00000e+00 0.00000e+00 4.28357e-22 9.62547e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.15368e-22 0.00000e+00 7.95379e-23 1.45165e-22 0.00000e+00 1.33838e-22 1.31772e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.28819e-22 1.28007e-22 2.00041e-22 0.00000e+00 0.00000e+00 1.34609e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.29493e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.79178e-20 1.70792e-20 1.06313e-19 1.37726e-19 7.93185e-20 8.92251e-20 1.14825e-19 8.13092e-20 8.07471e-20 4.95768e-20 6.66063e-20 7.52834e-20 9.74994e-20 8.18922e-20 6.53302e-20 7.32518e-20 6.32432e-20 6.63597e-20 6.30790e-20 4.72412e-20 3.52709e-20 5.88665e-20 3.99894e-20 3.79991e-20 5.21170e-20 2.53601e-20 5.19898e-20 3.93077e-20 4.52136e-20 3.96410e-20 3.89102e-20 3.65288e-20 2.30567e-20 2.86985e-20 2.49073e-20 2.77722e-20 1.97560e-20 3.02005e-20 2.64811e-20 1.92887e-20 3.11616e-20 3.09081e-20 2.23222e-20 2.32756e-20 2.63608e-20 1.96963e-20 1.57328e-20 2.09094e-20 2.03297e-20 2.80260e-20 2.10933e-20 2.10828e-20 3.35235e-20 2.47473e-20 1.67036e-20 2.06237e-20 1.69751e-20 1.45608e-20 2.04516e-20 1.70116e-20 1.11749e-20 1.87533e-20 8.61486e-21 1.40344e-20 1.38326e-20 1.42941e-20 1.15309e-20 1.12218e-20 8.96886e-21 1.31761e-20 6.92161e-21 1.16414e-20 9.64914e-21 1.13961e-20 1.00009e-20 9.50264e-21 9.15845e-21 8.17715e-21 8.07172e-21 5.43675e-21 1.07443e-20 3.66508e-21 2.72176e-21 5.24836e-21 2.79519e-21 3.25511e-21 3.13900e-21 2.11237e-21 5.16328e-21 3.05428e-21 1.21110e-21 2.88288e-21 1.77718e-21 2.17205e-21 7.08346e-22 2.11792e-21 1.90797e-21 1.29751e-21 1.63579e-21 1.12491e-21 1.39034e-21 1.01355e-21 3.52268e-22 2.89778e-22 1.24478e-21 6.31075e-22 1.13595e-22 0.00000e+00 1.13126e-22 1.10765e-22 1.72297e-22 1.10797e-22 0.00000e+00 0.00000e+00 3.21412e-22 -9.25937e-24 0.00000e+00 0.00000e+00 0.00000e+00 8.82167e-23 0.00000e+00 6.10221e-23 1.08412e-22 0.00000e+00 1.00324e-22 9.82132e-23 0.00000e+00 0.00000e+00 0.00000e+00 9.65615e-23 9.59531e-23 1.51243e-22 0.00000e+00 0.00000e+00 1.01042e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.72016e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.13262e-19 -6.94036e-21 -2.52441e-20 6.79578e-21 1.06143e-20 1.39112e-20 2.46257e-20 1.78458e-20 3.02370e-21 -1.31063e-20 4.59898e-21 1.47278e-20 2.38450e-20 1.72222e-20 2.07110e-20 2.19475e-20 1.52527e-20 3.04492e-20 2.04923e-20 1.52141e-20 1.08715e-20 1.87786e-20 1.63802e-20 2.05877e-20 1.91909e-20 1.13411e-20 2.79852e-20 1.92153e-20 2.31153e-20 1.84566e-20 2.15664e-20 1.95794e-20 1.29815e-20 1.17848e-20 1.67313e-20 2.28836e-20 1.14654e-20 2.03568e-20 1.64974e-20 1.51116e-20 3.03894e-20 2.33421e-20 1.49976e-20 2.28370e-20 1.85109e-20 1.39143e-20 1.39744e-20 1.85488e-20 2.17792e-20 2.13325e-20 1.88248e-20 1.55958e-20 2.62023e-20 2.53077e-20 1.66210e-20 2.16354e-20 1.54246e-20 1.57697e-20 2.24429e-20 1.88205e-20 1.21432e-20 1.73248e-20 1.04746e-20 1.57795e-20 1.33666e-20 1.71403e-20 1.30404e-20 1.34259e-20 1.25589e-20 1.42395e-20 7.22510e-21 1.43670e-20 7.58936e-21 1.44653e-20 1.29359e-20 9.80008e-21 8.17715e-21 1.21836e-20 9.44818e-21 5.70974e-21 1.17419e-20 6.19139e-21 3.04954e-21 5.00901e-21 4.07236e-21 4.75495e-21 4.83791e-21 3.23765e-21 4.59871e-21 3.61362e-21 2.54373e-21 5.10647e-21 2.13279e-21 4.97734e-21 1.89512e-21 3.05222e-21 2.71950e-21 2.50448e-21 1.97124e-21 1.53244e-21 3.42831e-21 1.73721e-21 1.01987e-21 9.34106e-22 2.54564e-21 1.73070e-21 3.29945e-22 0.00000e+00 3.35141e-22 3.21727e-22 3.61431e-22 3.28241e-22 0.00000e+00 0.00000e+00 9.40472e-22 2.20204e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.57419e-22 0.00000e+00 5.00139e-23 3.14648e-22 0.00000e+00 2.92994e-22 2.90273e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.82005e-22 2.80228e-22 3.23340e-22 0.00000e+00 0.00000e+00 2.89522e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.78518e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.54493e-20 6.64485e-21 2.35451e-20 5.40832e-20 3.66124e-20 3.79520e-20 5.22134e-20 3.96919e-20 2.81894e-20 8.63385e-21 2.73029e-20 3.96746e-20 5.41401e-20 4.47387e-20 3.53241e-20 4.11636e-20 3.34004e-20 4.32069e-20 3.76005e-20 2.53078e-20 2.13078e-20 3.39195e-20 2.56357e-20 2.75121e-20 3.24305e-20 1.85228e-20 3.64984e-20 2.71755e-20 3.08556e-20 2.65182e-20 2.85246e-20 2.41545e-20 1.74548e-20 1.82164e-20 1.89486e-20 2.44965e-20 1.31524e-20 2.56550e-20 1.97535e-20 1.54135e-20 2.99314e-20 2.56498e-20 1.79161e-20 2.28646e-20 2.11690e-20 1.52925e-20 1.49783e-20 1.90334e-20 2.00178e-20 2.38116e-20 1.88724e-20 1.81142e-20 2.89536e-20 2.55508e-20 1.68299e-20 2.11418e-20 1.61131e-20 1.50777e-20 2.15049e-20 1.66099e-20 1.17316e-20 1.77764e-20 8.84239e-21 1.47381e-20 1.32570e-20 1.60744e-20 1.23850e-20 1.20019e-20 1.06326e-20 1.40827e-20 6.52972e-21 1.25452e-20 7.91935e-21 1.31576e-20 1.06905e-20 8.95713e-21 8.07172e-21 9.44818e-21 8.91280e-21 4.96569e-21 1.13405e-20 3.84090e-21 2.38622e-21 4.76786e-21 2.87488e-21 3.33020e-21 3.70830e-21 2.51610e-21 4.34739e-21 3.01244e-21 1.31625e-21 3.42514e-21 1.84607e-21 2.49643e-21 9.31979e-22 2.45903e-21 2.24937e-21 1.60505e-21 1.86154e-21 1.35954e-21 1.63814e-21 9.13622e-22 4.76931e-22 4.12521e-22 1.31271e-21 8.29295e-22 1.53552e-22 0.00000e+00 1.58481e-22 1.49727e-22 2.04430e-22 1.55218e-22 0.00000e+00 0.00000e+00 4.41951e-22 5.16215e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.17821e-22 0.00000e+00 5.76544e-23 1.50538e-22 0.00000e+00 1.38220e-22 1.37182e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.33036e-22 1.32198e-22 1.83982e-22 0.00000e+00 0.00000e+00 1.38543e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.33278e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.42504e-20 1.08291e-20 6.02890e-20 8.40816e-20 4.63923e-20 5.70218e-20 6.55535e-20 4.31529e-20 4.16385e-20 2.55946e-20 3.65410e-20 3.98566e-20 5.25697e-20 4.37855e-20 3.75212e-20 3.65249e-20 3.52607e-20 3.85547e-20 3.47608e-20 2.62036e-20 1.99671e-20 3.22587e-20 2.00445e-20 2.13227e-20 2.91782e-20 1.36290e-20 2.85523e-20 2.14805e-20 2.52558e-20 2.38988e-20 2.21937e-20 2.06729e-20 1.25287e-20 1.59598e-20 1.54528e-20 1.55161e-20 1.15005e-20 1.70708e-20 1.55817e-20 1.19173e-20 1.85682e-20 1.79687e-20 1.23638e-20 1.42284e-20 1.56342e-20 1.21247e-20 9.09389e-21 1.18954e-20 1.27306e-20 1.54840e-20 1.30602e-20 1.12114e-20 1.84179e-20 1.37102e-20 9.07964e-21 1.18626e-20 9.63332e-21 9.10709e-21 1.20507e-20 1.06418e-20 6.82455e-21 1.11605e-20 5.82269e-21 8.73335e-21 8.29801e-21 8.43752e-21 6.62911e-21 7.28937e-21 5.83224e-21 7.91235e-21 4.43214e-21 7.51348e-21 5.59907e-21 6.87188e-21 6.78918e-21 5.71564e-21 5.43675e-21 5.70974e-21 4.96569e-21 4.00575e-21 6.06706e-21 3.00881e-21 1.93195e-21 3.08531e-21 2.17890e-21 2.34763e-21 2.12733e-21 1.53390e-21 2.90424e-21 2.13744e-21 1.17045e-21 2.28561e-21 1.19526e-21 2.29119e-21 7.84216e-22 1.48515e-21 1.31319e-21 1.10655e-21 1.07874e-21 8.01352e-22 1.54330e-21 9.54728e-22 4.13248e-22 3.72474e-22 1.19344e-21 6.68820e-22 1.33376e-22 0.00000e+00 1.33847e-22 1.30054e-22 1.61663e-22 1.31091e-22 0.00000e+00 0.00000e+00 3.77960e-22 9.10813e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.05279e-22 0.00000e+00 3.40390e-23 1.26056e-22 0.00000e+00 1.17678e-22 1.16045e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.13265e-22 1.12551e-22 1.42747e-22 0.00000e+00 0.00000e+00 1.16462e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.12036e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.25855e-20 5.83716e-21 3.37595e-20 6.32662e-20 4.30556e-20 4.37757e-20 6.23038e-20 5.09823e-20 3.28674e-20 2.45495e-21 3.16850e-20 5.00332e-20 7.21602e-20 5.85591e-20 4.55013e-20 5.76623e-20 4.49090e-20 5.67490e-20 4.78387e-20 3.44197e-20 2.70562e-20 4.78153e-20 3.73454e-20 3.73228e-20 4.28154e-20 2.44459e-20 4.94638e-20 3.64001e-20 4.29419e-20 3.45808e-20 3.77613e-20 3.33518e-20 2.45190e-20 2.56753e-20 2.38825e-20 3.37489e-20 1.85012e-20 3.44557e-20 2.63493e-20 1.93130e-20 4.00117e-20 3.46511e-20 2.49077e-20 3.01756e-20 2.83407e-20 1.90199e-20 2.01090e-20 2.61004e-20 2.51393e-20 3.39808e-20 2.43464e-20 2.50782e-20 3.98294e-20 3.46234e-20 2.32519e-20 2.83456e-20 2.20198e-20 1.92949e-20 2.83884e-20 2.15141e-20 1.47345e-20 2.35974e-20 1.07232e-20 1.86613e-20 1.70899e-20 2.15652e-20 1.63099e-20 1.49094e-20 1.30464e-20 1.78776e-20 8.14583e-21 1.56468e-20 1.06023e-20 1.70807e-20 1.32869e-20 1.22147e-20 1.07443e-20 1.17419e-20 1.13405e-20 6.06706e-21 1.57563e-20 4.39053e-21 2.98785e-21 6.39329e-21 3.17687e-21 4.13463e-21 4.69389e-21 3.03025e-21 6.32515e-21 3.62053e-21 1.32540e-21 4.06134e-21 2.40533e-21 2.35950e-21 8.84236e-22 3.06413e-21 2.84473e-21 1.75157e-21 2.42944e-21 1.71009e-21 1.50962e-21 8.99463e-22 4.22401e-22 3.53302e-22 1.37500e-21 8.51464e-22 1.35842e-22 0.00000e+00 1.40118e-22 1.32459e-22 2.29485e-22 1.37233e-22 0.00000e+00 0.00000e+00 3.91177e-22 -3.06153e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.04218e-22 0.00000e+00 9.54125e-23 1.33667e-22 0.00000e+00 1.22386e-22 1.21313e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.17796e-22 1.17054e-22 2.03864e-22 0.00000e+00 0.00000e+00 1.23222e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.18539e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.39185e-20 -3.29165e-21 -5.20426e-22 1.55256e-20 8.78628e-21 1.66859e-20 2.22234e-20 1.49255e-20 1.00613e-20 7.07988e-22 5.11692e-21 8.55276e-21 1.08535e-20 4.70039e-21 1.19028e-20 7.56106e-21 5.64997e-21 1.19360e-20 8.08844e-21 8.58619e-21 2.51761e-21 7.79439e-21 4.20435e-21 5.36899e-21 5.52431e-21 6.93329e-22 1.02589e-20 6.89200e-21 8.74929e-21 5.62195e-21 6.60597e-21 8.22797e-21 3.21371e-21 3.75961e-21 7.75346e-21 8.00084e-21 5.42201e-21 4.70461e-21 6.39927e-21 7.10462e-21 1.20994e-20 9.49471e-21 4.61729e-21 8.04065e-21 7.54119e-21 6.54994e-21 3.98241e-21 6.88770e-21 1.00409e-20 6.79885e-21 7.57847e-21 4.71751e-21 8.93132e-21 8.68498e-21 5.63267e-21 7.71406e-21 5.18828e-21 6.18419e-21 8.41096e-21 9.15746e-21 4.38844e-21 6.76003e-21 5.29113e-21 6.42446e-21 5.63508e-21 6.25841e-21 4.72311e-21 6.10017e-21 5.53441e-21 4.78612e-21 3.62203e-21 6.54148e-21 3.32875e-21 5.37680e-21 6.21461e-21 4.29151e-21 3.66508e-21 6.19139e-21 3.84090e-21 3.00881e-21 4.39053e-21 4.50245e-21 1.88478e-21 2.23634e-21 2.72100e-21 2.89052e-21 2.56486e-21 1.81325e-21 2.28580e-21 2.12002e-21 2.18593e-21 3.35792e-21 8.92142e-22 4.03765e-21 1.56509e-21 1.53504e-21 1.38125e-21 1.71178e-21 7.58212e-22 6.69573e-22 2.84699e-21 1.49853e-21 8.67761e-22 8.25384e-22 2.10357e-21 1.41909e-21 2.81466e-22 0.00000e+00 2.79368e-22 2.74455e-22 2.75946e-22 2.73617e-22 0.00000e+00 0.00000e+00 7.91227e-22 2.09783e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.27278e-22 0.00000e+00 9.26351e-24 2.57538e-22 0.00000e+00 2.45010e-22 2.42175e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.35820e-22 2.34335e-22 2.40325e-22 0.00000e+00 0.00000e+00 2.36675e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.27680e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.37009e-20 6.93314e-21 2.93881e-20 3.95423e-20 2.22806e-20 2.51226e-20 3.45002e-20 2.27120e-20 2.13001e-20 1.30363e-20 1.79286e-20 1.97977e-20 2.42138e-20 1.95837e-20 1.76359e-20 1.78976e-20 1.58817e-20 1.77875e-20 1.64524e-20 1.32633e-20 8.27115e-21 1.50131e-20 9.63634e-21 9.68927e-21 1.31159e-20 5.83414e-21 1.35389e-20 1.05652e-20 1.25066e-20 1.01080e-20 1.00807e-20 9.82499e-21 5.56629e-21 6.92834e-21 7.29655e-21 7.29213e-21 5.59509e-21 7.05514e-21 7.00702e-21 5.56393e-21 8.72274e-21 8.46315e-21 5.36619e-21 6.20271e-21 6.94186e-21 5.54992e-21 3.85542e-21 5.50297e-21 6.17969e-21 7.06947e-21 6.07127e-21 5.08843e-21 8.45555e-21 6.38568e-21 4.36748e-21 5.49013e-21 4.47290e-21 4.23779e-21 5.62306e-21 5.54158e-21 3.04366e-21 5.23283e-21 2.97780e-21 4.15730e-21 3.96316e-21 3.99584e-21 3.14284e-21 3.62679e-21 2.85272e-21 3.41790e-21 2.20975e-21 3.77298e-21 2.75872e-21 3.24023e-21 3.42959e-21 2.85803e-21 2.72176e-21 3.04954e-21 2.38622e-21 1.93195e-21 2.98785e-21 1.88478e-21 1.14700e-21 1.57618e-21 1.23425e-21 1.32318e-21 1.19466e-21 7.89078e-22 1.66969e-21 1.15092e-21 8.24968e-22 1.36394e-21 5.58548e-22 1.50244e-21 5.26703e-22 7.85701e-22 6.87380e-22 6.40546e-22 5.08291e-22 3.79403e-22 1.04388e-21 6.42216e-22 2.89110e-22 2.73539e-22 8.08329e-22 4.90232e-22 9.36014e-23 0.00000e+00 9.28231e-23 9.12699e-23 9.70198e-23 9.09121e-23 0.00000e+00 0.00000e+00 2.63248e-22 6.16744e-23 0.00000e+00 0.00000e+00 0.00000e+00 7.52539e-23 0.00000e+00 8.14079e-24 8.62731e-23 0.00000e+00 8.16486e-23 8.05000e-23 0.00000e+00 0.00000e+00 0.00000e+00 7.85864e-23 7.80913e-23 8.47534e-23 0.00000e+00 0.00000e+00 7.95573e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.65337e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-9.75503e-21 1.58379e-20 6.34409e-20 8.26169e-20 5.06057e-20 5.58015e-20 6.97395e-20 4.94330e-20 4.84561e-20 2.97716e-20 3.90022e-20 4.38827e-20 5.83718e-20 4.86632e-20 3.87331e-20 4.66568e-20 3.78631e-20 4.02976e-20 3.76647e-20 2.88092e-20 2.19549e-20 3.44848e-20 2.57609e-20 2.33291e-20 3.21088e-20 1.52374e-20 3.23968e-20 2.47733e-20 2.78042e-20 2.38057e-20 2.38911e-20 2.27340e-20 1.50332e-20 1.73405e-20 1.50304e-20 1.76679e-20 1.25654e-20 1.81477e-20 1.67337e-20 1.21279e-20 1.94761e-20 1.88017e-20 1.38937e-20 1.42696e-20 1.61420e-20 1.30700e-20 9.96220e-21 1.33727e-20 1.29428e-20 1.75292e-20 1.30632e-20 1.35616e-20 2.03873e-20 1.52672e-20 1.03625e-20 1.26316e-20 1.00281e-20 8.66047e-21 1.27522e-20 1.04372e-20 6.73760e-21 1.10393e-20 5.24401e-21 8.55858e-21 8.38612e-21 8.61837e-21 7.22580e-21 6.62381e-21 5.56373e-21 7.92924e-21 4.36209e-21 7.00848e-21 5.80600e-21 6.96725e-21 6.09037e-21 5.72669e-21 5.24836e-21 5.00901e-21 4.76786e-21 3.08531e-21 6.39329e-21 2.23634e-21 1.57618e-21 3.40263e-21 1.79436e-21 2.07199e-21 1.90766e-21 1.24034e-21 3.23224e-21 1.75228e-21 7.88258e-22 1.79367e-21 1.01991e-21 1.31489e-21 4.28088e-22 1.22937e-21 1.10329e-21 7.73979e-22 9.31488e-22 6.52120e-22 8.48164e-22 6.25927e-22 2.27395e-22 1.89816e-22 7.60591e-22 4.31119e-22 7.32644e-23 0.00000e+00 7.32823e-23 7.14395e-23 8.51483e-23 7.17736e-23 0.00000e+00 0.00000e+00 2.07791e-22 8.56051e-24 0.00000e+00 0.00000e+00 0.00000e+00 5.68916e-23 0.00000e+00 1.57598e-23 7.00794e-23 0.00000e+00 6.48406e-23 6.35976e-23 0.00000e+00 0.00000e+00 0.00000e+00 6.24087e-23 6.20155e-23 7.58877e-23 0.00000e+00 0.00000e+00 6.52060e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.27278e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.66097e-20 5.83714e-21 1.83360e-20 3.26102e-20 2.06613e-20 2.60842e-20 3.11142e-20 1.97228e-20 1.58652e-20 8.79451e-21 1.22414e-20 1.37104e-20 1.90495e-20 1.44160e-20 1.50590e-20 1.31653e-20 1.19187e-20 1.51112e-20 1.33273e-20 1.06524e-20 7.14374e-21 1.11483e-20 6.86373e-21 7.43854e-21 1.05975e-20 3.76043e-21 1.22736e-20 9.41225e-21 1.00674e-20 8.91326e-21 9.11760e-21 8.94760e-21 4.98750e-21 6.24438e-21 7.96522e-21 7.46668e-21 5.54362e-21 6.67846e-21 7.26888e-21 6.67256e-21 1.04494e-20 8.80388e-21 5.33136e-21 7.17399e-21 7.75839e-21 7.39072e-21 4.27423e-21 6.35404e-21 8.40397e-21 6.63561e-21 6.78619e-21 5.33538e-21 8.29281e-21 7.16664e-21 4.67069e-21 6.36328e-21 4.38888e-21 5.05194e-21 6.92808e-21 6.76889e-21 3.92890e-21 5.73320e-21 4.03594e-21 5.26410e-21 4.80627e-21 4.69398e-21 3.82685e-21 4.53415e-21 4.12676e-21 4.26366e-21 2.91160e-21 4.82738e-21 2.78615e-21 4.08635e-21 4.38216e-21 3.12218e-21 2.79519e-21 4.07236e-21 2.87488e-21 2.17890e-21 3.17687e-21 2.72100e-21 1.23425e-21 1.79436e-21 1.93008e-21 1.89155e-21 1.63350e-21 1.23840e-21 1.53305e-21 1.43750e-21 1.30711e-21 2.10052e-21 6.50524e-22 2.39651e-21 9.28225e-22 1.02254e-21 9.21097e-22 1.07942e-21 5.72920e-22 4.91042e-22 1.66772e-21 9.30425e-22 5.11646e-22 4.83668e-22 1.22970e-21 8.08511e-22 1.65698e-22 0.00000e+00 1.64096e-22 1.61570e-22 1.66367e-22 1.60718e-22 0.00000e+00 0.00000e+00 4.65482e-22 1.30385e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.34021e-22 0.00000e+00 9.04790e-24 1.51636e-22 0.00000e+00 1.44150e-22 1.42289e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.38744e-22 1.37870e-22 1.44715e-22 0.00000e+00 0.00000e+00 1.39559e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.34255e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.79552e-20 -1.03217e-20 -4.35201e-21 9.58614e-21 8.38787e-21 1.54755e-20 1.59774e-20 1.20177e-20 1.11554e-20 8.29651e-22 6.34870e-21 9.67753e-21 1.43740e-20 9.25861e-21 1.21490e-20 1.13933e-20 7.86565e-21 1.34404e-20 9.46741e-21 8.31113e-21 5.50963e-21 8.70425e-21 7.68744e-21 7.81970e-21 9.02229e-21 2.25923e-21 1.22975e-20 8.04334e-21 8.19826e-21 6.73913e-21 7.89717e-21 8.90870e-21 3.88378e-21 4.99528e-21 6.50396e-21 8.19177e-21 4.76624e-21 6.90284e-21 6.52507e-21 6.20759e-21 1.11984e-20 9.09776e-21 5.86133e-21 8.68704e-21 7.53603e-21 6.68234e-21 5.04192e-21 7.56397e-21 8.87243e-21 8.13510e-21 7.68336e-21 6.23199e-21 1.00551e-20 9.37153e-21 6.06843e-21 8.09735e-21 5.98185e-21 5.74844e-21 8.18904e-21 7.61673e-21 4.51422e-21 6.39658e-21 4.31588e-21 5.84077e-21 5.11977e-21 5.93475e-21 4.88144e-21 5.16349e-21 4.74692e-21 4.93960e-21 3.07933e-21 5.40785e-21 3.13175e-21 5.09448e-21 5.10461e-21 4.20258e-21 3.25511e-21 4.75495e-21 3.33020e-21 2.34763e-21 4.13463e-21 2.89052e-21 1.32318e-21 2.07199e-21 1.89155e-21 2.58532e-21 1.92856e-21 1.34132e-21 1.96304e-21 1.56314e-21 1.26936e-21 2.23433e-21 8.59107e-22 2.45508e-21 9.40352e-22 1.14552e-21 1.01048e-21 1.13560e-21 6.52851e-22 5.24935e-22 1.68595e-21 8.94074e-22 5.03750e-22 4.76661e-22 1.27194e-21 8.42599e-22 1.63416e-22 0.00000e+00 1.62366e-22 1.59345e-22 1.84901e-22 1.59023e-22 0.00000e+00 0.00000e+00 4.60397e-22 1.17338e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.29678e-22 0.00000e+00 2.87750e-23 1.51649e-22 0.00000e+00 1.42950e-22 1.40824e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.37588e-22 1.36721e-22 1.61793e-22 0.00000e+00 0.00000e+00 1.40084e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.34760e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.19613e-20 -6.22648e-21 -2.20319e-20 -1.20340e-20 -4.16774e-21 -2.41115e-21 -4.10920e-22 6.04484e-22 -7.94751e-21 -1.39817e-20 -6.41122e-21 -6.36934e-22 1.87437e-21 -5.72907e-22 2.19550e-21 2.03781e-21 -2.20332e-22 6.31477e-21 2.48547e-21 2.16079e-21 7.81413e-22 3.10111e-21 3.14087e-21 4.98153e-21 2.95388e-21 2.04819e-21 7.82084e-21 4.92814e-21 5.92253e-21 3.97681e-21 5.68425e-21 5.64957e-21 3.76035e-21 3.35152e-21 5.20902e-21 7.97391e-21 3.44710e-21 6.71641e-21 5.13673e-21 5.03333e-21 1.14569e-20 7.98028e-21 4.94165e-21 8.19819e-21 6.40572e-21 4.43657e-21 4.94681e-21 6.71070e-21 8.21433e-21 7.44909e-21 6.68085e-21 5.47825e-21 9.52637e-21 9.83206e-21 6.33171e-21 8.37016e-21 5.69301e-21 6.15097e-21 8.67670e-21 7.29902e-21 4.62681e-21 6.52681e-21 4.10924e-21 6.17220e-21 5.04942e-21 6.87208e-21 5.11798e-21 5.19329e-21 5.07054e-21 5.45792e-21 2.74284e-21 5.68926e-21 2.67209e-21 5.77951e-21 4.97337e-21 3.75577e-21 3.13900e-21 4.83791e-21 3.70830e-21 2.12733e-21 4.69389e-21 2.56486e-21 1.19466e-21 1.90766e-21 1.63350e-21 1.92856e-21 2.05185e-21 1.33029e-21 1.76577e-21 1.43397e-21 1.05952e-21 2.13244e-21 8.45257e-22 2.09813e-21 8.05334e-22 1.26545e-21 1.13759e-21 1.04974e-21 8.18814e-22 6.28248e-22 1.44004e-21 7.20780e-22 4.35974e-22 4.09527e-22 1.05176e-21 7.31743e-22 1.41188e-22 0.00000e+00 1.41240e-22 1.37671e-22 1.54158e-22 1.38332e-22 0.00000e+00 0.00000e+00 3.99074e-22 9.30872e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.12207e-22 0.00000e+00 1.98977e-23 1.31678e-22 0.00000e+00 1.23930e-22 1.22427e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.19282e-22 1.18531e-22 1.35605e-22 0.00000e+00 0.00000e+00 1.21306e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.16695e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.23518e-20 -2.71002e-21 -1.39027e-20 -5.58452e-21 -1.79967e-21 4.10487e-22 1.11416e-21 1.00938e-21 -5.07539e-21 -7.61861e-21 -2.35775e-21 8.45721e-22 2.29873e-21 2.12978e-22 2.81543e-21 -1.02545e-21 8.88207e-23 4.07383e-21 2.25241e-21 1.11129e-21 7.63203e-22 1.89241e-21 3.09538e-22 2.58625e-21 1.71148e-21 7.39244e-22 3.85186e-21 2.55546e-21 2.46908e-21 2.88022e-21 3.47601e-21 2.27410e-21 1.49227e-21 1.59296e-21 3.81932e-21 4.49783e-21 1.40268e-21 4.26602e-21 2.85256e-21 3.01756e-21 7.45694e-21 5.43415e-21 3.01385e-21 6.10564e-21 4.66647e-21 3.50000e-21 3.19828e-21 4.77623e-21 5.86659e-21 4.59141e-21 4.35057e-21 3.49640e-21 5.96503e-21 6.38679e-21 4.13295e-21 5.58606e-21 3.68141e-21 4.34016e-21 5.81600e-21 4.89310e-21 3.69756e-21 4.65620e-21 3.31298e-21 4.33917e-21 3.58904e-21 4.65158e-21 3.46787e-21 3.87143e-21 3.50380e-21 3.79991e-21 1.92768e-21 3.94072e-21 1.72989e-21 3.88023e-21 3.40934e-21 2.37554e-21 2.11237e-21 3.23765e-21 2.51610e-21 1.53390e-21 3.03025e-21 1.81325e-21 7.89078e-22 1.24034e-21 1.23840e-21 1.34132e-21 1.33029e-21 1.18668e-21 9.54529e-22 1.12656e-21 7.65860e-22 1.57883e-21 7.92452e-22 1.64046e-21 6.25489e-22 9.23616e-22 8.80358e-22 9.06419e-22 6.37493e-22 5.20932e-22 1.07610e-21 5.44327e-22 3.28005e-22 2.98925e-22 7.61221e-22 5.07137e-22 1.06155e-22 0.00000e+00 1.05718e-22 1.03511e-22 1.31399e-22 1.03541e-22 0.00000e+00 0.00000e+00 2.99401e-22 6.53513e-23 0.00000e+00 0.00000e+00 0.00000e+00 8.44886e-23 0.00000e+00 2.89896e-23 9.87107e-23 0.00000e+00 9.29711e-23 9.16728e-23 0.00000e+00 0.00000e+00 0.00000e+00 8.94842e-23 8.89204e-23 1.14713e-22 0.00000e+00 0.00000e+00 9.10968e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.76346e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.17554e-20 2.10170e-20 8.97655e-20 1.07094e-19 6.09832e-20 6.58667e-20 8.44423e-20 6.60470e-20 6.62441e-20 4.02646e-20 4.93502e-20 5.60265e-20 7.04918e-20 5.73226e-20 4.65809e-20 5.90758e-20 4.70579e-20 4.79601e-20 4.49944e-20 3.79211e-20 2.48116e-20 4.36365e-20 3.31142e-20 2.78477e-20 3.65618e-20 1.73395e-20 3.63171e-20 2.82544e-20 3.42048e-20 2.49896e-20 2.54195e-20 2.58247e-20 1.68764e-20 1.85711e-20 1.50051e-20 1.87954e-20 1.47129e-20 1.72491e-20 1.71065e-20 1.22804e-20 1.86630e-20 1.98215e-20 1.39339e-20 1.29617e-20 1.56490e-20 1.18867e-20 9.16969e-21 1.29849e-20 1.15793e-20 1.80120e-20 1.22967e-20 1.32032e-20 2.00609e-20 1.43843e-20 1.01278e-20 1.15275e-20 9.94244e-21 7.02348e-21 1.12531e-20 1.01004e-20 5.07250e-21 1.03312e-20 4.13622e-21 7.04609e-21 7.71222e-21 7.62941e-21 6.23208e-21 5.88277e-21 4.22255e-21 6.16735e-21 3.95016e-21 5.86792e-21 6.13259e-21 5.71581e-21 5.46690e-21 5.84751e-21 5.16328e-21 4.59871e-21 4.34739e-21 2.90424e-21 6.32515e-21 2.28580e-21 1.66969e-21 3.23224e-21 1.53305e-21 1.96304e-21 1.76577e-21 9.54529e-22 4.05579e-21 1.75669e-21 9.90702e-22 1.71895e-21 7.10368e-22 1.12678e-21 4.09398e-22 9.80675e-22 9.20234e-22 6.30718e-22 6.67460e-22 4.43074e-22 7.77036e-22 6.13421e-22 2.23034e-22 1.91886e-22 8.67908e-22 5.26035e-22 7.21380e-23 0.00000e+00 7.03343e-23 7.03412e-23 7.76171e-23 6.88863e-23 0.00000e+00 0.00000e+00 2.00699e-22 -2.83477e-23 0.00000e+00 0.00000e+00 0.00000e+00 6.06477e-23 0.00000e+00 7.89534e-24 6.40747e-23 0.00000e+00 6.18772e-23 6.10183e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.95565e-23 5.91813e-23 6.58236e-23 0.00000e+00 0.00000e+00 5.88301e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.65943e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.19360e-20 4.66662e-21 2.51076e-20 4.07780e-20 2.20880e-20 2.61910e-20 3.36152e-20 2.44836e-20 1.99143e-20 1.00210e-20 1.66129e-20 2.12047e-20 2.79528e-20 2.11553e-20 1.93849e-20 1.94856e-20 1.69036e-20 2.04904e-20 1.89990e-20 1.44756e-20 1.00350e-20 1.60654e-20 1.02483e-20 1.11907e-20 1.39042e-20 6.92561e-21 1.42909e-20 1.15339e-20 1.28881e-20 1.14785e-20 1.06845e-20 1.01590e-20 6.11198e-21 7.56168e-21 7.79465e-21 8.32672e-21 5.48206e-21 7.85675e-21 7.38558e-21 6.36503e-21 1.02889e-20 9.82459e-21 6.12823e-21 7.88521e-21 7.89276e-21 6.23323e-21 4.39530e-21 6.53189e-21 7.47885e-21 7.75228e-21 6.80955e-21 5.85298e-21 9.79857e-21 7.90140e-21 5.19565e-21 6.97887e-21 5.22557e-21 5.06686e-21 6.89017e-21 6.24199e-21 4.11305e-21 6.10083e-21 3.70982e-21 5.08930e-21 4.76473e-21 5.02330e-21 3.96418e-21 4.50463e-21 3.65197e-21 4.39718e-21 2.58046e-21 4.57435e-21 3.10916e-21 4.18259e-21 4.04396e-21 3.19244e-21 3.05428e-21 3.61362e-21 3.01244e-21 2.13744e-21 3.62053e-21 2.12002e-21 1.15092e-21 1.75228e-21 1.43750e-21 1.56314e-21 1.43397e-21 1.12656e-21 1.75669e-21 1.57844e-21 9.51166e-22 1.68537e-21 7.76245e-22 1.74025e-21 6.29595e-22 9.40521e-22 8.72736e-22 9.13645e-22 6.01342e-22 4.67301e-22 1.15067e-21 6.77908e-22 3.45661e-22 3.04981e-22 8.82060e-22 5.67057e-22 1.11977e-22 0.00000e+00 1.09696e-22 1.09188e-22 1.15974e-22 1.07438e-22 0.00000e+00 0.00000e+00 3.12800e-22 5.05777e-23 0.00000e+00 0.00000e+00 0.00000e+00 9.13184e-23 0.00000e+00 9.04238e-24 1.01457e-22 0.00000e+00 9.68052e-23 9.51980e-23 0.00000e+00 0.00000e+00 0.00000e+00 9.31745e-23 9.25875e-23 9.99235e-23 0.00000e+00 0.00000e+00 9.36695e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.01096e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.73737e-20 4.50379e-21 8.78360e-21 1.74946e-20 1.10394e-20 1.46204e-20 1.69256e-20 1.28493e-20 9.84134e-21 4.84201e-21 5.68859e-21 6.05475e-21 6.96908e-21 3.16398e-21 7.17616e-21 5.39858e-21 4.37681e-21 6.65034e-21 4.92048e-21 6.01035e-21 2.08033e-21 4.57424e-21 2.27174e-21 2.48584e-21 2.91413e-21 1.07149e-22 4.19441e-21 3.40583e-21 4.65078e-21 2.16865e-21 2.46395e-21 3.54532e-21 1.40457e-21 1.13368e-21 3.35675e-21 2.97496e-21 2.78929e-21 5.73239e-22 2.53103e-21 3.09715e-21 4.44324e-21 3.57392e-21 1.24520e-21 2.36253e-21 2.75864e-21 2.84500e-21 8.56779e-22 2.24735e-21 3.99226e-21 1.62319e-21 2.49027e-21 1.10319e-21 2.23443e-21 2.33091e-21 1.56335e-21 2.12100e-21 1.21333e-21 1.72498e-21 2.62950e-21 3.60194e-21 1.14289e-21 2.19051e-21 2.02689e-21 2.08110e-21 2.01797e-21 1.78467e-21 1.29607e-21 2.25072e-21 1.92544e-21 1.04796e-21 1.42713e-21 2.31576e-21 1.20765e-21 1.50999e-21 2.33690e-21 1.48531e-21 1.21110e-21 2.54373e-21 1.31625e-21 1.17045e-21 1.32540e-21 2.18593e-21 8.24968e-22 7.88258e-22 1.30711e-21 1.26936e-21 1.05952e-21 7.65860e-22 9.90702e-22 9.51166e-22 1.23789e-21 1.63443e-21 2.27413e-22 2.02368e-21 8.18280e-22 5.78870e-22 5.52551e-22 8.37460e-22 1.98211e-22 2.26253e-22 1.45505e-21 7.76885e-22 4.66792e-22 4.55539e-22 1.10088e-21 7.72924e-22 1.51413e-22 0.00000e+00 1.48878e-22 1.47641e-22 1.29456e-22 1.45813e-22 0.00000e+00 0.00000e+00 4.22735e-22 1.17939e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.25988e-22 0.00000e+00 -1.37857e-23 1.34787e-22 0.00000e+00 1.30303e-22 1.29044e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.25416e-22 1.24625e-22 1.10535e-22 0.00000e+00 0.00000e+00 1.23245e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.18561e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.49601e-20 -1.55776e-21 -1.03378e-20 1.91708e-21 4.78613e-21 9.56978e-21 9.91941e-21 7.66385e-21 -2.03120e-22 -7.55449e-21 -6.91542e-23 2.66846e-21 5.00305e-21 4.72102e-22 5.79132e-21 1.42682e-21 1.24477e-21 6.87313e-21 2.77194e-21 3.02190e-21 3.57278e-22 2.99921e-21 7.83056e-22 2.54500e-21 1.83441e-21 -4.16958e-22 5.67262e-21 3.91810e-21 4.66583e-21 2.51939e-21 3.92576e-21 3.73982e-21 1.36295e-21 1.56264e-21 4.91037e-21 5.73982e-21 2.32646e-21 3.86215e-21 3.75229e-21 4.24278e-21 9.93180e-21 7.08283e-21 3.36203e-21 7.11967e-21 6.01680e-21 4.86940e-21 3.40319e-21 5.83006e-21 8.23812e-21 5.37900e-21 5.85445e-21 3.99214e-21 7.20430e-21 8.02739e-21 5.04402e-21 6.99494e-21 4.58821e-21 5.37614e-21 7.64243e-21 7.31727e-21 4.05295e-21 6.04684e-21 4.37456e-21 5.62683e-21 4.86472e-21 5.94845e-21 4.28631e-21 5.25882e-21 4.78251e-21 4.37682e-21 2.83279e-21 5.49632e-21 2.47958e-21 4.90407e-21 5.03755e-21 3.50912e-21 2.88288e-21 5.10647e-21 3.42514e-21 2.28561e-21 4.06134e-21 3.35792e-21 1.36394e-21 1.79367e-21 2.10052e-21 2.23433e-21 2.13244e-21 1.57883e-21 1.71895e-21 1.68537e-21 1.63443e-21 2.81004e-21 8.73136e-22 2.99883e-21 1.18860e-21 1.32936e-21 1.26145e-21 1.41245e-21 7.98908e-22 7.00555e-22 2.09997e-21 1.07304e-21 6.60330e-22 6.45059e-22 1.53289e-21 1.06489e-21 2.13758e-22 0.00000e+00 2.12748e-22 2.08434e-22 2.07828e-22 2.08368e-22 0.00000e+00 0.00000e+00 6.01303e-22 1.84221e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.74742e-22 0.00000e+00 5.06559e-24 1.94897e-22 0.00000e+00 1.86005e-22 1.84337e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.79029e-22 1.77901e-22 1.80632e-22 0.00000e+00 0.00000e+00 1.78499e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.71715e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.45620e-20 -3.07103e-21 -1.34628e-20 -4.89308e-21 -5.31470e-22 2.51476e-21 5.01719e-21 8.92004e-22 -4.16245e-21 -8.80902e-21 -6.18723e-22 2.30419e-21 4.20783e-21 3.88407e-21 2.76982e-21 3.29026e-22 1.37406e-21 4.45570e-21 3.43758e-21 1.58583e-21 1.42526e-21 2.25763e-21 4.15552e-22 2.66589e-21 2.75459e-21 2.15469e-21 3.46674e-21 2.73550e-21 2.54962e-21 2.98307e-21 3.06557e-21 1.31115e-21 1.18660e-21 1.91435e-21 2.28195e-21 2.96761e-21 -5.28864e-23 3.60067e-21 1.55624e-21 1.11778e-21 4.82797e-21 3.92308e-21 2.53343e-21 4.92178e-21 3.48512e-21 2.22977e-21 2.63828e-21 3.96113e-21 3.96636e-21 4.35984e-21 3.42491e-21 3.22530e-21 5.56574e-21 5.08057e-21 3.37147e-21 4.88953e-21 3.09619e-21 3.55146e-21 4.62869e-21 3.28259e-21 3.42400e-21 3.82333e-21 2.66573e-21 3.51052e-21 2.67664e-21 3.93709e-21 3.21818e-21 3.01284e-21 2.49971e-21 3.28575e-21 1.32900e-21 2.85709e-21 1.44647e-21 3.17764e-21 2.61757e-21 1.98809e-21 1.77718e-21 2.13279e-21 1.84607e-21 1.19526e-21 2.40533e-21 8.92142e-22 5.58548e-22 1.01991e-21 6.50524e-22 8.59107e-22 8.45257e-22 7.92452e-22 7.10368e-22 7.76245e-22 2.27413e-22 8.73136e-22 1.05834e-21 8.68602e-22 2.23210e-22 6.89117e-22 6.50301e-22 5.91560e-22 6.89059e-22 5.30612e-22 4.87089e-22 2.73461e-22 1.15982e-22 1.13704e-22 2.90867e-22 1.65504e-22 3.74328e-23 0.00000e+00 3.69877e-23 3.65004e-23 4.96722e-23 3.62262e-23 0.00000e+00 0.00000e+00 1.05677e-22 8.90629e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.83858e-23 0.00000e+00 1.38379e-23 3.60366e-23 0.00000e+00 3.30822e-23 3.21530e-23 0.00000e+00 0.00000e+00 0.00000e+00 3.18414e-23 3.16408e-23 4.40707e-23 0.00000e+00 0.00000e+00 3.38916e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.26035e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.45151e-20 -8.93472e-21 -2.90629e-20 -1.59615e-20 -8.91482e-21 -1.41061e-21 5.58946e-22 -2.40986e-21 -8.19080e-21 -9.66237e-21 -8.03848e-21 -8.30967e-21 -1.11566e-20 -1.30116e-20 -1.57159e-21 -1.09071e-20 -8.81054e-21 -2.10350e-21 -5.47545e-21 -2.05203e-21 -4.92019e-21 -5.48908e-21 -6.31974e-21 -2.76487e-21 -5.52125e-21 -4.63775e-21 -1.04541e-21 -1.88694e-21 -1.80423e-21 -1.97775e-21 -1.42632e-21 3.07084e-22 -2.17717e-21 -2.25519e-21 3.23538e-21 1.95906e-21 7.84637e-22 -1.01647e-21 9.68628e-22 3.24259e-21 6.15742e-21 3.31825e-21 1.51765e-22 4.24202e-21 2.70952e-21 3.06602e-21 1.07911e-21 3.07377e-21 6.75520e-21 1.07540e-21 3.91653e-21 4.50254e-22 2.65848e-21 4.09384e-21 2.36003e-21 4.20067e-21 1.88177e-21 4.09092e-21 4.92292e-21 6.25457e-21 3.20901e-21 3.63382e-21 4.46885e-21 4.47998e-21 3.33207e-21 3.93412e-21 2.94998e-21 4.56005e-21 4.38899e-21 2.89610e-21 2.49699e-21 4.92106e-21 1.53199e-21 3.70323e-21 4.75095e-21 2.55346e-21 2.17205e-21 4.97734e-21 2.49643e-21 2.29119e-21 2.35950e-21 4.03765e-21 1.50244e-21 1.31489e-21 2.39651e-21 2.45508e-21 2.09813e-21 1.64046e-21 1.12678e-21 1.74025e-21 2.02368e-21 2.99883e-21 8.68602e-22 4.07193e-21 1.52390e-21 1.30236e-21 1.15837e-21 1.68896e-21 5.80840e-22 5.59642e-22 2.83082e-21 1.44365e-21 8.55375e-22 8.18719e-22 1.96883e-21 1.34460e-21 2.77624e-22 0.00000e+00 2.74960e-22 2.70709e-22 2.57663e-22 2.69300e-22 0.00000e+00 0.00000e+00 7.79792e-22 2.27090e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.23281e-22 0.00000e+00 -3.91751e-24 2.54116e-22 0.00000e+00 2.41553e-22 2.38418e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.32494e-22 2.31029e-22 2.24886e-22 0.00000e+00 0.00000e+00 2.33944e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.25053e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.49874e-20 -3.42438e-21 -1.12065e-20 -7.14538e-21 -4.05219e-21 -1.50015e-21 -2.23203e-21 -1.95455e-21 -3.83355e-21 -4.53830e-21 -4.24729e-21 -3.70448e-21 -4.73548e-21 -5.90403e-21 -1.24612e-21 -4.52236e-21 -3.72809e-21 -1.43785e-21 -2.67577e-21 -1.14415e-21 -2.25055e-21 -2.53288e-21 -2.53130e-21 -1.46404e-21 -2.72114e-21 -2.28046e-21 -7.52458e-22 -9.84699e-22 -1.00409e-21 -1.45365e-21 -9.49261e-22 -2.79919e-22 -1.11535e-21 -1.21820e-21 9.76508e-22 5.69149e-22 2.56759e-22 -6.90795e-22 6.49509e-23 1.17701e-21 2.26646e-21 1.05912e-21 -2.06121e-22 1.37178e-21 8.11898e-22 1.05034e-21 2.58528e-22 9.72919e-22 2.51544e-21 7.28767e-23 1.26685e-21 4.16258e-24 5.41862e-22 1.46144e-21 8.40269e-22 1.42880e-21 6.82344e-22 1.36943e-21 1.77379e-21 2.36066e-21 9.65616e-22 1.22834e-21 1.52594e-21 1.53969e-21 1.20815e-21 1.40544e-21 9.79677e-22 1.65036e-21 1.62640e-21 9.35596e-22 9.20536e-22 1.76436e-21 4.78417e-22 1.29273e-21 1.75716e-21 9.38268e-22 7.08346e-22 1.89512e-21 9.31979e-22 7.84216e-22 8.84236e-22 1.56509e-21 5.26703e-22 4.28088e-22 9.28225e-22 9.40352e-22 8.05334e-22 6.25489e-22 4.09398e-22 6.29595e-22 8.18280e-22 1.18860e-21 2.23210e-22 1.52390e-21 6.23294e-22 4.67398e-22 4.26927e-22 6.33962e-22 1.85711e-22 1.98332e-22 1.08660e-21 5.39226e-22 3.42600e-22 3.29705e-22 7.82856e-22 5.43544e-22 1.11197e-22 0.00000e+00 1.10092e-22 1.08427e-22 1.13051e-22 1.07825e-22 0.00000e+00 0.00000e+00 3.12022e-22 9.88246e-23 0.00000e+00 0.00000e+00 0.00000e+00 9.03475e-23 0.00000e+00 7.03543e-24 1.00994e-22 0.00000e+00 9.64974e-23 9.54322e-23 0.00000e+00 0.00000e+00 0.00000e+00 9.28783e-23 9.22931e-23 9.77794e-23 0.00000e+00 0.00000e+00 9.26873e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.91647e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.16871e-20 -1.41825e-21 -1.31218e-20 -6.84799e-21 -8.08764e-22 -4.81727e-22 1.08990e-21 5.01168e-22 -5.18019e-21 -7.69513e-21 -1.31060e-21 5.08446e-22 1.52109e-21 3.41739e-22 1.62508e-21 -7.31332e-22 -3.20758e-22 4.02784e-21 1.53429e-21 2.81724e-22 4.87771e-22 1.62513e-21 3.82209e-22 2.78665e-21 1.89321e-21 1.30487e-21 4.13708e-21 2.68268e-21 3.01387e-21 3.10165e-21 3.73140e-21 2.63836e-21 1.99549e-21 1.92559e-21 3.65206e-21 4.68267e-21 1.46358e-21 4.76799e-21 3.20709e-21 2.81881e-21 7.37950e-21 5.25572e-21 3.25061e-21 5.73010e-21 4.48382e-21 2.95931e-21 3.28715e-21 4.36926e-21 5.26137e-21 4.88012e-21 4.37368e-21 3.47860e-21 6.28154e-21 6.38609e-21 4.14593e-21 5.46437e-21 3.84028e-21 4.34660e-21 5.71419e-21 4.62154e-21 3.33131e-21 4.60641e-21 2.88516e-21 4.18939e-21 3.36690e-21 4.60883e-21 3.33646e-21 3.55773e-21 3.27885e-21 3.75720e-21 1.72940e-21 3.80273e-21 1.66008e-21 3.81699e-21 3.17883e-21 2.33251e-21 2.11792e-21 3.05222e-21 2.45903e-21 1.48515e-21 3.06413e-21 1.53504e-21 7.85701e-22 1.22937e-21 1.02254e-21 1.14552e-21 1.26545e-21 9.23616e-22 9.80675e-22 9.40521e-22 5.78870e-22 1.32936e-21 6.89117e-22 1.30236e-21 4.67398e-22 8.94499e-22 8.14512e-22 6.82916e-22 6.59597e-22 5.03711e-22 8.73913e-22 4.48876e-22 2.50253e-22 2.41967e-22 5.96345e-22 3.91247e-22 8.07169e-23 0.00000e+00 8.15185e-23 7.87063e-23 9.22614e-23 7.98402e-23 0.00000e+00 0.00000e+00 2.29417e-22 5.64734e-23 0.00000e+00 0.00000e+00 0.00000e+00 6.38381e-23 0.00000e+00 1.55611e-23 7.64772e-23 0.00000e+00 7.14056e-23 7.06313e-23 0.00000e+00 0.00000e+00 0.00000e+00 6.87275e-23 6.82945e-23 8.19146e-23 0.00000e+00 0.00000e+00 7.04559e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.77782e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.68629e-20 -1.65480e-21 -1.18727e-20 -6.21620e-21 -9.66242e-23 5.36302e-22 6.90248e-22 1.30667e-21 -5.37824e-21 -8.29762e-21 -2.02043e-21 3.90559e-22 1.62031e-21 8.70166e-23 1.20880e-21 -1.35668e-21 -1.61641e-22 3.04308e-21 6.94075e-22 -1.84175e-23 1.85040e-22 1.72071e-21 -1.90818e-22 1.98562e-21 1.28649e-21 7.51588e-22 3.23507e-21 2.11446e-21 2.54867e-21 2.51804e-21 3.12563e-21 2.04092e-21 1.65317e-21 1.38704e-21 3.22387e-21 4.11317e-21 1.09979e-21 4.20356e-21 2.72516e-21 2.24483e-21 6.63522e-21 4.82669e-21 2.91017e-21 5.16501e-21 4.31983e-21 2.66302e-21 2.87411e-21 4.04358e-21 4.70967e-21 4.44846e-21 3.74853e-21 3.19820e-21 5.59078e-21 5.82207e-21 3.74660e-21 4.89791e-21 3.40170e-21 3.83738e-21 5.16751e-21 4.13887e-21 2.97467e-21 4.34573e-21 2.57330e-21 3.74066e-21 3.09979e-21 4.21752e-21 2.98386e-21 3.22363e-21 2.88828e-21 3.27170e-21 1.55400e-21 3.33765e-21 1.49717e-21 3.36089e-21 2.75643e-21 2.08632e-21 1.90797e-21 2.71950e-21 2.24937e-21 1.31319e-21 2.84473e-21 1.38125e-21 6.87380e-22 1.10329e-21 9.21097e-22 1.01048e-21 1.13759e-21 8.80358e-22 9.20234e-22 8.72736e-22 5.52551e-22 1.26145e-21 6.50301e-22 1.15837e-21 4.26927e-22 8.14512e-22 7.91986e-22 6.56613e-22 6.36261e-22 4.98520e-22 7.75826e-22 4.01034e-22 2.30443e-22 2.29789e-22 5.41471e-22 3.60656e-22 7.43504e-23 0.00000e+00 7.42687e-23 7.24985e-23 8.26637e-23 7.27397e-23 0.00000e+00 0.00000e+00 2.09746e-22 5.12578e-23 0.00000e+00 0.00000e+00 0.00000e+00 6.06382e-23 0.00000e+00 1.14479e-23 6.84995e-23 0.00000e+00 6.49708e-23 6.43512e-23 0.00000e+00 0.00000e+00 0.00000e+00 6.25340e-23 6.21400e-23 7.20299e-23 0.00000e+00 0.00000e+00 6.28376e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.04494e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.82850e-20 -1.75418e-21 -1.23794e-20 -4.45014e-21 -2.46652e-22 2.43929e-21 3.54019e-21 2.19931e-21 -4.40906e-21 -7.08862e-21 -3.40904e-21 -1.82265e-21 -1.84091e-21 -2.46854e-21 1.53064e-21 -2.26863e-21 -1.88593e-21 2.16870e-21 -9.22217e-24 7.12731e-22 -3.08889e-22 -1.87525e-22 -1.04833e-21 1.06043e-21 -3.31951e-22 -4.35107e-22 1.28287e-21 5.72628e-22 9.35307e-22 7.86245e-22 1.08660e-21 1.01704e-21 4.90072e-22 2.20436e-22 2.34605e-21 2.50323e-21 8.56791e-22 1.36533e-21 1.52533e-21 2.02522e-21 4.58338e-21 3.20241e-21 1.47296e-21 3.69363e-21 2.51183e-21 2.22207e-21 1.65901e-21 2.92344e-21 4.21550e-21 2.14567e-21 2.60233e-21 1.55443e-21 3.00864e-21 3.57177e-21 2.29071e-21 3.39154e-21 1.78906e-21 2.58522e-21 3.51929e-21 3.42284e-21 2.45154e-21 2.73363e-21 2.50829e-21 2.82587e-21 2.28286e-21 2.81840e-21 2.19625e-21 2.68312e-21 2.51316e-21 2.18664e-21 1.36569e-21 2.71777e-21 1.06667e-21 2.47189e-21 2.45920e-21 1.51511e-21 1.29751e-21 2.50448e-21 1.60505e-21 1.10655e-21 1.75157e-21 1.71178e-21 6.40546e-22 7.73979e-22 1.07942e-21 1.13560e-21 1.04974e-21 9.06419e-22 6.30718e-22 9.13645e-22 8.37460e-22 1.41245e-21 5.91560e-22 1.68896e-21 6.33962e-22 6.82916e-22 6.56613e-22 8.71338e-22 3.90070e-22 3.48008e-22 1.12712e-21 5.65591e-22 3.53584e-22 3.37299e-22 7.91609e-22 5.57016e-22 1.14713e-22 0.00000e+00 1.12608e-22 1.11856e-22 1.10271e-22 1.10290e-22 0.00000e+00 0.00000e+00 3.20665e-22 7.84519e-23 0.00000e+00 0.00000e+00 0.00000e+00 9.32742e-23 0.00000e+00 1.41127e-24 1.03782e-22 0.00000e+00 9.91798e-23 9.76931e-23 0.00000e+00 0.00000e+00 0.00000e+00 9.54601e-23 9.48586e-23 9.51244e-23 0.00000e+00 0.00000e+00 9.56501e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.20149e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.81186e-20 7.15293e-22 -8.24778e-21 -3.59392e-21 2.24049e-21 3.42736e-21 1.86154e-21 -2.06730e-22 -5.41603e-21 -9.13839e-21 -4.76611e-22 2.55159e-21 4.05830e-21 3.02568e-21 1.43988e-21 -2.35908e-22 1.53961e-21 3.67758e-21 2.42168e-21 6.20189e-22 1.47787e-21 2.35339e-21 1.33431e-22 2.37425e-21 2.72503e-21 1.77867e-21 3.51131e-21 2.83217e-21 2.73181e-21 3.06005e-21 3.25377e-21 1.53389e-21 1.58346e-21 1.66357e-21 2.64042e-21 3.25828e-21 3.97657e-22 4.29698e-21 2.21940e-21 1.34357e-21 5.30789e-21 3.77303e-21 2.58189e-21 4.42905e-21 3.77782e-21 2.16021e-21 2.64789e-21 3.37261e-21 3.58101e-21 4.06856e-21 3.28878e-21 3.06237e-21 5.11261e-21 5.07104e-21 3.28686e-21 4.32070e-21 3.19701e-21 3.44565e-21 4.47806e-21 3.17047e-21 2.64480e-21 3.83612e-21 2.04267e-21 3.21301e-21 2.57227e-21 3.72556e-21 2.74591e-21 2.67628e-21 2.25467e-21 2.96774e-21 1.17207e-21 2.67439e-21 1.21652e-21 2.84755e-21 2.26998e-21 1.77595e-21 1.63579e-21 1.97124e-21 1.86154e-21 1.07874e-21 2.42944e-21 7.58212e-22 5.08291e-22 9.31488e-22 5.72920e-22 6.52851e-22 8.18814e-22 6.37493e-22 6.67460e-22 6.01342e-22 1.98211e-22 7.98908e-22 6.89059e-22 5.80840e-22 1.85711e-22 6.59597e-22 6.36261e-22 3.90070e-22 7.08887e-22 5.47932e-22 3.67369e-22 2.03985e-22 9.39441e-23 1.11248e-22 2.24630e-22 1.28158e-22 3.00076e-23 0.00000e+00 2.99507e-23 2.92602e-23 4.42841e-23 2.93341e-23 0.00000e+00 0.00000e+00 8.49147e-23 1.07188e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.43847e-23 0.00000e+00 1.47826e-23 2.82233e-23 0.00000e+00 2.63864e-23 2.59779e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.53968e-23 2.52368e-23 3.86089e-23 0.00000e+00 0.00000e+00 2.61106e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.51183e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.27950e-20 3.90465e-22 -7.47079e-21 -3.72955e-21 1.41785e-21 2.65033e-21 4.36444e-22 -1.02632e-21 -5.02433e-21 -7.88182e-21 -9.88540e-22 1.15100e-21 1.98611e-21 1.16952e-21 5.15081e-22 -1.21307e-21 5.00580e-22 2.01519e-21 1.15813e-21 -7.49470e-24 6.80130e-22 9.92433e-22 -6.75036e-22 1.05195e-21 1.35552e-21 8.43206e-22 1.86740e-21 1.73938e-21 1.41271e-21 1.76305e-21 1.91032e-21 4.67252e-22 6.96426e-22 6.15565e-22 1.80271e-21 1.96781e-21 -8.28093e-23 2.67366e-21 1.24828e-21 8.09905e-22 3.65504e-21 2.45575e-21 1.48684e-21 3.12654e-21 2.52349e-21 1.52584e-21 1.69798e-21 2.26753e-21 2.62285e-21 2.51793e-21 2.25674e-21 1.96262e-21 3.22789e-21 3.50431e-21 2.23342e-21 2.99196e-21 2.15683e-21 2.43776e-21 3.19013e-21 2.31931e-21 1.88233e-21 2.73684e-21 1.54020e-21 2.30481e-21 1.85624e-21 2.67503e-21 1.96202e-21 2.03476e-21 1.66509e-21 2.07296e-21 8.61498e-22 1.96175e-21 8.08355e-22 2.02088e-21 1.74666e-21 1.26700e-21 1.12491e-21 1.53244e-21 1.35954e-21 8.01352e-22 1.71009e-21 6.69573e-22 3.79403e-22 6.52120e-22 4.91042e-22 5.24935e-22 6.28248e-22 5.20932e-22 4.43074e-22 4.67301e-22 2.26253e-22 7.00555e-22 5.30612e-22 5.59642e-22 1.98332e-22 5.03711e-22 4.98520e-22 3.48008e-22 5.47932e-22 4.47961e-22 3.71153e-22 1.92296e-22 1.04796e-22 1.19813e-22 2.34493e-22 1.46577e-22 3.35973e-23 0.00000e+00 3.39138e-23 3.27605e-23 4.12354e-23 3.32156e-23 0.00000e+00 0.00000e+00 9.54070e-23 1.10981e-22 0.00000e+00 0.00000e+00 0.00000e+00 2.72417e-23 0.00000e+00 8.90963e-24 3.15500e-23 0.00000e+00 2.96272e-23 2.93746e-23 0.00000e+00 0.00000e+00 0.00000e+00 2.85161e-23 2.83364e-23 3.62524e-23 0.00000e+00 0.00000e+00 2.89550e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.78545e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.40385e-20 -6.99106e-21 -2.03278e-20 -1.25217e-20 -6.97412e-21 -2.16980e-21 -1.51312e-21 -2.87016e-21 -5.84823e-21 -6.62655e-21 -5.80964e-21 -6.53594e-21 -8.57879e-21 -1.02299e-20 -2.07632e-21 -8.22934e-21 -6.74369e-21 -2.33320e-21 -4.90939e-21 -2.16468e-21 -4.07320e-21 -4.48966e-21 -5.07443e-21 -2.77507e-21 -4.58223e-21 -3.82853e-21 -1.35670e-21 -1.73133e-21 -1.63127e-21 -2.04521e-21 -1.51088e-21 -2.02892e-22 -1.98737e-21 -2.16094e-21 2.00039e-21 9.23970e-22 4.20541e-22 -1.27098e-21 3.48265e-22 2.12569e-21 3.89917e-21 1.89678e-21 -3.46520e-22 2.41040e-21 1.52030e-21 1.84077e-21 3.67595e-22 1.64614e-21 4.36253e-21 2.44569e-22 2.42051e-21 -9.27364e-23 1.21839e-21 2.40347e-21 1.35429e-21 2.45603e-21 1.06883e-21 2.59357e-21 3.09182e-21 4.21389e-21 1.78902e-21 2.26673e-21 2.85303e-21 2.83955e-21 2.10925e-21 2.46164e-21 1.74159e-21 2.97609e-21 2.88446e-21 1.69152e-21 1.66455e-21 3.25291e-21 9.31725e-22 2.31150e-21 3.20267e-21 1.68947e-21 1.39034e-21 3.42831e-21 1.63814e-21 1.54330e-21 1.50962e-21 2.84699e-21 1.04388e-21 8.48164e-22 1.66772e-21 1.68595e-21 1.44004e-21 1.07610e-21 7.77036e-22 1.15067e-21 1.45505e-21 2.09997e-21 4.87089e-22 2.83082e-21 1.08660e-21 8.73913e-22 7.75826e-22 1.12712e-21 3.67369e-22 3.71153e-22 2.01034e-21 1.02068e-21 6.09652e-22 5.88972e-22 1.41111e-21 9.63918e-22 1.97853e-22 0.00000e+00 1.96678e-22 1.92925e-22 1.83083e-22 1.92629e-22 0.00000e+00 0.00000e+00 5.56582e-22 1.72232e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.59299e-22 0.00000e+00 -3.29558e-24 1.81291e-22 0.00000e+00 1.72384e-22 1.70474e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.65919e-22 1.64874e-22 1.60028e-22 0.00000e+00 0.00000e+00 1.66547e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.60217e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.63469e-20 1.90160e-21 4.02273e-21 1.01192e-20 6.33926e-21 9.44082e-21 1.19639e-20 7.21214e-21 5.87238e-21 3.86934e-21 4.11677e-21 3.97485e-21 4.80688e-21 2.39727e-21 4.59329e-21 2.38614e-21 2.47577e-21 4.09026e-21 2.99193e-21 3.27973e-21 1.15586e-21 2.46349e-21 3.70188e-22 9.56975e-22 1.75541e-21 -1.07769e-22 2.58515e-21 2.13266e-21 2.51508e-21 1.95002e-21 1.69253e-21 2.37436e-21 4.66415e-22 1.02487e-21 2.50252e-21 1.56348e-21 1.62654e-21 6.49786e-22 1.77347e-21 2.12502e-21 2.90379e-21 2.35303e-21 8.25428e-22 1.65766e-21 2.10826e-21 2.12664e-21 5.41915e-22 1.45093e-21 2.67030e-21 1.22430e-21 1.93974e-21 8.24664e-22 1.85086e-21 1.57349e-21 1.01132e-21 1.52035e-21 9.05975e-22 1.53174e-21 1.93468e-21 2.52909e-21 1.05771e-21 1.68742e-21 1.64302e-21 1.70087e-21 1.44661e-21 1.31588e-21 9.90287e-22 1.67351e-21 1.42392e-21 9.62027e-22 1.05262e-21 1.79204e-21 8.65868e-22 1.15193e-21 1.70947e-21 1.07018e-21 1.01355e-21 1.73721e-21 9.13622e-22 9.54728e-22 8.99463e-22 1.49853e-21 6.42216e-22 6.25927e-22 9.30425e-22 8.94074e-22 7.20780e-22 5.44327e-22 6.13421e-22 6.77908e-22 7.76885e-22 1.07304e-21 2.73461e-22 1.44365e-21 5.39226e-22 4.48876e-22 4.01034e-22 5.65591e-22 2.03985e-22 1.92296e-22 1.02068e-21 5.81785e-22 3.05361e-22 2.96652e-22 7.34341e-22 4.83395e-22 9.91041e-23 0.00000e+00 9.72705e-23 9.66355e-23 8.82634e-23 9.52679e-23 0.00000e+00 0.00000e+00 2.76771e-22 8.26926e-23 0.00000e+00 0.00000e+00 0.00000e+00 8.13992e-23 0.00000e+00 -5.49038e-24 8.88843e-23 0.00000e+00 8.54480e-23 8.43574e-23 0.00000e+00 0.00000e+00 0.00000e+00 8.22432e-23 8.17251e-23 7.57625e-23 0.00000e+00 0.00000e+00 8.16394e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.85367e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.24728e-20 -1.22609e-21 -5.43769e-21 -2.79805e-21 -1.25080e-21 8.67360e-23 -6.46796e-23 -2.69937e-22 -1.71427e-21 -2.17429e-21 -1.96301e-21 -1.84254e-21 -2.39553e-21 -3.01120e-21 -4.50855e-22 -2.13412e-21 -1.85437e-21 -6.07744e-22 -1.29060e-21 -4.16655e-22 -1.09835e-21 -1.29150e-21 -1.31794e-21 -7.84785e-22 -1.41169e-21 -1.15468e-21 -4.30769e-22 -4.55366e-22 -3.91501e-22 -7.26878e-22 -5.02075e-22 -1.01339e-22 -5.22964e-22 -6.55824e-22 5.55616e-22 3.13114e-22 1.66723e-22 -4.88698e-22 7.90277e-23 6.58243e-22 1.17657e-21 5.38028e-22 -1.45297e-22 6.56497e-22 3.98085e-22 5.77429e-22 7.55554e-23 4.65410e-22 1.33288e-21 -5.34152e-23 6.34660e-22 -6.33994e-23 2.02973e-22 6.77062e-22 3.73990e-22 6.81324e-22 2.52030e-22 6.62820e-22 8.85965e-22 1.23491e-21 4.73622e-22 6.06243e-22 8.14457e-22 7.84737e-22 6.18481e-22 6.86001e-22 4.79528e-22 8.58498e-22 8.44633e-22 4.27764e-22 4.85044e-22 9.26586e-22 2.46777e-22 6.42576e-22 9.18566e-22 4.64911e-22 3.52268e-22 1.01987e-21 4.76931e-22 4.13248e-22 4.22401e-22 8.67761e-22 2.89110e-22 2.27395e-22 5.11646e-22 5.03750e-22 4.35974e-22 3.28005e-22 2.23034e-22 3.45661e-22 4.66792e-22 6.60330e-22 1.15982e-22 8.55375e-22 3.42600e-22 2.50253e-22 2.30443e-22 3.53584e-22 9.39441e-23 1.04796e-22 6.09652e-22 3.05361e-22 1.93339e-22 1.87901e-22 4.35058e-22 3.07577e-22 6.27348e-23 0.00000e+00 6.20437e-23 6.11722e-23 5.65700e-23 6.07664e-23 0.00000e+00 0.00000e+00 1.75887e-22 5.52981e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.11816e-23 0.00000e+00 -2.65856e-24 5.67998e-23 0.00000e+00 5.43711e-23 5.37814e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.23319e-23 5.20022e-23 4.89791e-23 0.00000e+00 0.00000e+00 5.21015e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.01213e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.10540e-20 2.60131e-21 -1.61167e-21 -1.37365e-21 1.90796e-21 3.23848e-21 4.04958e-21 1.98212e-21 2.15260e-22 -3.62170e-22 1.16332e-21 -6.03292e-22 -1.69473e-21 -1.83980e-21 -1.68318e-22 -1.93453e-21 -2.00734e-21 -4.79789e-22 -1.65780e-21 -6.72813e-22 -1.07740e-21 -1.67928e-21 -1.94912e-21 -1.26191e-21 -1.62455e-21 -1.55287e-21 -8.41983e-22 -6.08246e-22 -8.56909e-22 -1.21222e-21 -9.70421e-22 -6.54219e-22 -8.27795e-22 -1.02034e-21 1.48232e-22 -1.20976e-22 -1.52076e-22 -7.53400e-22 -2.64362e-22 1.85234e-22 7.98080e-22 2.34980e-22 -2.71783e-22 3.41107e-22 2.03183e-22 3.60726e-22 -1.10508e-22 2.45646e-22 1.13891e-21 -3.19066e-22 3.95686e-22 -2.43104e-22 -8.95139e-23 4.32955e-22 2.45113e-22 5.03722e-22 6.83263e-23 5.40794e-22 6.96798e-22 1.04988e-21 3.26670e-22 4.76548e-22 7.03913e-22 6.66612e-22 5.08023e-22 5.89182e-22 3.86205e-22 7.77873e-22 7.27717e-22 2.61989e-22 4.18888e-22 8.00390e-22 1.54974e-22 5.06907e-22 7.99370e-22 4.23427e-22 2.89778e-22 9.34106e-22 4.12521e-22 3.72474e-22 3.53302e-22 8.25384e-22 2.73539e-22 1.89816e-22 4.83668e-22 4.76661e-22 4.09527e-22 2.98925e-22 1.91886e-22 3.04981e-22 4.55539e-22 6.45059e-22 1.13704e-22 8.18719e-22 3.29705e-22 2.41967e-22 2.29789e-22 3.37299e-22 1.11248e-22 1.19813e-22 5.88972e-22 2.96652e-22 1.87901e-22 2.11412e-22 4.18125e-22 2.96097e-22 6.09413e-23 0.00000e+00 6.00314e-23 5.94234e-23 5.24872e-23 5.87955e-23 0.00000e+00 0.00000e+00 1.70299e-22 6.61512e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.06575e-23 0.00000e+00 -5.17333e-24 5.43363e-23 0.00000e+00 5.24994e-23 5.20262e-23 0.00000e+00 0.00000e+00 0.00000e+00 5.05304e-23 5.02121e-23 4.48867e-23 0.00000e+00 0.00000e+00 4.96550e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.77679e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.64954e-20 -2.07807e-21 -2.05292e-21 4.39547e-21 2.24457e-21 6.16410e-21 7.67421e-21 5.30692e-21 4.21269e-21 1.01183e-21 1.38180e-21 1.79056e-21 1.71048e-21 -7.94350e-22 3.68447e-21 1.16939e-21 6.55047e-22 3.29883e-21 1.49988e-21 2.82285e-21 -5.45113e-23 1.67562e-21 1.53829e-22 9.11442e-22 6.53195e-22 -1.06168e-21 2.66825e-21 1.59026e-21 2.45437e-21 7.46654e-22 1.26363e-21 2.39947e-21 2.71810e-22 2.50598e-22 2.62859e-21 2.22351e-21 1.92696e-21 2.78793e-22 1.73615e-21 2.54572e-21 3.90405e-21 2.89375e-21 8.57727e-22 2.32167e-21 2.21382e-21 2.23786e-21 7.87698e-22 2.00871e-21 3.71071e-21 1.46156e-21 2.41139e-21 8.59585e-22 2.12460e-21 2.37842e-21 1.54212e-21 2.21566e-21 1.31638e-21 1.94299e-21 2.63398e-21 3.51517e-21 1.28118e-21 2.11165e-21 2.04943e-21 2.16867e-21 1.90468e-21 1.94076e-21 1.42846e-21 2.26414e-21 2.05070e-21 1.28906e-21 1.39137e-21 2.39793e-21 1.11125e-21 1.70186e-21 2.43364e-21 1.53936e-21 1.24478e-21 2.54564e-21 1.31271e-21 1.19344e-21 1.37500e-21 2.10357e-21 8.08329e-22 7.60591e-22 1.22970e-21 1.27194e-21 1.05176e-21 7.61221e-22 8.67908e-22 8.82060e-22 1.10088e-21 1.53289e-21 2.90867e-22 1.96883e-21 7.82856e-22 5.96345e-22 5.41471e-22 7.91609e-22 2.24630e-22 2.34493e-22 1.41111e-21 7.34341e-22 4.35058e-22 4.18125e-22 1.05318e-21 7.14685e-22 1.41279e-22 0.00000e+00 1.40036e-22 1.37760e-22 1.36345e-22 1.37153e-22 0.00000e+00 0.00000e+00 3.96573e-22 1.12851e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.14727e-22 0.00000e+00 2.28540e-24 1.28307e-22 0.00000e+00 1.22640e-22 1.21372e-22 0.00000e+00 0.00000e+00 0.00000e+00 1.18040e-22 1.17296e-22 1.18124e-22 0.00000e+00 0.00000e+00 1.17657e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.13186e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.03955e-20 -1.03391e-21 -7.61324e-21 -2.90899e-21 -9.70803e-22 4.79020e-22 8.71676e-22 9.75426e-22 -1.92326e-21 -3.61318e-21 -3.18033e-21 -2.11581e-21 -2.83445e-21 -3.87362e-21 1.04928e-22 -1.22448e-21 -1.76663e-21 3.65406e-22 -9.09110e-22 7.05624e-22 -1.03455e-21 -8.54174e-22 -4.98429e-22 -2.49001e-23 -1.12508e-21 -1.13633e-21 5.38458e-22 2.48613e-22 8.86114e-22 -6.37709e-22 -3.96518e-23 7.79483e-22 8.96507e-24 -6.57973e-22 1.13718e-21 1.33712e-21 9.48702e-22 -4.91543e-22 6.06269e-22 1.38099e-21 2.38739e-21 1.38406e-21 1.53450e-22 1.29780e-21 8.10344e-22 1.01884e-21 3.64889e-22 1.10297e-21 2.32292e-21 4.91769e-22 1.22403e-21 2.15954e-22 7.81554e-22 1.38704e-21 9.30528e-22 1.34556e-21 5.96649e-22 1.05367e-21 1.63303e-21 2.17565e-21 7.31523e-22 1.08524e-21 1.27312e-21 1.29833e-21 1.07341e-21 1.24842e-21 9.09578e-22 1.40226e-21 1.37328e-21 6.91729e-22 8.28538e-22 1.50908e-21 5.51312e-22 1.12120e-21 1.55928e-21 8.94797e-22 6.31075e-22 1.73070e-21 8.29295e-22 6.68820e-22 8.51464e-22 1.41909e-21 4.90232e-22 4.31119e-22 8.08511e-22 8.42599e-22 7.31743e-22 5.07137e-22 5.26035e-22 5.67057e-22 7.72924e-22 1.06489e-21 1.65504e-22 1.34460e-21 5.43544e-22 3.91247e-22 3.60656e-22 5.57016e-22 1.28158e-22 1.46577e-22 9.63918e-22 4.83395e-22 3.07577e-22 2.96097e-22 7.14685e-22 5.15314e-22 9.99120e-23 0.00000e+00 9.86392e-23 9.74233e-23 8.87214e-23 9.66084e-23 0.00000e+00 0.00000e+00 2.79856e-22 7.90784e-23 0.00000e+00 0.00000e+00 0.00000e+00 8.14319e-23 0.00000e+00 -5.55366e-24 9.02606e-23 0.00000e+00 8.64863e-23 8.55123e-23 0.00000e+00 0.00000e+00 0.00000e+00 8.32426e-23 8.27182e-23 7.66863e-23 0.00000e+00 0.00000e+00 8.28162e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.96687e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.07178e-21 -4.41247e-22 -1.83592e-21 -9.86337e-22 -4.59330e-22 -1.68094e-23 -7.79508e-23 -1.36652e-22 -6.18728e-22 -7.59191e-22 -6.96485e-22 -6.40101e-22 -8.12310e-22 -1.01067e-21 -1.73898e-22 -7.16661e-22 -6.24170e-22 -2.25856e-22 -4.47590e-22 -1.50020e-22 -3.66428e-22 -4.38554e-22 -4.40751e-22 -2.67342e-22 -4.75422e-22 -3.87712e-22 -1.49500e-22 -1.60885e-22 -1.39805e-22 -2.44688e-22 -1.74357e-22 -3.58225e-23 -1.77409e-22 -2.24228e-22 1.73210e-22 9.60101e-23 5.04732e-23 -1.64320e-22 1.89104e-23 2.09857e-22 3.75232e-22 1.69232e-22 -4.96599e-23 2.08160e-22 1.25326e-22 1.83799e-22 2.18584e-23 1.48480e-22 4.29765e-22 -2.04552e-23 2.02845e-22 -2.21911e-23 6.26899e-23 2.16546e-22 1.18943e-22 2.19428e-22 7.89550e-23 2.12989e-22 2.85308e-22 3.98986e-22 1.52575e-22 1.93987e-22 2.62971e-22 2.53326e-22 1.98773e-22 2.20838e-22 1.54882e-22 2.76413e-22 2.73749e-22 1.37442e-22 1.57210e-22 2.99183e-22 7.95496e-23 2.07432e-22 2.97427e-22 1.50255e-22 1.13595e-22 3.29945e-22 1.53552e-22 1.33376e-22 1.35842e-22 2.81466e-22 9.36014e-23 7.32644e-23 1.65698e-22 1.63416e-22 1.41188e-22 1.06155e-22 7.21380e-23 1.11977e-22 1.51413e-22 2.13758e-22 3.74328e-23 2.77624e-22 1.11197e-22 8.07169e-23 7.43504e-23 1.14713e-22 3.00076e-23 3.35973e-23 1.97853e-22 9.91041e-23 6.27348e-23 6.09413e-23 1.41279e-22 9.99120e-23 2.03664e-23 0.00000e+00 2.01161e-23 1.98591e-23 1.83975e-23 1.97020e-23 0.00000e+00 0.00000e+00 5.70669e-23 1.79353e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.65963e-23 0.00000e+00 -8.37473e-25 1.84234e-23 0.00000e+00 1.76398e-23 1.74393e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.69782e-23 1.68712e-23 1.59136e-23 0.00000e+00 0.00000e+00 1.69084e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.62658e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.88312e-21 -5.48679e-22 -1.98588e-21 -1.16493e-21 -6.06852e-22 -2.15916e-22 -2.66270e-22 -2.72413e-22 -6.33973e-22 -7.31783e-22 -6.84580e-22 -6.91268e-22 -8.81903e-22 -1.06306e-21 -2.23113e-22 -7.54857e-22 -6.92439e-22 -2.60935e-22 -4.86681e-22 -2.22277e-22 -4.13576e-22 -4.83746e-22 -4.61904e-22 -2.94951e-22 -5.06091e-22 -3.90380e-22 -1.68946e-22 -1.82156e-22 -1.75237e-22 -2.73677e-22 -1.81023e-22 -7.37154e-23 -1.99821e-22 -2.51437e-22 1.63392e-22 8.64782e-23 2.44175e-23 -1.66216e-22 3.06372e-24 2.01253e-22 3.71485e-22 1.59162e-22 -6.76008e-23 2.14615e-22 1.08439e-22 1.70804e-22 1.93104e-23 1.39922e-22 4.26134e-22 -2.92636e-23 2.04542e-22 -2.97269e-23 5.92068e-23 2.25777e-22 1.21717e-22 2.21083e-22 8.29509e-23 2.19009e-22 2.90791e-22 3.99753e-22 1.53544e-22 1.96602e-22 2.62316e-22 2.55229e-22 2.00439e-22 2.27533e-22 1.56268e-22 2.82707e-22 2.76572e-22 1.47438e-22 1.55422e-22 3.05282e-22 7.83828e-23 2.15335e-22 3.02997e-22 1.51968e-22 1.13126e-22 3.35141e-22 1.58481e-22 1.33847e-22 1.40118e-22 2.79368e-22 9.28231e-23 7.32823e-23 1.64096e-22 1.62366e-22 1.41240e-22 1.05718e-22 7.03343e-23 1.09696e-22 1.48878e-22 2.12748e-22 3.69877e-23 2.74960e-22 1.10092e-22 8.15185e-23 7.42687e-23 1.12608e-22 2.99507e-23 3.39138e-23 1.96678e-22 9.72705e-23 6.20437e-23 6.00314e-23 1.40036e-22 9.86392e-23 2.01161e-23 0.00000e+00 2.00957e-23 1.96151e-23 1.81060e-23 1.96819e-23 0.00000e+00 0.00000e+00 5.66900e-23 1.75653e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.62940e-23 0.00000e+00 -8.10659e-25 1.84297e-23 0.00000e+00 1.75507e-23 1.74081e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.68925e-23 1.67861e-23 1.58541e-23 0.00000e+00 0.00000e+00 1.68716e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.62304e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.97036e-21 -4.30256e-22 -1.79019e-21 -9.61769e-22 -4.47889e-22 -1.63907e-23 -7.60092e-23 -1.33249e-22 -6.03316e-22 -7.40281e-22 -6.79137e-22 -6.24157e-22 -7.92077e-22 -9.85497e-22 -1.69567e-22 -6.98811e-22 -6.08623e-22 -2.20230e-22 -4.36441e-22 -1.46284e-22 -3.57301e-22 -4.27631e-22 -4.29772e-22 -2.60683e-22 -4.63580e-22 -3.78055e-22 -1.45777e-22 -1.56877e-22 -1.36322e-22 -2.38593e-22 -1.70014e-22 -3.49302e-23 -1.72990e-22 -2.18643e-22 1.68896e-22 9.36186e-23 4.92160e-23 -1.60227e-22 1.84394e-23 2.04630e-22 3.65885e-22 1.65017e-22 -4.84229e-23 2.02975e-22 1.22204e-22 1.79220e-22 2.13139e-23 1.44781e-22 4.19061e-22 -1.99457e-23 1.97793e-22 -2.16384e-23 6.11284e-23 2.11152e-22 1.15980e-22 2.13962e-22 7.69883e-23 2.07684e-22 2.78202e-22 3.89048e-22 1.48774e-22 1.89155e-22 2.56420e-22 2.47016e-22 1.93822e-22 2.15337e-22 1.51024e-22 2.69528e-22 2.66930e-22 1.34018e-22 1.53294e-22 2.91731e-22 7.75681e-23 2.02265e-22 2.90018e-22 1.46512e-22 1.10765e-22 3.21727e-22 1.49727e-22 1.30054e-22 1.32459e-22 2.74455e-22 9.12699e-23 7.14395e-23 1.61570e-22 1.59345e-22 1.37671e-22 1.03511e-22 7.03412e-23 1.09188e-22 1.47641e-22 2.08434e-22 3.65004e-23 2.70709e-22 1.08427e-22 7.87063e-23 7.24985e-23 1.11856e-22 2.92602e-23 3.27605e-23 1.92925e-22 9.66355e-23 6.11722e-23 5.94234e-23 1.37760e-22 9.74233e-23 1.98591e-23 0.00000e+00 1.96151e-23 1.93644e-23 1.79393e-23 1.92112e-23 0.00000e+00 0.00000e+00 5.56454e-23 1.74885e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.61829e-23 0.00000e+00 -8.16613e-25 1.79645e-23 0.00000e+00 1.72004e-23 1.70049e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.65553e-23 1.64510e-23 1.55172e-23 0.00000e+00 0.00000e+00 1.64872e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.58606e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.85572e-21 -1.31482e-21 -2.76427e-21 -2.49620e-21 -1.77500e-21 -1.20976e-21 -1.63289e-21 -1.23042e-21 -1.26860e-21 -1.39820e-21 -1.32123e-21 -9.16226e-22 -1.11912e-21 -1.34405e-21 -4.94139e-22 -1.25038e-21 -8.79823e-22 -4.83630e-22 -6.77052e-22 -4.13561e-22 -5.68797e-22 -5.51198e-22 -5.31488e-22 -2.92944e-22 -5.97320e-22 -5.42104e-22 -1.33743e-22 -2.66794e-22 -3.61255e-22 -3.66967e-22 -2.07845e-22 -9.98468e-23 -3.08960e-22 -2.05728e-22 1.42037e-22 9.13264e-23 9.68346e-24 -1.56909e-23 -5.02445e-23 1.83972e-22 4.78181e-22 2.32429e-22 -3.74137e-24 3.45389e-22 1.97616e-22 1.80424e-22 1.19478e-22 2.56979e-22 5.06254e-22 1.15652e-22 2.91771e-22 7.54537e-23 2.04355e-22 3.97959e-22 2.46455e-22 3.77172e-22 2.64413e-22 3.45039e-22 4.13669e-22 4.94731e-22 2.38601e-22 2.96415e-22 3.02203e-22 3.44674e-22 2.67674e-22 3.47719e-22 2.43256e-22 3.47213e-22 3.46454e-22 2.57151e-22 1.90098e-22 3.63615e-22 1.05991e-22 3.04743e-22 3.64497e-22 2.26030e-22 1.72297e-22 3.61431e-22 2.04430e-22 1.61663e-22 2.29485e-22 2.75946e-22 9.70198e-23 8.51483e-23 1.66367e-22 1.84901e-22 1.54158e-22 1.31399e-22 7.76171e-23 1.15974e-22 1.29456e-22 2.07828e-22 4.96722e-23 2.57663e-22 1.13051e-22 9.22614e-23 8.26637e-23 1.10271e-22 4.42841e-23 4.12354e-23 1.83083e-22 8.82634e-23 5.65700e-23 5.24872e-23 1.36345e-22 8.87214e-23 1.83975e-23 0.00000e+00 1.81060e-23 1.79393e-23 2.70246e-23 1.77332e-23 0.00000e+00 0.00000e+00 5.15399e-23 1.70776e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.47455e-23 0.00000e+00 8.76908e-24 1.67667e-23 0.00000e+00 1.59552e-23 1.57086e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.53568e-23 1.52601e-23 2.31893e-23 0.00000e+00 0.00000e+00 1.54703e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.48823e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.80317e-21 -5.37383e-22 -1.94499e-21 -1.14095e-21 -5.94358e-22 -2.11471e-22 -2.60788e-22 -2.66804e-22 -6.20921e-22 -7.16717e-22 -6.70486e-22 -6.77036e-22 -8.63746e-22 -1.04117e-21 -2.18519e-22 -7.39317e-22 -6.78183e-22 -2.55563e-22 -4.76661e-22 -2.17701e-22 -4.05061e-22 -4.73787e-22 -4.52394e-22 -2.88878e-22 -4.95672e-22 -3.82343e-22 -1.65468e-22 -1.78406e-22 -1.71630e-22 -2.68042e-22 -1.77296e-22 -7.21978e-23 -1.95707e-22 -2.46260e-22 1.60028e-22 8.46978e-23 2.39148e-23 -1.62794e-22 3.00065e-24 1.97110e-22 3.63837e-22 1.55885e-22 -6.62091e-23 2.10197e-22 1.06206e-22 1.67288e-22 1.89128e-23 1.37042e-22 4.17361e-22 -2.86612e-23 2.00331e-22 -2.91149e-23 5.79878e-23 2.21129e-22 1.19211e-22 2.16531e-22 8.12432e-23 2.14500e-22 2.84804e-22 3.91523e-22 1.50383e-22 1.92555e-22 2.56916e-22 2.49974e-22 1.96312e-22 2.22849e-22 1.53050e-22 2.76887e-22 2.70878e-22 1.44402e-22 1.52223e-22 2.98997e-22 7.67691e-23 2.10902e-22 2.96759e-22 1.48839e-22 1.10797e-22 3.28241e-22 1.55218e-22 1.31091e-22 1.37233e-22 2.73617e-22 9.09121e-23 7.17736e-23 1.60718e-22 1.59023e-22 1.38332e-22 1.03541e-22 6.88863e-23 1.07438e-22 1.45813e-22 2.08368e-22 3.62262e-23 2.69300e-22 1.07825e-22 7.98402e-23 7.27397e-23 1.10290e-22 2.93341e-23 3.32156e-23 1.92629e-22 9.52679e-23 6.07664e-23 5.87955e-23 1.37153e-22 9.66084e-23 1.97020e-23 0.00000e+00 1.96819e-23 1.92112e-23 1.77332e-23 1.92767e-23 0.00000e+00 0.00000e+00 5.55229e-23 1.72036e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.59585e-23 0.00000e+00 -7.93970e-25 1.80503e-23 0.00000e+00 1.71894e-23 1.70497e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.65447e-23 1.64405e-23 1.55277e-23 0.00000e+00 0.00000e+00 1.65242e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.58962e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.13127e-20 -1.45616e-21 -5.47237e-21 -3.11024e-21 -1.55080e-21 -3.81639e-22 -5.26061e-22 -6.27742e-22 -1.81099e-21 -2.13453e-21 -1.97600e-21 -1.90615e-21 -2.41803e-21 -2.94255e-21 -5.68265e-22 -2.08882e-21 -1.86456e-21 -6.91360e-22 -1.32297e-21 -5.33071e-22 -1.10158e-21 -1.30815e-21 -1.26947e-21 -7.87074e-22 -1.38279e-21 -1.09429e-21 -4.43029e-22 -4.82792e-22 -4.45409e-22 -7.24463e-22 -4.93741e-22 -1.48942e-22 -5.27919e-22 -6.66945e-22 4.80217e-22 2.63967e-22 1.09066e-22 -4.56789e-22 3.74758e-23 5.87194e-22 1.06160e-21 4.69597e-22 -1.58986e-22 6.07126e-22 3.32379e-22 5.05522e-22 6.62472e-23 4.13813e-22 1.21371e-21 -6.25823e-23 5.82195e-22 -6.85498e-23 1.79890e-22 6.31732e-22 3.44754e-22 6.28962e-22 2.34182e-22 6.15038e-22 8.18635e-22 1.13062e-21 4.37530e-22 5.53808e-22 7.44077e-22 7.21899e-22 5.65995e-22 6.36581e-22 4.43711e-22 7.91561e-22 7.80487e-22 4.08543e-22 4.42822e-22 8.57007e-22 2.24643e-22 6.01650e-22 8.51372e-22 4.28357e-22 3.21412e-22 9.40472e-22 4.41951e-22 3.77960e-22 3.91177e-22 7.91227e-22 2.63248e-22 2.07791e-22 4.65482e-22 4.60397e-22 3.99074e-22 2.99401e-22 2.00699e-22 3.12800e-22 4.22735e-22 6.01303e-22 1.05677e-22 7.79792e-22 3.12022e-22 2.29417e-22 2.09746e-22 3.20665e-22 8.49147e-23 9.54070e-23 5.56582e-22 2.76771e-22 1.75887e-22 1.70299e-22 3.96573e-22 2.79856e-22 5.70669e-23 0.00000e+00 5.66900e-23 5.56454e-23 5.15399e-23 5.55229e-23 0.00000e+00 0.00000e+00 1.60382e-22 5.00024e-23 0.00000e+00 0.00000e+00 0.00000e+00 4.63058e-23 0.00000e+00 -2.22917e-24 5.19959e-23 0.00000e+00 4.96220e-23 4.91287e-23 0.00000e+00 0.00000e+00 0.00000e+00 4.77609e-23 4.74600e-23 4.48830e-23 0.00000e+00 0.00000e+00 4.76748e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.58629e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.57518e-21 1.90366e-22 -2.33331e-21 -1.33456e-21 -1.85549e-23 1.80100e-21 -1.98857e-22 -1.73015e-21 -1.39145e-21 -2.39152e-21 -7.06647e-22 -1.56253e-22 -2.68709e-22 -6.20625e-22 -5.16043e-22 -9.24376e-22 -5.35947e-22 -4.07861e-22 -2.01588e-22 -1.02754e-22 -1.66476e-22 -9.06227e-22 -1.02722e-21 -6.33482e-22 -4.90576e-22 -4.05562e-22 -4.26089e-22 -1.46347e-22 -5.14624e-22 -6.11911e-22 -6.92349e-22 -7.73409e-22 -7.42552e-22 -6.98143e-22 -2.98750e-22 -6.32798e-22 -5.89481e-22 -6.25197e-22 -6.26021e-22 -3.25209e-22 -3.31006e-22 -6.11426e-22 -5.93878e-22 -2.39481e-22 -2.87146e-22 -8.46280e-23 -2.55413e-22 -2.88138e-22 9.92776e-23 -5.89399e-22 -2.05912e-23 -2.77559e-22 -4.83533e-22 -1.43390e-22 -1.64672e-22 -2.41950e-23 -7.88267e-23 7.54666e-23 6.08007e-23 1.62991e-22 9.76127e-24 -4.09048e-23 1.44111e-22 1.09293e-22 2.15319e-23 8.93772e-23 1.24227e-22 2.00495e-22 1.43206e-22 3.33290e-24 5.75099e-23 1.39093e-22 -7.19067e-23 4.13218e-23 3.13171e-22 9.62547e-23 -9.25937e-24 2.20204e-22 5.16215e-23 9.10813e-23 -3.06153e-23 2.09783e-22 6.16744e-23 8.56051e-24 1.30385e-22 1.17338e-22 9.30872e-23 6.53513e-23 -2.83477e-23 5.05777e-23 1.17939e-22 1.84221e-22 8.90629e-23 2.27090e-22 9.88246e-23 5.64734e-23 5.12578e-23 7.84519e-23 1.07188e-22 1.10981e-22 1.72232e-22 8.26926e-23 5.52981e-23 6.61512e-23 1.12851e-22 7.90784e-23 1.79353e-23 0.00000e+00 1.75653e-23 1.74885e-23 1.70776e-23 1.72036e-23 0.00000e+00 0.00000e+00 5.00024e-23 9.38564e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.48993e-23 0.00000e+00 -7.07050e-26 1.59018e-23 0.00000e+00 1.53992e-23 1.52305e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.48217e-23 1.47283e-23 1.45020e-23 0.00000e+00 0.00000e+00 1.45530e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.39999e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.09137e-21 -3.16883e-23 -9.77161e-22 -2.88780e-22 -2.06496e-23 3.80264e-22 2.98779e-22 2.36255e-22 -1.90529e-22 -3.81932e-22 -3.25787e-22 -2.96980e-22 -4.36049e-22 -6.58851e-22 -2.38966e-23 -4.69450e-22 -3.85642e-22 -7.95900e-23 -2.66864e-22 -2.55056e-23 -2.43133e-22 -2.60128e-22 -3.26664e-22 -1.91029e-22 -3.33993e-22 -2.93523e-22 -1.06241e-22 -9.29801e-23 -6.53932e-23 -1.77576e-22 -1.38157e-22 -1.68296e-23 -1.21624e-22 -1.44857e-22 1.43871e-22 7.70023e-23 6.10794e-23 -1.45355e-22 2.51658e-23 1.62260e-22 2.97266e-22 1.37820e-22 -4.04602e-23 1.42132e-22 1.17386e-22 1.50008e-22 1.81346e-24 1.11121e-22 3.35119e-22 -2.42596e-23 1.46225e-22 -2.33580e-23 3.57167e-23 1.52631e-22 8.39018e-23 1.56462e-22 5.11415e-23 1.55849e-22 2.12737e-22 3.12583e-22 1.06544e-22 1.52351e-22 2.05098e-22 1.91849e-22 1.54282e-22 1.65603e-22 1.10457e-22 2.14201e-22 2.06186e-22 8.69022e-23 1.22279e-22 2.26465e-22 5.96771e-23 1.47965e-22 2.23264e-22 1.15368e-22 8.82167e-23 2.57419e-22 1.17821e-22 1.05279e-22 1.04218e-22 2.27278e-22 7.52539e-23 5.68916e-23 1.34021e-22 1.29678e-22 1.12207e-22 8.44886e-23 6.06477e-23 9.13184e-23 1.25988e-22 1.74742e-22 2.83858e-23 2.23281e-22 9.03475e-23 6.38381e-23 6.06382e-23 9.32742e-23 2.43847e-23 2.72417e-23 1.59299e-22 8.13992e-23 5.11816e-23 5.06575e-23 1.14727e-22 8.14319e-23 1.65963e-23 0.00000e+00 1.62940e-23 1.61829e-23 1.47455e-23 1.59585e-23 0.00000e+00 0.00000e+00 4.63058e-23 1.48993e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.38404e-23 0.00000e+00 -1.01246e-24 1.47506e-23 0.00000e+00 1.42693e-23 1.41247e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.37341e-23 1.36476e-23 1.25636e-23 0.00000e+00 0.00000e+00 1.34937e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.29809e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.87750e-21 -9.14374e-22 -1.07278e-21 -1.55897e-21 -1.31709e-21 -1.21054e-21 -1.51737e-21 -1.09895e-21 -6.82600e-22 -6.55596e-22 -6.37094e-22 -3.31591e-22 -3.76351e-22 -3.87376e-22 -3.21225e-22 -5.43941e-22 -2.92966e-22 -2.60241e-22 -2.43159e-22 -2.74499e-22 -2.17626e-22 -1.45632e-22 -1.04901e-22 -3.61594e-23 -1.40599e-22 -1.55713e-22 8.66979e-24 -1.08013e-22 -2.17532e-22 -1.25725e-22 -3.09436e-23 -6.45374e-23 -1.31611e-22 1.08669e-24 -1.60311e-23 5.08390e-24 -4.05706e-23 1.35973e-22 -6.10648e-23 -7.57208e-24 1.19947e-22 6.94985e-23 3.99979e-23 1.49767e-22 6.78212e-23 7.48103e-24 9.77891e-23 1.11115e-22 9.77182e-23 1.27628e-22 1.00558e-22 9.02438e-23 1.39982e-22 1.87516e-22 1.28694e-22 1.63939e-22 1.80582e-22 1.39012e-22 1.39681e-22 1.12413e-22 9.31259e-23 1.06880e-22 5.27985e-23 1.01687e-22 7.66854e-23 1.33243e-22 9.41987e-23 8.40886e-23 8.58629e-23 1.26466e-22 3.95357e-23 8.10555e-23 3.01750e-23 1.07728e-22 8.32895e-23 7.95379e-23 6.10221e-23 5.00139e-23 5.76544e-23 3.40390e-23 9.54125e-23 9.26351e-24 8.14079e-24 1.57598e-23 9.04790e-24 2.87750e-23 1.98977e-23 2.89896e-23 7.89534e-24 9.04238e-24 -1.37857e-23 5.06559e-24 1.38379e-23 -3.91751e-24 7.03543e-24 1.55611e-23 1.14479e-23 1.41127e-24 1.47826e-23 8.90963e-24 -3.29558e-24 -5.49038e-24 -2.65856e-24 -5.17333e-24 2.28540e-24 -5.55366e-24 -8.37473e-25 0.00000e+00 -8.10659e-25 -8.16613e-25 8.76908e-24 -7.93970e-25 0.00000e+00 0.00000e+00 -2.22917e-24 -7.07050e-26 0.00000e+00 0.00000e+00 0.00000e+00 -1.01246e-24 0.00000e+00 8.80260e-24 -5.15663e-25 0.00000e+00 -6.48038e-25 -6.94243e-25 0.00000e+00 0.00000e+00 0.00000e+00 -6.23733e-25 -6.19804e-25 7.51398e-24 0.00000e+00 0.00000e+00 -3.93000e-25 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.78064e-25 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.78756e-21 -6.53191e-22 -2.02838e-21 -1.25685e-21 -6.76773e-22 -3.45974e-22 -3.44236e-22 -3.78461e-22 -7.01444e-22 -7.63556e-22 -7.04631e-22 -7.07148e-22 -8.87175e-22 -1.01459e-21 -2.20952e-22 -7.17142e-22 -6.54137e-22 -2.48058e-22 -4.48836e-22 -2.18541e-22 -3.81454e-22 -4.60517e-22 -4.10133e-22 -2.50267e-22 -4.56575e-22 -3.45918e-22 -1.37066e-22 -1.61085e-22 -1.57665e-22 -2.34991e-22 -1.42293e-22 -5.24195e-23 -1.73820e-22 -2.22097e-22 1.64854e-22 9.67215e-23 2.75747e-23 -1.29158e-22 1.67417e-23 2.03219e-22 3.61182e-22 1.61620e-22 -4.74904e-23 2.25950e-22 1.02298e-22 1.68629e-22 3.79829e-23 1.45438e-22 4.08075e-22 -8.96352e-24 2.08100e-22 -1.61601e-23 7.52704e-23 2.27564e-22 1.25470e-22 2.23299e-22 9.15415e-23 2.15674e-22 2.82820e-22 3.77967e-22 1.56472e-22 1.88021e-22 2.49597e-22 2.46239e-22 1.91994e-22 2.19839e-22 1.56176e-22 2.68203e-22 2.65273e-22 1.53161e-22 1.47569e-22 2.92648e-22 7.74895e-23 2.12297e-22 2.90714e-22 1.45165e-22 1.08412e-22 3.14648e-22 1.50538e-22 1.26056e-22 1.33667e-22 2.57538e-22 8.62731e-23 7.00794e-23 1.51636e-22 1.51649e-22 1.31678e-22 9.87107e-23 6.40747e-23 1.01457e-22 1.34787e-22 1.94897e-22 3.60366e-23 2.54116e-22 1.00994e-22 7.64772e-23 6.84995e-23 1.03782e-22 2.82233e-23 3.15500e-23 1.81291e-22 8.88843e-23 5.67998e-23 5.43363e-23 1.28307e-22 9.02606e-23 1.84234e-23 0.00000e+00 1.84297e-23 1.79645e-23 1.67667e-23 1.80503e-23 0.00000e+00 0.00000e+00 5.19959e-23 1.59018e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.47506e-23 0.00000e+00 -5.15663e-25 1.70175e-23 0.00000e+00 1.61227e-23 1.59682e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.55180e-23 1.54203e-23 1.47756e-23 0.00000e+00 0.00000e+00 1.56180e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.50245e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.52390e-21 -4.88063e-22 -1.74547e-21 -1.01315e-21 -5.16145e-22 -1.65822e-22 -1.98431e-22 -2.30774e-22 -5.85465e-22 -6.76959e-22 -6.25827e-22 -6.08349e-22 -7.70126e-22 -9.22244e-22 -1.82739e-22 -6.53562e-22 -5.87063e-22 -2.18455e-22 -4.12049e-22 -1.73793e-22 -3.45699e-22 -4.12075e-22 -3.91850e-22 -2.41989e-22 -4.29011e-22 -3.36317e-22 -1.35487e-22 -1.49905e-22 -1.40005e-22 -2.24328e-22 -1.48541e-22 -4.68225e-23 -1.64116e-22 -2.07616e-22 1.50531e-22 8.39395e-23 3.15770e-23 -1.37481e-22 1.21861e-23 1.84245e-22 3.31657e-22 1.47021e-22 -4.85752e-23 1.93938e-22 1.01168e-22 1.57185e-22 2.38408e-23 1.30278e-22 3.78471e-22 -1.71980e-23 1.84226e-22 -1.99815e-23 5.92200e-23 2.00189e-22 1.09467e-22 1.98652e-22 7.57634e-23 1.93616e-22 2.56859e-22 3.52143e-22 1.38476e-22 1.73019e-22 2.31969e-22 2.25839e-22 1.76870e-22 1.99686e-22 1.39840e-22 2.47346e-22 2.44001e-22 1.30724e-22 1.37819e-22 2.68267e-22 7.05242e-23 1.89764e-22 2.66505e-22 1.33838e-22 1.00324e-22 2.92994e-22 1.38220e-22 1.17678e-22 1.22386e-22 2.45010e-22 8.16486e-23 6.48406e-23 1.44150e-22 1.42950e-22 1.23930e-22 9.29711e-23 6.18772e-23 9.68052e-23 1.30303e-22 1.86005e-22 3.30822e-23 2.41553e-22 9.64974e-23 7.14056e-23 6.49708e-23 9.91798e-23 2.63864e-23 2.96272e-23 1.72384e-22 8.54480e-23 5.43711e-23 5.24994e-23 1.22640e-22 8.64863e-23 1.76398e-23 0.00000e+00 1.75507e-23 1.72004e-23 1.59552e-23 1.71894e-23 0.00000e+00 0.00000e+00 4.96220e-23 1.53992e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.42693e-23 0.00000e+00 -6.48038e-25 1.61227e-23 0.00000e+00 1.53608e-23 1.52091e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.47847e-23 1.46916e-23 1.39326e-23 0.00000e+00 0.00000e+00 1.47863e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.42243e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.38482e-21 -4.74808e-22 -1.71933e-21 -1.00557e-21 -5.21391e-22 -1.80708e-22 -2.22937e-22 -2.32801e-22 -5.53247e-22 -6.39450e-22 -5.96993e-22 -5.98566e-22 -7.62747e-22 -9.19184e-22 -1.90803e-22 -6.52526e-22 -5.96298e-22 -2.24159e-22 -4.19181e-22 -1.88624e-22 -3.55395e-22 -4.16888e-22 -3.98210e-22 -2.52938e-22 -4.36130e-22 -3.37519e-22 -1.44390e-22 -1.56193e-22 -1.49466e-22 -2.34603e-22 -1.55392e-22 -6.08505e-23 -1.71332e-22 -2.15717e-22 1.42773e-22 7.62138e-23 2.29647e-23 -1.42888e-22 4.21451e-24 1.75642e-22 3.22853e-22 1.39137e-22 -5.68386e-23 1.86699e-22 9.51038e-23 1.49280e-22 1.77289e-23 1.22461e-22 3.70066e-22 -2.40576e-23 1.77933e-22 -2.47945e-23 5.23831e-23 1.95861e-22 1.05830e-22 1.92255e-22 7.22584e-23 1.89949e-22 2.52217e-22 3.46691e-22 1.33594e-22 1.70451e-22 2.27636e-22 2.21470e-22 1.73858e-22 1.97130e-22 1.35808e-22 2.44857e-22 2.39874e-22 1.27832e-22 1.34951e-22 2.64581e-22 6.82019e-23 1.86642e-22 2.62643e-22 1.31772e-22 9.82132e-23 2.90273e-22 1.37182e-22 1.16045e-22 1.21313e-22 2.42175e-22 8.05000e-23 6.35976e-23 1.42289e-22 1.40824e-22 1.22427e-22 9.16728e-23 6.10183e-23 9.51980e-23 1.29044e-22 1.84337e-22 3.21530e-23 2.38418e-22 9.54322e-23 7.06313e-23 6.43512e-23 9.76931e-23 2.59779e-23 2.93746e-23 1.70474e-22 8.43574e-23 5.37814e-23 5.20262e-23 1.21372e-22 8.55123e-23 1.74393e-23 0.00000e+00 1.74081e-23 1.70049e-23 1.57086e-23 1.70497e-23 0.00000e+00 0.00000e+00 4.91287e-23 1.52305e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.41247e-23 0.00000e+00 -6.94243e-25 1.59682e-23 0.00000e+00 1.52091e-23 1.50809e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.46387e-23 1.45465e-23 1.37465e-23 0.00000e+00 0.00000e+00 1.46225e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.40668e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.39173e-21 -4.69758e-22 -1.68001e-21 -9.75148e-22 -4.96787e-22 -1.59603e-22 -1.90989e-22 -2.22119e-22 -5.63507e-22 -6.51570e-22 -6.02355e-22 -5.85532e-22 -7.41243e-22 -8.87655e-22 -1.75885e-22 -6.29050e-22 -5.65045e-22 -2.10262e-22 -3.96596e-22 -1.67275e-22 -3.32733e-22 -3.96620e-22 -3.77154e-22 -2.32913e-22 -4.12921e-22 -3.23703e-22 -1.30406e-22 -1.44282e-22 -1.34754e-22 -2.15914e-22 -1.42970e-22 -4.50664e-23 -1.57961e-22 -1.99830e-22 1.44885e-22 8.07913e-23 3.03927e-23 -1.32325e-22 1.17290e-23 1.77335e-22 3.19218e-22 1.41507e-22 -4.67534e-23 1.86664e-22 9.73736e-23 1.51290e-22 2.29467e-23 1.25392e-22 3.64277e-22 -1.65530e-23 1.77316e-22 -1.92321e-23 5.69990e-23 1.92681e-22 1.05361e-22 1.91201e-22 7.29219e-23 1.86355e-22 2.47225e-22 3.38935e-22 1.33282e-22 1.66530e-22 2.23269e-22 2.17369e-22 1.70237e-22 1.92196e-22 1.34595e-22 2.38069e-22 2.34850e-22 1.25821e-22 1.32650e-22 2.58205e-22 6.78792e-23 1.82647e-22 2.56510e-22 1.28819e-22 9.65615e-23 2.82005e-22 1.33036e-22 1.13265e-22 1.17796e-22 2.35820e-22 7.85864e-23 6.24087e-23 1.38744e-22 1.37588e-22 1.19282e-22 8.94842e-23 5.95565e-23 9.31745e-23 1.25416e-22 1.79029e-22 3.18414e-23 2.32494e-22 9.28783e-23 6.87275e-23 6.25340e-23 9.54601e-23 2.53968e-23 2.85161e-23 1.65919e-22 8.22432e-23 5.23319e-23 5.05304e-23 1.18040e-22 8.32426e-23 1.69782e-23 0.00000e+00 1.68925e-23 1.65553e-23 1.53568e-23 1.65447e-23 0.00000e+00 0.00000e+00 4.77609e-23 1.48217e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.37341e-23 0.00000e+00 -6.23733e-25 1.55180e-23 0.00000e+00 1.47847e-23 1.46387e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.42302e-23 1.41406e-23 1.34101e-23 0.00000e+00 0.00000e+00 1.42317e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.36909e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.37037e-21 -4.66798e-22 -1.66942e-21 -9.69005e-22 -4.93657e-22 -1.58597e-22 -1.89786e-22 -2.20719e-22 -5.59957e-22 -6.47465e-22 -5.98560e-22 -5.81843e-22 -7.36573e-22 -8.82063e-22 -1.74777e-22 -6.25087e-22 -5.61485e-22 -2.08937e-22 -3.94097e-22 -1.66221e-22 -3.30637e-22 -3.94122e-22 -3.74778e-22 -2.31446e-22 -4.10320e-22 -3.21664e-22 -1.29584e-22 -1.43373e-22 -1.33905e-22 -2.14554e-22 -1.42069e-22 -4.47825e-23 -1.56965e-22 -1.98571e-22 1.43973e-22 8.02823e-23 3.02012e-23 -1.31491e-22 1.16551e-23 1.76217e-22 3.17207e-22 1.40615e-22 -4.64589e-23 1.85488e-22 9.67601e-23 1.50337e-22 2.28021e-23 1.24602e-22 3.61982e-22 -1.64487e-23 1.76199e-22 -1.91109e-23 5.66399e-23 1.91467e-22 1.04697e-22 1.89997e-22 7.24625e-23 1.85181e-22 2.45667e-22 3.36800e-22 1.32442e-22 1.65481e-22 2.21863e-22 2.15999e-22 1.69164e-22 1.90985e-22 1.33747e-22 2.36569e-22 2.33370e-22 1.25028e-22 1.31814e-22 2.56579e-22 6.74515e-23 1.81496e-22 2.54894e-22 1.28007e-22 9.59531e-23 2.80228e-22 1.32198e-22 1.12551e-22 1.17054e-22 2.34335e-22 7.80913e-23 6.20155e-23 1.37870e-22 1.36721e-22 1.18531e-22 8.89204e-23 5.91813e-23 9.25875e-23 1.24625e-22 1.77901e-22 3.16408e-23 2.31029e-22 9.22931e-23 6.82945e-23 6.21400e-23 9.48586e-23 2.52368e-23 2.83364e-23 1.64874e-22 8.17251e-23 5.20022e-23 5.02121e-23 1.17296e-22 8.27182e-23 1.68712e-23 0.00000e+00 1.67861e-23 1.64510e-23 1.52601e-23 1.64405e-23 0.00000e+00 0.00000e+00 4.74600e-23 1.47283e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.36476e-23 0.00000e+00 -6.19804e-25 1.54203e-23 0.00000e+00 1.46916e-23 1.45465e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.41406e-23 1.40515e-23 1.33256e-23 0.00000e+00 0.00000e+00 1.41421e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.36046e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.06691e-21 -1.30589e-21 -2.64161e-21 -2.39773e-21 -1.70426e-21 -1.27450e-21 -1.58863e-21 -1.23291e-21 -1.18405e-21 -1.24567e-21 -1.18021e-21 -8.81623e-22 -1.07599e-21 -1.23006e-21 -4.69438e-22 -1.12045e-21 -8.25827e-22 -4.46921e-22 -6.14285e-22 -4.17835e-22 -5.27945e-22 -5.24267e-22 -4.67530e-22 -2.62299e-22 -5.35641e-22 -4.61909e-22 -1.20163e-22 -2.41529e-22 -3.33277e-22 -3.28284e-22 -1.69085e-22 -1.03877e-22 -2.76759e-22 -1.95396e-22 1.27598e-22 8.40982e-23 -7.58594e-24 -4.51610e-24 -4.48505e-23 1.67300e-22 4.24479e-22 2.03242e-22 -9.02274e-24 3.21732e-22 1.58318e-22 1.55600e-22 1.12837e-22 2.25827e-22 4.48242e-22 1.01564e-22 2.67113e-22 6.44158e-23 1.85260e-22 3.62498e-22 2.22369e-22 3.39276e-22 2.38393e-22 3.11499e-22 3.71942e-22 4.36903e-22 2.16973e-22 2.62348e-22 2.68183e-22 3.07520e-22 2.38114e-22 3.11914e-22 2.19254e-22 3.11617e-22 3.10091e-22 2.40421e-22 1.66874e-22 3.28608e-22 9.45731e-23 2.78971e-22 3.29004e-22 2.00041e-22 1.51243e-22 3.23340e-22 1.83982e-22 1.42747e-22 2.03864e-22 2.40325e-22 8.47534e-23 7.58877e-23 1.44715e-22 1.61793e-22 1.35605e-22 1.14713e-22 6.58236e-23 9.99235e-23 1.10535e-22 1.80632e-22 4.40707e-23 2.24886e-22 9.77794e-23 8.19146e-23 7.20299e-23 9.51244e-23 3.86089e-23 3.62524e-23 1.60028e-22 7.57625e-23 4.89791e-23 4.48867e-23 1.18124e-22 7.66863e-23 1.59136e-23 0.00000e+00 1.58541e-23 1.55172e-23 2.31893e-23 1.55277e-23 0.00000e+00 0.00000e+00 4.48830e-23 1.45020e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.25636e-23 0.00000e+00 7.51398e-24 1.47756e-23 0.00000e+00 1.39326e-23 1.37465e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.34101e-23 1.33256e-23 2.01172e-23 0.00000e+00 0.00000e+00 1.36246e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.31068e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.60035e-21 -6.32478e-22 -1.90483e-21 -1.18563e-21 -6.34380e-22 -3.30230e-22 -3.12658e-22 -3.67175e-22 -6.86982e-22 -7.42663e-22 -6.79538e-22 -6.65398e-22 -8.28146e-22 -9.33078e-22 -1.97947e-22 -6.58182e-22 -5.91487e-22 -2.23282e-22 -4.03509e-22 -1.89825e-22 -3.39749e-22 -4.18539e-22 -3.65590e-22 -2.15509e-22 -4.08475e-22 -3.11525e-22 -1.14584e-22 -1.40648e-22 -1.35604e-22 -2.02785e-22 -1.20045e-22 -3.38121e-23 -1.50597e-22 -1.94066e-22 1.58641e-22 9.70925e-23 3.28833e-23 -1.09235e-22 2.40089e-23 1.94870e-22 3.38942e-22 1.55895e-22 -3.40024e-23 2.16328e-22 9.82422e-23 1.61737e-22 4.29993e-23 1.41539e-22 3.80780e-22 4.19491e-25 1.97791e-22 -8.98260e-24 7.74573e-23 2.13871e-22 1.19378e-22 2.11701e-22 8.86705e-23 2.01611e-22 2.63593e-22 3.49966e-22 1.48957e-22 1.74215e-22 2.32022e-22 2.29478e-22 1.78319e-22 2.03813e-22 1.47492e-22 2.47346e-22 2.46544e-22 1.44679e-22 1.37340e-22 2.71240e-22 7.32571e-23 1.98108e-22 2.69652e-22 1.34609e-22 1.01042e-22 2.89522e-22 1.38543e-22 1.16462e-22 1.23222e-22 2.36675e-22 7.95573e-23 6.52060e-23 1.39559e-22 1.40084e-22 1.21306e-22 9.10968e-23 5.88301e-23 9.36695e-23 1.23245e-22 1.78499e-22 3.38916e-23 2.33944e-22 9.26873e-23 7.04559e-23 6.28376e-23 9.56501e-23 2.61106e-23 2.89550e-23 1.66547e-22 8.16394e-23 5.21015e-23 4.96550e-23 1.17657e-22 8.28162e-23 1.69084e-23 0.00000e+00 1.68716e-23 1.64872e-23 1.54703e-23 1.65242e-23 0.00000e+00 0.00000e+00 4.76748e-23 1.45530e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.34937e-23 0.00000e+00 -3.93000e-25 1.56180e-23 0.00000e+00 1.47863e-23 1.46225e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.42317e-23 1.41421e-23 1.36246e-23 0.00000e+00 0.00000e+00 1.43586e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.38129e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.46352e-21 -6.08441e-22 -1.83243e-21 -1.14057e-21 -6.10270e-22 -3.17680e-22 -3.00776e-22 -3.53221e-22 -6.60873e-22 -7.14438e-22 -6.53712e-22 -6.40109e-22 -7.96672e-22 -8.97616e-22 -1.90424e-22 -6.33168e-22 -5.69007e-22 -2.14797e-22 -3.88173e-22 -1.82611e-22 -3.26837e-22 -4.02632e-22 -3.51695e-22 -2.07319e-22 -3.92951e-22 -2.99685e-22 -1.10229e-22 -1.35303e-22 -1.30451e-22 -1.95078e-22 -1.15482e-22 -3.25270e-23 -1.44874e-22 -1.86691e-22 1.52612e-22 9.34025e-23 3.16336e-23 -1.05083e-22 2.30964e-23 1.87464e-22 3.26061e-22 1.49970e-22 -3.27102e-23 2.08106e-22 9.45084e-23 1.55591e-22 4.13651e-23 1.36159e-22 3.66308e-22 4.03548e-25 1.90274e-22 -8.64121e-24 7.45135e-23 2.05743e-22 1.14841e-22 2.03655e-22 8.53006e-23 1.93949e-22 2.53575e-22 3.36665e-22 1.43296e-22 1.67594e-22 2.23204e-22 2.20757e-22 1.71542e-22 1.96067e-22 1.41886e-22 2.37945e-22 2.37174e-22 1.39181e-22 1.32120e-22 2.60931e-22 7.04729e-23 1.90579e-22 2.59403e-22 1.29493e-22 9.72016e-23 2.78518e-22 1.33278e-22 1.12036e-22 1.18539e-22 2.27680e-22 7.65337e-23 6.27278e-23 1.34255e-22 1.34760e-22 1.16695e-22 8.76346e-23 5.65943e-23 9.01096e-23 1.18561e-22 1.71715e-22 3.26035e-23 2.25053e-22 8.91647e-23 6.77782e-23 6.04494e-23 9.20149e-23 2.51183e-23 2.78545e-23 1.60217e-22 7.85367e-23 5.01213e-23 4.77679e-23 1.13186e-22 7.96687e-23 1.62658e-23 0.00000e+00 1.62304e-23 1.58606e-23 1.48823e-23 1.58962e-23 0.00000e+00 0.00000e+00 4.58629e-23 1.39999e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.29809e-23 0.00000e+00 -3.78064e-25 1.50245e-23 0.00000e+00 1.42243e-23 1.40668e-23 0.00000e+00 0.00000e+00 0.00000e+00 1.36909e-23 1.36046e-23 1.31068e-23 0.00000e+00 0.00000e+00 1.38129e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.32879e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 


==> anc/nuebarRHC.txt <==
6.28474e-08 1.76302e-07 2.72437e-07 3.22470e-07 3.38967e-07 3.33719e-07 3.07005e-07 2.50205e-07 2.10703e-07 1.62889e-07 1.47659e-07 1.06922e-07 7.75145e-08 6.81949e-08 4.58304e-08 3.67077e-08 3.29312e-08 2.52796e-08 2.07715e-08 1.94316e-08 2.25035e-08 1.73973e-08 1.51289e-08 1.22405e-08 1.13601e-08 1.05034e-08 1.11093e-08 1.16803e-08 8.22219e-09 9.14408e-09 8.59074e-09 6.83653e-09 5.83322e-09 4.87369e-09 6.44050e-09 5.03799e-09 4.13343e-09 5.12562e-09 4.48176e-09 3.61843e-09 3.71439e-09 3.02919e-09 3.49472e-09 2.94786e-09 2.80566e-09 3.24540e-09 2.86574e-09 3.18945e-09 2.37091e-09 3.41628e-09 1.92616e-09 1.85820e-09 2.18970e-09 2.57844e-09 1.57028e-09 1.60152e-09 1.44598e-09 1.27340e-09 1.01355e-09 1.57123e-09 1.22935e-09 1.29500e-09 8.65062e-10 1.23521e-09 1.01561e-09 1.06159e-09 1.39673e-09 1.12809e-09 1.14985e-09 7.42040e-10 9.05812e-10 9.17976e-10 6.74945e-10 2.55761e-10 6.62679e-10 4.15741e-10 4.17108e-10 4.95423e-10 5.74075e-10 2.75445e-10 1.06666e-10 3.61835e-10 3.39930e-10 2.82544e-10 1.92195e-10 1.13216e-10 2.94321e-10 3.11365e-10 1.92227e-10 1.62487e-10 2.40622e-10 4.80729e-11 4.51764e-10 1.51972e-10 2.26519e-10 7.26386e-11 1.00696e-10 9.08012e-11 2.44498e-11 2.26670e-11 1.00459e-10 2.34529e-11 4.80636e-11 4.70750e-11 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.15910e-11 0.00000e+00 2.22547e-11 4.43684e-11 2.16438e-11 0.00000e+00 0.00000e+00 6.76861e-11 2.14227e-11 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.00536e-11 0.00000e+00 2.11068e-11 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 

7.07136e-09 1.52536e-08 1.94122e-08 2.22132e-08 2.01955e-08 2.21230e-08 2.02071e-08 1.89614e-08 2.09851e-08 1.77101e-08 1.26666e-08 7.74874e-09 4.41892e-09 3.64237e-09 3.22031e-09 2.83695e-09 2.41601e-09 1.81301e-09 1.45725e-09 1.73168e-09 1.83336e-09 1.63696e-09 1.08852e-09 1.13531e-09 9.83527e-10 9.29520e-10 1.12748e-09 1.09319e-09 8.46217e-10 7.61678e-10 8.08745e-10 6.12036e-10 7.61202e-10 4.68513e-10 6.62940e-10 4.64461e-10 5.00921e-10 5.38789e-10 3.67067e-10 4.28970e-10 4.51516e-10 3.54315e-10 4.38086e-10 3.95431e-10 3.01356e-10 4.05372e-10 3.07199e-10 3.23941e-10 2.78866e-10 4.47704e-10 2.12005e-10 1.93005e-10 2.75827e-10 3.86061e-10 1.89742e-10 2.66141e-10 2.41146e-10 1.61891e-10 1.34503e-10 1.86770e-10 2.05398e-10 2.17983e-10 1.30873e-10 1.93546e-10 1.60774e-10 1.65264e-10 2.11459e-10 1.76818e-10 2.07676e-10 1.30629e-10 1.92170e-10 1.43587e-10 1.09789e-10 5.18524e-11 1.25814e-10 7.39302e-11 6.49440e-11 7.63710e-11 1.03729e-10 7.16434e-11 2.47140e-11 7.51708e-11 6.58076e-11 4.86149e-11 4.78889e-11 2.84706e-11 5.83058e-11 7.74999e-11 4.86219e-11 3.63264e-11 7.06362e-11 1.68009e-11 9.24551e-11 4.66636e-11 6.68261e-11 2.56440e-11 4.31178e-11 2.61188e-11 1.05380e-11 9.92083e-12 2.54378e-11 8.18946e-12 1.24792e-11 2.01714e-11 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.00786e-11 0.00000e+00 9.51564e-12 1.89531e-11 9.23849e-12 0.00000e+00 0.00000e+00 1.78927e-11 9.16918e-12 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.58318e-12 0.00000e+00 7.43185e-12 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 



5.00042e-17 7.53252e-17 4.81485e-17 8.67268e-17 6.99321e-17 5.96329e-17 6.19023e-17 6.44821e-17 6.32973e-17 4.33359e-17 3.07607e-17 2.57528e-17 9.51787e-18 1.00468e-17 5.29710e-18 1.69724e-18 2.56665e-18 2.03350e-18 1.19732e-18 1.40780e-18 1.40715e-18 3.35851e-19 -2.19653e-19 -2.62123e-19 2.60610e-19 4.00421e-19 -2.40561e-19 -6.61734e-20 -3.19962e-19 -3.41866e-19 -1.63809e-19 -3.47720e-20 -6.66471e-19 -3.93095e-19 4.10928e-19 -1.04826e-19 -2.07415e-19 -1.17406e-19 1.48818e-19 -4.03637e-19 -4.56461e-19 1.00120e-19 -4.59285e-19 -5.28371e-19 -1.23224e-19 -2.89254e-19 -4.10614e-19 -1.80873e-19 -2.13400e-19 -4.98536e-20 9.77555e-21 1.60848e-19 -2.47290e-19 -2.96052e-19 -1.62875e-19 -2.87118e-19 -1.77274e-19 -1.23324e-19 -1.51824e-19 -1.92363e-19 -1.38139e-19 -2.76450e-19 -1.02695e-19 -1.83638e-19 -1.23929e-19 -7.66515e-20 -1.78407e-19 -1.43468e-19 -5.83605e-20 -5.31008e-20 -2.48278e-19 -1.60294e-19 -1.02187e-19 -4.57161e-20 -1.01771e-19 -7.68335e-20 -7.37084e-20 -5.30817e-20 -4.39994e-20 -5.21302e-20 -3.66022e-20 -2.57458e-21 -3.66616e-20 -4.88501e-20 -3.65673e-20 -1.65168e-20 -3.97884e-20 -1.08782e-19 -6.96586e-20 -4.53126e-20 -9.14099e-20 -1.64703e-20 -4.99167e-20 -4.62159e-20 -5.59971e-20 -4.37558e-21 -2.87190e-20 -1.02255e-20 -6.64278e-21 -4.59062e-21 -1.48891e-20 -3.01294e-21 -1.08207e-20 -1.32631e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.58489e-20 0.00000e+00 -6.56591e-21 -1.24158e-20 -5.93242e-21 0.00000e+00 0.00000e+00 -1.73528e-20 -5.67557e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.31285e-21 0.00000e+00 -5.32708e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.53252e-17 2.32672e-16 2.16870e-16 2.68469e-16 2.41524e-16 2.34409e-16 2.08532e-16 1.53027e-16 1.11716e-16 7.42522e-17 5.87345e-17 5.98087e-17 3.32995e-17 3.10218e-17 2.63611e-17 1.84376e-17 1.66054e-17 1.32657e-17 8.92602e-18 1.12453e-17 1.22057e-17 9.10070e-18 5.41755e-18 4.85502e-18 4.56560e-18 4.88117e-18 5.74977e-18 4.75898e-18 3.99559e-18 2.49088e-18 2.95057e-18 2.51143e-18 2.99930e-18 1.32072e-18 3.92372e-18 1.47212e-18 2.24722e-18 2.34810e-18 4.37112e-19 1.45543e-18 1.48316e-18 1.77735e-18 1.35043e-18 8.95957e-19 1.06360e-18 1.34459e-18 3.20074e-19 6.28554e-19 4.84775e-19 6.78376e-19 4.28729e-19 6.01948e-19 5.87456e-19 8.55935e-19 3.59252e-19 5.04888e-19 3.51815e-19 3.33232e-19 1.01597e-19 -5.21770e-20 -1.58678e-20 3.39247e-19 1.74024e-19 -1.02166e-19 -1.18998e-19 -1.64245e-19 6.27379e-21 1.29090e-19 -9.82345e-20 4.23598e-20 9.52446e-20 1.11520e-20 -6.96798e-20 9.98339e-20 -4.62104e-20 -9.23184e-21 3.52818e-20 1.98955e-21 -6.01476e-20 -7.42533e-20 3.72564e-21 1.45009e-20 4.14873e-21 -6.71250e-20 1.13769e-20 -2.12544e-20 -1.21984e-19 1.88533e-20 -5.28492e-20 -4.23438e-20 5.88113e-20 3.19537e-20 -7.79191e-20 1.39367e-20 -6.57095e-20 -3.26734e-20 -3.85318e-20 -6.45723e-21 -7.46569e-21 -1.89859e-21 -4.39056e-20 -1.10631e-20 -3.34780e-20 -1.70540e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.34306e-20 0.00000e+00 -9.29581e-21 -1.47622e-20 -7.70755e-21 0.00000e+00 0.00000e+00 -6.24955e-20 -5.34276e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.00131e-21 0.00000e+00 -2.61263e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.81485e-17 2.16870e-16 3.76835e-16 3.98696e-16 3.45265e-16 3.79430e-16 3.41431e-16 2.55887e-16 2.24217e-16 1.67820e-16 1.30177e-16 9.26780e-17 6.18675e-17 4.94152e-17 4.76260e-17 4.06927e-17 3.33318e-17 2.36734e-17 1.87208e-17 2.36817e-17 2.29048e-17 2.01254e-17 1.30242e-17 1.12933e-17 1.07058e-17 1.02452e-17 1.35680e-17 1.27289e-17 1.00938e-17 7.02713e-18 7.53284e-18 6.18905e-18 9.02357e-18 4.42518e-18 7.42234e-18 3.97043e-18 5.41849e-18 5.81168e-18 6.80213e-19 4.54670e-18 4.34872e-18 3.12728e-18 4.38813e-18 3.50592e-18 2.57412e-18 3.59492e-18 1.79686e-18 1.71503e-18 1.21968e-18 9.48753e-19 7.48712e-19 8.86930e-19 1.78914e-18 2.01672e-18 1.09986e-18 1.56560e-18 8.54231e-19 8.26321e-19 4.13277e-19 3.47338e-19 1.61792e-19 1.32010e-18 6.72597e-19 7.69787e-20 -1.78020e-20 -2.20980e-19 2.85803e-19 5.46437e-19 -3.51811e-19 2.46228e-20 6.64184e-19 2.80430e-19 -6.39838e-20 3.59122e-19 -7.37088e-20 1.65608e-19 2.51755e-19 7.05913e-20 -1.44191e-19 -1.47989e-19 8.59590e-20 -7.39827e-20 4.45864e-21 2.20246e-20 2.75224e-20 -5.16551e-20 -1.48172e-19 2.16123e-19 6.44651e-20 4.36777e-20 2.70736e-19 1.08102e-19 -2.04059e-19 6.02265e-20 7.80278e-21 -3.24391e-20 -6.64328e-20 -3.68156e-20 -1.31404e-20 -5.78004e-21 -9.46452e-20 -4.70139e-21 -5.55049e-20 -2.96069e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.01486e-19 0.00000e+00 -1.56426e-20 -2.67676e-20 -1.42124e-20 0.00000e+00 0.00000e+00 -1.00288e-19 -1.08327e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.01403e-20 0.00000e+00 -4.08872e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.67268e-17 2.68469e-16 3.98696e-16 4.93426e-16 4.25627e-16 4.57409e-16 4.28833e-16 3.54887e-16 3.16216e-16 2.36420e-16 1.79516e-16 1.29834e-16 7.47439e-17 6.36588e-17 5.50191e-17 4.54860e-17 3.90683e-17 2.77399e-17 2.18744e-17 2.67304e-17 2.62316e-17 2.27827e-17 1.35965e-17 1.22232e-17 1.20835e-17 1.18898e-17 1.43515e-17 1.39541e-17 1.06322e-17 7.09399e-18 8.31761e-18 6.45592e-18 8.70265e-18 4.53965e-18 8.07162e-18 4.49195e-18 5.60871e-18 5.92361e-18 1.25123e-18 4.61926e-18 4.10269e-18 3.15372e-18 4.18535e-18 3.53468e-18 2.56492e-18 3.53913e-18 1.78692e-18 2.17358e-18 1.39361e-18 1.55239e-18 1.06456e-18 1.39616e-18 2.04760e-18 2.40118e-18 1.22629e-18 1.80092e-18 1.06508e-18 9.34442e-19 4.28114e-19 5.41404e-19 4.62511e-19 1.53609e-18 7.77201e-19 3.20174e-19 2.55147e-19 -5.93955e-20 5.13764e-19 7.42045e-19 1.27711e-20 1.88529e-19 8.24485e-19 4.00582e-19 4.59078e-20 3.37554e-19 1.02077e-19 2.25440e-19 3.12531e-19 1.75049e-19 2.34164e-20 -8.45339e-20 8.19267e-20 1.69863e-20 6.92272e-20 4.42971e-20 8.66247e-20 -1.55430e-20 -9.37466e-20 2.43994e-19 4.85900e-20 4.55680e-20 2.94803e-19 1.05989e-19 -6.61166e-20 8.10971e-20 2.26559e-20 -2.09337e-20 -5.29218e-20 -2.03882e-20 -1.00928e-20 -1.45838e-21 -5.19370e-20 -4.29242e-21 -4.48332e-20 -2.36413e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -8.97403e-20 0.00000e+00 -1.29542e-20 -2.15689e-20 -1.10782e-20 0.00000e+00 0.00000e+00 -8.67371e-20 -8.39878e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.86202e-21 0.00000e+00 -3.58084e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.99321e-17 2.41524e-16 3.45265e-16 4.25627e-16 4.07857e-16 4.30837e-16 3.85862e-16 2.96713e-16 2.31886e-16 1.66227e-16 1.33889e-16 1.05841e-16 6.45773e-17 5.62618e-17 4.77351e-17 4.00751e-17 3.39268e-17 2.44217e-17 1.95208e-17 2.34620e-17 2.38604e-17 2.05920e-17 1.24938e-17 1.15890e-17 1.04635e-17 1.12903e-17 1.32393e-17 1.31389e-17 9.89763e-18 6.99865e-18 8.05556e-18 6.09666e-18 8.24226e-18 4.36989e-18 7.37226e-18 4.52592e-18 5.25338e-18 5.45745e-18 1.73094e-18 4.28835e-18 3.87028e-18 2.79394e-18 3.69926e-18 3.35080e-18 2.44771e-18 3.49094e-18 1.88398e-18 2.36698e-18 1.72529e-18 2.20578e-18 1.16137e-18 1.43426e-18 2.06838e-18 2.46759e-18 1.27683e-18 1.92773e-18 1.35324e-18 1.07845e-18 6.40238e-19 6.83263e-19 7.93473e-19 1.62661e-18 8.90698e-19 6.31274e-19 5.21929e-19 2.45962e-19 8.55191e-19 8.73157e-19 3.48663e-19 4.60433e-19 9.57286e-19 5.08400e-19 2.05864e-19 3.13175e-19 3.02882e-19 3.06016e-19 3.11904e-19 2.36897e-19 1.66236e-19 -1.55033e-20 7.39741e-20 8.66999e-20 1.45629e-19 9.59134e-20 1.29547e-19 1.56137e-20 -4.26564e-20 2.54067e-19 4.18927e-20 3.48458e-20 2.81476e-19 8.18278e-20 1.04342e-19 1.02793e-19 3.15130e-20 -1.11228e-20 -3.82526e-20 6.55109e-21 -7.03119e-21 8.51308e-22 1.28626e-21 -5.60840e-21 -3.71869e-20 -1.73035e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -8.22152e-20 0.00000e+00 -9.71624e-21 -1.62919e-20 -8.29043e-21 0.00000e+00 0.00000e+00 -7.51688e-20 -6.40871e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.99913e-21 0.00000e+00 -3.14325e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.96329e-17 2.34409e-16 3.79430e-16 4.57409e-16 4.30837e-16 4.89428e-16 4.22190e-16 3.29536e-16 2.56352e-16 1.87428e-16 1.50237e-16 1.11872e-16 6.88046e-17 5.99418e-17 5.28519e-17 4.65136e-17 3.81134e-17 2.61813e-17 2.20624e-17 2.67477e-17 2.62269e-17 2.31466e-17 1.43876e-17 1.30444e-17 1.21994e-17 1.22280e-17 1.52950e-17 1.51120e-17 1.16762e-17 8.30207e-18 9.23107e-18 7.27256e-18 9.78386e-18 5.10714e-18 8.25133e-18 5.38958e-18 6.10702e-18 6.47512e-18 1.70316e-18 5.18978e-18 4.66833e-18 3.33489e-18 4.78716e-18 4.30677e-18 3.03914e-18 4.19219e-18 2.38125e-18 2.78351e-18 2.05494e-18 2.34527e-18 1.36752e-18 1.64434e-18 2.56908e-18 2.97627e-18 1.57766e-18 2.25940e-18 1.53904e-18 1.23979e-18 7.20527e-19 8.37966e-19 8.37751e-19 1.97397e-18 9.92934e-19 7.00520e-19 5.78330e-19 1.60237e-19 9.33245e-19 9.80359e-19 2.26649e-19 4.23660e-19 1.11850e-18 6.25985e-19 2.14687e-19 3.93564e-19 3.00010e-19 3.42087e-19 4.14532e-19 2.55069e-19 1.52222e-19 -2.71672e-20 1.03049e-19 3.19965e-20 1.56870e-19 1.38451e-19 1.43832e-19 9.91387e-21 -4.30989e-20 3.16730e-19 8.11020e-20 7.62747e-20 3.59896e-19 1.10992e-19 5.98699e-20 1.30352e-19 7.75118e-20 -2.50898e-21 -3.67102e-20 1.53393e-20 -5.47775e-21 2.84198e-21 -2.00908e-20 -4.51825e-21 -3.75246e-20 -1.56368e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -8.52447e-20 0.00000e+00 -9.29922e-21 -1.40770e-20 -8.02979e-21 0.00000e+00 0.00000e+00 -7.71080e-20 -4.68439e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.38502e-21 0.00000e+00 -3.31121e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.19023e-17 2.08532e-16 3.41431e-16 4.28833e-16 3.85862e-16 4.22190e-16 4.08327e-16 3.45615e-16 3.10907e-16 2.38397e-16 1.78164e-16 1.19899e-16 7.04432e-17 5.90435e-17 5.14139e-17 4.36760e-17 3.70987e-17 2.59167e-17 2.07544e-17 2.52710e-17 2.47856e-17 2.17060e-17 1.32830e-17 1.21559e-17 1.15113e-17 1.13776e-17 1.39224e-17 1.37231e-17 1.03322e-17 7.21395e-18 8.12924e-18 6.46217e-18 8.68268e-18 4.53329e-18 7.44426e-18 4.52682e-18 5.26145e-18 5.77397e-18 1.40995e-18 4.56060e-18 4.00467e-18 2.78630e-18 4.25171e-18 3.76330e-18 2.55603e-18 3.57112e-18 2.06360e-18 2.30357e-18 1.47713e-18 1.62872e-18 1.12102e-18 1.37114e-18 2.07661e-18 2.45080e-18 1.25607e-18 1.86108e-18 1.11594e-18 9.77423e-19 5.42419e-19 6.67931e-19 6.30978e-19 1.60809e-18 8.53886e-19 5.01890e-19 4.17125e-19 5.07608e-20 6.78202e-19 8.08569e-19 1.52680e-19 2.78712e-19 9.70975e-19 5.17268e-19 1.52127e-19 3.25922e-19 2.09298e-19 2.75078e-19 3.60396e-19 2.06370e-19 8.74422e-20 -1.81498e-20 9.75436e-20 8.71695e-20 1.06653e-19 1.23188e-19 9.60309e-20 1.18489e-20 -3.55912e-20 2.88479e-19 8.21862e-20 7.16602e-20 3.47512e-19 1.02796e-19 4.35353e-20 1.19479e-19 1.00654e-19 9.61728e-21 -1.36693e-20 1.82337e-21 -1.52523e-21 5.64621e-21 -2.26530e-20 -6.69009e-21 -2.97559e-20 -6.07810e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.63798e-20 0.00000e+00 -4.29828e-21 -5.43626e-21 -2.71394e-21 0.00000e+00 0.00000e+00 -6.50940e-20 -1.14165e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.06868e-21 0.00000e+00 -2.92462e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.44821e-17 1.53027e-16 2.55887e-16 3.54887e-16 2.96713e-16 3.29536e-16 3.45615e-16 3.59533e-16 3.71106e-16 2.99875e-16 2.13238e-16 1.25565e-16 6.32684e-17 5.19964e-17 4.05010e-17 3.43038e-17 3.02892e-17 1.89949e-17 1.64516e-17 1.90772e-17 1.78401e-17 1.53539e-17 9.70494e-18 8.21330e-18 8.24581e-18 8.03509e-18 9.97830e-18 9.80113e-18 7.20306e-18 5.05394e-18 5.45232e-18 4.72826e-18 5.90338e-18 3.04628e-18 5.00937e-18 3.04642e-18 3.55052e-18 4.14020e-18 1.12364e-18 3.28668e-18 2.57989e-18 1.88286e-18 3.04941e-18 2.62237e-18 1.75629e-18 2.07404e-18 1.28543e-18 1.49406e-18 7.49944e-19 7.66546e-19 7.48519e-19 1.03583e-18 1.36734e-18 1.34090e-18 7.45107e-19 1.14795e-18 5.11695e-19 5.32201e-19 2.13636e-19 3.02167e-19 2.56305e-19 9.27211e-19 5.12521e-19 1.70357e-19 1.89509e-19 -1.95977e-19 2.17188e-19 3.93509e-19 -9.64730e-20 2.65178e-20 5.78530e-19 2.39469e-19 -4.88379e-20 1.71300e-19 2.55574e-20 1.36443e-19 2.73801e-19 8.12983e-20 7.78476e-22 -5.22682e-20 4.60569e-20 2.46455e-20 2.67121e-20 7.97152e-20 -4.36381e-21 -8.92640e-21 -3.48632e-20 1.46351e-19 2.01305e-20 4.83753e-20 2.14634e-19 6.43872e-20 -5.52127e-20 4.92823e-20 8.32713e-20 2.85118e-20 -2.71665e-20 -1.20090e-20 -6.10944e-21 1.79805e-22 -3.64315e-20 -7.37534e-21 -2.05227e-20 -1.30543e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.88526e-20 0.00000e+00 -7.17860e-21 -1.15795e-20 -5.01582e-21 0.00000e+00 0.00000e+00 -4.29759e-20 -4.29763e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.02297e-21 0.00000e+00 -1.76794e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.32973e-17 1.11716e-16 2.24217e-16 3.16216e-16 2.31886e-16 2.56352e-16 3.10907e-16 3.71106e-16 4.40376e-16 3.64891e-16 2.52295e-16 1.33480e-16 6.30690e-17 4.85544e-17 3.56174e-17 2.95604e-17 2.68076e-17 1.56870e-17 1.39087e-17 1.58628e-17 1.42414e-17 1.18789e-17 7.97238e-18 6.10100e-18 6.53280e-18 6.00397e-18 7.77489e-18 7.58657e-18 5.39818e-18 3.78851e-18 3.78953e-18 3.70484e-18 4.69855e-18 2.20767e-18 3.58849e-18 1.97835e-18 2.48418e-18 3.30093e-18 6.22397e-19 2.60250e-18 1.81050e-18 1.35630e-18 2.49123e-18 1.87378e-18 1.22401e-18 1.21344e-18 7.54177e-19 6.74496e-19 -9.18688e-21 -2.09118e-19 3.33026e-19 5.86875e-19 7.36954e-19 4.97035e-19 3.69751e-19 5.87304e-19 -1.85570e-20 1.93229e-19 -2.12544e-20 -1.01093e-20 -1.04403e-19 4.02828e-19 2.69972e-19 -1.91741e-19 -1.05796e-19 -4.26032e-19 -1.51778e-19 1.02193e-19 -3.86899e-19 -2.06250e-19 2.88195e-19 5.57963e-20 -2.09837e-19 9.83518e-20 -1.93862e-19 2.83629e-20 1.77783e-19 -2.30561e-20 -1.50084e-19 -1.06240e-19 3.14917e-20 -7.20331e-21 -5.34284e-20 3.71698e-20 -1.01372e-19 -3.93155e-20 -5.67603e-20 5.59508e-20 7.30117e-21 3.22351e-20 1.33933e-19 4.38308e-20 -1.79731e-19 -6.88994e-21 6.98936e-20 3.44191e-20 -3.97074e-20 -4.43735e-20 -1.03647e-20 -5.01878e-21 -7.03670e-20 -5.87954e-21 -2.55658e-20 -1.96643e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.62712e-20 0.00000e+00 -9.90317e-21 -1.74073e-20 -7.35650e-21 0.00000e+00 0.00000e+00 -4.65368e-20 -7.29887e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.83241e-21 0.00000e+00 -1.79282e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.33359e-17 7.42522e-17 1.67820e-16 2.36420e-16 1.66227e-16 1.87428e-16 2.38397e-16 2.99875e-16 3.64891e-16 3.13649e-16 2.16995e-16 1.12104e-16 5.27770e-17 3.88187e-17 2.82627e-17 2.35509e-17 2.16611e-17 1.23773e-17 1.10552e-17 1.24766e-17 1.05371e-17 9.20572e-18 6.24708e-18 4.68933e-18 5.04870e-18 4.55792e-18 6.08916e-18 5.83737e-18 4.11081e-18 2.89858e-18 2.81880e-18 2.81551e-18 3.69450e-18 1.63469e-18 2.55208e-18 1.45718e-18 1.88944e-18 2.51991e-18 2.79493e-19 2.03682e-18 1.35518e-18 9.27140e-19 1.94292e-18 1.45998e-18 8.70932e-19 8.11093e-19 4.84114e-19 2.92443e-19 -2.11345e-19 -3.42194e-19 1.02122e-19 3.24373e-19 4.94882e-19 2.31118e-19 2.03494e-19 3.75304e-19 -1.11772e-19 6.52382e-20 -8.72603e-20 -1.27284e-19 -2.10835e-19 2.00666e-19 1.79773e-19 -2.51184e-19 -1.44301e-19 -4.66958e-19 -2.81303e-19 -2.98875e-20 -4.16889e-19 -2.68848e-19 2.11754e-19 -4.13945e-20 -2.44743e-19 5.52166e-20 -2.22049e-19 -1.98587e-21 1.18739e-19 -6.46047e-20 -1.93098e-19 -1.23676e-19 1.49860e-20 -5.21842e-20 -9.07766e-20 3.37649e-21 -9.59605e-20 -4.47628e-20 -5.47929e-20 2.40616e-20 -1.17630e-20 2.65923e-20 9.69033e-20 2.98803e-20 -1.94871e-19 -2.65329e-20 5.26209e-20 3.38848e-20 -5.04285e-20 -6.32679e-20 -1.28475e-20 -8.39602e-21 -6.57997e-20 -5.47248e-21 -2.21780e-20 -2.43462e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.27469e-20 0.00000e+00 -1.19948e-20 -2.16248e-20 -9.71721e-21 0.00000e+00 0.00000e+00 -3.64137e-20 -9.35780e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -8.75975e-21 0.00000e+00 -1.23518e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.07607e-17 5.87345e-17 1.30177e-16 1.79516e-16 1.33889e-16 1.50237e-16 1.78164e-16 2.13238e-16 2.52295e-16 2.16995e-16 1.60443e-16 8.85625e-17 4.40057e-17 3.25090e-17 2.43040e-17 2.04210e-17 1.83464e-17 1.07957e-17 9.72987e-18 1.07693e-17 9.02893e-18 8.37232e-18 5.85863e-18 4.42126e-18 4.32596e-18 4.28764e-18 5.41632e-18 5.16956e-18 3.76351e-18 2.80205e-18 2.75476e-18 2.36802e-18 3.25123e-18 1.53387e-18 2.21080e-18 1.47171e-18 1.73727e-18 2.25431e-18 4.53975e-19 1.85818e-18 1.30487e-18 8.51966e-19 1.67918e-18 1.37098e-18 8.41455e-19 8.55842e-19 5.82357e-19 4.92113e-19 5.71651e-20 7.27630e-20 2.08639e-19 3.84283e-19 5.92594e-19 4.10881e-19 2.87876e-19 4.75879e-19 7.45074e-20 1.61163e-19 2.29783e-20 6.49634e-21 -4.36716e-20 3.03816e-19 2.33805e-19 -7.74446e-20 -2.14308e-21 -2.57067e-19 -1.05325e-19 6.93641e-20 -2.39285e-19 -1.40020e-19 2.66342e-19 1.76794e-20 -1.39908e-19 6.78666e-20 -1.07664e-19 3.49312e-20 1.20627e-19 -2.55976e-20 -1.02277e-19 -8.02041e-20 1.56261e-20 -2.49012e-20 -5.18260e-20 2.55481e-20 -4.72228e-20 -2.73200e-20 -2.37872e-20 4.46998e-20 -6.44745e-21 2.76232e-20 1.01642e-19 2.95600e-20 -1.04032e-19 -8.70322e-21 5.86505e-20 3.37500e-20 -3.80186e-20 -4.17403e-20 -9.79217e-21 -6.29942e-21 -3.75846e-20 -4.77505e-21 -1.74214e-20 -1.85490e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.75798e-20 0.00000e+00 -9.09244e-21 -1.68820e-20 -7.53522e-21 0.00000e+00 0.00000e+00 -2.93563e-20 -7.56178e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.07851e-21 0.00000e+00 -9.94980e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.57528e-17 5.98087e-17 9.26780e-17 1.29834e-16 1.05841e-16 1.11872e-16 1.19899e-16 1.25565e-16 1.33480e-16 1.12104e-16 8.85625e-17 6.00429e-17 3.07492e-17 2.39385e-17 1.82228e-17 1.47898e-17 1.35486e-17 8.68705e-18 7.07253e-18 8.13397e-18 7.07411e-18 6.68244e-18 4.34726e-18 3.70059e-18 3.17050e-18 3.34015e-18 3.98356e-18 3.87785e-18 2.88133e-18 2.00795e-18 2.31822e-18 1.67104e-18 2.35606e-18 1.15672e-18 1.77577e-18 1.32907e-18 1.45898e-18 1.62128e-18 5.27231e-19 1.35200e-18 1.03313e-18 7.35085e-19 1.18759e-18 1.06729e-18 7.40641e-19 8.29877e-19 5.80466e-19 6.05900e-19 3.21558e-19 5.83719e-19 3.48813e-19 4.89574e-19 6.43973e-19 6.55358e-19 3.83831e-19 5.76455e-19 3.28250e-19 2.67374e-19 1.39460e-19 1.73811e-19 1.79867e-19 3.88739e-19 2.72199e-19 1.55905e-19 1.73568e-19 -7.03632e-21 1.28174e-19 2.12159e-19 9.18414e-20 3.98145e-20 3.62722e-19 1.05626e-19 6.97881e-21 6.94986e-20 6.10623e-20 9.72636e-20 1.06668e-19 5.02843e-20 2.41170e-20 -1.80134e-20 1.74866e-20 2.00287e-20 4.57127e-21 2.64396e-20 3.09914e-20 -8.16027e-22 1.22228e-20 7.82305e-20 2.90659e-21 2.29246e-20 9.57245e-20 1.90839e-20 1.14599e-20 1.10805e-20 3.30610e-20 1.65210e-20 -2.45164e-20 -2.23219e-20 -6.23604e-21 -4.00869e-21 4.07787e-21 -9.14947e-22 -9.04509e-21 -1.19848e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.19840e-20 0.00000e+00 -5.86200e-21 -1.12501e-20 -5.07763e-21 0.00000e+00 0.00000e+00 -1.53921e-20 -5.22523e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.89128e-21 0.00000e+00 -4.63738e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.51787e-18 3.32995e-17 6.18675e-17 7.47439e-17 6.45773e-17 6.88046e-17 7.04432e-17 6.32684e-17 6.30690e-17 5.27770e-17 4.40057e-17 3.07492e-17 1.95269e-17 1.51024e-17 1.24958e-17 1.04684e-17 9.26486e-18 6.36212e-18 5.12531e-18 6.10397e-18 5.49408e-18 5.13110e-18 3.37473e-18 3.09282e-18 2.62785e-18 2.63965e-18 3.24310e-18 3.16000e-18 2.37099e-18 1.76643e-18 1.97712e-18 1.39986e-18 2.03281e-18 1.04681e-18 1.49445e-18 1.03958e-18 1.21719e-18 1.31517e-18 3.78946e-19 1.06990e-18 9.23231e-19 6.29875e-19 1.03114e-18 8.85400e-19 6.25917e-19 7.69674e-19 5.23583e-19 4.73314e-19 2.60361e-19 3.52978e-19 2.32559e-19 2.82226e-19 4.26656e-19 5.09885e-19 2.98669e-19 3.96677e-19 2.24374e-19 2.05091e-19 1.26319e-19 1.39744e-19 1.05154e-19 3.11972e-19 2.05078e-19 1.07696e-19 1.08824e-19 8.06774e-21 8.67517e-20 1.38193e-19 1.57868e-20 1.55336e-20 2.52895e-19 6.43591e-20 1.04693e-20 6.95859e-20 2.47757e-20 6.41348e-20 7.32597e-20 2.39222e-20 -6.09032e-21 -2.37642e-20 1.50491e-20 7.34711e-24 -1.09623e-20 2.39009e-20 2.49070e-20 -3.57826e-21 -3.76336e-21 5.85833e-20 6.30634e-21 1.89169e-20 7.78723e-20 1.97309e-20 -2.94122e-21 9.50313e-21 2.42623e-20 1.01184e-20 -1.69708e-20 -1.51912e-20 -4.18722e-21 -3.05553e-21 -1.56804e-21 -1.75565e-21 -5.66543e-21 -8.18771e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.32831e-21 0.00000e+00 -3.97096e-21 -7.79360e-21 -3.67289e-21 0.00000e+00 0.00000e+00 -8.96485e-21 -3.70472e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.46795e-21 0.00000e+00 -2.39690e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.00468e-17 3.10218e-17 4.94152e-17 6.36588e-17 5.62618e-17 5.99418e-17 5.90435e-17 5.19964e-17 4.85544e-17 3.88187e-17 3.25090e-17 2.39385e-17 1.51024e-17 1.32669e-17 1.05243e-17 8.50929e-18 7.76998e-18 5.53620e-18 4.44485e-18 5.19672e-18 5.06914e-18 4.47796e-18 2.79775e-18 2.81080e-18 2.40314e-18 2.36073e-18 2.77563e-18 2.70697e-18 2.05936e-18 1.65209e-18 1.83262e-18 1.28636e-18 1.68229e-18 9.61500e-19 1.29558e-18 9.22604e-19 1.03331e-18 1.10490e-18 4.36588e-19 8.54046e-19 7.76095e-19 6.06913e-19 8.25388e-19 7.25843e-19 5.82941e-19 6.70916e-19 4.71695e-19 4.55251e-19 2.54433e-19 4.69275e-19 2.63690e-19 2.95142e-19 3.78072e-19 5.58044e-19 2.73329e-19 3.46427e-19 2.45007e-19 1.99140e-19 1.21841e-19 1.59586e-19 1.40142e-19 3.03524e-19 1.71860e-19 1.40682e-19 1.24199e-19 3.50944e-20 1.28464e-19 1.06990e-19 5.29167e-20 4.49527e-20 2.15962e-19 6.95021e-20 3.34587e-20 6.42409e-20 4.85917e-20 5.46969e-20 5.72566e-20 2.23568e-20 1.33656e-20 -8.36491e-21 8.38465e-21 1.19321e-20 2.83923e-21 1.95575e-20 3.75759e-20 2.80347e-21 -6.03565e-21 4.46404e-20 -4.34237e-21 7.66442e-21 6.58322e-20 1.45743e-20 2.27367e-20 1.11955e-20 1.80959e-20 9.08879e-21 -9.38841e-21 -7.63435e-21 -2.26604e-21 -1.21932e-21 5.92381e-21 -3.77156e-21 -3.69385e-21 -4.58348e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -8.92573e-21 0.00000e+00 -2.29231e-21 -4.40862e-21 -2.04234e-21 0.00000e+00 0.00000e+00 -6.89012e-21 -2.05219e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.92104e-21 0.00000e+00 -2.20775e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.29710e-18 2.63611e-17 4.76260e-17 5.50191e-17 4.77351e-17 5.28519e-17 5.14139e-17 4.05010e-17 3.56174e-17 2.82627e-17 2.43040e-17 1.82228e-17 1.24958e-17 1.05243e-17 1.03704e-17 8.51301e-18 7.13471e-18 5.19915e-18 4.02097e-18 5.00357e-18 4.88688e-18 4.46890e-18 2.79538e-18 2.74346e-18 2.33555e-18 2.14047e-18 2.74484e-18 2.64774e-18 2.02813e-18 1.56169e-18 1.70913e-18 1.23533e-18 1.71929e-18 9.08211e-19 1.29987e-18 8.66880e-19 1.01623e-18 1.08076e-18 2.40482e-19 9.00241e-19 8.43737e-19 6.04203e-19 8.95107e-19 7.82629e-19 5.91335e-19 6.85039e-19 4.68176e-19 4.18914e-19 2.53490e-19 3.27713e-19 2.13158e-19 2.24608e-19 3.83283e-19 5.15169e-19 2.68198e-19 3.55367e-19 2.22533e-19 1.88807e-19 1.05972e-19 1.39404e-19 8.38707e-20 3.02203e-19 1.61525e-19 1.00680e-19 8.31899e-20 1.43915e-20 8.08302e-20 1.18396e-19 6.70573e-21 8.70086e-21 2.16485e-19 4.69148e-20 1.10112e-20 6.72716e-20 1.79495e-20 5.00152e-20 5.59621e-20 1.57249e-20 -5.25971e-21 -2.40833e-20 1.31930e-20 -1.03425e-20 -1.01894e-20 1.46038e-20 3.22900e-20 -4.63646e-21 -1.69632e-20 4.59285e-20 2.45593e-21 9.94219e-21 6.28643e-20 1.96941e-20 -1.08705e-20 7.66508e-21 8.91188e-21 1.92918e-21 -1.59425e-20 -9.94274e-21 -3.76971e-21 -2.78410e-21 -2.49020e-21 -2.28850e-21 -6.73194e-21 -7.53678e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.01302e-20 0.00000e+00 -3.68699e-21 -7.13640e-21 -3.45756e-21 0.00000e+00 0.00000e+00 -1.07672e-20 -3.34430e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.13057e-21 0.00000e+00 -3.38692e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.69724e-18 1.84376e-17 4.06927e-17 4.54860e-17 4.00751e-17 4.65136e-17 4.36760e-17 3.43038e-17 2.95604e-17 2.35509e-17 2.04210e-17 1.47898e-17 1.04684e-17 8.50929e-18 8.51301e-18 8.04828e-18 6.38440e-18 4.45419e-18 3.71679e-18 4.51945e-18 4.21098e-18 4.08749e-18 2.61618e-18 2.42965e-18 2.11260e-18 1.91526e-18 2.60676e-18 2.47014e-18 1.92783e-18 1.38637e-18 1.56921e-18 1.10672e-18 1.60641e-18 8.91451e-19 1.19693e-18 8.46369e-19 9.91006e-19 1.01983e-18 2.07705e-19 9.33413e-19 8.41696e-19 5.39534e-19 8.84584e-19 8.07951e-19 5.38997e-19 6.92535e-19 4.80279e-19 4.63238e-19 3.18458e-19 3.09799e-19 2.07915e-19 2.17321e-19 4.18285e-19 4.99973e-19 2.87170e-19 3.93545e-19 2.29964e-19 1.95671e-19 1.24085e-19 1.70865e-19 1.08418e-19 3.33967e-19 1.75576e-19 1.32100e-19 1.11699e-19 3.47256e-20 1.08783e-19 1.68670e-19 3.47031e-20 2.64080e-20 2.45625e-19 7.18884e-20 2.70579e-20 6.79043e-20 4.04541e-20 6.23295e-20 7.09573e-20 3.32441e-20 1.56014e-20 -1.46985e-20 1.91854e-20 -1.31442e-20 -9.58814e-23 2.27635e-20 3.07623e-20 -2.00341e-21 -8.62862e-21 6.02630e-20 1.66898e-20 1.76733e-20 6.72706e-20 2.03726e-20 -7.73525e-21 1.32866e-20 8.88922e-21 -2.78701e-21 -1.30104e-20 -2.96868e-21 -3.05547e-21 -2.27472e-21 4.18971e-22 3.68809e-22 -4.76565e-21 -6.13275e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.60223e-21 0.00000e+00 -2.98268e-21 -6.02777e-21 -2.88469e-21 0.00000e+00 0.00000e+00 -7.57045e-21 -2.94891e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.76045e-21 0.00000e+00 -2.10664e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.56665e-18 1.66054e-17 3.33318e-17 3.90683e-17 3.39268e-17 3.81134e-17 3.70987e-17 3.02892e-17 2.68076e-17 2.16611e-17 1.83464e-17 1.35486e-17 9.26486e-18 7.76998e-18 7.13471e-18 6.38440e-18 5.83710e-18 4.12172e-18 3.29097e-18 3.93218e-18 3.86984e-18 3.55622e-18 2.26120e-18 2.24398e-18 1.97594e-18 1.84935e-18 2.35185e-18 2.26440e-18 1.72588e-18 1.35179e-18 1.47238e-18 1.05584e-18 1.45384e-18 8.13479e-19 1.13966e-18 7.59543e-19 9.08293e-19 9.29105e-19 2.48249e-19 7.73763e-19 7.41512e-19 5.06972e-19 7.46735e-19 6.76551e-19 4.83081e-19 5.90422e-19 4.33966e-19 4.08367e-19 2.53959e-19 3.28862e-19 2.06846e-19 2.17281e-19 3.42928e-19 4.49213e-19 2.33468e-19 3.10279e-19 2.02959e-19 1.77666e-19 1.04583e-19 1.41980e-19 1.01731e-19 2.72158e-19 1.45455e-19 1.18479e-19 1.01695e-19 3.54141e-20 9.83899e-20 1.19768e-19 3.57915e-20 2.86836e-20 1.88662e-19 6.01717e-20 2.21145e-20 5.27172e-20 3.42201e-20 4.88764e-20 5.59463e-20 1.93596e-20 1.06151e-20 -1.12521e-20 1.31265e-20 -4.13979e-21 -2.90429e-21 2.00710e-20 3.00887e-20 -1.40994e-21 -7.63111e-21 4.30530e-20 6.42285e-21 9.43932e-21 5.25258e-20 1.49506e-20 4.43696e-21 9.44766e-21 7.89687e-21 6.31121e-22 -1.04930e-20 -3.67063e-21 -2.49862e-21 -1.85641e-21 3.06670e-21 -1.40688e-21 -3.74267e-21 -4.96716e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.20212e-21 0.00000e+00 -2.40906e-21 -4.89323e-21 -2.30705e-21 0.00000e+00 0.00000e+00 -5.93182e-21 -2.40541e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.25168e-21 0.00000e+00 -1.60708e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.03350e-18 1.32657e-17 2.36734e-17 2.77399e-17 2.44217e-17 2.61813e-17 2.59167e-17 1.89949e-17 1.56870e-17 1.23773e-17 1.07957e-17 8.68705e-18 6.36212e-18 5.53620e-18 5.19915e-18 4.45419e-18 4.12172e-18 3.28699e-18 2.38541e-18 2.84566e-18 3.02712e-18 2.71796e-18 1.62690e-18 1.78442e-18 1.52963e-18 1.40526e-18 1.71554e-18 1.68219e-18 1.24589e-18 9.93967e-19 1.15733e-18 7.77080e-19 1.07843e-18 6.07237e-19 8.51770e-19 5.45199e-19 6.63650e-19 6.56084e-19 1.85952e-19 5.50783e-19 5.44627e-19 3.90076e-19 5.26572e-19 4.86772e-19 3.61848e-19 4.36781e-19 3.21152e-19 3.13795e-19 1.92109e-19 2.98683e-19 1.65863e-19 1.56951e-19 2.53058e-19 3.92254e-19 1.86084e-19 2.35359e-19 1.77142e-19 1.42195e-19 8.72297e-20 1.23964e-19 1.01096e-19 2.20359e-19 1.16389e-19 1.09448e-19 8.93426e-20 4.97346e-20 9.69336e-20 9.59379e-20 5.38123e-20 3.67411e-20 1.50360e-19 4.94822e-20 3.17837e-20 4.38945e-20 3.83244e-20 4.13814e-20 4.08256e-20 1.83183e-20 1.50914e-20 -5.36531e-21 8.81264e-21 1.75049e-21 7.26991e-22 1.70961e-20 3.23793e-20 1.12517e-21 -2.99715e-21 3.48263e-20 3.42782e-21 6.27433e-21 4.20096e-20 1.03327e-20 1.62610e-20 7.86879e-21 6.61959e-21 1.64781e-21 -7.32899e-21 -3.31330e-21 -1.70474e-21 -1.28791e-21 5.22604e-21 -1.27927e-21 -2.64778e-21 -3.42692e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.91668e-21 0.00000e+00 -1.66699e-21 -3.37769e-21 -1.61777e-21 0.00000e+00 0.00000e+00 -4.15345e-21 -1.65656e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.55069e-21 0.00000e+00 -1.13801e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.19732e-18 8.92602e-18 1.87208e-17 2.18744e-17 1.95208e-17 2.20624e-17 2.07544e-17 1.64516e-17 1.39087e-17 1.10552e-17 9.72987e-18 7.07253e-18 5.12531e-18 4.44485e-18 4.02097e-18 3.71679e-18 3.29097e-18 2.38541e-18 2.12358e-18 2.30373e-18 2.30900e-18 2.10573e-18 1.34564e-18 1.34488e-18 1.19544e-18 1.11349e-18 1.38849e-18 1.32440e-18 1.04582e-18 8.48588e-19 9.07228e-19 6.53225e-19 8.41042e-19 5.09926e-19 6.88217e-19 4.51898e-19 5.43034e-19 5.75465e-19 1.87617e-19 4.88451e-19 4.78466e-19 3.22683e-19 4.34370e-19 4.08411e-19 3.01568e-19 3.61998e-19 2.71585e-19 2.55268e-19 1.56482e-19 1.98075e-19 1.20461e-19 1.22597e-19 1.98895e-19 2.55849e-19 1.34060e-19 1.76704e-19 1.15808e-19 1.05803e-19 6.22147e-20 8.71161e-20 5.81187e-20 1.57435e-19 8.37860e-20 6.80347e-20 6.11527e-20 2.45110e-20 5.97454e-20 7.10492e-20 2.03323e-20 1.78862e-20 1.05239e-19 3.61598e-20 1.24888e-20 2.85974e-20 1.91241e-20 2.83074e-20 3.08319e-20 1.24085e-20 5.89784e-21 -8.58008e-21 8.04683e-21 -5.56766e-21 -3.09566e-21 1.12250e-20 1.63393e-20 -1.22152e-21 -3.96590e-21 2.38545e-20 4.54789e-21 6.91794e-21 2.89405e-20 8.49615e-21 -2.95586e-22 4.53275e-21 3.57836e-21 -7.17658e-23 -6.82095e-21 -2.21862e-21 -1.63176e-21 -1.17919e-21 1.43790e-21 -2.03448e-22 -1.50210e-21 -3.23697e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -9.59285e-22 0.00000e+00 -1.56725e-21 -3.26314e-21 -1.50274e-21 0.00000e+00 0.00000e+00 -2.29805e-21 -1.64116e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.53627e-21 0.00000e+00 -2.96515e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.40780e-18 1.12453e-17 2.36817e-17 2.67304e-17 2.34620e-17 2.67477e-17 2.52710e-17 1.90772e-17 1.58628e-17 1.24766e-17 1.07693e-17 8.13397e-18 6.10397e-18 5.19672e-18 5.00357e-18 4.51945e-18 3.93218e-18 2.84566e-18 2.30373e-18 2.99872e-18 2.84399e-18 2.55777e-18 1.58408e-18 1.66611e-18 1.50318e-18 1.34004e-18 1.76717e-18 1.68190e-18 1.27909e-18 1.04084e-18 1.09944e-18 7.74699e-19 1.08982e-18 6.15268e-19 8.77370e-19 5.68466e-19 6.98640e-19 6.92516e-19 1.58379e-19 5.64930e-19 5.49220e-19 3.96603e-19 5.63632e-19 4.79443e-19 3.53293e-19 4.60326e-19 3.09196e-19 2.79730e-19 1.55830e-19 2.00774e-19 1.32995e-19 1.39318e-19 2.21224e-19 3.39290e-19 1.71907e-19 2.01665e-19 1.27803e-19 1.17630e-19 7.89301e-20 1.06415e-19 5.91583e-20 1.87986e-19 9.60500e-20 6.92716e-20 6.18587e-20 1.51772e-20 5.81606e-20 8.07367e-20 9.65423e-21 9.52266e-21 1.25496e-19 4.20794e-20 1.97747e-20 4.19723e-20 1.10819e-20 2.93763e-20 3.69990e-20 1.19368e-20 -3.96386e-21 -1.28341e-20 1.07602e-20 -6.30590e-21 -6.99319e-21 1.43053e-20 2.10158e-20 -2.83121e-21 -4.27273e-21 3.41218e-20 9.85387e-21 1.09131e-20 4.15168e-20 1.22437e-20 -3.60714e-21 5.74128e-21 9.82193e-21 1.92867e-21 -7.18905e-21 -4.39499e-21 -1.66279e-21 -1.27875e-21 -1.36168e-21 -1.40209e-22 -2.51004e-21 -3.37074e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.51076e-21 0.00000e+00 -1.63385e-21 -3.38189e-21 -1.62808e-21 0.00000e+00 0.00000e+00 -3.92756e-21 -1.69186e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.58373e-21 0.00000e+00 -1.01847e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.40715e-18 1.22057e-17 2.29048e-17 2.62316e-17 2.38604e-17 2.62269e-17 2.47856e-17 1.78401e-17 1.42414e-17 1.05371e-17 9.02893e-18 7.07411e-18 5.49408e-18 5.06914e-18 4.88688e-18 4.21098e-18 3.86984e-18 3.02712e-18 2.30900e-18 2.84399e-18 3.36120e-18 2.75981e-18 1.63307e-18 1.87732e-18 1.61288e-18 1.49208e-18 1.83795e-18 1.78254e-18 1.33138e-18 1.12478e-18 1.26365e-18 8.63419e-19 1.13604e-18 6.55767e-19 9.26726e-19 5.63951e-19 6.88832e-19 6.57967e-19 1.94201e-19 5.69286e-19 5.66877e-19 4.21383e-19 5.12911e-19 4.71630e-19 3.72180e-19 4.28732e-19 3.20024e-19 3.11174e-19 1.94089e-19 3.10233e-19 1.51094e-19 1.36519e-19 2.35696e-19 3.98419e-19 1.89678e-19 2.30321e-19 1.90246e-19 1.46975e-19 9.09106e-20 1.27847e-19 1.07780e-19 2.28329e-19 1.12118e-19 1.12723e-19 8.78119e-20 6.30374e-20 1.13147e-19 1.06920e-19 6.00849e-20 4.30798e-20 1.45086e-19 5.65703e-20 3.54957e-20 4.81685e-20 3.63387e-20 4.17509e-20 3.72550e-20 1.92923e-20 1.64945e-20 -8.82059e-21 9.41908e-21 1.14918e-21 2.35030e-21 1.90565e-20 3.41117e-20 -3.12783e-22 -2.74018e-21 3.22941e-20 3.98193e-21 5.48310e-21 3.77707e-20 9.51447e-21 1.50756e-20 4.76354e-21 4.09109e-21 1.61799e-21 -9.65053e-21 -1.99694e-21 -2.24317e-21 -1.81755e-21 4.63701e-21 -5.84045e-22 -3.52369e-21 -4.50421e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.90119e-21 0.00000e+00 -2.17947e-21 -4.37667e-21 -2.14023e-21 0.00000e+00 0.00000e+00 -5.25646e-21 -2.12814e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.99214e-21 0.00000e+00 -1.42567e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.35851e-19 9.10070e-18 2.01254e-17 2.27827e-17 2.05920e-17 2.31466e-17 2.17060e-17 1.53539e-17 1.18789e-17 9.20572e-18 8.37232e-18 6.68244e-18 5.13110e-18 4.47796e-18 4.46890e-18 4.08749e-18 3.55622e-18 2.71796e-18 2.10573e-18 2.55777e-18 2.75981e-18 2.67964e-18 1.54883e-18 1.67683e-18 1.41749e-18 1.30625e-18 1.63453e-18 1.59401e-18 1.20243e-18 9.54750e-19 1.14794e-18 7.41480e-19 1.01977e-18 6.14022e-19 7.96984e-19 5.37793e-19 6.37594e-19 6.14274e-19 1.90770e-19 5.47251e-19 5.32570e-19 3.64054e-19 4.96605e-19 4.80319e-19 3.43431e-19 4.37446e-19 3.14140e-19 3.30780e-19 2.27389e-19 3.40021e-19 1.66573e-19 1.52033e-19 2.79634e-19 4.11360e-19 2.05246e-19 2.70706e-19 2.12764e-19 1.55936e-19 1.08606e-19 1.46604e-19 1.29948e-19 2.44128e-19 1.28267e-19 1.40616e-19 1.09933e-19 7.42185e-20 1.35067e-19 1.27900e-19 8.64338e-20 5.76624e-20 1.82429e-19 6.99239e-20 4.87494e-20 5.01108e-20 5.74911e-20 5.34322e-20 4.58963e-20 3.31577e-20 3.56593e-20 3.80634e-21 1.18230e-20 7.09858e-21 1.39182e-20 1.98208e-20 3.71913e-20 4.34726e-21 2.47491e-21 4.28978e-20 9.43404e-21 9.77094e-21 4.47271e-20 1.01148e-20 2.56294e-20 1.16180e-20 7.40534e-21 1.32611e-22 -5.21937e-21 -1.08208e-21 -1.26023e-21 -9.52079e-22 7.92456e-21 -1.39139e-22 -1.34651e-21 -2.50355e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.02260e-21 0.00000e+00 -1.20277e-21 -2.54099e-21 -1.18499e-21 0.00000e+00 0.00000e+00 -2.07634e-21 -1.29461e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.21187e-21 0.00000e+00 -3.54438e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.19653e-19 5.41755e-18 1.30242e-17 1.35965e-17 1.24938e-17 1.43876e-17 1.32830e-17 9.70494e-18 7.97238e-18 6.24708e-18 5.85863e-18 4.34726e-18 3.37473e-18 2.79775e-18 2.79538e-18 2.61618e-18 2.26120e-18 1.62690e-18 1.34564e-18 1.58408e-18 1.63307e-18 1.54883e-18 1.18488e-18 1.05073e-18 8.17878e-19 8.12239e-19 1.06203e-18 9.85585e-19 7.97650e-19 6.64677e-19 7.10160e-19 5.28891e-19 6.69143e-19 4.00781e-19 5.58933e-19 3.69250e-19 4.16043e-19 4.72046e-19 1.96083e-19 3.93353e-19 3.82940e-19 2.54983e-19 3.68707e-19 3.41845e-19 2.59225e-19 2.82429e-19 2.37836e-19 2.30604e-19 1.67782e-19 1.99264e-19 1.18427e-19 1.06451e-19 1.86560e-19 2.20138e-19 1.32598e-19 1.76768e-19 1.27862e-19 1.05674e-19 7.06646e-20 9.14183e-20 7.58968e-20 1.34377e-19 8.22537e-20 7.80736e-20 6.86115e-20 4.63045e-20 7.48936e-20 8.02624e-20 4.91332e-20 3.47270e-20 1.06319e-19 4.30446e-20 2.33554e-20 2.77652e-20 3.17671e-20 3.31353e-20 3.36468e-20 2.18155e-20 2.35493e-20 3.66698e-21 6.70516e-21 5.13539e-21 1.06984e-20 1.60537e-20 1.44653e-20 2.30628e-21 4.84446e-21 2.40888e-20 7.14035e-21 8.77762e-21 2.60033e-20 5.87544e-21 1.20181e-20 7.42957e-21 9.01042e-21 2.42911e-21 -3.13168e-21 6.23064e-22 -7.68970e-22 -5.70781e-22 4.50930e-21 3.05303e-22 -4.17210e-22 -1.52616e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.74741e-22 0.00000e+00 -7.28132e-22 -1.58530e-21 -7.38419e-22 0.00000e+00 0.00000e+00 -6.26161e-22 -8.28708e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.75746e-22 0.00000e+00 9.46141e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.62123e-19 4.85502e-18 1.12933e-17 1.22232e-17 1.15890e-17 1.30444e-17 1.21559e-17 8.21330e-18 6.10100e-18 4.68933e-18 4.42126e-18 3.70059e-18 3.09282e-18 2.81080e-18 2.74346e-18 2.42965e-18 2.24398e-18 1.78442e-18 1.34488e-18 1.66611e-18 1.87732e-18 1.67683e-18 1.05073e-18 1.28892e-18 9.45279e-19 9.04478e-19 1.13136e-18 1.08859e-18 8.43702e-19 7.25928e-19 8.42510e-19 5.76941e-19 7.46961e-19 4.56097e-19 5.75522e-19 3.87124e-19 4.64503e-19 4.49274e-19 1.82602e-19 3.83761e-19 3.91272e-19 2.85682e-19 3.66226e-19 3.52102e-19 2.71490e-19 3.06384e-19 2.53910e-19 2.49289e-19 1.66737e-19 2.73458e-19 1.34857e-19 1.13253e-19 1.90476e-19 3.08482e-19 1.54277e-19 1.89793e-19 1.64731e-19 1.20316e-19 8.60522e-20 1.15835e-19 1.06746e-19 1.68828e-19 9.47264e-20 1.10890e-19 9.09109e-20 6.47161e-20 1.03716e-19 9.01606e-20 7.91323e-20 4.87036e-20 1.30126e-19 5.16502e-20 4.12527e-20 3.57649e-20 4.67978e-20 4.15865e-20 3.43606e-20 2.43441e-20 2.88648e-20 4.42527e-21 6.76332e-21 8.18190e-21 1.05623e-20 2.02106e-20 2.89225e-20 3.69165e-21 8.57500e-21 3.06346e-20 6.40977e-21 8.98014e-21 3.21407e-20 5.14511e-21 2.57694e-20 7.61114e-21 1.08499e-20 4.59149e-21 -4.10630e-21 -1.05895e-21 -1.00207e-21 -8.86979e-22 8.01867e-21 1.42976e-22 -5.67968e-22 -1.96479e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.20614e-22 0.00000e+00 -9.21514e-22 -2.01818e-21 -9.56104e-22 0.00000e+00 0.00000e+00 -5.20933e-22 -1.06013e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -9.92380e-22 0.00000e+00 2.49136e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.60610e-19 4.56560e-18 1.07058e-17 1.20835e-17 1.04635e-17 1.21994e-17 1.15113e-17 8.24581e-18 6.53280e-18 5.04870e-18 4.32596e-18 3.17050e-18 2.62785e-18 2.40314e-18 2.33555e-18 2.11260e-18 1.97594e-18 1.52963e-18 1.19544e-18 1.50318e-18 1.61288e-18 1.41749e-18 8.17878e-19 9.45279e-19 9.67326e-19 7.35310e-19 9.76520e-19 9.18110e-19 6.99927e-19 6.14535e-19 6.87646e-19 4.63025e-19 5.98241e-19 3.67390e-19 5.36075e-19 3.20167e-19 4.00170e-19 3.79328e-19 9.11215e-20 2.94970e-19 3.18734e-19 2.58795e-19 3.04617e-19 2.63990e-19 2.05919e-19 2.68004e-19 1.76929e-19 1.68597e-19 8.69997e-20 1.49537e-19 8.88315e-20 8.43599e-20 1.23588e-19 2.23173e-19 9.71812e-20 1.01934e-19 7.94179e-20 7.16980e-20 4.34631e-20 6.70777e-20 3.96166e-20 1.09509e-19 5.14604e-20 4.81394e-20 4.07361e-20 1.38308e-20 4.24342e-20 3.94555e-20 1.28518e-20 8.45154e-21 6.16581e-20 2.35512e-20 1.56174e-20 2.58543e-20 9.08738e-21 1.46749e-20 1.71270e-20 4.73712e-21 -1.16844e-21 -6.44196e-21 4.50634e-21 -4.16832e-21 -3.92664e-21 7.09649e-21 1.59197e-20 -9.96886e-22 -4.25238e-21 1.66222e-20 3.40191e-21 3.50375e-21 2.07785e-20 6.00227e-21 1.56474e-21 2.84033e-21 2.79100e-21 6.64206e-23 -3.37362e-21 -2.16351e-21 -7.53422e-22 -6.05062e-22 -9.86709e-23 -3.93578e-22 -1.34168e-21 -1.54697e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.72772e-21 0.00000e+00 -7.51076e-22 -1.56254e-21 -7.62177e-22 0.00000e+00 0.00000e+00 -2.06200e-21 -7.85287e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.35100e-22 0.00000e+00 -5.82035e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.00421e-19 4.88117e-18 1.02452e-17 1.18898e-17 1.12903e-17 1.22280e-17 1.13776e-17 8.03509e-18 6.00397e-18 4.55792e-18 4.28764e-18 3.34015e-18 2.63965e-18 2.36073e-18 2.14047e-18 1.91526e-18 1.84935e-18 1.40526e-18 1.11349e-18 1.34004e-18 1.49208e-18 1.30625e-18 8.12239e-19 9.04478e-19 7.35310e-19 8.64007e-19 9.60086e-19 8.98001e-19 6.80382e-19 5.94899e-19 6.16635e-19 4.45455e-19 5.78868e-19 3.48471e-19 4.82183e-19 2.99576e-19 3.60254e-19 3.72050e-19 1.57418e-19 2.97561e-19 2.87151e-19 1.90398e-19 2.50617e-19 2.33806e-19 1.77231e-19 2.18851e-19 1.67479e-19 1.76100e-19 1.24584e-19 1.79210e-19 8.32399e-20 8.25777e-20 1.34742e-19 1.91565e-19 9.43989e-20 1.22710e-19 9.91240e-20 7.45693e-20 4.89345e-20 6.53629e-20 6.24934e-20 1.14838e-19 5.69756e-20 6.08905e-20 4.73904e-20 3.63225e-20 6.73066e-20 5.71338e-20 3.44543e-20 2.90787e-20 6.94477e-20 3.86785e-20 2.18920e-20 2.26318e-20 2.52098e-20 2.17110e-20 2.38548e-20 1.32156e-20 1.42548e-20 2.51378e-21 5.75489e-21 7.02759e-21 8.53308e-21 1.42447e-20 1.45884e-20 1.64725e-21 3.36192e-21 1.77449e-20 4.54463e-21 4.82627e-21 2.14868e-20 4.70853e-21 1.43274e-20 5.71939e-21 8.53095e-21 3.40556e-21 -1.45590e-21 1.10930e-21 -2.94273e-22 -1.21591e-22 3.13042e-21 -4.22558e-22 -9.86758e-22 -6.70041e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.05091e-21 0.00000e+00 -3.41775e-22 -7.40982e-22 -3.60480e-22 0.00000e+00 0.00000e+00 -1.91728e-21 -3.85985e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.61317e-22 0.00000e+00 -6.99422e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.40561e-19 5.74977e-18 1.35680e-17 1.43515e-17 1.32393e-17 1.52950e-17 1.39224e-17 9.97830e-18 7.77489e-18 6.08916e-18 5.41632e-18 3.98356e-18 3.24310e-18 2.77563e-18 2.74484e-18 2.60676e-18 2.35185e-18 1.71554e-18 1.38849e-18 1.76717e-18 1.83795e-18 1.63453e-18 1.06203e-18 1.13136e-18 9.76520e-19 9.60086e-19 1.27121e-18 1.12807e-18 8.84201e-19 7.58383e-19 7.91372e-19 5.84058e-19 7.74449e-19 4.47843e-19 6.41225e-19 3.98882e-19 4.92079e-19 5.01592e-19 1.60543e-19 4.00795e-19 3.98371e-19 2.81779e-19 3.82846e-19 3.35335e-19 2.50941e-19 3.14242e-19 2.29883e-19 2.15752e-19 1.52140e-19 1.88132e-19 1.02255e-19 1.02527e-19 1.66859e-19 2.38830e-19 1.25834e-19 1.51730e-19 1.11036e-19 9.37631e-20 6.07762e-20 7.87693e-20 5.84845e-20 1.38973e-19 6.98650e-20 6.51778e-20 5.32733e-20 2.66301e-20 6.66102e-20 6.62198e-20 2.35020e-20 2.09317e-20 8.69545e-20 3.63206e-20 1.86717e-20 3.06999e-20 1.83850e-20 2.50247e-20 2.86185e-20 1.03092e-20 6.52073e-21 -4.45584e-21 7.36490e-21 -2.54963e-21 2.81024e-21 1.42439e-20 1.49615e-20 -1.05898e-21 -1.69033e-21 2.09714e-20 5.79236e-21 5.62425e-21 2.48244e-20 6.17121e-21 4.24418e-21 4.30299e-21 5.22649e-21 1.19188e-21 -5.06364e-21 -6.71710e-22 -1.15900e-21 -9.55009e-22 1.10771e-21 -2.50139e-22 -2.03841e-21 -2.35053e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.29252e-21 0.00000e+00 -1.13338e-21 -2.34007e-21 -1.15302e-21 0.00000e+00 0.00000e+00 -3.10968e-21 -1.16797e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.09332e-21 0.00000e+00 -8.85265e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.61734e-20 4.75898e-18 1.27289e-17 1.39541e-17 1.31389e-17 1.51120e-17 1.37231e-17 9.80113e-18 7.58657e-18 5.83737e-18 5.16956e-18 3.87785e-18 3.16000e-18 2.70697e-18 2.64774e-18 2.47014e-18 2.26440e-18 1.68219e-18 1.32440e-18 1.68190e-18 1.78254e-18 1.59401e-18 9.85585e-19 1.08859e-18 9.18110e-19 8.98001e-19 1.12807e-18 1.19505e-18 8.41486e-19 7.06957e-19 7.73669e-19 5.33808e-19 7.51530e-19 4.20390e-19 5.69772e-19 4.00960e-19 4.43240e-19 4.41301e-19 1.37342e-19 3.71189e-19 3.49702e-19 2.27072e-19 3.37860e-19 3.11946e-19 2.27551e-19 2.84713e-19 2.15147e-19 2.12320e-19 1.38364e-19 1.99501e-19 1.02065e-19 1.00534e-19 1.60927e-19 2.26773e-19 1.23283e-19 1.53321e-19 1.20446e-19 9.71715e-20 6.77625e-20 8.89018e-20 7.31298e-20 1.40759e-19 7.79996e-20 7.70439e-20 6.55360e-20 4.87819e-20 7.77988e-20 7.67133e-20 4.12343e-20 3.39365e-20 9.53547e-20 3.83201e-20 2.55205e-20 2.95763e-20 2.36841e-20 3.03449e-20 2.81367e-20 1.48256e-20 1.27749e-20 -4.10282e-21 7.00460e-21 1.05105e-21 2.71966e-21 1.57883e-20 1.81845e-20 8.94059e-23 1.73965e-21 2.10007e-20 5.97868e-21 5.84555e-21 2.27226e-20 6.07023e-21 1.09804e-20 3.09590e-21 4.21786e-21 1.41435e-21 -6.05875e-21 -1.61606e-21 -1.43834e-21 -1.29408e-21 3.11915e-21 2.61200e-22 -1.49842e-21 -2.83829e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.56191e-22 0.00000e+00 -1.34123e-21 -2.83231e-21 -1.38122e-21 0.00000e+00 0.00000e+00 -1.83628e-21 -1.44250e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.35031e-21 0.00000e+00 -1.76651e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.19962e-19 3.99559e-18 1.00938e-17 1.06322e-17 9.89763e-18 1.16762e-17 1.03322e-17 7.20306e-18 5.39818e-18 4.11081e-18 3.76351e-18 2.88133e-18 2.37099e-18 2.05936e-18 2.02813e-18 1.92783e-18 1.72588e-18 1.24589e-18 1.04582e-18 1.27909e-18 1.33138e-18 1.20243e-18 7.97650e-19 8.43702e-19 6.99927e-19 6.80382e-19 8.84201e-19 8.41486e-19 7.16084e-19 5.60128e-19 6.00484e-19 4.48325e-19 5.90670e-19 3.53775e-19 4.82928e-19 3.14678e-19 3.65962e-19 3.88291e-19 1.38509e-19 3.24921e-19 3.24367e-19 2.19729e-19 2.88872e-19 2.72147e-19 2.01920e-19 2.55062e-19 1.94204e-19 1.77403e-19 1.24301e-19 1.72266e-19 8.66565e-20 8.59556e-20 1.42713e-19 1.86433e-19 1.01846e-19 1.27194e-19 9.99167e-20 8.14090e-20 5.45791e-20 6.88286e-20 5.63501e-20 1.12523e-19 5.99545e-20 5.89787e-20 4.98629e-20 3.14438e-20 6.34440e-20 6.09485e-20 2.96727e-20 2.56321e-20 7.35572e-20 3.40462e-20 1.79270e-20 2.38672e-20 1.67853e-20 2.34942e-20 2.05128e-20 1.14208e-20 7.96215e-21 -3.66916e-21 6.46802e-21 -1.51599e-21 3.15381e-21 9.72141e-21 1.32650e-20 -8.68946e-22 -8.93378e-22 1.53650e-20 4.87484e-21 3.88373e-21 1.64277e-20 4.28558e-21 4.72455e-21 2.51243e-21 1.17237e-21 -3.02809e-22 -5.20435e-21 -1.79928e-21 -1.22288e-21 -1.04324e-21 2.00287e-21 1.50649e-22 -1.58327e-21 -2.43745e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -9.43434e-22 0.00000e+00 -1.16475e-21 -2.41031e-21 -1.17938e-21 0.00000e+00 0.00000e+00 -2.20732e-21 -1.20553e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.12849e-21 0.00000e+00 -4.55293e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.41866e-19 2.49088e-18 7.02713e-18 7.09399e-18 6.99865e-18 8.30207e-18 7.21395e-18 5.05394e-18 3.78851e-18 2.89858e-18 2.80205e-18 2.00795e-18 1.76643e-18 1.65209e-18 1.56169e-18 1.38637e-18 1.35179e-18 9.93967e-19 8.48588e-19 1.04084e-18 1.12478e-18 9.54750e-19 6.64677e-19 7.25928e-19 6.14535e-19 5.94899e-19 7.58383e-19 7.06957e-19 5.60128e-19 5.80153e-19 5.16657e-19 4.10845e-19 4.92485e-19 2.99693e-19 4.19436e-19 2.75056e-19 3.17939e-19 3.46396e-19 1.46750e-19 2.46954e-19 2.67787e-19 2.02793e-19 2.42758e-19 2.06373e-19 1.77388e-19 2.03200e-19 1.64481e-19 1.42522e-19 8.66852e-20 1.45765e-19 7.85981e-20 7.37609e-20 9.99681e-20 1.59476e-19 7.49288e-20 8.40255e-20 7.18061e-20 6.28982e-20 4.41962e-20 5.57608e-20 3.96193e-20 7.49411e-20 3.98825e-20 4.22294e-20 3.70622e-20 1.55493e-20 4.41328e-20 2.82238e-20 1.61923e-20 1.73383e-20 4.56890e-20 2.72056e-20 1.68478e-20 1.77050e-20 1.10042e-20 1.34850e-20 1.57188e-20 5.68789e-21 3.33069e-21 4.57506e-22 4.12620e-21 4.44623e-21 3.38812e-21 1.09376e-20 9.59650e-21 4.27812e-22 3.04983e-21 1.26263e-20 4.01050e-21 4.00366e-21 1.60717e-20 3.31593e-21 8.14152e-21 3.88656e-21 8.90632e-21 3.87517e-21 -4.98183e-22 -4.03515e-22 -1.09318e-22 -8.51871e-25 1.09679e-21 -2.52699e-22 -1.01778e-21 -2.59827e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.25675e-21 0.00000e+00 -1.33127e-22 -3.34115e-22 -1.45318e-22 0.00000e+00 0.00000e+00 -2.00035e-21 -1.93847e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.81458e-22 0.00000e+00 -8.25752e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.63809e-19 2.95057e-18 7.53284e-18 8.31761e-18 8.05556e-18 9.23107e-18 8.12924e-18 5.45232e-18 3.78953e-18 2.81880e-18 2.75476e-18 2.31822e-18 1.97712e-18 1.83262e-18 1.70913e-18 1.56921e-18 1.47238e-18 1.15733e-18 9.07228e-19 1.09944e-18 1.26365e-18 1.14794e-18 7.10160e-19 8.42510e-19 6.87646e-19 6.16635e-19 7.91372e-19 7.73669e-19 6.00484e-19 5.16657e-19 6.54069e-19 4.23820e-19 5.26881e-19 3.36764e-19 4.44708e-19 3.08760e-19 3.38634e-19 3.37833e-19 1.53749e-19 2.76887e-19 2.84825e-19 2.16586e-19 2.61306e-19 2.54951e-19 1.97989e-19 2.43621e-19 1.88121e-19 1.91271e-19 1.33359e-19 2.30047e-19 1.10657e-19 9.77101e-20 1.44759e-19 2.23660e-19 1.13389e-19 1.39861e-19 1.26981e-19 9.45656e-20 6.57554e-20 8.99653e-20 8.64984e-20 1.23088e-19 7.17301e-20 8.79780e-20 7.34600e-20 5.86290e-20 8.88460e-20 7.13132e-20 6.71930e-20 4.40232e-20 9.14841e-20 4.13571e-20 3.33897e-20 2.81151e-20 3.72813e-20 3.17256e-20 2.32934e-20 2.05743e-20 2.57119e-20 4.81089e-21 4.88680e-21 6.45474e-21 1.04873e-20 1.34866e-20 2.14537e-20 3.44091e-21 5.80063e-21 1.91391e-20 4.23283e-21 4.89399e-21 1.90862e-20 3.27642e-21 2.19760e-20 5.27903e-21 4.58885e-21 1.74941e-21 -2.78359e-21 -8.64063e-22 -6.76304e-22 -6.10432e-22 6.55911e-21 1.37294e-22 -3.43609e-23 -1.32543e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.18286e-21 0.00000e+00 -6.20020e-22 -1.36270e-21 -6.50345e-22 0.00000e+00 0.00000e+00 2.92605e-22 -7.17888e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.72008e-22 0.00000e+00 4.63867e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.47720e-20 2.51143e-18 6.18905e-18 6.45592e-18 6.09666e-18 7.27256e-18 6.46217e-18 4.72826e-18 3.70484e-18 2.81551e-18 2.36802e-18 1.67104e-18 1.39986e-18 1.28636e-18 1.23533e-18 1.10672e-18 1.05584e-18 7.77080e-19 6.53225e-19 7.74699e-19 8.63419e-19 7.41480e-19 5.28891e-19 5.76941e-19 4.63025e-19 4.45455e-19 5.84058e-19 5.33808e-19 4.48325e-19 4.10845e-19 4.23820e-19 3.74588e-19 3.83543e-19 2.43645e-19 3.38936e-19 2.09592e-19 2.41578e-19 2.73047e-19 1.33122e-19 2.02779e-19 2.16636e-19 1.57620e-19 1.96541e-19 1.82472e-19 1.42916e-19 1.62497e-19 1.39364e-19 1.21176e-19 7.79640e-20 1.11946e-19 6.96707e-20 6.16564e-20 8.47187e-20 1.23984e-19 6.43163e-20 7.87604e-20 6.47088e-20 5.51349e-20 3.44025e-20 4.73322e-20 4.27849e-20 6.45653e-20 3.96671e-20 4.11421e-20 3.62952e-20 2.15543e-20 4.10268e-20 3.41971e-20 2.81909e-20 2.02428e-20 4.77315e-20 2.67556e-20 1.61868e-20 1.52632e-20 1.80152e-20 1.63564e-20 1.50165e-20 1.02783e-20 1.00649e-20 3.65674e-21 4.10561e-21 4.35024e-21 6.09736e-21 8.89216e-21 9.17088e-21 1.97710e-21 4.01827e-21 1.22212e-20 4.29055e-21 4.09927e-21 1.35671e-20 2.40222e-21 1.00855e-20 5.03660e-21 6.32074e-21 2.02565e-21 1.72096e-22 8.78521e-23 8.28845e-23 1.31197e-22 2.63375e-21 5.45797e-24 -2.45307e-22 9.82204e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.62103e-22 0.00000e+00 3.34084e-23 4.94015e-23 1.09966e-23 0.00000e+00 0.00000e+00 -6.23185e-22 1.57088e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.47049e-23 0.00000e+00 -2.92239e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.66471e-19 2.99930e-18 9.02357e-18 8.70265e-18 8.24226e-18 9.78386e-18 8.68268e-18 5.90338e-18 4.69855e-18 3.69450e-18 3.25123e-18 2.35606e-18 2.03281e-18 1.68229e-18 1.71929e-18 1.60641e-18 1.45384e-18 1.07843e-18 8.41042e-19 1.08982e-18 1.13604e-18 1.01977e-18 6.69143e-19 7.46961e-19 5.98241e-19 5.78868e-19 7.74449e-19 7.51530e-19 5.90670e-19 4.92485e-19 5.26881e-19 3.83543e-19 5.79429e-19 3.04756e-19 4.07889e-19 2.72897e-19 3.31839e-19 3.44822e-19 1.05724e-19 2.79188e-19 2.87394e-19 1.96438e-19 2.76066e-19 2.40882e-19 1.81740e-19 2.33867e-19 1.70691e-19 1.53040e-19 1.05167e-19 1.53469e-19 8.03783e-20 7.39556e-20 1.26852e-19 1.80366e-19 9.52133e-20 1.14515e-19 9.05635e-20 7.58623e-20 5.52371e-20 6.42245e-20 5.34107e-20 1.04873e-19 5.49636e-20 5.51886e-20 4.28643e-20 2.94952e-20 6.21570e-20 5.37559e-20 2.47083e-20 2.60555e-20 6.84678e-20 3.46125e-20 2.07104e-20 2.34159e-20 1.55272e-20 2.16149e-20 2.06830e-20 1.04566e-20 7.47355e-21 -9.44706e-22 6.06707e-21 1.58801e-21 4.46264e-21 1.17932e-20 1.26899e-20 -1.89852e-22 8.42738e-22 1.70341e-20 6.25192e-21 4.77336e-21 1.81413e-20 4.30779e-21 7.49670e-21 3.90694e-21 4.90842e-21 1.19314e-21 -2.93473e-21 -1.08206e-21 -6.76213e-22 -5.89106e-22 1.32908e-21 2.72002e-23 -1.09740e-21 -1.37517e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -9.99141e-22 0.00000e+00 -6.54752e-22 -1.39395e-21 -7.00482e-22 0.00000e+00 0.00000e+00 -1.63390e-21 -7.14988e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.69294e-22 0.00000e+00 -4.18560e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.93095e-19 1.32072e-18 4.42518e-18 4.53965e-18 4.36989e-18 5.10714e-18 4.53329e-18 3.04628e-18 2.20767e-18 1.63469e-18 1.53387e-18 1.15672e-18 1.04681e-18 9.61500e-19 9.08211e-19 8.91451e-19 8.13479e-19 6.07237e-19 5.09926e-19 6.15268e-19 6.55767e-19 6.14022e-19 4.00781e-19 4.56097e-19 3.67390e-19 3.48471e-19 4.47843e-19 4.20390e-19 3.53775e-19 2.99693e-19 3.36764e-19 2.43645e-19 3.04756e-19 2.19504e-19 2.58781e-19 1.68506e-19 2.00286e-19 2.14832e-19 1.00210e-19 1.72740e-19 1.78219e-19 1.25072e-19 1.59219e-19 1.51496e-19 1.12969e-19 1.47683e-19 1.19206e-19 1.16127e-19 7.63390e-20 1.17656e-19 6.08470e-20 5.60486e-20 8.78022e-20 1.29020e-19 6.17824e-20 7.79820e-20 6.23942e-20 4.81279e-20 3.56874e-20 5.21373e-20 4.40738e-20 6.96768e-20 3.59403e-20 4.48760e-20 3.73269e-20 2.21460e-20 4.42101e-20 3.62904e-20 2.98377e-20 2.06186e-20 4.74059e-20 2.86377e-20 1.98279e-20 1.49028e-20 1.91687e-20 1.55489e-20 1.27684e-20 1.17858e-20 1.11393e-20 4.86599e-21 4.58674e-21 5.38397e-21 6.73652e-21 7.03250e-21 1.02895e-20 2.30074e-21 4.17150e-21 1.50304e-20 5.93870e-21 4.46938e-21 1.43728e-20 2.50663e-21 1.08995e-20 5.33053e-21 5.29486e-21 7.09793e-22 9.74101e-22 5.67966e-25 2.46055e-22 2.49503e-22 2.74004e-21 3.18234e-22 1.51814e-22 4.47256e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.47346e-22 0.00000e+00 2.12380e-22 3.44135e-22 1.76101e-22 0.00000e+00 0.00000e+00 8.87263e-25 1.28630e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.20410e-22 0.00000e+00 -5.87309e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.10928e-19 3.92372e-18 7.42234e-18 8.07162e-18 7.37226e-18 8.25133e-18 7.44426e-18 5.00937e-18 3.58849e-18 2.55208e-18 2.21080e-18 1.77577e-18 1.49445e-18 1.29558e-18 1.29987e-18 1.19693e-18 1.13966e-18 8.51770e-19 6.88217e-19 8.77370e-19 9.26726e-19 7.96984e-19 5.58933e-19 5.75522e-19 5.36075e-19 4.82183e-19 6.41225e-19 5.69772e-19 4.82928e-19 4.19436e-19 4.44708e-19 3.38936e-19 4.07889e-19 2.58781e-19 4.39489e-19 2.39279e-19 2.87821e-19 3.17887e-19 1.22634e-19 2.31284e-19 2.54955e-19 1.97070e-19 2.26447e-19 1.93366e-19 1.55401e-19 1.96287e-19 1.43406e-19 1.36342e-19 8.77446e-20 1.24524e-19 7.20250e-20 7.32463e-20 9.90573e-20 1.31616e-19 6.80791e-20 8.00867e-20 6.32432e-20 5.88324e-20 3.52896e-20 4.66076e-20 3.32210e-20 6.49798e-20 3.69477e-20 3.42196e-20 3.31741e-20 1.53083e-20 3.65073e-20 3.32100e-20 1.81920e-20 1.46517e-20 3.82314e-20 2.07772e-20 1.04751e-20 1.53994e-20 7.23570e-21 1.21257e-20 1.33786e-20 6.79761e-21 4.67574e-21 -1.39918e-21 3.51099e-21 5.93308e-22 2.83095e-21 5.87812e-21 7.77600e-21 -3.88275e-22 -1.50772e-22 9.12098e-21 2.60148e-21 2.35773e-21 1.01166e-20 2.96112e-21 2.74403e-21 2.07463e-21 2.03927e-21 3.75113e-22 -2.27069e-21 -1.23995e-21 -5.12205e-22 -3.94195e-22 7.34126e-22 1.53711e-23 -9.58817e-22 -1.05160e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.08952e-21 0.00000e+00 -5.11072e-22 -1.06989e-21 -5.18571e-22 0.00000e+00 0.00000e+00 -1.53381e-21 -5.40715e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.06158e-22 0.00000e+00 -4.52904e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.04826e-19 1.47212e-18 3.97043e-18 4.49195e-18 4.52592e-18 5.38958e-18 4.52682e-18 3.04642e-18 1.97835e-18 1.45718e-18 1.47171e-18 1.32907e-18 1.03958e-18 9.22604e-19 8.66880e-19 8.46369e-19 7.59543e-19 5.45199e-19 4.51898e-19 5.68466e-19 5.63951e-19 5.37793e-19 3.69250e-19 3.87124e-19 3.20167e-19 2.99576e-19 3.98882e-19 4.00960e-19 3.14678e-19 2.75056e-19 3.08760e-19 2.09592e-19 2.72897e-19 1.68506e-19 2.39279e-19 2.15724e-19 1.97346e-19 2.03341e-19 9.92228e-20 1.54133e-19 1.57396e-19 1.12561e-19 1.59180e-19 1.44147e-19 1.13087e-19 1.53728e-19 1.12173e-19 1.10597e-19 8.56517e-20 1.37051e-19 6.73510e-20 6.97847e-20 9.19611e-20 1.15099e-19 6.51178e-20 8.27311e-20 6.89064e-20 5.42473e-20 3.94764e-20 5.52715e-20 4.86182e-20 6.36026e-20 3.80507e-20 4.88516e-20 4.47877e-20 3.10512e-20 5.16159e-20 4.32906e-20 3.99335e-20 2.71881e-20 4.68214e-20 2.82920e-20 2.06792e-20 1.28273e-20 2.07948e-20 1.78126e-20 1.42815e-20 1.42120e-20 1.51051e-20 5.20777e-21 3.62110e-21 6.36404e-21 8.82402e-21 8.28017e-21 8.93692e-21 2.50750e-21 5.69715e-21 1.17161e-20 5.24310e-21 3.89570e-21 1.02972e-20 2.09374e-21 1.26940e-20 4.06133e-21 4.14940e-21 1.02009e-21 -1.38118e-22 3.05398e-22 -1.92105e-24 1.55592e-23 3.60187e-21 6.12537e-22 4.24800e-23 -5.59506e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.13116e-22 0.00000e+00 -2.73245e-23 -1.45081e-22 -8.16504e-23 0.00000e+00 0.00000e+00 -2.70746e-23 -1.12942e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.05724e-22 0.00000e+00 3.95412e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.07415e-19 2.24722e-18 5.41849e-18 5.60871e-18 5.25338e-18 6.10702e-18 5.26145e-18 3.55052e-18 2.48418e-18 1.88944e-18 1.73727e-18 1.45898e-18 1.21719e-18 1.03331e-18 1.01623e-18 9.91006e-19 9.08293e-19 6.63650e-19 5.43034e-19 6.98640e-19 6.88832e-19 6.37594e-19 4.16043e-19 4.64503e-19 4.00170e-19 3.60254e-19 4.92079e-19 4.43240e-19 3.65962e-19 3.17939e-19 3.38634e-19 2.41578e-19 3.31839e-19 2.00286e-19 2.87821e-19 1.97346e-19 2.50922e-19 2.33714e-19 8.46072e-20 1.80183e-19 1.94064e-19 1.47759e-19 1.88958e-19 1.59917e-19 1.24977e-19 1.66048e-19 1.15343e-19 1.13801e-19 7.81521e-20 1.15387e-19 6.21998e-20 6.24277e-20 9.21139e-20 1.31252e-19 6.65728e-20 7.91788e-20 6.08927e-20 5.06703e-20 3.60646e-20 4.79685e-20 3.66564e-20 6.77489e-20 3.42940e-20 3.90044e-20 3.34790e-20 1.28052e-20 3.76155e-20 3.32993e-20 2.20021e-20 1.64837e-20 4.49782e-20 2.48809e-20 1.63692e-20 1.41052e-20 1.42621e-20 1.37411e-20 1.53801e-20 9.95762e-21 8.21288e-21 2.96179e-21 4.08323e-21 2.58689e-21 5.55480e-21 7.10922e-21 9.33061e-21 1.16081e-21 3.46893e-21 1.45257e-20 5.60913e-21 4.72584e-21 1.39627e-20 2.92791e-21 7.01074e-21 4.60656e-21 5.15991e-21 8.80701e-22 -1.61098e-23 -5.59708e-23 4.08098e-23 1.00077e-22 1.48425e-21 4.01723e-22 -2.15674e-22 7.55103e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.12127e-22 0.00000e+00 -8.22417e-24 -7.67618e-23 -4.25476e-23 0.00000e+00 0.00000e+00 -5.80971e-22 -6.56399e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.14449e-23 0.00000e+00 -2.35533e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.17406e-19 2.34810e-18 5.81168e-18 5.92361e-18 5.45745e-18 6.47512e-18 5.77397e-18 4.14020e-18 3.30093e-18 2.51991e-18 2.25431e-18 1.62128e-18 1.31517e-18 1.10490e-18 1.08076e-18 1.01983e-18 9.29105e-19 6.56084e-19 5.75465e-19 6.92516e-19 6.57967e-19 6.14274e-19 4.72046e-19 4.49274e-19 3.79328e-19 3.72050e-19 5.01592e-19 4.41301e-19 3.88291e-19 3.46396e-19 3.37833e-19 2.73047e-19 3.44822e-19 2.14832e-19 3.17887e-19 2.03341e-19 2.33714e-19 2.90294e-19 1.25856e-19 1.99438e-19 2.14735e-19 1.57302e-19 2.03070e-19 1.70178e-19 1.37918e-19 1.76039e-19 1.33673e-19 1.19602e-19 8.26709e-20 1.09205e-19 6.51374e-20 6.72489e-20 9.29579e-20 1.13169e-19 6.17072e-20 7.24902e-20 5.26166e-20 4.95720e-20 3.46541e-20 4.29780e-20 3.01154e-20 5.71846e-20 3.08724e-20 3.09776e-20 2.82184e-20 9.88103e-21 3.51947e-20 2.77520e-20 1.29276e-20 1.44913e-20 3.53299e-20 2.52113e-20 1.28676e-20 1.29874e-20 8.88446e-21 1.10127e-20 1.40674e-20 7.91615e-21 4.90139e-21 3.01140e-21 4.57230e-21 3.80928e-21 5.82405e-21 7.37846e-21 4.83449e-21 8.28110e-22 2.09963e-21 1.08875e-20 5.46634e-21 4.28604e-21 1.20119e-20 2.82307e-21 4.75274e-21 4.54590e-21 6.17189e-21 1.37746e-21 8.64371e-22 1.90354e-22 2.39493e-22 3.06269e-22 4.81258e-22 5.84614e-23 -4.00064e-23 4.06525e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.02160e-22 0.00000e+00 1.78770e-22 3.22837e-22 1.60099e-22 0.00000e+00 0.00000e+00 -4.46898e-22 1.39985e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.31038e-22 0.00000e+00 -2.68748e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.48818e-19 4.37112e-19 6.80213e-19 1.25123e-18 1.73094e-18 1.70316e-18 1.40995e-18 1.12364e-18 6.22397e-19 2.79493e-19 4.53975e-19 5.27231e-19 3.78946e-19 4.36588e-19 2.40482e-19 2.07705e-19 2.48249e-19 1.85952e-19 1.87617e-19 1.58379e-19 1.94201e-19 1.90770e-19 1.96083e-19 1.82602e-19 9.11215e-20 1.57418e-19 1.60543e-19 1.37342e-19 1.38509e-19 1.46750e-19 1.53749e-19 1.33122e-19 1.05724e-19 1.00210e-19 1.22634e-19 9.92228e-20 8.46072e-20 1.25856e-19 1.34738e-19 7.81650e-20 8.59798e-20 6.18203e-20 7.26134e-20 7.29213e-20 6.64098e-20 7.53553e-20 7.80819e-20 8.04286e-20 6.58025e-20 1.02739e-19 5.17728e-20 4.99693e-20 5.70221e-20 6.34788e-20 3.70950e-20 5.02264e-20 4.63465e-20 3.33609e-20 2.64510e-20 3.67999e-20 4.19275e-20 3.22259e-20 2.23212e-20 3.80646e-20 3.38858e-20 2.68904e-20 4.12874e-20 2.39586e-20 3.75034e-20 2.57024e-20 2.82046e-20 2.47874e-20 1.85426e-20 5.62391e-21 2.22764e-20 1.23648e-20 1.03690e-20 1.26512e-20 1.81471e-20 1.13593e-20 2.01380e-21 1.15174e-20 1.26217e-20 7.68535e-21 5.11915e-21 4.37177e-21 8.01824e-21 7.73174e-21 3.27831e-21 3.17885e-21 7.26004e-21 -1.38448e-22 1.71712e-20 5.48768e-21 7.12320e-21 2.66744e-21 3.59795e-21 2.17762e-21 8.61745e-22 8.15109e-22 4.57549e-21 8.96335e-23 1.32075e-21 1.66165e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.07152e-21 0.00000e+00 7.90312e-22 1.51159e-21 7.53155e-22 0.00000e+00 0.00000e+00 1.64681e-21 6.99543e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.54836e-22 0.00000e+00 4.31566e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.03637e-19 1.45543e-18 4.54670e-18 4.61926e-18 4.28835e-18 5.18978e-18 4.56060e-18 3.28668e-18 2.60250e-18 2.03682e-18 1.85818e-18 1.35200e-18 1.06990e-18 8.54046e-19 9.00241e-19 9.33413e-19 7.73763e-19 5.50783e-19 4.88451e-19 5.64930e-19 5.69286e-19 5.47251e-19 3.93353e-19 3.83761e-19 2.94970e-19 2.97561e-19 4.00795e-19 3.71189e-19 3.24921e-19 2.46954e-19 2.76887e-19 2.02779e-19 2.79188e-19 1.72740e-19 2.31284e-19 1.54133e-19 1.80183e-19 1.99438e-19 7.81650e-20 1.84015e-19 1.77083e-19 1.12161e-19 1.56083e-19 1.49148e-19 1.05771e-19 1.28623e-19 1.07453e-19 1.01095e-19 7.62642e-20 9.66439e-20 4.72932e-20 4.61714e-20 8.54908e-20 9.74341e-20 5.74321e-20 7.74216e-20 5.73218e-20 4.56160e-20 3.16297e-20 4.18767e-20 3.47180e-20 6.21066e-20 3.46831e-20 3.62693e-20 3.19542e-20 2.13011e-20 3.68434e-20 4.03917e-20 2.36091e-20 1.62690e-20 4.50328e-20 2.12309e-20 1.14985e-20 1.25265e-20 1.25959e-20 1.51611e-20 1.33002e-20 1.03170e-20 9.21025e-21 -2.32493e-22 4.16177e-21 -8.97996e-22 4.04726e-21 6.04752e-21 7.12884e-21 -7.37672e-23 2.64678e-21 1.06968e-20 4.41514e-21 3.75652e-21 8.86478e-21 2.09830e-21 3.17405e-21 1.56305e-21 1.19431e-21 -2.23538e-22 -2.85433e-21 -6.58025e-22 -6.96348e-22 -5.99546e-22 1.52826e-21 7.52720e-22 -6.11164e-22 -1.35638e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.40174e-22 0.00000e+00 -6.42054e-22 -1.34453e-21 -6.38585e-22 0.00000e+00 0.00000e+00 -7.34913e-22 -6.79717e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.36277e-22 0.00000e+00 -2.36216e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.56461e-19 1.48316e-18 4.34872e-18 4.10269e-18 3.87028e-18 4.66833e-18 4.00467e-18 2.57989e-18 1.81050e-18 1.35518e-18 1.30487e-18 1.03313e-18 9.23231e-19 7.76095e-19 8.43737e-19 8.41696e-19 7.41512e-19 5.44627e-19 4.78466e-19 5.49220e-19 5.66877e-19 5.32570e-19 3.82940e-19 3.91272e-19 3.18734e-19 2.87151e-19 3.98371e-19 3.49702e-19 3.24367e-19 2.67787e-19 2.84825e-19 2.16636e-19 2.87394e-19 1.78219e-19 2.54955e-19 1.57396e-19 1.94064e-19 2.14735e-19 8.59798e-20 1.77083e-19 2.03866e-19 1.39236e-19 1.73842e-19 1.57303e-19 1.18416e-19 1.45169e-19 1.17587e-19 1.03882e-19 7.41077e-20 1.02364e-19 5.63580e-20 5.21196e-20 8.49240e-20 1.04578e-19 5.70355e-20 7.41188e-20 5.75834e-20 5.09924e-20 3.21659e-20 4.25260e-20 3.27289e-20 5.91266e-20 3.29548e-20 3.58710e-20 3.10911e-20 1.74127e-20 3.55667e-20 3.42243e-20 2.18668e-20 1.56165e-20 4.20489e-20 2.02416e-20 1.07567e-20 1.09167e-20 1.13283e-20 1.37824e-20 1.16178e-20 8.48251e-21 7.54396e-21 5.82255e-23 3.58537e-21 -1.40632e-22 3.35222e-21 5.43635e-21 7.00305e-21 2.31735e-23 1.95154e-21 1.00867e-20 3.75524e-21 3.23235e-21 8.69685e-21 1.80144e-21 3.37906e-21 2.00782e-21 1.45547e-21 -1.26453e-22 -2.20888e-21 -7.05448e-22 -5.29475e-22 -4.53905e-22 1.63217e-21 5.13862e-22 -5.25754e-22 -1.04370e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.05779e-22 0.00000e+00 -4.94661e-22 -1.05396e-21 -5.03173e-22 0.00000e+00 0.00000e+00 -6.81259e-22 -5.40976e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.06402e-22 0.00000e+00 -6.28682e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.00120e-19 1.77735e-18 3.12728e-18 3.15372e-18 2.79394e-18 3.33489e-18 2.78630e-18 1.88286e-18 1.35630e-18 9.27140e-19 8.51966e-19 7.35085e-19 6.29875e-19 6.06913e-19 6.04203e-19 5.39534e-19 5.06972e-19 3.90076e-19 3.22683e-19 3.96603e-19 4.21383e-19 3.64054e-19 2.54983e-19 2.85682e-19 2.58795e-19 1.90398e-19 2.81779e-19 2.27072e-19 2.19729e-19 2.02793e-19 2.16586e-19 1.57620e-19 1.96438e-19 1.25072e-19 1.97070e-19 1.12561e-19 1.47759e-19 1.57302e-19 6.18203e-20 1.12161e-19 1.39236e-19 1.25539e-19 1.27268e-19 1.01758e-19 9.31757e-20 1.10271e-19 7.75439e-20 6.83873e-20 4.38490e-20 7.79870e-20 4.36816e-20 4.00366e-20 5.33747e-20 8.53127e-20 4.05449e-20 4.12138e-20 3.69720e-20 3.31530e-20 2.11271e-20 2.69377e-20 1.74446e-20 3.56915e-20 1.76146e-20 2.02989e-20 1.76413e-20 5.11132e-21 1.93016e-20 1.37433e-20 9.21818e-21 6.88503e-21 2.23950e-20 1.05239e-20 6.94318e-21 8.47735e-21 4.17813e-21 5.95983e-21 6.04197e-21 3.12981e-21 1.67968e-21 -9.03064e-22 1.69722e-21 -8.10664e-22 1.10529e-21 2.46471e-21 5.41391e-21 -3.49871e-22 3.40178e-23 5.42887e-21 1.20989e-21 1.34116e-21 5.73212e-21 1.07719e-21 1.45375e-21 9.42368e-22 1.09784e-21 3.11906e-22 -1.31747e-21 -9.22505e-22 -2.94087e-22 -2.26609e-22 2.39547e-22 5.75648e-23 -5.42792e-22 -6.04181e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.63635e-22 0.00000e+00 -2.96143e-22 -5.93711e-22 -2.91572e-22 0.00000e+00 0.00000e+00 -8.47342e-22 -2.88227e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.69807e-22 0.00000e+00 -2.55026e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.59285e-19 1.35043e-18 4.38813e-18 4.18535e-18 3.69926e-18 4.78716e-18 4.25171e-18 3.04941e-18 2.49123e-18 1.94292e-18 1.67918e-18 1.18759e-18 1.03114e-18 8.25388e-19 8.95107e-19 8.84584e-19 7.46735e-19 5.26572e-19 4.34370e-19 5.63632e-19 5.12911e-19 4.96605e-19 3.68707e-19 3.66226e-19 3.04617e-19 2.50617e-19 3.82846e-19 3.37860e-19 2.88872e-19 2.42758e-19 2.61306e-19 1.96541e-19 2.76066e-19 1.59219e-19 2.26447e-19 1.59180e-19 1.88958e-19 2.03070e-19 7.26134e-20 1.56083e-19 1.73842e-19 1.27268e-19 1.91920e-19 1.58159e-19 1.15773e-19 1.48270e-19 1.13659e-19 1.00161e-19 6.92973e-20 8.42459e-20 5.87638e-20 5.43871e-20 8.09559e-20 1.09789e-19 6.09442e-20 7.27060e-20 5.00279e-20 4.72721e-20 3.39521e-20 4.58992e-20 3.26391e-20 5.88435e-20 3.26617e-20 3.50966e-20 3.09927e-20 1.40750e-20 3.40604e-20 3.36679e-20 2.05918e-20 1.43638e-20 4.41070e-20 2.46230e-20 1.51052e-20 1.20466e-20 1.38726e-20 1.37834e-20 1.58201e-20 1.04808e-20 9.03789e-21 3.98019e-21 4.37621e-21 3.42944e-21 5.26543e-21 8.01584e-21 6.31649e-21 1.64611e-21 4.40836e-21 1.43384e-20 6.72064e-21 5.76950e-21 1.36152e-20 2.90933e-21 6.24294e-21 5.14010e-21 6.49112e-21 1.14393e-21 9.47708e-22 8.37848e-22 2.58945e-22 2.49900e-22 1.55883e-21 5.15399e-22 3.49177e-22 4.54787e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.23197e-22 0.00000e+00 2.11827e-22 3.75732e-22 1.70413e-22 0.00000e+00 0.00000e+00 3.80097e-22 1.59366e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.49181e-22 0.00000e+00 1.00572e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.28371e-19 8.95957e-19 3.50592e-18 3.53468e-18 3.35080e-18 4.30677e-18 3.76330e-18 2.62237e-18 1.87378e-18 1.45998e-18 1.37098e-18 1.06729e-18 8.85400e-19 7.25843e-19 7.82629e-19 8.07951e-19 6.76551e-19 4.86772e-19 4.08411e-19 4.79443e-19 4.71630e-19 4.80319e-19 3.41845e-19 3.52102e-19 2.63990e-19 2.33806e-19 3.35335e-19 3.11946e-19 2.72147e-19 2.06373e-19 2.54951e-19 1.82472e-19 2.40882e-19 1.51496e-19 1.93366e-19 1.44147e-19 1.59917e-19 1.70178e-19 7.29213e-20 1.49148e-19 1.57303e-19 1.01758e-19 1.58159e-19 1.56365e-19 1.01671e-19 1.30795e-19 1.10774e-19 1.05607e-19 7.88380e-20 1.00670e-19 6.02715e-20 5.35748e-20 8.69206e-20 1.07767e-19 6.12147e-20 8.40467e-20 6.28752e-20 5.14982e-20 3.58198e-20 5.11433e-20 4.56885e-20 6.56235e-20 3.93155e-20 4.59308e-20 4.05193e-20 2.63595e-20 4.49014e-20 4.33729e-20 3.61981e-20 2.28052e-20 5.38778e-20 2.76574e-20 1.78401e-20 1.23151e-20 2.21893e-20 1.85101e-20 1.64185e-20 1.42145e-20 1.63224e-20 5.66135e-21 4.09860e-21 4.38547e-21 7.88345e-21 8.15403e-21 8.54305e-21 2.57508e-21 5.50927e-21 1.45481e-20 5.82507e-21 5.21611e-21 1.25699e-20 2.27897e-21 1.07013e-20 5.20995e-21 4.78602e-21 5.90755e-22 2.55690e-22 7.77609e-22 4.94212e-23 5.30427e-23 3.69653e-21 5.73105e-22 5.12810e-22 9.42809e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.41818e-21 0.00000e+00 5.06261e-23 2.98776e-23 2.81235e-23 0.00000e+00 0.00000e+00 8.03772e-22 -1.92104e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.79826e-23 0.00000e+00 3.76441e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.23224e-19 1.06360e-18 2.57412e-18 2.56492e-18 2.44771e-18 3.03914e-18 2.55603e-18 1.75629e-18 1.22401e-18 8.70932e-19 8.41455e-19 7.40641e-19 6.25917e-19 5.82941e-19 5.91335e-19 5.38997e-19 4.83081e-19 3.61848e-19 3.01568e-19 3.53293e-19 3.72180e-19 3.43431e-19 2.59225e-19 2.71490e-19 2.05919e-19 1.77231e-19 2.50941e-19 2.27551e-19 2.01920e-19 1.77388e-19 1.97989e-19 1.42916e-19 1.81740e-19 1.12969e-19 1.55401e-19 1.13087e-19 1.24977e-19 1.37918e-19 6.64098e-20 1.05771e-19 1.18416e-19 9.31757e-20 1.15773e-19 1.01671e-19 9.08157e-20 9.80681e-20 7.89399e-20 7.17713e-20 5.46826e-20 8.26316e-20 4.47612e-20 4.10761e-20 5.87180e-20 7.70570e-20 4.36685e-20 5.04767e-20 4.33012e-20 3.56356e-20 2.44211e-20 3.21205e-20 2.61633e-20 3.97566e-20 2.28050e-20 2.82750e-20 2.43425e-20 1.56666e-20 2.82091e-20 2.33286e-20 2.01150e-20 1.29695e-20 2.98620e-20 1.43910e-20 9.89430e-21 8.09730e-21 1.08417e-20 1.03832e-20 8.73804e-21 6.66893e-21 7.48823e-21 1.58584e-21 1.97549e-21 1.38846e-21 3.75816e-21 4.73405e-21 5.58668e-21 7.53139e-22 2.07125e-21 6.58730e-21 2.18049e-21 2.28887e-21 6.13801e-21 9.23650e-22 4.89826e-21 1.72428e-21 1.70492e-21 4.37180e-22 -9.91479e-22 5.07415e-24 -2.34776e-22 -1.96690e-22 1.71389e-21 2.67476e-22 -2.21475e-24 -4.70903e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.06523e-22 0.00000e+00 -2.22995e-22 -4.92870e-22 -2.35898e-22 0.00000e+00 0.00000e+00 8.05759e-23 -2.60837e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.44167e-22 0.00000e+00 1.56770e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.89254e-19 1.34459e-18 3.59492e-18 3.53913e-18 3.49094e-18 4.19219e-18 3.57112e-18 2.07404e-18 1.21344e-18 8.11093e-19 8.55842e-19 8.29877e-19 7.69674e-19 6.70916e-19 6.85039e-19 6.92535e-19 5.90422e-19 4.36781e-19 3.61998e-19 4.60326e-19 4.28732e-19 4.37446e-19 2.82429e-19 3.06384e-19 2.68004e-19 2.18851e-19 3.14242e-19 2.84713e-19 2.55062e-19 2.03200e-19 2.43621e-19 1.62497e-19 2.33867e-19 1.47683e-19 1.96287e-19 1.53728e-19 1.66048e-19 1.76039e-19 7.53553e-20 1.28623e-19 1.45169e-19 1.10271e-19 1.48270e-19 1.30795e-19 9.80681e-20 1.64327e-19 1.00816e-19 9.50747e-20 7.19883e-20 1.10558e-19 6.11456e-20 5.79509e-20 8.25135e-20 1.14742e-19 5.86597e-20 7.09449e-20 5.56967e-20 4.68243e-20 3.78557e-20 4.82882e-20 4.19984e-20 6.03353e-20 3.14797e-20 4.05046e-20 3.32094e-20 2.25026e-20 4.81082e-20 3.68438e-20 2.91477e-20 2.42290e-20 4.16181e-20 3.25097e-20 2.17582e-20 1.33440e-20 1.83914e-20 1.44372e-20 1.27779e-20 1.26738e-20 1.16396e-20 7.09054e-21 5.06090e-21 7.81135e-21 8.90703e-21 6.85852e-21 7.75590e-21 2.89469e-21 3.17781e-21 1.31080e-20 7.13609e-21 4.05980e-21 1.24537e-20 2.66805e-21 1.17007e-20 6.62251e-21 4.90616e-21 -1.18071e-22 2.80213e-21 1.28071e-21 7.21805e-22 7.05390e-22 2.27913e-21 1.76147e-22 7.44730e-22 1.32943e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.12983e-22 0.00000e+00 6.20128e-22 1.18901e-21 5.66238e-22 0.00000e+00 0.00000e+00 7.00498e-22 5.51701e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.16442e-22 0.00000e+00 6.67362e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.10614e-19 3.20074e-19 1.79686e-18 1.78692e-18 1.88398e-18 2.38125e-18 2.06360e-18 1.28543e-18 7.54177e-19 4.84114e-19 5.82357e-19 5.80466e-19 5.23583e-19 4.71695e-19 4.68176e-19 4.80279e-19 4.33966e-19 3.21152e-19 2.71585e-19 3.09196e-19 3.20024e-19 3.14140e-19 2.37836e-19 2.53910e-19 1.76929e-19 1.67479e-19 2.29883e-19 2.15147e-19 1.94204e-19 1.64481e-19 1.88121e-19 1.39364e-19 1.70691e-19 1.19206e-19 1.43406e-19 1.12173e-19 1.15343e-19 1.33673e-19 7.80819e-20 1.07453e-19 1.17587e-19 7.75439e-20 1.13659e-19 1.10774e-19 7.89399e-20 1.00816e-19 9.43710e-20 8.57828e-20 6.30780e-20 8.91575e-20 5.09482e-20 4.60538e-20 6.56896e-20 8.56535e-20 4.62394e-20 6.10915e-20 4.85713e-20 3.96360e-20 2.99900e-20 4.38972e-20 3.89710e-20 4.79717e-20 2.83072e-20 3.89614e-20 3.42592e-20 2.30306e-20 3.90452e-20 3.17839e-20 3.25773e-20 2.10255e-20 3.80806e-20 2.51917e-20 1.76789e-20 8.77258e-21 1.90697e-20 1.41050e-20 1.19121e-20 1.19425e-20 1.39224e-20 6.90390e-21 3.49171e-21 6.85372e-21 7.74470e-21 7.42259e-21 6.95921e-21 2.83314e-21 6.02033e-21 1.16344e-20 5.23956e-21 4.24538e-21 1.00638e-20 1.47708e-21 1.18033e-20 4.98968e-21 5.51515e-21 1.19309e-21 1.81544e-21 1.20675e-21 4.24559e-22 3.91110e-22 3.47015e-21 4.23119e-22 7.93519e-22 8.22854e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.18564e-21 0.00000e+00 3.97313e-22 7.16674e-22 3.64314e-22 0.00000e+00 0.00000e+00 1.05466e-21 3.10325e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.90492e-22 0.00000e+00 3.39683e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.80873e-19 6.28554e-19 1.71503e-18 2.17358e-18 2.36698e-18 2.78351e-18 2.30357e-18 1.49406e-18 6.74496e-19 2.92443e-19 4.92113e-19 6.05900e-19 4.73314e-19 4.55251e-19 4.18914e-19 4.63238e-19 4.08367e-19 3.13795e-19 2.55268e-19 2.79730e-19 3.11174e-19 3.30780e-19 2.30604e-19 2.49289e-19 1.68597e-19 1.76100e-19 2.15752e-19 2.12320e-19 1.77403e-19 1.42522e-19 1.91271e-19 1.21176e-19 1.53040e-19 1.16127e-19 1.36342e-19 1.10597e-19 1.13801e-19 1.19602e-19 8.04286e-20 1.01095e-19 1.03882e-19 6.83873e-20 1.00161e-19 1.05607e-19 7.17713e-20 9.50747e-20 8.57828e-20 1.04938e-19 7.93077e-20 1.09164e-19 6.01362e-20 5.39987e-20 7.98413e-20 9.98980e-20 5.24373e-20 7.31118e-20 5.91676e-20 4.33297e-20 3.37214e-20 5.12669e-20 5.04540e-20 5.85078e-20 3.29797e-20 4.99049e-20 4.12013e-20 2.95419e-20 4.92309e-20 3.86524e-20 4.34196e-20 2.78342e-20 4.57964e-20 3.06192e-20 2.35022e-20 1.07892e-20 2.83221e-20 1.66223e-20 1.61812e-20 1.65584e-20 2.29621e-20 1.20591e-20 3.40724e-21 1.11054e-20 1.28424e-20 9.82148e-21 9.44543e-21 4.95406e-21 8.55572e-21 1.52768e-20 6.19810e-21 5.31156e-21 1.33710e-20 1.98428e-21 1.81144e-20 7.76378e-21 8.08875e-21 1.74243e-21 3.91768e-21 3.29066e-21 9.32488e-22 8.75754e-22 4.86674e-21 4.03439e-22 1.35851e-21 1.80068e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.31956e-21 0.00000e+00 8.60307e-22 1.61208e-21 8.11847e-22 0.00000e+00 0.00000e+00 1.65314e-21 7.29570e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.82944e-22 0.00000e+00 4.20657e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.13400e-19 4.84775e-19 1.21968e-18 1.39361e-18 1.72529e-18 2.05494e-18 1.47713e-18 7.49944e-19 -9.18688e-21 -2.11345e-19 5.71651e-20 3.21558e-19 2.60361e-19 2.54433e-19 2.53490e-19 3.18458e-19 2.53959e-19 1.92109e-19 1.56482e-19 1.55830e-19 1.94089e-19 2.27389e-19 1.67782e-19 1.66737e-19 8.69997e-20 1.24584e-19 1.52140e-19 1.38364e-19 1.24301e-19 8.66852e-20 1.33359e-19 7.79640e-20 1.05167e-19 7.63390e-20 8.77446e-20 8.56517e-20 7.81521e-20 8.26709e-20 6.58025e-20 7.62642e-20 7.41077e-20 4.38490e-20 6.92973e-20 7.88380e-20 5.46826e-20 7.19883e-20 6.30780e-20 7.93077e-20 7.77661e-20 1.01099e-19 4.61188e-20 4.27299e-20 6.83233e-20 7.32411e-20 4.41683e-20 6.41972e-20 5.61393e-20 3.69683e-20 2.74784e-20 3.90340e-20 4.38981e-20 4.93417e-20 2.78120e-20 4.38905e-20 3.45335e-20 2.99857e-20 4.69354e-20 3.71576e-20 3.98470e-20 2.59200e-20 3.89870e-20 2.40992e-20 1.79407e-20 8.75299e-21 2.51454e-20 1.54097e-20 1.33528e-20 1.39880e-20 2.07678e-20 9.05039e-21 2.46865e-21 7.71985e-21 1.18134e-20 8.18760e-21 7.33963e-21 3.56803e-21 6.16603e-21 9.81289e-21 3.70588e-21 3.21972e-21 7.82812e-21 6.46234e-22 1.44937e-20 5.01876e-21 3.91918e-21 8.02440e-22 1.50200e-21 2.89392e-21 3.59752e-22 3.42594e-22 4.37813e-21 3.47987e-22 7.78438e-22 6.85999e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.15613e-21 0.00000e+00 3.28677e-22 5.90351e-22 2.97205e-22 0.00000e+00 0.00000e+00 1.05535e-21 2.54310e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.38057e-22 0.00000e+00 3.65753e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.98536e-20 6.78376e-19 9.48753e-19 1.55239e-18 2.20578e-18 2.34527e-18 1.62872e-18 7.66546e-19 -2.09118e-19 -3.42194e-19 7.27630e-20 5.83719e-19 3.52978e-19 4.69275e-19 3.27713e-19 3.09799e-19 3.28862e-19 2.98683e-19 1.98075e-19 2.00774e-19 3.10233e-19 3.40021e-19 1.99264e-19 2.73458e-19 1.49537e-19 1.79210e-19 1.88132e-19 1.99501e-19 1.72266e-19 1.45765e-19 2.30047e-19 1.11946e-19 1.53469e-19 1.17656e-19 1.24524e-19 1.37051e-19 1.15387e-19 1.09205e-19 1.02739e-19 9.66439e-20 1.02364e-19 7.79870e-20 8.42459e-20 1.00670e-19 8.26316e-20 1.10558e-19 8.91575e-20 1.09164e-19 1.01099e-19 2.00439e-19 7.46827e-20 6.78803e-20 9.93014e-20 1.36852e-19 6.72629e-20 9.38449e-20 9.90784e-20 6.05759e-20 4.78517e-20 6.41882e-20 7.57362e-20 7.44629e-20 4.38159e-20 7.50799e-20 5.98088e-20 5.18235e-20 7.98235e-20 5.08988e-20 6.96889e-20 4.57849e-20 6.06501e-20 3.53704e-20 3.17750e-20 1.43539e-20 3.90550e-20 2.41582e-20 1.45703e-20 1.97742e-20 3.02152e-20 1.19838e-20 2.06213e-21 1.22327e-20 1.68292e-20 9.19386e-21 1.57722e-20 5.22520e-21 8.47213e-21 1.21962e-20 2.14655e-21 2.16105e-21 9.07911e-21 -3.39085e-22 2.62271e-20 5.30933e-21 3.04147e-21 1.29001e-21 5.86813e-22 1.60150e-21 1.29516e-22 1.39840e-22 7.70163e-21 2.35797e-22 7.89529e-22 2.48801e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.35369e-21 0.00000e+00 1.22235e-22 1.76961e-22 1.01503e-22 0.00000e+00 0.00000e+00 1.21236e-21 5.38523e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.04107e-23 0.00000e+00 5.29720e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.77555e-21 4.28729e-19 7.48712e-19 1.06456e-18 1.16137e-18 1.36752e-18 1.12102e-18 7.48519e-19 3.33026e-19 1.02122e-19 2.08639e-19 3.48813e-19 2.32559e-19 2.63690e-19 2.13158e-19 2.07915e-19 2.06846e-19 1.65863e-19 1.20461e-19 1.32995e-19 1.51094e-19 1.66573e-19 1.18427e-19 1.34857e-19 8.88315e-20 8.32399e-20 1.02255e-19 1.02065e-19 8.66565e-20 7.85981e-20 1.10657e-19 6.96707e-20 8.03783e-20 6.08470e-20 7.20250e-20 6.73510e-20 6.21998e-20 6.51374e-20 5.17728e-20 4.72932e-20 5.63580e-20 4.36816e-20 5.87638e-20 6.02715e-20 4.47612e-20 6.11456e-20 5.09482e-20 6.01362e-20 4.61188e-20 7.46827e-20 4.49462e-20 3.78831e-20 4.84198e-20 6.40013e-20 3.19862e-20 4.44152e-20 3.84422e-20 2.89299e-20 2.15827e-20 3.30965e-20 3.38778e-20 3.25490e-20 2.03717e-20 3.21252e-20 2.63086e-20 1.99366e-20 3.25219e-20 2.23220e-20 3.07956e-20 1.98825e-20 2.83110e-20 2.10440e-20 1.67042e-20 6.74661e-21 1.94712e-20 1.04999e-20 9.57407e-21 1.09502e-20 1.52549e-20 9.38779e-21 2.00187e-21 9.42225e-21 9.29729e-21 6.00972e-21 6.09756e-21 3.83826e-21 6.35965e-21 9.78710e-21 4.09374e-21 3.38074e-21 8.75701e-21 9.76719e-22 1.41298e-20 5.72413e-21 6.21677e-21 1.57532e-21 3.50958e-21 2.10524e-21 8.40568e-22 7.82298e-22 3.54930e-21 1.63160e-22 1.13701e-21 1.62248e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.42075e-22 0.00000e+00 7.73071e-22 1.48043e-21 7.34948e-22 0.00000e+00 0.00000e+00 1.36806e-21 6.86014e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.42171e-22 0.00000e+00 3.10298e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.60848e-19 6.01948e-19 8.86930e-19 1.39616e-18 1.43426e-18 1.64434e-18 1.37114e-18 1.03583e-18 5.86875e-19 3.24373e-19 3.84283e-19 4.89574e-19 2.82226e-19 2.95142e-19 2.24608e-19 2.17321e-19 2.17281e-19 1.56951e-19 1.22597e-19 1.39318e-19 1.36519e-19 1.52033e-19 1.06451e-19 1.13253e-19 8.43599e-20 8.25777e-20 1.02527e-19 1.00534e-19 8.59556e-20 7.37609e-20 9.77101e-20 6.16564e-20 7.39556e-20 5.60486e-20 7.32463e-20 6.97847e-20 6.24277e-20 6.72489e-20 4.99693e-20 4.61714e-20 5.21196e-20 4.00366e-20 5.43871e-20 5.35748e-20 4.10761e-20 5.79509e-20 4.60538e-20 5.39987e-20 4.27299e-20 6.78803e-20 3.78831e-20 3.72508e-20 4.45715e-20 5.35615e-20 2.80703e-20 3.79693e-20 3.22538e-20 2.43634e-20 1.77830e-20 2.76880e-20 2.72717e-20 2.76182e-20 1.65382e-20 2.65207e-20 2.26638e-20 1.54363e-20 2.73222e-20 1.91031e-20 2.46449e-20 1.58823e-20 2.22584e-20 1.69718e-20 1.29888e-20 5.11345e-21 1.50238e-20 8.49227e-21 7.83679e-21 8.77253e-21 1.18174e-20 7.04477e-21 1.71390e-21 6.94830e-21 7.37451e-21 4.61646e-21 4.69412e-21 2.84097e-21 4.77458e-21 7.32277e-21 3.13501e-21 2.47741e-21 6.37525e-21 7.65501e-22 1.06053e-20 4.16392e-21 4.22762e-21 9.68862e-22 2.39229e-21 1.55412e-21 5.76375e-22 5.41861e-22 2.72216e-21 1.74399e-22 8.13810e-22 1.10687e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.82381e-22 0.00000e+00 5.26838e-22 9.99750e-22 4.96307e-22 0.00000e+00 0.00000e+00 9.80692e-22 4.58767e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.29447e-22 0.00000e+00 2.37610e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.47290e-19 5.87456e-19 1.78914e-18 2.04760e-18 2.06838e-18 2.56908e-18 2.07661e-18 1.36734e-18 7.36954e-19 4.94882e-19 5.92594e-19 6.43973e-19 4.26656e-19 3.78072e-19 3.83283e-19 4.18285e-19 3.42928e-19 2.53058e-19 1.98895e-19 2.21224e-19 2.35696e-19 2.79634e-19 1.86560e-19 1.90476e-19 1.23588e-19 1.34742e-19 1.66859e-19 1.60927e-19 1.42713e-19 9.99681e-20 1.44759e-19 8.47187e-20 1.26852e-19 8.78022e-20 9.90573e-20 9.19611e-20 9.21139e-20 9.29579e-20 5.70221e-20 8.54908e-20 8.49240e-20 5.33747e-20 8.09559e-20 8.69206e-20 5.87180e-20 8.25135e-20 6.56896e-20 7.98413e-20 6.83233e-20 9.93014e-20 4.84198e-20 4.45715e-20 7.60808e-20 8.50115e-20 4.56804e-20 6.71912e-20 5.51633e-20 3.75587e-20 2.83741e-20 4.14574e-20 4.25796e-20 5.12882e-20 2.84034e-20 4.20229e-20 3.33733e-20 2.51179e-20 4.39242e-20 3.48603e-20 3.69407e-20 2.40039e-20 4.11837e-20 2.61483e-20 1.85198e-20 9.70163e-21 2.30894e-20 1.48776e-20 1.29552e-20 1.41142e-20 1.85483e-20 9.13975e-21 2.92576e-21 7.99819e-21 1.13183e-20 6.72410e-21 8.02992e-21 3.57964e-21 6.39115e-21 1.23217e-20 4.98587e-21 4.11015e-21 1.03658e-20 1.48651e-21 1.38652e-20 5.76495e-21 5.27501e-21 9.13865e-22 2.15526e-21 1.85689e-21 5.14344e-22 5.08216e-22 3.85638e-21 4.23850e-22 8.44034e-22 9.84176e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.02085e-21 0.00000e+00 4.67502e-22 8.67818e-22 4.40102e-22 0.00000e+00 0.00000e+00 1.01588e-21 3.88610e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.63774e-22 0.00000e+00 2.85957e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.96052e-19 8.55935e-19 2.01672e-18 2.40118e-18 2.46759e-18 2.97627e-18 2.45080e-18 1.34090e-18 4.97035e-19 2.31118e-19 4.10881e-19 6.55358e-19 5.09885e-19 5.58044e-19 5.15169e-19 4.99973e-19 4.49213e-19 3.92254e-19 2.55849e-19 3.39290e-19 3.98419e-19 4.11360e-19 2.20138e-19 3.08482e-19 2.23173e-19 1.91565e-19 2.38830e-19 2.26773e-19 1.86433e-19 1.59476e-19 2.23660e-19 1.23984e-19 1.80366e-19 1.29020e-19 1.31616e-19 1.15099e-19 1.31252e-19 1.13169e-19 6.34788e-20 9.74341e-20 1.04578e-19 8.53127e-20 1.09789e-19 1.07767e-19 7.70570e-20 1.14742e-19 8.56535e-20 9.98980e-20 7.32411e-20 1.36852e-19 6.40013e-20 5.35615e-20 8.50115e-20 1.49043e-19 6.41408e-20 8.09436e-20 7.34276e-20 4.77927e-20 4.18003e-20 6.06720e-20 6.12730e-20 7.43084e-20 3.69252e-20 5.98318e-20 4.61695e-20 3.17029e-20 5.99291e-20 4.17802e-20 5.03873e-20 3.24171e-20 5.68887e-20 3.86754e-20 3.24291e-20 1.52968e-20 3.36299e-20 1.91771e-20 1.61428e-20 1.85497e-20 2.30994e-20 1.33809e-20 4.41769e-21 1.31138e-20 1.42623e-20 9.55654e-21 1.50329e-20 5.72763e-21 9.29217e-21 2.03450e-20 7.70159e-21 5.94179e-21 1.82101e-20 2.29096e-21 2.28017e-20 9.39071e-21 9.41606e-21 1.91089e-21 4.80315e-21 2.58919e-21 1.18805e-21 1.12175e-21 5.28734e-21 3.36010e-22 1.32254e-21 2.25178e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.65125e-22 0.00000e+00 1.05966e-21 2.08624e-21 1.01091e-21 0.00000e+00 0.00000e+00 1.44192e-21 9.94827e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.31248e-22 0.00000e+00 2.02106e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.62875e-19 3.59252e-19 1.09986e-18 1.22629e-18 1.27683e-18 1.57766e-18 1.25607e-18 7.45107e-19 3.69751e-19 2.03494e-19 2.87876e-19 3.83831e-19 2.98669e-19 2.73329e-19 2.68198e-19 2.87170e-19 2.33468e-19 1.86084e-19 1.34060e-19 1.71907e-19 1.89678e-19 2.05246e-19 1.32598e-19 1.54277e-19 9.71812e-20 9.43989e-20 1.25834e-19 1.23283e-19 1.01846e-19 7.49288e-20 1.13389e-19 6.43163e-20 9.52133e-20 6.17824e-20 6.80791e-20 6.51178e-20 6.65728e-20 6.17072e-20 3.70950e-20 5.74321e-20 5.70355e-20 4.05449e-20 6.09442e-20 6.12147e-20 4.36685e-20 5.86597e-20 4.62394e-20 5.24373e-20 4.41683e-20 6.72629e-20 3.19862e-20 2.80703e-20 4.56804e-20 6.41408e-20 3.60020e-20 4.49235e-20 3.92216e-20 2.64796e-20 2.18016e-20 3.04214e-20 3.11352e-20 3.70891e-20 2.06947e-20 3.05278e-20 2.47080e-20 2.02540e-20 3.15620e-20 2.67087e-20 2.77560e-20 1.71957e-20 3.10843e-20 1.80686e-20 1.45051e-20 7.18925e-21 1.66909e-20 1.13889e-20 9.13616e-21 1.00224e-20 1.26154e-20 5.38168e-21 2.20924e-21 4.97949e-21 6.85411e-21 5.46422e-21 6.36774e-21 2.29522e-21 4.79018e-21 8.86652e-21 3.68261e-21 3.14000e-21 7.24733e-21 8.13965e-22 9.71293e-21 3.45286e-21 3.43694e-21 7.43676e-22 9.23835e-22 1.17070e-21 2.28378e-22 2.02873e-22 2.72412e-21 4.18246e-22 5.57606e-22 4.29548e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.09116e-21 0.00000e+00 2.05996e-22 3.75477e-22 1.79280e-22 0.00000e+00 0.00000e+00 8.16040e-22 1.64625e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.54104e-22 0.00000e+00 2.97535e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.87118e-19 5.04888e-19 1.56560e-18 1.80092e-18 1.92773e-18 2.25940e-18 1.86108e-18 1.14795e-18 5.87304e-19 3.75304e-19 4.75879e-19 5.76455e-19 3.96677e-19 3.46427e-19 3.55367e-19 3.93545e-19 3.10279e-19 2.35359e-19 1.76704e-19 2.01665e-19 2.30321e-19 2.70706e-19 1.76768e-19 1.89793e-19 1.01934e-19 1.22710e-19 1.51730e-19 1.53321e-19 1.27194e-19 8.40255e-20 1.39861e-19 7.87604e-20 1.14515e-19 7.79820e-20 8.00867e-20 8.27311e-20 7.91788e-20 7.24902e-20 5.02264e-20 7.74216e-20 7.41188e-20 4.12138e-20 7.27060e-20 8.40467e-20 5.04767e-20 7.09449e-20 6.10915e-20 7.31118e-20 6.41972e-20 9.38449e-20 4.44152e-20 3.79693e-20 6.71912e-20 8.09436e-20 4.49235e-20 7.08312e-20 5.85769e-20 3.91701e-20 3.00652e-20 4.27167e-20 4.75920e-20 5.22400e-20 3.21213e-20 4.55818e-20 3.72393e-20 3.13315e-20 4.63887e-20 3.96458e-20 4.38528e-20 2.74358e-20 4.73264e-20 2.62512e-20 1.97343e-20 9.59801e-21 2.64257e-20 1.74374e-20 1.31594e-20 1.59125e-20 2.14311e-20 9.21898e-21 2.74356e-21 8.26916e-21 1.16245e-20 6.82578e-21 8.82825e-21 3.92629e-21 7.03669e-21 1.26614e-20 4.62019e-21 3.95500e-21 9.95100e-21 1.11204e-21 1.56231e-20 5.48808e-21 4.35521e-21 7.20344e-22 1.46848e-21 1.57514e-21 3.35419e-22 3.21446e-22 4.81170e-21 5.21508e-22 7.98123e-22 6.54708e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.37932e-21 0.00000e+00 3.16472e-22 5.65432e-22 2.93538e-22 0.00000e+00 0.00000e+00 1.10044e-21 2.41999e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.26533e-22 0.00000e+00 3.92034e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.77274e-19 3.51815e-19 8.54231e-19 1.06508e-18 1.35324e-18 1.53904e-18 1.11594e-18 5.11695e-19 -1.85570e-20 -1.11772e-19 7.45074e-20 3.28250e-19 2.24374e-19 2.45007e-19 2.22533e-19 2.29964e-19 2.02959e-19 1.77142e-19 1.15808e-19 1.27803e-19 1.90246e-19 2.12764e-19 1.27862e-19 1.64731e-19 7.94179e-20 9.91240e-20 1.11036e-19 1.20446e-19 9.99167e-20 7.18061e-20 1.26981e-19 6.47088e-20 9.05635e-20 6.23942e-20 6.32432e-20 6.89064e-20 6.08927e-20 5.26166e-20 4.63465e-20 5.73218e-20 5.75834e-20 3.69720e-20 5.00279e-20 6.28752e-20 4.33012e-20 5.56967e-20 4.85713e-20 5.91676e-20 5.61393e-20 9.90784e-20 3.84422e-20 3.22538e-20 5.51633e-20 7.34276e-20 3.92216e-20 5.85769e-20 5.81514e-20 3.58203e-20 2.73830e-20 3.60661e-20 4.43621e-20 4.49568e-20 2.79497e-20 4.31403e-20 3.44633e-20 3.16071e-20 4.50376e-20 3.36796e-20 4.17914e-20 2.64777e-20 4.04781e-20 2.03435e-20 1.72859e-20 8.33244e-21 2.35771e-20 1.55956e-20 9.75775e-21 1.27527e-20 1.89270e-20 6.59027e-21 1.42791e-21 6.34463e-21 9.66793e-21 5.79061e-21 9.02450e-21 2.95724e-21 5.35691e-21 8.00903e-21 1.69723e-21 1.97858e-21 5.91055e-21 -4.36375e-23 1.44834e-20 3.12839e-21 1.87810e-21 7.56200e-22 -2.41913e-22 8.06360e-22 -7.20052e-23 -6.95279e-23 4.59863e-21 2.74233e-22 4.23141e-22 -1.32348e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.14771e-21 0.00000e+00 -5.69753e-23 -1.55380e-22 -6.80330e-23 0.00000e+00 0.00000e+00 7.70450e-22 -9.48062e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -8.87472e-23 0.00000e+00 3.95955e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.23324e-19 3.33232e-19 8.26321e-19 9.34442e-19 1.07845e-18 1.23979e-18 9.77423e-19 5.32201e-19 1.93229e-19 6.52382e-20 1.61163e-19 2.67374e-19 2.05091e-19 1.99140e-19 1.88807e-19 1.95671e-19 1.77666e-19 1.42195e-19 1.05803e-19 1.17630e-19 1.46975e-19 1.55936e-19 1.05674e-19 1.20316e-19 7.16980e-20 7.45693e-20 9.37631e-20 9.71715e-20 8.14090e-20 6.28982e-20 9.45656e-20 5.51349e-20 7.58623e-20 4.81279e-20 5.88324e-20 5.42473e-20 5.06703e-20 4.95720e-20 3.33609e-20 4.56160e-20 5.09924e-20 3.31530e-20 4.72721e-20 5.14982e-20 3.56356e-20 4.68243e-20 3.96360e-20 4.33297e-20 3.69683e-20 6.05759e-20 2.89299e-20 2.43634e-20 3.75587e-20 4.77927e-20 2.64796e-20 3.91701e-20 3.58203e-20 2.62087e-20 1.90051e-20 2.50588e-20 2.79592e-20 2.90747e-20 1.92091e-20 2.71051e-20 2.24789e-20 1.98266e-20 2.87562e-20 2.24752e-20 2.58354e-20 1.70662e-20 2.60893e-20 1.41304e-20 1.10239e-20 5.21089e-21 1.43158e-20 1.01256e-20 6.82853e-21 8.30745e-21 1.17548e-20 4.24391e-21 1.20206e-21 4.25203e-21 5.83922e-21 3.91710e-21 5.15364e-21 1.90003e-21 3.30386e-21 5.55568e-21 1.70937e-21 1.60443e-21 4.20080e-21 3.58582e-22 8.77904e-21 2.34782e-21 1.46204e-21 3.33389e-22 1.39031e-22 6.39712e-22 2.05626e-23 1.62992e-23 2.83051e-21 2.06534e-22 4.15166e-22 4.68310e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.22424e-22 0.00000e+00 2.80681e-23 1.04695e-23 1.41878e-23 0.00000e+00 0.00000e+00 6.89519e-22 -1.64790e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.54258e-23 0.00000e+00 3.22931e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.51824e-19 1.01597e-19 4.13277e-19 4.28114e-19 6.40238e-19 7.20527e-19 5.42419e-19 2.13636e-19 -2.12544e-20 -8.72603e-20 2.29783e-20 1.39460e-19 1.26319e-19 1.21841e-19 1.05972e-19 1.24085e-19 1.04583e-19 8.72297e-20 6.22147e-20 7.89301e-20 9.09106e-20 1.08606e-19 7.06646e-20 8.60522e-20 4.34631e-20 4.89345e-20 6.07762e-20 6.77625e-20 5.45791e-20 4.41962e-20 6.57554e-20 3.44025e-20 5.52371e-20 3.56874e-20 3.52896e-20 3.94764e-20 3.60646e-20 3.46541e-20 2.64510e-20 3.16297e-20 3.21659e-20 2.11271e-20 3.39521e-20 3.58198e-20 2.44211e-20 3.78557e-20 2.99900e-20 3.37214e-20 2.74784e-20 4.78517e-20 2.15827e-20 1.77830e-20 2.83741e-20 4.18003e-20 2.18016e-20 3.00652e-20 2.73830e-20 1.90051e-20 1.80910e-20 2.18250e-20 2.41588e-20 2.38707e-20 1.51543e-20 2.27920e-20 1.85071e-20 1.61494e-20 2.49258e-20 1.80360e-20 2.11174e-20 1.50061e-20 2.16166e-20 1.39983e-20 1.16515e-20 4.69974e-21 1.24552e-20 8.26926e-21 6.01357e-21 7.41118e-21 9.98008e-21 4.77255e-21 1.41520e-21 5.07043e-21 5.63680e-21 3.84720e-21 4.42757e-21 2.00916e-21 3.27498e-21 5.77050e-21 2.34949e-21 1.76728e-21 4.68330e-21 5.04607e-22 8.53344e-21 2.80517e-21 2.43636e-21 5.16299e-22 1.18373e-21 8.68408e-22 2.77162e-22 2.53727e-22 2.28764e-21 1.46108e-22 5.69911e-22 5.39170e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.31537e-22 0.00000e+00 2.59737e-22 4.80648e-22 2.41834e-22 0.00000e+00 0.00000e+00 7.91038e-22 2.14473e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.00766e-22 0.00000e+00 2.63183e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.92363e-19 -5.21770e-20 3.47338e-19 5.41404e-19 6.83263e-19 8.37966e-19 6.67931e-19 3.02167e-19 -1.01093e-20 -1.27284e-19 6.49634e-21 1.73811e-19 1.39744e-19 1.59586e-19 1.39404e-19 1.70865e-19 1.41980e-19 1.23964e-19 8.71161e-20 1.06415e-19 1.27847e-19 1.46604e-19 9.14183e-20 1.15835e-19 6.70777e-20 6.53629e-20 7.87693e-20 8.89018e-20 6.88286e-20 5.57608e-20 8.99653e-20 4.73322e-20 6.42245e-20 5.21373e-20 4.66076e-20 5.52715e-20 4.79685e-20 4.29780e-20 3.67999e-20 4.18767e-20 4.25260e-20 2.69377e-20 4.58992e-20 5.11433e-20 3.21205e-20 4.82882e-20 4.38972e-20 5.12669e-20 3.90340e-20 6.41882e-20 3.30965e-20 2.76880e-20 4.14574e-20 6.06720e-20 3.04214e-20 4.27167e-20 3.60661e-20 2.50588e-20 2.18250e-20 3.48829e-20 3.41498e-20 3.37246e-20 2.02973e-20 3.22418e-20 2.69331e-20 2.14229e-20 3.24108e-20 2.59613e-20 3.24908e-20 1.96284e-20 3.00384e-20 2.12648e-20 1.77343e-20 6.43063e-21 1.93153e-20 1.13525e-20 8.88847e-21 1.19850e-20 1.51267e-20 8.25372e-21 2.31363e-21 8.19934e-21 8.56158e-21 5.67049e-21 6.43733e-21 3.53810e-21 6.87926e-21 1.06792e-20 4.94832e-21 3.79284e-21 8.53268e-21 9.85087e-22 1.31468e-20 4.95103e-21 5.34578e-21 1.13864e-21 2.81055e-21 1.69510e-21 6.68538e-22 6.14085e-22 3.47795e-21 5.41425e-22 1.00566e-21 1.29414e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.28118e-21 0.00000e+00 6.19260e-22 1.17331e-21 5.84506e-22 0.00000e+00 0.00000e+00 1.27644e-21 5.37499e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.03148e-22 0.00000e+00 3.36674e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.38139e-19 -1.58678e-20 1.61792e-19 4.62511e-19 7.93473e-19 8.37751e-19 6.30978e-19 2.56305e-19 -1.04403e-19 -2.10835e-19 -4.36716e-20 1.79867e-19 1.05154e-19 1.40142e-19 8.38707e-20 1.08418e-19 1.01731e-19 1.01096e-19 5.81187e-20 5.91583e-20 1.07780e-19 1.29948e-19 7.58968e-20 1.06746e-19 3.96166e-20 6.24934e-20 5.84845e-20 7.31298e-20 5.63501e-20 3.96193e-20 8.64984e-20 4.27849e-20 5.34107e-20 4.40738e-20 3.32210e-20 4.86182e-20 3.66564e-20 3.01154e-20 4.19275e-20 3.47180e-20 3.27289e-20 1.74446e-20 3.26391e-20 4.56885e-20 2.61633e-20 4.19984e-20 3.89710e-20 5.04540e-20 4.38981e-20 7.57362e-20 3.38778e-20 2.72717e-20 4.25796e-20 6.12730e-20 3.11352e-20 4.75920e-20 4.43621e-20 2.79592e-20 2.41588e-20 3.41498e-20 4.21881e-20 3.69273e-20 2.35906e-20 3.80085e-20 3.08077e-20 2.87218e-20 4.07075e-20 3.01253e-20 3.97936e-20 2.55550e-20 3.42424e-20 2.34972e-20 1.93959e-20 6.85246e-21 2.38085e-20 1.37807e-20 9.57120e-21 1.35040e-20 1.90729e-20 9.59745e-21 2.08567e-21 9.57319e-21 1.07615e-20 6.22134e-21 7.65951e-21 4.10749e-21 7.02368e-21 9.78383e-21 3.88232e-21 2.98428e-21 7.58257e-21 4.25977e-22 1.63590e-20 5.15546e-21 4.53059e-21 1.07384e-21 2.57253e-21 1.92462e-21 6.13011e-22 5.60867e-22 4.55721e-21 3.31458e-22 1.04209e-21 1.18614e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.24272e-21 0.00000e+00 5.67379e-22 1.08095e-21 5.34792e-22 0.00000e+00 0.00000e+00 1.38872e-21 4.98153e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.66316e-22 0.00000e+00 4.06116e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.76450e-19 3.39247e-19 1.32010e-18 1.53609e-18 1.62661e-18 1.97397e-18 1.60809e-18 9.27211e-19 4.02828e-19 2.00666e-19 3.03816e-19 3.88739e-19 3.11972e-19 3.03524e-19 3.02203e-19 3.33967e-19 2.72158e-19 2.20359e-19 1.57435e-19 1.87986e-19 2.28329e-19 2.44128e-19 1.34377e-19 1.68828e-19 1.09509e-19 1.14838e-19 1.38973e-19 1.40759e-19 1.12523e-19 7.49411e-20 1.23088e-19 6.45653e-20 1.04873e-19 6.96768e-20 6.49798e-20 6.36026e-20 6.77489e-20 5.71846e-20 3.22259e-20 6.21066e-20 5.91266e-20 3.56915e-20 5.88435e-20 6.56235e-20 3.97566e-20 6.03353e-20 4.79717e-20 5.85078e-20 4.93417e-20 7.44629e-20 3.25490e-20 2.76182e-20 5.12882e-20 7.43084e-20 3.70891e-20 5.22400e-20 4.49568e-20 2.90747e-20 2.38707e-20 3.37246e-20 3.69273e-20 4.75166e-20 2.39841e-20 3.65928e-20 2.78306e-20 2.38741e-20 3.81049e-20 3.07819e-20 3.09747e-20 2.06038e-20 3.58078e-20 2.11953e-20 1.66437e-20 8.49777e-21 2.02158e-20 1.29525e-20 1.02576e-20 1.14102e-20 1.53986e-20 6.51502e-21 2.48828e-21 5.76292e-21 8.17528e-21 5.93536e-21 8.16522e-21 2.83136e-21 4.38645e-21 1.01715e-20 3.68719e-21 2.79593e-21 8.53466e-21 1.24609e-21 1.18811e-20 4.37405e-21 3.21274e-21 3.57412e-22 1.29324e-21 1.66088e-21 3.18360e-22 2.96729e-22 3.33138e-21 2.40916e-22 5.37692e-22 6.00063e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.02794e-22 0.00000e+00 2.84858e-22 5.36222e-22 2.59748e-22 0.00000e+00 0.00000e+00 6.98435e-22 2.43905e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.28317e-22 0.00000e+00 2.07299e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.02695e-19 1.74024e-19 6.72597e-19 7.77201e-19 8.90698e-19 9.92934e-19 8.53886e-19 5.12521e-19 2.69972e-19 1.79773e-19 2.33805e-19 2.72199e-19 2.05078e-19 1.71860e-19 1.61525e-19 1.75576e-19 1.45455e-19 1.16389e-19 8.37860e-20 9.60500e-20 1.12118e-19 1.28267e-19 8.22537e-20 9.47264e-20 5.14604e-20 5.69756e-20 6.98650e-20 7.79996e-20 5.99545e-20 3.98825e-20 7.17301e-20 3.96671e-20 5.49636e-20 3.59403e-20 3.69477e-20 3.80507e-20 3.42940e-20 3.08724e-20 2.23212e-20 3.46831e-20 3.29548e-20 1.76146e-20 3.26617e-20 3.93155e-20 2.28050e-20 3.14797e-20 2.83072e-20 3.29797e-20 2.78120e-20 4.38159e-20 2.03717e-20 1.65382e-20 2.84034e-20 3.69252e-20 2.06947e-20 3.21213e-20 2.79497e-20 1.92091e-20 1.51543e-20 2.02973e-20 2.35906e-20 2.39841e-20 1.71279e-20 2.24617e-20 1.86997e-20 1.67491e-20 2.26185e-20 1.93891e-20 2.20194e-20 1.38009e-20 2.29926e-20 1.14813e-20 9.37547e-21 4.74392e-21 1.25555e-20 8.90544e-21 5.95390e-21 7.29642e-21 1.01401e-20 3.60907e-21 1.03990e-21 3.50810e-21 4.78589e-21 3.27222e-21 4.35736e-21 1.72422e-21 3.13295e-21 5.24339e-21 1.67060e-21 1.59456e-21 3.91343e-21 3.70259e-22 7.48714e-21 2.07852e-21 1.37396e-21 2.58153e-22 1.54600e-22 4.93933e-22 2.50509e-23 1.95427e-23 2.45718e-21 2.40867e-22 3.50561e-22 5.76135e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.39060e-22 0.00000e+00 3.25891e-23 2.69531e-23 2.30397e-23 0.00000e+00 0.00000e+00 5.83428e-22 -4.98384e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.66532e-24 0.00000e+00 2.69125e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.83638e-19 -1.02166e-19 7.69787e-20 3.20174e-19 6.31274e-19 7.00520e-19 5.01890e-19 1.70357e-19 -1.91741e-19 -2.51184e-19 -7.74446e-20 1.55905e-19 1.07696e-19 1.40682e-19 1.00680e-19 1.32100e-19 1.18479e-19 1.09448e-19 6.80347e-20 6.92716e-20 1.12723e-19 1.40616e-19 7.80736e-20 1.10890e-19 4.81394e-20 6.08905e-20 6.51778e-20 7.70439e-20 5.89787e-20 4.22294e-20 8.79780e-20 4.11421e-20 5.51886e-20 4.48760e-20 3.42196e-20 4.88516e-20 3.90044e-20 3.09776e-20 3.80646e-20 3.62693e-20 3.58710e-20 2.02989e-20 3.50966e-20 4.59308e-20 2.82750e-20 4.05046e-20 3.89614e-20 4.99049e-20 4.38905e-20 7.50799e-20 3.21252e-20 2.65207e-20 4.20229e-20 5.98318e-20 3.05278e-20 4.55818e-20 4.31403e-20 2.71051e-20 2.27920e-20 3.22418e-20 3.80085e-20 3.65928e-20 2.24617e-20 3.74599e-20 2.98054e-20 2.62535e-20 3.76529e-20 2.76210e-20 3.65239e-20 2.26168e-20 3.32355e-20 1.92101e-20 1.70889e-20 6.39615e-21 2.18511e-20 1.30035e-20 8.72505e-21 1.17425e-20 1.74631e-20 7.88217e-21 1.54257e-21 7.42125e-21 8.97249e-21 5.59003e-21 7.65004e-21 3.46138e-21 5.71918e-21 8.61897e-21 2.76405e-21 2.38254e-21 6.56130e-21 3.24455e-22 1.41840e-20 4.10361e-21 3.16246e-21 7.21494e-22 1.59629e-21 1.61720e-21 3.69227e-22 3.26253e-22 4.26596e-21 2.80419e-22 8.36346e-22 7.24983e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.22849e-21 0.00000e+00 3.52104e-22 6.43002e-22 3.25647e-22 0.00000e+00 0.00000e+00 1.21130e-21 2.82546e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.64488e-22 0.00000e+00 4.24098e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.23929e-19 -1.18998e-19 -1.78020e-20 2.55147e-19 5.21929e-19 5.78330e-19 4.17125e-19 1.89509e-19 -1.05796e-19 -1.44301e-19 -2.14308e-21 1.73568e-19 1.08824e-19 1.24199e-19 8.31899e-20 1.11699e-19 1.01695e-19 8.93426e-20 6.11527e-20 6.18587e-20 8.78119e-20 1.09933e-19 6.86115e-20 9.09109e-20 4.07361e-20 4.73904e-20 5.32733e-20 6.55360e-20 4.98629e-20 3.70622e-20 7.34600e-20 3.62952e-20 4.28643e-20 3.73269e-20 3.31741e-20 4.47877e-20 3.34790e-20 2.82184e-20 3.38858e-20 3.19542e-20 3.10911e-20 1.76413e-20 3.09927e-20 4.05193e-20 2.43425e-20 3.32094e-20 3.42592e-20 4.12013e-20 3.45335e-20 5.98088e-20 2.63086e-20 2.26638e-20 3.33733e-20 4.61695e-20 2.47080e-20 3.72393e-20 3.44633e-20 2.24789e-20 1.85071e-20 2.69331e-20 3.08077e-20 2.78306e-20 1.86997e-20 2.98054e-20 2.58481e-20 2.16351e-20 2.91936e-20 2.28028e-20 3.05591e-20 1.81179e-20 2.70118e-20 1.49853e-20 1.33898e-20 4.55655e-21 1.72949e-20 1.07665e-20 6.88462e-21 9.74032e-21 1.39513e-20 5.87864e-21 1.16349e-21 5.52695e-21 6.76079e-21 4.28059e-21 5.89569e-21 2.66787e-21 5.02163e-21 6.80394e-21 2.17193e-21 2.05185e-21 4.86135e-21 1.59674e-22 1.11268e-20 2.91083e-21 2.36984e-21 6.28684e-22 9.00506e-22 8.76598e-22 1.96588e-22 1.63952e-22 3.55328e-21 3.36871e-22 6.57507e-22 3.98339e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.24400e-21 0.00000e+00 1.98273e-22 3.40962e-22 1.80111e-22 0.00000e+00 0.00000e+00 1.02586e-21 1.38910e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.30032e-22 0.00000e+00 4.05319e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.66515e-20 -1.64245e-19 -2.20980e-19 -5.93955e-20 2.45962e-19 1.60237e-19 5.07608e-20 -1.95977e-19 -4.26032e-19 -4.66958e-19 -2.57067e-19 -7.03632e-21 8.06774e-21 3.50944e-20 1.43915e-20 3.47256e-20 3.54141e-20 4.97346e-20 2.45110e-20 1.51772e-20 6.30374e-20 7.42185e-20 4.63045e-20 6.47161e-20 1.38308e-20 3.63225e-20 2.66301e-20 4.87819e-20 3.14438e-20 1.55493e-20 5.86290e-20 2.15543e-20 2.94952e-20 2.21460e-20 1.53083e-20 3.10512e-20 1.28052e-20 9.88103e-21 2.68904e-20 2.13011e-20 1.74127e-20 5.11132e-21 1.40750e-20 2.63595e-20 1.56666e-20 2.25026e-20 2.30306e-20 2.95419e-20 2.99857e-20 5.18235e-20 1.99366e-20 1.54363e-20 2.51179e-20 3.17029e-20 2.02540e-20 3.13315e-20 3.16071e-20 1.98266e-20 1.61494e-20 2.14229e-20 2.87218e-20 2.38741e-20 1.67491e-20 2.62535e-20 2.16351e-20 2.73122e-20 2.97483e-20 2.47957e-20 2.94501e-20 1.86080e-20 2.28103e-20 1.30905e-20 1.14103e-20 4.02818e-21 1.53386e-20 1.04633e-20 5.48123e-21 8.94171e-21 1.34739e-20 4.36877e-21 9.60802e-22 4.72050e-21 5.97631e-21 4.16557e-21 5.02211e-21 2.03781e-21 4.01916e-21 3.84781e-21 1.38887e-21 1.11997e-21 2.09982e-21 -1.33332e-22 9.93830e-21 1.50118e-21 6.47822e-22 3.38181e-22 -1.26367e-22 8.48567e-22 -4.84327e-23 -8.03430e-23 3.24095e-21 3.08332e-22 4.86108e-22 -7.46710e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.35835e-21 0.00000e+00 -2.36956e-23 -1.01138e-22 -4.40659e-23 0.00000e+00 0.00000e+00 9.29695e-22 -7.43470e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.95955e-23 0.00000e+00 4.59381e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.78407e-19 6.27379e-21 2.85803e-19 5.13764e-19 8.55191e-19 9.33245e-19 6.78202e-19 2.17188e-19 -1.51778e-19 -2.81303e-19 -1.05325e-19 1.28174e-19 8.67517e-20 1.28464e-19 8.08302e-20 1.08783e-19 9.83899e-20 9.69336e-20 5.97454e-20 5.81606e-20 1.13147e-19 1.35067e-19 7.48936e-20 1.03716e-19 4.24342e-20 6.73066e-20 6.66102e-20 7.77988e-20 6.34440e-20 4.41328e-20 8.88460e-20 4.10268e-20 6.21570e-20 4.42101e-20 3.65073e-20 5.16159e-20 3.76155e-20 3.51947e-20 4.12874e-20 3.68434e-20 3.55667e-20 1.93016e-20 3.40604e-20 4.49014e-20 2.82091e-20 4.81082e-20 3.90452e-20 4.92309e-20 4.69354e-20 7.98235e-20 3.25219e-20 2.73222e-20 4.39242e-20 5.99291e-20 3.15620e-20 4.63887e-20 4.50376e-20 2.87562e-20 2.49258e-20 3.24108e-20 4.07075e-20 3.81049e-20 2.26185e-20 3.76529e-20 2.91936e-20 2.97483e-20 4.47149e-20 3.11603e-20 3.76170e-20 2.60070e-20 3.23049e-20 2.34149e-20 1.87082e-20 7.06767e-21 2.22771e-20 1.35933e-20 9.14752e-21 1.25480e-20 1.80375e-20 8.56664e-21 2.12609e-21 8.78809e-21 1.04198e-20 6.29160e-21 7.21210e-21 3.56860e-21 5.55499e-21 8.00284e-21 3.35273e-21 2.21965e-21 6.14691e-21 3.71426e-22 1.50969e-20 4.41887e-21 3.26419e-21 6.88613e-22 1.99139e-21 2.02623e-21 4.71677e-22 4.30013e-22 4.15269e-21 2.14839e-22 9.01402e-22 9.12400e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.10002e-21 0.00000e+00 4.37897e-22 8.24164e-22 4.07753e-22 0.00000e+00 0.00000e+00 1.23650e-21 3.74808e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.50854e-22 0.00000e+00 3.93206e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.43468e-19 1.29090e-19 5.46437e-19 7.42045e-19 8.73157e-19 9.80359e-19 8.08569e-19 3.93509e-19 1.02193e-19 -2.98875e-20 6.93641e-20 2.12159e-19 1.38193e-19 1.06990e-19 1.18396e-19 1.68670e-19 1.19768e-19 9.59379e-20 7.10492e-20 8.07367e-20 1.06920e-19 1.27900e-19 8.02624e-20 9.01606e-20 3.94555e-20 5.71338e-20 6.62198e-20 7.67133e-20 6.09485e-20 2.82238e-20 7.13132e-20 3.41971e-20 5.37559e-20 3.62904e-20 3.32100e-20 4.32906e-20 3.32993e-20 2.77520e-20 2.39586e-20 4.03917e-20 3.42243e-20 1.37433e-20 3.36679e-20 4.33729e-20 2.33286e-20 3.68438e-20 3.17839e-20 3.86524e-20 3.71576e-20 5.08988e-20 2.23220e-20 1.91031e-20 3.48603e-20 4.17802e-20 2.67087e-20 3.96458e-20 3.36796e-20 2.24752e-20 1.80360e-20 2.59613e-20 3.01253e-20 3.07819e-20 1.93891e-20 2.76210e-20 2.28028e-20 2.47957e-20 3.11603e-20 3.12646e-20 3.08021e-20 1.84193e-20 2.82935e-20 1.78730e-20 1.32993e-20 5.22817e-21 1.69645e-20 1.18820e-20 7.84495e-21 1.11383e-20 1.39170e-20 5.08862e-21 2.36400e-21 5.07822e-21 6.75223e-21 4.97253e-21 5.16746e-21 2.23645e-21 5.32615e-21 7.51163e-21 4.03062e-21 2.85296e-21 4.84955e-21 4.90369e-22 9.40129e-21 2.75348e-21 1.93133e-21 1.00623e-22 4.53709e-22 1.32519e-21 1.04351e-22 7.53515e-23 2.97278e-21 7.02501e-22 5.35492e-22 2.03904e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.55979e-21 0.00000e+00 1.04218e-22 1.53624e-22 7.64120e-23 0.00000e+00 0.00000e+00 8.79768e-22 4.85403e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.54381e-23 0.00000e+00 3.80050e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.83605e-20 -9.82345e-20 -3.51811e-19 1.27711e-20 3.48663e-19 2.26649e-19 1.52680e-19 -9.64730e-20 -3.86899e-19 -4.16889e-19 -2.39285e-19 9.18414e-20 1.57868e-20 5.29167e-20 6.70573e-21 3.47031e-20 3.57915e-20 5.38123e-20 2.03323e-20 9.65423e-21 6.00849e-20 8.64338e-20 4.91332e-20 7.91323e-20 1.28518e-20 3.44543e-20 2.35020e-20 4.12343e-20 2.96727e-20 1.61923e-20 6.71930e-20 2.81909e-20 2.47083e-20 2.98377e-20 1.81920e-20 3.99335e-20 2.20021e-20 1.29276e-20 3.75034e-20 2.36091e-20 2.18668e-20 9.21818e-21 2.05918e-20 3.61981e-20 2.01150e-20 2.91477e-20 3.25773e-20 4.34196e-20 3.98470e-20 6.96889e-20 3.07956e-20 2.46449e-20 3.69407e-20 5.03873e-20 2.77560e-20 4.38528e-20 4.17914e-20 2.58354e-20 2.11174e-20 3.24908e-20 3.97936e-20 3.09747e-20 2.20194e-20 3.65239e-20 3.05591e-20 2.94501e-20 3.76170e-20 3.08021e-20 4.31293e-20 2.44395e-20 3.30728e-20 2.11763e-20 1.83090e-20 5.26481e-21 2.38829e-20 1.39059e-20 8.34463e-21 1.39175e-20 1.93669e-20 9.08951e-21 1.79460e-21 9.06093e-21 1.00596e-20 5.58772e-21 7.21355e-21 4.00502e-21 8.05432e-21 9.36910e-21 3.95256e-21 3.22063e-21 6.30360e-21 -4.63886e-23 1.57671e-20 4.35434e-21 3.92421e-21 9.95366e-22 1.99901e-21 1.63084e-21 4.61800e-22 4.04132e-22 4.79728e-21 6.59214e-22 1.04098e-21 9.10366e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.84614e-21 0.00000e+00 4.42404e-22 8.14885e-22 4.11107e-22 0.00000e+00 0.00000e+00 1.51852e-21 3.61682e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.38567e-22 0.00000e+00 5.28223e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.31008e-20 4.23598e-20 2.46228e-20 1.88529e-19 4.60433e-19 4.23660e-19 2.78712e-19 2.65178e-20 -2.06250e-19 -2.68848e-19 -1.40020e-19 3.98145e-20 1.55336e-20 4.49527e-20 8.70086e-21 2.64080e-20 2.86836e-20 3.67411e-20 1.78862e-20 9.52266e-21 4.30798e-20 5.76624e-20 3.47270e-20 4.87036e-20 8.45154e-21 2.90787e-20 2.09317e-20 3.39365e-20 2.56321e-20 1.73383e-20 4.40232e-20 2.02428e-20 2.60555e-20 2.06186e-20 1.46517e-20 2.71881e-20 1.64837e-20 1.44913e-20 2.57024e-20 1.62690e-20 1.56165e-20 6.88503e-21 1.43638e-20 2.28052e-20 1.29695e-20 2.42290e-20 2.10255e-20 2.78342e-20 2.59200e-20 4.57849e-20 1.98825e-20 1.58823e-20 2.40039e-20 3.24171e-20 1.71957e-20 2.74358e-20 2.64777e-20 1.70662e-20 1.50061e-20 1.96284e-20 2.55550e-20 2.06038e-20 1.38009e-20 2.26168e-20 1.81179e-20 1.86080e-20 2.60070e-20 1.84193e-20 2.44395e-20 1.70640e-20 1.93285e-20 1.45815e-20 1.18722e-20 3.69471e-21 1.42632e-20 8.30880e-21 5.41723e-21 8.27942e-21 1.18065e-20 6.01426e-21 1.22349e-21 6.37233e-21 6.89604e-21 3.78727e-21 4.23212e-21 2.52481e-21 4.03448e-21 5.06397e-21 2.18142e-21 1.49956e-21 3.80752e-21 1.84535e-22 1.01902e-20 3.09911e-21 2.45927e-21 5.82549e-22 1.63580e-21 1.26038e-21 3.91319e-22 3.60840e-22 2.75983e-21 1.51002e-22 6.76308e-22 7.54768e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.42318e-22 0.00000e+00 3.60531e-22 6.86900e-22 3.38452e-22 0.00000e+00 0.00000e+00 8.98192e-22 3.16568e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.96337e-22 0.00000e+00 2.65253e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.48278e-19 9.52446e-20 6.64184e-19 8.24485e-19 9.57286e-19 1.11850e-18 9.70975e-19 5.78530e-19 2.88195e-19 2.11754e-19 2.66342e-19 3.62722e-19 2.52895e-19 2.15962e-19 2.16485e-19 2.45625e-19 1.88662e-19 1.50360e-19 1.05239e-19 1.25496e-19 1.45086e-19 1.82429e-19 1.06319e-19 1.30126e-19 6.16581e-20 6.94477e-20 8.69545e-20 9.53547e-20 7.35572e-20 4.56890e-20 9.14841e-20 4.77315e-20 6.84678e-20 4.74059e-20 3.82314e-20 4.68214e-20 4.49782e-20 3.53299e-20 2.82046e-20 4.50328e-20 4.20489e-20 2.23950e-20 4.41070e-20 5.38778e-20 2.98620e-20 4.16181e-20 3.80806e-20 4.57964e-20 3.89870e-20 6.06501e-20 2.83110e-20 2.22584e-20 4.11837e-20 5.68887e-20 3.10843e-20 4.73264e-20 4.04781e-20 2.60893e-20 2.16166e-20 3.00384e-20 3.42424e-20 3.58078e-20 2.29926e-20 3.32355e-20 2.70118e-20 2.28103e-20 3.23049e-20 2.82935e-20 3.30728e-20 1.93285e-20 3.69295e-20 1.80794e-20 1.50777e-20 6.35297e-21 1.99260e-20 1.31142e-20 9.08936e-21 1.16018e-20 1.56583e-20 6.60824e-21 2.01261e-21 5.96463e-21 7.69336e-21 4.89978e-21 7.10507e-21 3.00955e-21 5.56702e-21 9.76293e-21 3.41003e-21 3.09114e-21 7.57020e-21 6.11086e-22 1.18500e-20 3.89275e-21 3.23246e-21 5.89757e-22 1.05815e-21 9.28104e-22 2.29675e-22 1.98907e-22 3.74403e-21 4.21195e-22 7.24844e-22 4.65591e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.39420e-21 0.00000e+00 2.30236e-22 4.05978e-22 2.14776e-22 0.00000e+00 0.00000e+00 1.10965e-21 1.70914e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.59991e-22 0.00000e+00 4.28926e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.60294e-19 1.11520e-20 2.80430e-19 4.00582e-19 5.08400e-19 6.25985e-19 5.17268e-19 2.39469e-19 5.57963e-20 -4.13945e-20 1.76794e-20 1.05626e-19 6.43591e-20 6.95021e-20 4.69148e-20 7.18884e-20 6.01717e-20 4.94822e-20 3.61598e-20 4.20794e-20 5.65703e-20 6.99239e-20 4.30446e-20 5.16502e-20 2.35512e-20 3.86785e-20 3.63206e-20 3.83201e-20 3.40462e-20 2.72056e-20 4.13571e-20 2.67556e-20 3.46125e-20 2.86377e-20 2.07772e-20 2.82920e-20 2.48809e-20 2.52113e-20 2.47874e-20 2.12309e-20 2.02416e-20 1.05239e-20 2.46230e-20 2.76574e-20 1.43910e-20 3.25097e-20 2.51917e-20 3.06192e-20 2.40992e-20 3.53704e-20 2.10440e-20 1.69718e-20 2.61483e-20 3.86754e-20 1.80686e-20 2.62512e-20 2.03435e-20 1.41304e-20 1.39983e-20 2.12648e-20 2.34972e-20 2.11953e-20 1.14813e-20 1.92101e-20 1.49853e-20 1.30905e-20 2.34149e-20 1.78730e-20 2.11763e-20 1.45815e-20 1.80794e-20 2.06172e-20 1.42963e-20 4.28647e-21 1.45226e-20 7.11924e-21 6.85699e-21 9.47749e-21 1.07650e-20 8.44605e-21 2.75878e-21 8.84192e-21 8.00860e-21 4.68463e-21 3.72050e-21 3.29964e-21 5.94539e-21 9.11580e-21 5.49491e-21 3.52292e-21 7.80140e-21 1.05946e-21 1.08256e-20 5.48955e-21 6.10347e-21 1.12250e-21 4.14336e-21 2.22794e-21 1.01371e-21 9.46993e-22 2.18760e-21 3.45226e-22 1.04815e-21 1.93793e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.86028e-22 0.00000e+00 9.15342e-22 1.80692e-21 8.77786e-22 0.00000e+00 0.00000e+00 1.10830e-21 8.63940e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.08726e-22 0.00000e+00 1.09697e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.02187e-19 -6.96798e-20 -6.39838e-20 4.59078e-20 2.05864e-19 2.14687e-19 1.52127e-19 -4.88379e-20 -2.09837e-19 -2.44743e-19 -1.39908e-19 6.97881e-21 1.04693e-20 3.34587e-20 1.10112e-20 2.70579e-20 2.21145e-20 3.17837e-20 1.24888e-20 1.97747e-20 3.54957e-20 4.87494e-20 2.33554e-20 4.12527e-20 1.56174e-20 2.18920e-20 1.86717e-20 2.55205e-20 1.79270e-20 1.68478e-20 3.33897e-20 1.61868e-20 2.07104e-20 1.98279e-20 1.04751e-20 2.06792e-20 1.63692e-20 1.28676e-20 1.85426e-20 1.14985e-20 1.07567e-20 6.94318e-21 1.51052e-20 1.78401e-20 9.89430e-21 2.17582e-20 1.76789e-20 2.35022e-20 1.79407e-20 3.17750e-20 1.67042e-20 1.29888e-20 1.85198e-20 3.24291e-20 1.45051e-20 1.97343e-20 1.72859e-20 1.10239e-20 1.16515e-20 1.77343e-20 1.93959e-20 1.66437e-20 9.37547e-21 1.70889e-20 1.33898e-20 1.14103e-20 1.87082e-20 1.32993e-20 1.83090e-20 1.18722e-20 1.50777e-20 1.42963e-20 1.20536e-20 3.46440e-21 1.20854e-20 5.81763e-21 4.99637e-21 7.32066e-21 8.99711e-21 6.48031e-21 1.73184e-21 6.71974e-21 6.00514e-21 3.65099e-21 3.70877e-21 2.65975e-21 4.67611e-21 6.94142e-21 3.69944e-21 2.46907e-21 5.84486e-21 6.42699e-22 9.18995e-21 3.97196e-21 4.40206e-21 9.14990e-22 2.98882e-21 1.59567e-21 7.25531e-22 6.67574e-22 1.98173e-21 2.51290e-22 8.07137e-22 1.39408e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.46007e-22 0.00000e+00 6.61479e-22 1.29452e-21 6.32042e-22 0.00000e+00 0.00000e+00 9.09575e-22 6.13558e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.74346e-22 0.00000e+00 1.33920e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.57161e-20 9.98339e-20 3.59122e-19 3.37554e-19 3.13175e-19 3.93564e-19 3.25922e-19 1.71300e-19 9.83518e-20 5.52166e-20 6.78666e-20 6.94986e-20 6.95859e-20 6.42409e-20 6.72716e-20 6.79043e-20 5.27172e-20 4.38945e-20 2.85974e-20 4.19723e-20 4.81685e-20 5.01108e-20 2.77652e-20 3.57649e-20 2.58543e-20 2.26318e-20 3.06999e-20 2.95763e-20 2.38672e-20 1.77050e-20 2.81151e-20 1.52632e-20 2.34159e-20 1.49028e-20 1.53994e-20 1.28273e-20 1.41052e-20 1.29874e-20 5.62391e-21 1.25265e-20 1.09167e-20 8.47735e-21 1.20466e-20 1.23151e-20 8.09730e-21 1.33440e-20 8.77258e-21 1.07892e-20 8.75299e-21 1.43539e-20 6.74661e-21 5.11345e-21 9.70163e-21 1.52968e-20 7.18925e-21 9.59801e-21 8.33244e-21 5.21089e-21 4.69974e-21 6.43063e-21 6.85246e-21 8.49777e-21 4.74392e-21 6.39615e-21 4.55655e-21 4.02818e-21 7.06767e-21 5.22817e-21 5.26481e-21 3.69471e-21 6.35297e-21 4.28647e-21 3.46440e-21 2.68867e-21 3.49253e-21 2.18299e-21 2.00358e-21 2.04513e-21 2.53899e-21 1.34446e-21 5.14971e-22 1.33545e-21 1.68968e-21 1.17215e-21 1.44602e-21 5.71326e-22 8.66905e-22 2.02005e-21 8.78148e-22 6.22005e-22 1.87784e-21 2.99305e-22 2.30605e-21 9.67927e-22 9.60087e-22 1.89111e-22 4.32117e-22 3.27357e-22 1.07652e-22 1.05373e-22 4.59850e-22 4.01379e-23 8.63875e-23 2.02080e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.14807e-24 0.00000e+00 9.45500e-23 1.84954e-22 9.00808e-23 0.00000e+00 0.00000e+00 6.24557e-23 8.76229e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.20230e-23 0.00000e+00 -1.17195e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.01771e-19 -4.62104e-20 -7.37088e-20 1.02077e-19 3.02882e-19 3.00010e-19 2.09298e-19 2.55574e-20 -1.93862e-19 -2.22049e-19 -1.07664e-19 6.10623e-20 2.47757e-20 4.85917e-20 1.79495e-20 4.04541e-20 3.42201e-20 3.83244e-20 1.91241e-20 1.10819e-20 3.63387e-20 5.74911e-20 3.17671e-20 4.67978e-20 9.08738e-21 2.52098e-20 1.83850e-20 2.36841e-20 1.67853e-20 1.10042e-20 3.72813e-20 1.80152e-20 1.55272e-20 1.91687e-20 7.23570e-21 2.07948e-20 1.42621e-20 8.88446e-21 2.22764e-20 1.25959e-20 1.13283e-20 4.17813e-21 1.38726e-20 2.21893e-20 1.08417e-20 1.83914e-20 1.90697e-20 2.83221e-20 2.51454e-20 3.90550e-20 1.94712e-20 1.50238e-20 2.30894e-20 3.36299e-20 1.66909e-20 2.64257e-20 2.35771e-20 1.43158e-20 1.24552e-20 1.93153e-20 2.38085e-20 2.02158e-20 1.25555e-20 2.18511e-20 1.72949e-20 1.53386e-20 2.22771e-20 1.69645e-20 2.38829e-20 1.42632e-20 1.99260e-20 1.45226e-20 1.20854e-20 3.49253e-21 1.58293e-20 7.83153e-21 6.11047e-21 8.69545e-21 1.22424e-20 7.15843e-21 1.40476e-21 6.81202e-21 7.03635e-21 4.11662e-21 4.45178e-21 3.01301e-21 5.17340e-21 7.16934e-21 3.07232e-21 2.40217e-21 5.79905e-21 3.88112e-22 1.06024e-20 4.08563e-21 4.04163e-21 9.03947e-22 2.57438e-21 1.79188e-21 6.16393e-22 5.65379e-22 2.84151e-21 2.43658e-22 8.15399e-22 1.19305e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.35786e-22 0.00000e+00 5.68346e-22 1.10393e-21 5.44736e-22 0.00000e+00 0.00000e+00 9.99765e-22 5.19214e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.86031e-22 0.00000e+00 2.18543e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.68335e-20 -9.23184e-21 1.65608e-19 2.25440e-19 3.06016e-19 3.42087e-19 2.75078e-19 1.36443e-19 2.83629e-20 -1.98587e-21 3.49312e-20 9.72636e-20 6.41348e-20 5.46969e-20 5.00152e-20 6.23295e-20 4.88764e-20 4.13814e-20 2.83074e-20 2.93763e-20 4.17509e-20 5.34322e-20 3.31353e-20 4.15865e-20 1.46749e-20 2.17110e-20 2.50247e-20 3.03449e-20 2.34942e-20 1.34850e-20 3.17256e-20 1.63564e-20 2.16149e-20 1.55489e-20 1.21257e-20 1.78126e-20 1.37411e-20 1.10127e-20 1.23648e-20 1.51611e-20 1.37824e-20 5.95983e-21 1.37834e-20 1.85101e-20 1.03832e-20 1.44372e-20 1.41050e-20 1.66223e-20 1.54097e-20 2.41582e-20 1.04999e-20 8.49227e-21 1.48776e-20 1.91771e-20 1.13889e-20 1.74374e-20 1.55956e-20 1.01256e-20 8.26926e-21 1.13525e-20 1.37807e-20 1.29525e-20 8.90544e-21 1.30035e-20 1.07665e-20 1.04633e-20 1.35933e-20 1.18820e-20 1.39059e-20 8.30880e-21 1.31142e-20 7.11924e-21 5.81763e-21 2.18299e-21 7.83153e-21 5.46567e-21 3.25313e-21 4.62230e-21 6.29729e-21 2.43805e-21 7.23417e-22 2.33095e-21 3.02328e-21 1.94419e-21 2.53230e-21 1.11236e-21 2.23072e-21 3.20632e-21 1.25218e-21 1.05540e-21 2.16332e-21 9.25133e-23 4.62268e-21 1.26146e-21 8.50236e-22 1.32086e-22 2.27163e-22 3.59491e-22 4.80388e-23 3.46335e-23 1.53824e-21 2.10406e-22 2.67701e-22 9.88122e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.41871e-22 0.00000e+00 5.07350e-23 8.01569e-23 4.20911e-23 0.00000e+00 0.00000e+00 4.44843e-22 2.87654e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.69270e-23 0.00000e+00 1.90226e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.37084e-20 3.52818e-20 2.51755e-19 3.12531e-19 3.11904e-19 4.14532e-19 3.60396e-19 2.73801e-19 1.77783e-19 1.18739e-19 1.20627e-19 1.06668e-19 7.32597e-20 5.72566e-20 5.59621e-20 7.09573e-20 5.59463e-20 4.08256e-20 3.08319e-20 3.69990e-20 3.72550e-20 4.58963e-20 3.36468e-20 3.43606e-20 1.71270e-20 2.38548e-20 2.86185e-20 2.81367e-20 2.05128e-20 1.57188e-20 2.32934e-20 1.50165e-20 2.06830e-20 1.27684e-20 1.33786e-20 1.42815e-20 1.53801e-20 1.40674e-20 1.03690e-20 1.33002e-20 1.16178e-20 6.04197e-21 1.58201e-20 1.64185e-20 8.73804e-21 1.27779e-20 1.19121e-20 1.61812e-20 1.33528e-20 1.45703e-20 9.57407e-21 7.83679e-21 1.29552e-20 1.61428e-20 9.13616e-21 1.31594e-20 9.75775e-21 6.82853e-21 6.01357e-21 8.88847e-21 9.57120e-21 1.02576e-20 5.95390e-21 8.72505e-21 6.88462e-21 5.48123e-21 9.14752e-21 7.84495e-21 8.34463e-21 5.41723e-21 9.08936e-21 6.85699e-21 4.99637e-21 2.00358e-21 6.11047e-21 3.25313e-21 4.21772e-21 3.72705e-21 5.11699e-21 3.17889e-21 8.01724e-22 2.92105e-21 3.14036e-21 2.60308e-21 1.54539e-21 1.23743e-21 2.45904e-21 3.57885e-21 1.76606e-21 1.60849e-21 3.28457e-21 4.91301e-22 4.07922e-21 2.03772e-21 2.70046e-21 7.53723e-22 1.29693e-21 1.05033e-21 3.13231e-22 2.93050e-22 9.33154e-22 1.05868e-22 4.31537e-22 6.02023e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.81529e-22 0.00000e+00 2.85454e-22 5.55916e-22 2.73748e-22 0.00000e+00 0.00000e+00 5.26488e-22 2.62175e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.45420e-22 0.00000e+00 1.20259e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.30817e-20 1.98955e-21 7.05913e-20 1.75049e-19 2.36897e-19 2.55069e-19 2.06370e-19 8.12983e-20 -2.30561e-20 -6.46047e-20 -2.55976e-20 5.02843e-20 2.39222e-20 2.23568e-20 1.57249e-20 3.32441e-20 1.93596e-20 1.83183e-20 1.24085e-20 1.19368e-20 1.92923e-20 3.31577e-20 2.18155e-20 2.43441e-20 4.73712e-21 1.32156e-20 1.03092e-20 1.48256e-20 1.14208e-20 5.68789e-21 2.05743e-20 1.02783e-20 1.04566e-20 1.17858e-20 6.79761e-21 1.42120e-20 9.95762e-21 7.91615e-21 1.26512e-20 1.03170e-20 8.48251e-21 3.12981e-21 1.04808e-20 1.42145e-20 6.66893e-21 1.26738e-20 1.19425e-20 1.65584e-20 1.39880e-20 1.97742e-20 1.09502e-20 8.77253e-21 1.41142e-20 1.85497e-20 1.00224e-20 1.59125e-20 1.27527e-20 8.30745e-21 7.41118e-21 1.19850e-20 1.35040e-20 1.14102e-20 7.29642e-21 1.17425e-20 9.74032e-21 8.94171e-21 1.25480e-20 1.11383e-20 1.39175e-20 8.27942e-21 1.16018e-20 9.47749e-21 7.32066e-21 2.04513e-21 8.69545e-21 4.62230e-21 3.72705e-21 5.83253e-21 7.08820e-21 4.25644e-21 1.14499e-21 4.13060e-21 4.24565e-21 2.37257e-21 2.30768e-21 1.75557e-21 3.46792e-21 4.66997e-21 2.52069e-21 1.85992e-21 3.65315e-21 4.18785e-22 5.82247e-21 2.50422e-21 2.70025e-21 5.39921e-22 1.63072e-21 9.60056e-22 3.91252e-22 3.60421e-22 1.45755e-21 2.81607e-22 5.17860e-22 7.55443e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.90185e-22 0.00000e+00 3.59777e-22 6.96154e-22 3.43057e-22 0.00000e+00 0.00000e+00 6.29052e-22 3.26130e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.05287e-22 0.00000e+00 1.37764e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.39994e-20 -6.01476e-20 -1.44191e-19 2.34164e-20 1.66236e-19 1.52222e-19 8.74422e-20 7.78476e-22 -1.50084e-19 -1.93098e-19 -1.02277e-19 2.41170e-20 -6.09032e-21 1.33656e-20 -5.25971e-21 1.56014e-20 1.06151e-20 1.50914e-20 5.89784e-21 -3.96386e-21 1.64945e-20 3.56593e-20 2.35493e-20 2.88648e-20 -1.16844e-21 1.42548e-20 6.52073e-21 1.27749e-20 7.96215e-21 3.33069e-21 2.57119e-20 1.00649e-20 7.47355e-21 1.11393e-20 4.67574e-21 1.51051e-20 8.21288e-21 4.90139e-21 1.81471e-20 9.21025e-21 7.54396e-21 1.67968e-21 9.03789e-21 1.63224e-20 7.48823e-21 1.16396e-20 1.39224e-20 2.29621e-20 2.07678e-20 3.02152e-20 1.52549e-20 1.18174e-20 1.85483e-20 2.30994e-20 1.26154e-20 2.14311e-20 1.89270e-20 1.17548e-20 9.98008e-21 1.51267e-20 1.90729e-20 1.53986e-20 1.01401e-20 1.74631e-20 1.39513e-20 1.34739e-20 1.80375e-20 1.39170e-20 1.93669e-20 1.18065e-20 1.56583e-20 1.07650e-20 8.99711e-21 2.53899e-21 1.22424e-20 6.29729e-21 5.11699e-21 7.08820e-21 1.07598e-20 5.71069e-21 8.33977e-22 5.28984e-21 5.86755e-21 3.32710e-21 3.35930e-21 2.35710e-21 3.99059e-21 4.95633e-21 1.99977e-21 1.70314e-21 3.90778e-21 3.22745e-22 8.31428e-21 2.95848e-21 2.93372e-21 7.47824e-22 1.83130e-21 1.44759e-21 4.30091e-22 3.94523e-22 2.33042e-21 1.68428e-22 6.67267e-22 8.39723e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.87395e-22 0.00000e+00 4.02326e-22 7.69922e-22 3.85460e-22 0.00000e+00 0.00000e+00 8.61173e-22 3.56512e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.33727e-22 0.00000e+00 2.29958e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.21302e-20 -7.42533e-20 -1.47989e-19 -8.45339e-20 -1.55033e-20 -2.71672e-20 -1.81498e-20 -5.22682e-20 -1.06240e-19 -1.23676e-19 -8.02041e-20 -1.80134e-20 -2.37642e-20 -8.36491e-21 -2.40833e-20 -1.46985e-20 -1.12521e-20 -5.36531e-21 -8.58008e-21 -1.28341e-20 -8.82059e-21 3.80634e-21 3.66698e-21 4.42527e-21 -6.44196e-21 2.51378e-21 -4.45584e-21 -4.10282e-21 -3.66916e-21 4.57506e-22 4.81089e-21 3.65674e-21 -9.44706e-22 4.86599e-21 -1.39918e-21 5.20777e-21 2.96179e-21 3.01140e-21 1.13593e-20 -2.32493e-22 5.82255e-23 -9.03064e-22 3.98019e-21 5.66135e-21 1.58584e-21 7.09054e-21 6.90390e-21 1.20591e-20 9.05039e-21 1.19838e-20 9.38779e-21 7.04477e-21 9.13975e-21 1.33809e-20 5.38168e-21 9.21898e-21 6.59027e-21 4.24391e-21 4.77255e-21 8.25372e-21 9.59745e-21 6.51502e-21 3.60907e-21 7.88217e-21 5.87864e-21 4.36877e-21 8.56664e-21 5.08862e-21 9.08951e-21 6.01426e-21 6.60824e-21 8.44605e-21 6.48031e-21 1.34446e-21 7.15843e-21 2.43805e-21 3.17889e-21 4.25644e-21 5.71069e-21 5.13278e-21 9.33415e-22 5.03538e-21 4.31321e-21 2.22634e-21 1.48874e-21 1.97961e-21 3.10676e-21 4.31809e-21 2.37326e-21 1.65702e-21 4.00164e-21 4.98987e-22 5.86561e-21 3.13018e-21 3.71223e-21 8.37417e-22 2.72661e-21 1.38723e-21 6.58979e-22 6.14165e-22 1.16045e-21 5.26218e-23 6.57576e-22 1.26907e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.66703e-22 0.00000e+00 6.00996e-22 1.18528e-21 5.81413e-22 0.00000e+00 0.00000e+00 6.80905e-22 5.66183e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.29998e-22 0.00000e+00 5.11173e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.66022e-20 3.72564e-21 8.59590e-20 8.19267e-20 7.39741e-20 1.03049e-19 9.75436e-20 4.60569e-20 3.14917e-20 1.49860e-20 1.56261e-20 1.74866e-20 1.50491e-20 8.38465e-21 1.31930e-20 1.91854e-20 1.31265e-20 8.81264e-21 8.04683e-21 1.07602e-20 9.41908e-21 1.18230e-20 6.70516e-21 6.76332e-21 4.50634e-21 5.75489e-21 7.36490e-21 7.00460e-21 6.46802e-21 4.12620e-21 4.88680e-21 4.10561e-21 6.06707e-21 4.58674e-21 3.51099e-21 3.62110e-21 4.08323e-21 4.57230e-21 2.01380e-21 4.16177e-21 3.58537e-21 1.69722e-21 4.37621e-21 4.09860e-21 1.97549e-21 5.06090e-21 3.49171e-21 3.40724e-21 2.46865e-21 2.06213e-21 2.00187e-21 1.71390e-21 2.92576e-21 4.41769e-21 2.20924e-21 2.74356e-21 1.42791e-21 1.20206e-21 1.41520e-21 2.31363e-21 2.08567e-21 2.48828e-21 1.03990e-21 1.54257e-21 1.16349e-21 9.60802e-22 2.12609e-21 2.36400e-21 1.79460e-21 1.22349e-21 2.01261e-21 2.75878e-21 1.73184e-21 5.14971e-22 1.40476e-21 7.23417e-22 8.01724e-22 1.14499e-21 8.33977e-22 9.33415e-22 6.10783e-22 1.00980e-21 7.78457e-22 5.54599e-22 3.69469e-22 3.51817e-22 7.58530e-22 1.37761e-21 1.00599e-21 5.62398e-22 1.14518e-21 2.13296e-22 9.76168e-22 7.39732e-22 8.03930e-22 5.73883e-23 5.83169e-22 2.80995e-22 1.44709e-22 1.33800e-22 1.15752e-22 8.08306e-23 1.17891e-22 2.75272e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.19078e-23 0.00000e+00 1.29777e-22 2.57376e-22 1.23696e-22 0.00000e+00 0.00000e+00 1.06619e-22 1.23628e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.15727e-22 0.00000e+00 -8.07427e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.57458e-21 1.45009e-20 -7.39827e-20 1.69863e-20 8.66999e-20 3.19965e-20 8.71695e-20 2.46455e-20 -7.20331e-21 -5.21842e-20 -2.49012e-20 2.00287e-20 7.34711e-24 1.19321e-20 -1.03425e-20 -1.31442e-20 -4.13979e-21 1.75049e-21 -5.56766e-21 -6.30590e-21 1.14918e-21 7.09858e-21 5.13539e-21 8.18190e-21 -4.16832e-21 7.02759e-21 -2.54963e-21 1.05105e-21 -1.51599e-21 4.44623e-21 6.45474e-21 4.35024e-21 1.58801e-21 5.38397e-21 5.93308e-22 6.36404e-21 2.58689e-21 3.80928e-21 1.15174e-20 -8.97996e-22 -1.40632e-22 -8.10664e-22 3.42944e-21 4.38547e-21 1.38846e-21 7.81135e-21 6.85372e-21 1.11054e-20 7.71985e-21 1.22327e-20 9.42225e-21 6.94830e-21 7.99819e-21 1.31138e-20 4.97949e-21 8.26916e-21 6.34463e-21 4.25203e-21 5.07043e-21 8.19934e-21 9.57319e-21 5.76292e-21 3.50810e-21 7.42125e-21 5.52695e-21 4.72050e-21 8.78809e-21 5.07822e-21 9.06093e-21 6.37233e-21 5.96463e-21 8.84192e-21 6.71974e-21 1.33545e-21 6.81202e-21 2.33095e-21 2.92105e-21 4.13060e-21 5.28984e-21 5.03538e-21 1.00980e-21 5.65064e-21 4.19312e-21 2.44718e-21 1.32691e-21 1.95091e-21 3.25134e-21 4.18779e-21 2.44854e-21 1.66512e-21 4.00447e-21 4.70146e-22 6.08777e-21 3.11111e-21 3.99928e-21 1.03761e-21 2.77700e-21 1.33731e-21 6.72117e-22 6.26230e-22 1.10477e-21 4.32545e-23 6.35159e-22 1.29352e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.04627e-23 0.00000e+00 6.12477e-22 1.20807e-21 5.91672e-22 0.00000e+00 0.00000e+00 6.31745e-22 5.77139e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.40254e-22 0.00000e+00 2.35970e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.66616e-20 4.14873e-21 4.45864e-21 6.92272e-20 1.45629e-19 1.56870e-19 1.06653e-19 2.67121e-20 -5.34284e-20 -9.07766e-20 -5.18260e-20 4.57127e-21 -1.09623e-20 2.83923e-21 -1.01894e-20 -9.58814e-23 -2.90429e-21 7.26991e-22 -3.09566e-21 -6.99319e-21 2.35030e-21 1.39182e-20 1.06984e-20 1.05623e-20 -3.92664e-21 8.53308e-21 2.81024e-21 2.71966e-21 3.15381e-21 3.38812e-21 1.04873e-20 6.09736e-21 4.46264e-21 6.73652e-21 2.83095e-21 8.82402e-21 5.55480e-21 5.82405e-21 1.26217e-20 4.04726e-21 3.35222e-21 1.10529e-21 5.26543e-21 7.88345e-21 3.75816e-21 8.90703e-21 7.74470e-21 1.28424e-20 1.18134e-20 1.68292e-20 9.29729e-21 7.37451e-21 1.13183e-20 1.42623e-20 6.85411e-21 1.16245e-20 9.66793e-21 5.83922e-21 5.63680e-21 8.56158e-21 1.07615e-20 8.17528e-21 4.78589e-21 8.97249e-21 6.76079e-21 5.97631e-21 1.04198e-20 6.75223e-21 1.00596e-20 6.89604e-21 7.69336e-21 8.00860e-21 6.00514e-21 1.68968e-21 7.03635e-21 3.02328e-21 3.14036e-21 4.24565e-21 5.86755e-21 4.31321e-21 7.78457e-22 4.19312e-21 4.33064e-21 2.06560e-21 1.57484e-21 1.65223e-21 2.64763e-21 3.51290e-21 1.83655e-21 1.28983e-21 3.09151e-21 3.10660e-22 5.38783e-21 2.46594e-21 2.73802e-21 6.47356e-22 1.92035e-21 1.11853e-21 4.63698e-22 4.38482e-22 1.17584e-21 6.82559e-23 4.82481e-22 8.91571e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.66672e-22 0.00000e+00 4.21421e-22 8.32079e-22 4.08972e-22 0.00000e+00 0.00000e+00 4.99624e-22 3.97926e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.72495e-22 0.00000e+00 4.55624e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.88501e-20 -6.71250e-20 2.20246e-20 4.42971e-20 9.59134e-20 1.38451e-19 1.23188e-19 7.97152e-20 3.71698e-20 3.37649e-21 2.55481e-20 2.64396e-20 2.39009e-20 1.95575e-20 1.46038e-20 2.27635e-20 2.00710e-20 1.70961e-20 1.12250e-20 1.43053e-20 1.90565e-20 1.98208e-20 1.60537e-20 2.02106e-20 7.09649e-21 1.42447e-20 1.42439e-20 1.57883e-20 9.72141e-21 1.09376e-20 1.34866e-20 8.89216e-21 1.17932e-20 7.03250e-21 5.87812e-21 8.28017e-21 7.10922e-21 7.37846e-21 7.68535e-21 6.04752e-21 5.43635e-21 2.46471e-21 8.01584e-21 8.15403e-21 4.73405e-21 6.85852e-21 7.42259e-21 9.82148e-21 8.18760e-21 9.19386e-21 6.00972e-21 4.61646e-21 6.72410e-21 9.55654e-21 5.46422e-21 6.82578e-21 5.79061e-21 3.91710e-21 3.84720e-21 5.67049e-21 6.22134e-21 5.93536e-21 3.27222e-21 5.59003e-21 4.28059e-21 4.16557e-21 6.29160e-21 4.97253e-21 5.58772e-21 3.78727e-21 4.89978e-21 4.68463e-21 3.65099e-21 1.17215e-21 4.11662e-21 1.94419e-21 2.60308e-21 2.37257e-21 3.32710e-21 2.22634e-21 5.54599e-22 2.44718e-21 2.06560e-21 2.36340e-21 8.68848e-22 8.48828e-22 2.02708e-21 2.21492e-21 1.28009e-21 1.15210e-21 2.19462e-21 2.30679e-22 3.09899e-21 1.37819e-21 2.33659e-21 8.40350e-22 1.01036e-21 8.52200e-22 2.45024e-22 2.23265e-22 6.07349e-22 6.98258e-23 2.80021e-22 4.70853e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.92013e-22 0.00000e+00 2.24038e-22 4.34159e-22 2.11939e-22 0.00000e+00 0.00000e+00 3.21612e-22 2.03711e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.90692e-22 0.00000e+00 5.34361e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.65673e-20 1.13769e-20 2.75224e-20 8.66247e-20 1.29547e-19 1.43832e-19 9.60309e-20 -4.36381e-21 -1.01372e-19 -9.59605e-20 -4.72228e-20 3.09914e-20 2.49070e-20 3.75759e-20 3.22900e-20 3.07623e-20 3.00887e-20 3.23793e-20 1.63393e-20 2.10158e-20 3.41117e-20 3.71913e-20 1.44653e-20 2.89225e-20 1.59197e-20 1.45884e-20 1.49615e-20 1.81845e-20 1.32650e-20 9.59650e-21 2.14537e-20 9.17088e-21 1.26899e-20 1.02895e-20 7.77600e-21 8.93692e-21 9.33061e-21 4.83449e-21 5.11915e-21 7.12884e-21 7.00305e-21 5.41391e-21 6.31649e-21 8.54305e-21 5.58668e-21 7.75590e-21 6.95921e-21 9.44543e-21 7.33963e-21 1.57722e-20 6.09756e-21 4.69412e-21 8.02992e-21 1.50329e-20 6.36774e-21 8.82825e-21 9.02450e-21 5.15364e-21 4.42757e-21 6.43733e-21 7.65951e-21 8.16522e-21 4.35736e-21 7.65004e-21 5.89569e-21 5.02211e-21 7.21210e-21 5.16746e-21 7.21355e-21 4.23212e-21 7.10507e-21 3.72050e-21 3.70877e-21 1.44602e-21 4.45178e-21 2.53230e-21 1.54539e-21 2.30768e-21 3.35930e-21 1.48874e-21 3.69469e-22 1.32691e-21 1.57484e-21 8.68848e-22 2.29334e-21 6.98093e-22 1.04160e-21 2.01425e-21 4.46508e-22 3.68493e-22 1.61520e-21 1.81175e-22 2.96476e-21 8.40631e-22 5.30898e-22 8.73559e-23 3.20250e-22 1.90021e-22 7.62693e-23 6.69924e-23 8.54630e-22 2.01990e-23 1.35384e-22 1.48012e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.51274e-22 0.00000e+00 7.11211e-23 1.35159e-22 6.67093e-23 0.00000e+00 0.00000e+00 1.89511e-22 6.21195e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.81495e-23 0.00000e+00 5.81148e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.65168e-20 -2.12544e-20 -5.16551e-20 -1.55430e-20 1.56137e-20 9.91387e-21 1.18489e-20 -8.92640e-21 -3.93155e-20 -4.47628e-20 -2.73200e-20 -8.16027e-22 -3.57826e-21 2.80347e-21 -4.63646e-21 -2.00341e-21 -1.40994e-21 1.12517e-21 -1.22152e-21 -2.83121e-21 -3.12783e-22 4.34726e-21 2.30628e-21 3.69165e-21 -9.96886e-22 1.64725e-21 -1.05898e-21 8.94059e-23 -8.68946e-22 4.27812e-22 3.44091e-21 1.97710e-21 -1.89852e-22 2.30074e-21 -3.88275e-22 2.50750e-21 1.16081e-21 8.28110e-22 4.37177e-21 -7.37672e-23 2.31735e-23 -3.49871e-22 1.64611e-21 2.57508e-21 7.53139e-22 2.89469e-21 2.83314e-21 4.95406e-21 3.56803e-21 5.22520e-21 3.83826e-21 2.84097e-21 3.57964e-21 5.72763e-21 2.29522e-21 3.92629e-21 2.95724e-21 1.90003e-21 2.00916e-21 3.53810e-21 4.10749e-21 2.83136e-21 1.72422e-21 3.46138e-21 2.66787e-21 2.03781e-21 3.56860e-21 2.23645e-21 4.00502e-21 2.52481e-21 3.00955e-21 3.29964e-21 2.65975e-21 5.71326e-22 3.01301e-21 1.11236e-21 1.23743e-21 1.75557e-21 2.35710e-21 1.97961e-21 3.51817e-22 1.95091e-21 1.65223e-21 8.48828e-22 6.98093e-22 8.10573e-22 1.23440e-21 1.73453e-21 9.01692e-22 6.43660e-22 1.58661e-21 1.90439e-22 2.40536e-21 1.21220e-21 1.38064e-21 3.01181e-22 1.02479e-21 5.16418e-22 2.48101e-22 2.30312e-22 5.08496e-22 2.73076e-23 2.59941e-22 4.77613e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.58246e-23 0.00000e+00 2.26271e-22 4.45665e-22 2.18375e-22 0.00000e+00 0.00000e+00 2.80277e-22 2.12606e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.99019e-22 0.00000e+00 3.04421e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.97884e-20 -1.21984e-19 -1.48172e-19 -9.37466e-20 -4.26564e-20 -4.30989e-20 -3.55912e-20 -3.48632e-20 -5.67603e-20 -5.47929e-20 -2.37872e-20 1.22228e-20 -3.76336e-21 -6.03565e-21 -1.69632e-20 -8.62862e-21 -7.63111e-21 -2.99715e-21 -3.96590e-21 -4.27273e-21 -2.74018e-21 2.47491e-21 4.84446e-21 8.57500e-21 -4.25238e-21 3.36192e-21 -1.69033e-21 1.73965e-21 -8.93378e-22 3.04983e-21 5.80063e-21 4.01827e-21 8.42738e-22 4.17150e-21 -1.50772e-22 5.69715e-21 3.46893e-21 2.09963e-21 8.01824e-21 2.64678e-21 1.95154e-21 3.40178e-23 4.40836e-21 5.50927e-21 2.07125e-21 3.17781e-21 6.02033e-21 8.55572e-21 6.16603e-21 8.47213e-21 6.35965e-21 4.77458e-21 6.39115e-21 9.29217e-21 4.79018e-21 7.03669e-21 5.35691e-21 3.30386e-21 3.27498e-21 6.87926e-21 7.02368e-21 4.38645e-21 3.13295e-21 5.71918e-21 5.02163e-21 4.01916e-21 5.55499e-21 5.32615e-21 8.05432e-21 4.03448e-21 5.56702e-21 5.94539e-21 4.67611e-21 8.66905e-22 5.17340e-21 2.23072e-21 2.45904e-21 3.46792e-21 3.99059e-21 3.10676e-21 7.58530e-22 3.25134e-21 2.64763e-21 2.02708e-21 1.04160e-21 1.23440e-21 3.39956e-21 3.53555e-21 2.12017e-21 1.80498e-21 2.93302e-21 1.97872e-22 4.01206e-21 1.82074e-21 3.14505e-21 1.01108e-21 1.48940e-21 7.64450e-22 3.57365e-22 3.29686e-22 8.38327e-22 2.74938e-22 3.98627e-22 6.90867e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.11234e-22 0.00000e+00 3.28634e-22 6.40148e-22 3.15730e-22 0.00000e+00 0.00000e+00 4.45706e-22 3.01967e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.82668e-22 0.00000e+00 6.50190e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.08782e-19 1.88533e-20 2.16123e-19 2.43994e-19 2.54067e-19 3.16730e-19 2.88479e-19 1.46351e-19 5.59508e-20 2.40616e-20 4.46998e-20 7.82305e-20 5.85833e-20 4.46404e-20 4.59285e-20 6.02630e-20 4.30530e-20 3.48263e-20 2.38545e-20 3.41218e-20 3.22941e-20 4.28978e-20 2.40888e-20 3.06346e-20 1.66222e-20 1.77449e-20 2.09714e-20 2.10007e-20 1.53650e-20 1.26263e-20 1.91391e-20 1.22212e-20 1.70341e-20 1.50304e-20 9.12098e-21 1.17161e-20 1.45257e-20 1.08875e-20 7.73174e-21 1.06968e-20 1.00867e-20 5.42887e-21 1.43384e-20 1.45481e-20 6.58730e-21 1.31080e-20 1.16344e-20 1.52768e-20 9.81289e-21 1.21962e-20 9.78710e-21 7.32277e-21 1.23217e-20 2.03450e-20 8.86652e-21 1.26614e-20 8.00903e-21 5.55568e-21 5.77050e-21 1.06792e-20 9.78383e-21 1.01715e-20 5.24339e-21 8.61897e-21 6.80394e-21 3.84781e-21 8.00284e-21 7.51163e-21 9.36910e-21 5.06397e-21 9.76293e-21 9.11580e-21 6.94142e-21 2.02005e-21 7.16934e-21 3.20632e-21 3.57885e-21 4.66997e-21 4.95633e-21 4.31809e-21 1.37761e-21 4.18779e-21 3.51290e-21 2.21492e-21 2.01425e-21 1.73453e-21 3.53555e-21 6.00623e-21 3.22084e-21 2.34925e-21 5.14944e-21 7.19901e-22 5.08082e-21 3.04796e-21 3.83050e-21 7.28075e-22 2.33406e-21 1.06322e-21 5.64498e-22 5.24567e-22 1.00304e-21 2.74040e-22 5.43299e-22 1.08639e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.31156e-22 0.00000e+00 5.14780e-22 1.01193e-21 4.96579e-22 0.00000e+00 0.00000e+00 5.50083e-22 4.81798e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.51006e-22 0.00000e+00 3.00806e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.96586e-20 -5.28492e-20 6.44651e-20 4.85900e-20 4.18927e-20 8.11020e-20 8.21862e-20 2.01305e-20 7.30117e-21 -1.17630e-20 -6.44745e-21 2.90659e-21 6.30634e-21 -4.34237e-21 2.45593e-21 1.66898e-20 6.42285e-21 3.42782e-21 4.54789e-21 9.85387e-21 3.98193e-21 9.43404e-21 7.14035e-21 6.40977e-21 3.40191e-21 4.54463e-21 5.79236e-21 5.97868e-21 4.87484e-21 4.01050e-21 4.23283e-21 4.29055e-21 6.25192e-21 5.93870e-21 2.60148e-21 5.24310e-21 5.60913e-21 5.46634e-21 3.27831e-21 4.41514e-21 3.75524e-21 1.20989e-21 6.72064e-21 5.82507e-21 2.18049e-21 7.13609e-21 5.23956e-21 6.19810e-21 3.70588e-21 2.14655e-21 4.09374e-21 3.13501e-21 4.98587e-21 7.70159e-21 3.68261e-21 4.62019e-21 1.69723e-21 1.70937e-21 2.34949e-21 4.94832e-21 3.88232e-21 3.68719e-21 1.67060e-21 2.76405e-21 2.17193e-21 1.38887e-21 3.35273e-21 4.03062e-21 3.95256e-21 2.18142e-21 3.41003e-21 5.49491e-21 3.69944e-21 8.78148e-22 3.07232e-21 1.25218e-21 1.76606e-21 2.52069e-21 1.99977e-21 2.37326e-21 1.00599e-21 2.44854e-21 1.83655e-21 1.28009e-21 4.46508e-22 9.01692e-22 2.12017e-21 3.22084e-21 2.36409e-21 1.54321e-21 2.70249e-21 4.32138e-22 2.28877e-21 1.73957e-21 2.35054e-21 3.88206e-22 1.50939e-21 7.18780e-22 3.69923e-22 3.42017e-22 2.78202e-22 2.35426e-22 3.41241e-22 7.07407e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.55407e-22 0.00000e+00 3.34688e-22 6.57587e-22 3.19331e-22 0.00000e+00 0.00000e+00 3.38363e-22 3.12930e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.92931e-22 0.00000e+00 1.08849e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.53126e-20 -4.23438e-20 4.36777e-20 4.55680e-20 3.48458e-20 7.62747e-20 7.16602e-20 4.83753e-20 3.22351e-20 2.65923e-20 2.76232e-20 2.29246e-20 1.89169e-20 7.66442e-21 9.94219e-21 1.76733e-20 9.43932e-21 6.27433e-21 6.91794e-21 1.09131e-20 5.48310e-21 9.77094e-21 8.77762e-21 8.98014e-21 3.50375e-21 4.82627e-21 5.62425e-21 5.84555e-21 3.88373e-21 4.00366e-21 4.89399e-21 4.09927e-21 4.77336e-21 4.46938e-21 2.35773e-21 3.89570e-21 4.72584e-21 4.28604e-21 3.17885e-21 3.75652e-21 3.23235e-21 1.34116e-21 5.76950e-21 5.21611e-21 2.28887e-21 4.05980e-21 4.24538e-21 5.31156e-21 3.21972e-21 2.16105e-21 3.38074e-21 2.47741e-21 4.11015e-21 5.94179e-21 3.14000e-21 3.95500e-21 1.97858e-21 1.60443e-21 1.76728e-21 3.79284e-21 2.98428e-21 2.79593e-21 1.59456e-21 2.38254e-21 2.05185e-21 1.11997e-21 2.21965e-21 2.85296e-21 3.22063e-21 1.49956e-21 3.09114e-21 3.52292e-21 2.46907e-21 6.22005e-22 2.40217e-21 1.05540e-21 1.60849e-21 1.85992e-21 1.70314e-21 1.65702e-21 5.62398e-22 1.66512e-21 1.28983e-21 1.15210e-21 3.68493e-22 6.43660e-22 1.80498e-21 2.34925e-21 1.54321e-21 1.31961e-21 2.06609e-21 2.68631e-22 1.74068e-21 1.18923e-21 2.00746e-21 5.43398e-22 9.57444e-22 4.64884e-22 2.32795e-22 2.15261e-22 2.65050e-22 1.75074e-22 2.94592e-22 4.46723e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.36408e-22 0.00000e+00 2.11752e-22 4.14451e-22 2.02463e-22 0.00000e+00 0.00000e+00 3.52656e-22 1.96461e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.83905e-22 0.00000e+00 7.09674e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-9.14099e-20 5.88113e-20 2.70736e-19 2.94803e-19 2.81476e-19 3.59896e-19 3.47512e-19 2.14634e-19 1.33933e-19 9.69033e-20 1.01642e-19 9.57245e-20 7.78723e-20 6.58322e-20 6.28643e-20 6.72706e-20 5.25258e-20 4.20096e-20 2.89405e-20 4.15168e-20 3.77707e-20 4.47271e-20 2.60033e-20 3.21407e-20 2.07785e-20 2.14868e-20 2.48244e-20 2.27226e-20 1.64277e-20 1.60717e-20 1.90862e-20 1.35671e-20 1.81413e-20 1.43728e-20 1.01166e-20 1.02972e-20 1.39627e-20 1.20119e-20 7.26004e-21 8.86478e-21 8.69685e-21 5.73212e-21 1.36152e-20 1.25699e-20 6.13801e-21 1.24537e-20 1.00638e-20 1.33710e-20 7.82812e-21 9.07911e-21 8.75701e-21 6.37525e-21 1.03658e-20 1.82101e-20 7.24733e-21 9.95100e-21 5.91055e-21 4.20080e-21 4.68330e-21 8.53268e-21 7.58257e-21 8.53466e-21 3.91343e-21 6.56130e-21 4.86135e-21 2.09982e-21 6.14691e-21 4.84955e-21 6.30360e-21 3.80752e-21 7.57020e-21 7.80140e-21 5.84486e-21 1.87784e-21 5.79905e-21 2.16332e-21 3.28457e-21 3.65315e-21 3.90778e-21 4.00164e-21 1.14518e-21 4.00447e-21 3.09151e-21 2.19462e-21 1.61520e-21 1.58661e-21 2.93302e-21 5.14944e-21 2.70249e-21 2.06609e-21 4.98947e-21 7.64113e-22 4.53123e-21 2.94400e-21 4.01280e-21 9.43789e-22 2.38004e-21 1.04873e-21 5.77229e-22 5.40791e-22 7.23030e-22 1.10671e-22 5.11657e-22 1.10865e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.67376e-23 0.00000e+00 5.24106e-22 1.03525e-21 5.07485e-22 0.00000e+00 0.00000e+00 4.78446e-22 4.95294e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.63640e-22 0.00000e+00 -8.88740e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.64703e-20 3.19537e-20 1.08102e-19 1.05989e-19 8.18278e-20 1.10992e-19 1.02796e-19 6.43872e-20 4.38308e-20 2.98803e-20 2.95600e-20 1.90839e-20 1.97309e-20 1.45743e-20 1.96941e-20 2.03726e-20 1.49506e-20 1.03327e-20 8.49615e-21 1.22437e-20 9.51447e-21 1.01148e-20 5.87544e-21 5.14511e-21 6.00227e-21 4.70853e-21 6.17121e-21 6.07023e-21 4.28558e-21 3.31593e-21 3.27642e-21 2.40222e-21 4.30779e-21 2.50663e-21 2.96112e-21 2.09374e-21 2.92791e-21 2.82307e-21 -1.38448e-22 2.09830e-21 1.80144e-21 1.07719e-21 2.90933e-21 2.27897e-21 9.23650e-22 2.66805e-21 1.47708e-21 1.98428e-21 6.46234e-22 -3.39085e-22 9.76719e-22 7.65501e-22 1.48651e-21 2.29096e-21 8.13965e-22 1.11204e-21 -4.36375e-23 3.58582e-22 5.04607e-22 9.85087e-22 4.25977e-22 1.24609e-21 3.70259e-22 3.24455e-22 1.59674e-22 -1.33332e-22 3.71426e-22 4.90369e-22 -4.63886e-23 1.84535e-22 6.11086e-22 1.05946e-21 6.42699e-22 2.99305e-22 3.88112e-22 9.25133e-23 4.91301e-22 4.18785e-22 3.22745e-22 4.98987e-22 2.13296e-22 4.70146e-22 3.10660e-22 2.30679e-22 1.81175e-22 1.90439e-22 1.97872e-22 7.19901e-22 4.32138e-22 2.68631e-22 7.64113e-22 2.82271e-22 3.43843e-22 4.68683e-22 5.36448e-22 5.65810e-23 4.10692e-22 1.80497e-22 1.01007e-22 9.61156e-23 -2.02496e-23 -4.42282e-24 7.76479e-23 1.92318e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.24002e-23 0.00000e+00 9.04566e-23 1.79257e-22 8.73077e-23 0.00000e+00 0.00000e+00 5.99643e-23 8.60388e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.05401e-23 0.00000e+00 -1.21307e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.99167e-20 -7.79191e-20 -2.04059e-19 -6.61166e-20 1.04342e-19 5.98699e-20 4.35353e-20 -5.52127e-20 -1.79731e-19 -1.94871e-19 -1.04032e-19 1.14599e-20 -2.94122e-21 2.27367e-20 -1.08705e-20 -7.73525e-21 4.43696e-21 1.62610e-20 -2.95586e-22 -3.60714e-21 1.50756e-20 2.56294e-20 1.20181e-20 2.57694e-20 1.56474e-21 1.43274e-20 4.24418e-21 1.09804e-20 4.72455e-21 8.14152e-21 2.19760e-20 1.00855e-20 7.49670e-21 1.08995e-20 2.74403e-21 1.26940e-20 7.01074e-21 4.75274e-21 1.71712e-20 3.17405e-21 3.37906e-21 1.45375e-21 6.24294e-21 1.07013e-20 4.89826e-21 1.17007e-20 1.18033e-20 1.81144e-20 1.44937e-20 2.62271e-20 1.41298e-20 1.06053e-20 1.38652e-20 2.28017e-20 9.71293e-21 1.56231e-20 1.44834e-20 8.77904e-21 8.53344e-21 1.31468e-20 1.63590e-20 1.18811e-20 7.48714e-21 1.41840e-20 1.11268e-20 9.93830e-21 1.50969e-20 9.40129e-21 1.57671e-20 1.01902e-20 1.18500e-20 1.08256e-20 9.18995e-21 2.30605e-21 1.06024e-20 4.62268e-21 4.07922e-21 5.82247e-21 8.31428e-21 5.86561e-21 9.76168e-22 6.08777e-21 5.38783e-21 3.09899e-21 2.96476e-21 2.40536e-21 4.01206e-21 5.08082e-21 2.28877e-21 1.74068e-21 4.53123e-21 3.43843e-22 8.54795e-21 3.34031e-21 3.93897e-21 1.11111e-21 2.57426e-21 1.36234e-21 6.17126e-22 5.70401e-22 1.96591e-21 5.72700e-23 7.11510e-22 1.19382e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.43898e-22 0.00000e+00 5.67325e-22 1.11203e-21 5.47792e-22 0.00000e+00 0.00000e+00 8.11966e-22 5.27926e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.94186e-22 0.00000e+00 1.28647e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.62159e-20 1.39367e-20 6.02265e-20 8.10971e-20 1.02793e-19 1.30352e-19 1.19479e-19 4.92823e-20 -6.88994e-21 -2.65329e-20 -8.70322e-21 1.10805e-20 9.50313e-21 1.11955e-20 7.66508e-21 1.32866e-20 9.44766e-21 7.86879e-21 4.53275e-21 5.74128e-21 4.76354e-21 1.16180e-20 7.42957e-21 7.61114e-21 2.84033e-21 5.71939e-21 4.30299e-21 3.09590e-21 2.51243e-21 3.88656e-21 5.27903e-21 5.03660e-21 3.90694e-21 5.33053e-21 2.07463e-21 4.06133e-21 4.60656e-21 4.54590e-21 5.48768e-21 1.56305e-21 2.00782e-21 9.42368e-22 5.14010e-21 5.20995e-21 1.72428e-21 6.62251e-21 4.98968e-21 7.76378e-21 5.01876e-21 5.30933e-21 5.72413e-21 4.16392e-21 5.76495e-21 9.39071e-21 3.45286e-21 5.48808e-21 3.12839e-21 2.34782e-21 2.80517e-21 4.95103e-21 5.15546e-21 4.37405e-21 2.07852e-21 4.10361e-21 2.91083e-21 1.50118e-21 4.41887e-21 2.75348e-21 4.35434e-21 3.09911e-21 3.89275e-21 5.48955e-21 3.97196e-21 9.67927e-22 4.08563e-21 1.26146e-21 2.03772e-21 2.50422e-21 2.95848e-21 3.13018e-21 7.39732e-22 3.11111e-21 2.46594e-21 1.37819e-21 8.40631e-22 1.21220e-21 1.82074e-21 3.04796e-21 1.73957e-21 1.18923e-21 2.94400e-21 4.68683e-22 3.34031e-21 2.17749e-21 2.55040e-21 5.01116e-22 1.87067e-21 9.01596e-22 4.56803e-22 4.28617e-22 5.49636e-22 2.38514e-23 4.16057e-22 8.74880e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.72299e-23 0.00000e+00 4.12788e-22 8.19034e-22 3.99369e-22 0.00000e+00 0.00000e+00 3.99834e-22 3.93600e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.68445e-22 0.00000e+00 1.91163e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.59971e-20 -6.57095e-20 7.80278e-21 2.26559e-20 3.15130e-20 7.75118e-20 1.00654e-19 8.32713e-20 6.98936e-20 5.26209e-20 5.86505e-20 3.30610e-20 2.42623e-20 1.80959e-20 8.91188e-21 8.88922e-21 7.89687e-21 6.61959e-21 3.57836e-21 9.82193e-21 4.09109e-21 7.40534e-21 9.01042e-21 1.08499e-20 2.79100e-21 8.53095e-21 5.22649e-21 4.21786e-21 1.17237e-21 8.90632e-21 4.58885e-21 6.32074e-21 4.90842e-21 5.29486e-21 2.03927e-21 4.14940e-21 5.15991e-21 6.17189e-21 7.12320e-21 1.19431e-21 1.45547e-21 1.09784e-21 6.49112e-21 4.78602e-21 1.70492e-21 4.90616e-21 5.51515e-21 8.08875e-21 3.91918e-21 3.04147e-21 6.21677e-21 4.22762e-21 5.27501e-21 9.41606e-21 3.43694e-21 4.35521e-21 1.87810e-21 1.46204e-21 2.43636e-21 5.34578e-21 4.53059e-21 3.21274e-21 1.37396e-21 3.16246e-21 2.36984e-21 6.47822e-22 3.26419e-21 1.93133e-21 3.92421e-21 2.45927e-21 3.23246e-21 6.10347e-21 4.40206e-21 9.60087e-22 4.04163e-21 8.50236e-22 2.70046e-21 2.70025e-21 2.93372e-21 3.71223e-21 8.03930e-22 3.99928e-21 2.73802e-21 2.33659e-21 5.30898e-22 1.38064e-21 3.14505e-21 3.83050e-21 2.35054e-21 2.00746e-21 4.01280e-21 5.36448e-22 3.93897e-21 2.55040e-21 4.46573e-21 1.42373e-21 2.37682e-21 1.07923e-21 5.75468e-22 5.40276e-22 4.53700e-22 9.11237e-23 5.11456e-22 1.10641e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.46058e-23 0.00000e+00 5.22933e-22 1.03552e-21 5.07755e-22 0.00000e+00 0.00000e+00 4.77660e-22 4.96652e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.64911e-22 0.00000e+00 -9.87150e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.37558e-21 -3.26734e-20 -3.24391e-20 -2.09337e-20 -1.11228e-20 -2.50898e-21 9.61728e-21 2.85118e-20 3.44191e-20 3.38848e-20 3.37500e-20 1.65210e-20 1.01184e-20 9.08879e-21 1.92918e-21 -2.78701e-21 6.31121e-22 1.64781e-21 -7.17658e-23 1.92867e-21 1.61799e-21 1.32611e-22 2.42911e-21 4.59149e-21 6.64206e-23 3.40556e-21 1.19188e-21 1.41435e-21 -3.02809e-22 3.87517e-21 1.74941e-21 2.02565e-21 1.19314e-21 7.09793e-22 3.75113e-22 1.02009e-21 8.80701e-22 1.37746e-21 2.66744e-21 -2.23538e-22 -1.26453e-22 3.11906e-22 1.14393e-21 5.90755e-22 4.37180e-22 -1.18071e-22 1.19309e-21 1.74243e-21 8.02440e-22 1.29001e-21 1.57532e-21 9.68862e-22 9.13865e-22 1.91089e-21 7.43676e-22 7.20344e-22 7.56200e-22 3.33389e-22 5.16299e-22 1.13864e-21 1.07384e-21 3.57412e-22 2.58153e-22 7.21494e-22 6.28684e-22 3.38181e-22 6.88613e-22 1.00623e-22 9.95366e-22 5.82549e-22 5.89757e-22 1.12250e-21 9.14990e-22 1.89111e-22 9.03947e-22 1.32086e-22 7.53723e-22 5.39921e-22 7.47824e-22 8.37417e-22 5.73883e-23 1.03761e-21 6.47356e-22 8.40350e-22 8.73559e-23 3.01181e-22 1.01108e-21 7.28075e-22 3.88206e-22 5.43398e-22 9.43789e-22 5.65810e-23 1.11111e-21 5.01116e-22 1.42373e-21 6.57615e-22 4.91961e-22 2.22439e-22 1.17148e-22 1.10664e-22 1.25186e-22 7.72257e-24 1.11349e-22 2.26871e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.21450e-23 0.00000e+00 1.07464e-22 2.12745e-22 1.05401e-22 0.00000e+00 0.00000e+00 1.07735e-22 1.02010e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.54903e-23 0.00000e+00 2.37486e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.87190e-20 -3.85318e-20 -6.64328e-20 -5.29218e-20 -3.82526e-20 -3.67102e-20 -1.36693e-20 -2.71665e-20 -3.97074e-20 -5.04285e-20 -3.80186e-20 -2.45164e-20 -1.69708e-20 -9.38841e-21 -1.59425e-20 -1.30104e-20 -1.04930e-20 -7.32899e-21 -6.82095e-21 -7.18905e-21 -9.65053e-21 -5.21937e-21 -3.13168e-21 -4.10630e-21 -3.37362e-21 -1.45590e-21 -5.06364e-21 -6.05875e-21 -5.20435e-21 -4.98183e-22 -2.78359e-21 1.72096e-22 -2.93473e-21 9.74101e-22 -2.27069e-21 -1.38118e-22 -1.61098e-23 8.64371e-22 3.59795e-21 -2.85433e-21 -2.20888e-21 -1.31747e-21 9.47708e-22 2.55690e-22 -9.91479e-22 2.80213e-21 1.81544e-21 3.91768e-21 1.50200e-21 5.86813e-22 3.50958e-21 2.39229e-21 2.15526e-21 4.80315e-21 9.23835e-22 1.46848e-21 -2.41913e-22 1.39031e-22 1.18373e-21 2.81055e-21 2.57253e-21 1.29324e-21 1.54600e-22 1.59629e-21 9.00506e-22 -1.26367e-22 1.99139e-21 4.53709e-22 1.99901e-21 1.63580e-21 1.05815e-21 4.14336e-21 2.98882e-21 4.32117e-22 2.57438e-21 2.27163e-22 1.29693e-21 1.63072e-21 1.83130e-21 2.72661e-21 5.83169e-22 2.77700e-21 1.92035e-21 1.01036e-21 3.20250e-22 1.02479e-21 1.48940e-21 2.33406e-21 1.50939e-21 9.57444e-22 2.38004e-21 4.10692e-22 2.57426e-21 1.87067e-21 2.37682e-21 4.91961e-22 1.85915e-21 8.34450e-22 4.53041e-22 4.24825e-22 2.92107e-22 -3.05901e-24 3.83417e-22 8.69015e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.35577e-23 0.00000e+00 4.10085e-22 8.15445e-22 3.98059e-22 0.00000e+00 0.00000e+00 3.46573e-22 3.92720e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.67621e-22 0.00000e+00 -2.20426e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.02255e-20 -6.45723e-21 -3.68156e-20 -2.03882e-20 6.55109e-21 1.53393e-20 1.82337e-21 -1.20090e-20 -4.43735e-20 -6.32679e-20 -4.17403e-20 -2.23219e-20 -1.51912e-20 -7.63435e-21 -9.94274e-21 -2.96868e-21 -3.67063e-21 -3.31330e-21 -2.21862e-21 -4.39499e-21 -1.99694e-21 -1.08208e-21 6.23064e-22 -1.05895e-21 -2.16351e-21 1.10930e-21 -6.71710e-22 -1.61606e-21 -1.79928e-21 -4.03515e-22 -8.64063e-22 8.78521e-23 -1.08206e-21 5.67966e-25 -1.23995e-21 3.05398e-22 -5.59708e-23 1.90354e-22 2.17762e-21 -6.58025e-22 -7.05448e-22 -9.22505e-22 8.37848e-22 7.77609e-22 5.07415e-24 1.28071e-21 1.20675e-21 3.29066e-21 2.89392e-21 1.60150e-21 2.10524e-21 1.55412e-21 1.85689e-21 2.58919e-21 1.17070e-21 1.57514e-21 8.06360e-22 6.39712e-22 8.68408e-22 1.69510e-21 1.92462e-21 1.66088e-21 4.93933e-22 1.61720e-21 8.76598e-22 8.48567e-22 2.02623e-21 1.32519e-21 1.63084e-21 1.26038e-21 9.28104e-22 2.22794e-21 1.59567e-21 3.27357e-22 1.79188e-21 3.59491e-22 1.05033e-21 9.60056e-22 1.44759e-21 1.38723e-21 2.80995e-22 1.33731e-21 1.11853e-21 8.52200e-22 1.90021e-22 5.16418e-22 7.64450e-22 1.06322e-21 7.18780e-22 4.64884e-22 1.04873e-21 1.80497e-22 1.36234e-21 9.01596e-22 1.07923e-21 2.22439e-22 8.34450e-22 6.82192e-22 2.05624e-22 1.92448e-22 2.12320e-22 1.04061e-23 1.78819e-22 3.92096e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.18569e-24 0.00000e+00 1.84832e-22 3.65696e-22 1.77453e-22 0.00000e+00 0.00000e+00 1.65808e-22 1.75247e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.64047e-22 0.00000e+00 -4.73545e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.64278e-21 -7.46569e-21 -1.31404e-20 -1.00928e-20 -7.03119e-21 -5.47775e-21 -1.52523e-21 -6.10944e-21 -1.03647e-20 -1.28475e-20 -9.79217e-21 -6.23604e-21 -4.18722e-21 -2.26604e-21 -3.76971e-21 -3.05547e-21 -2.49862e-21 -1.70474e-21 -1.63176e-21 -1.66279e-21 -2.24317e-21 -1.26023e-21 -7.68970e-22 -1.00207e-21 -7.53422e-22 -2.94273e-22 -1.15900e-21 -1.43834e-21 -1.22288e-21 -1.09318e-22 -6.76304e-22 8.28845e-23 -6.76213e-22 2.46055e-22 -5.12205e-22 -1.92105e-24 4.08098e-23 2.39493e-22 8.61745e-22 -6.96348e-22 -5.29475e-22 -2.94087e-22 2.58945e-22 4.94212e-23 -2.34776e-22 7.21805e-22 4.24559e-22 9.32488e-22 3.59752e-22 1.29516e-22 8.40568e-22 5.76375e-22 5.14344e-22 1.18805e-21 2.28378e-22 3.35419e-22 -7.20052e-23 2.05626e-23 2.77162e-22 6.68538e-22 6.13011e-22 3.18360e-22 2.50509e-23 3.69227e-22 1.96588e-22 -4.84327e-23 4.71677e-22 1.04351e-22 4.61800e-22 3.91319e-22 2.29675e-22 1.01371e-21 7.25531e-22 1.07652e-22 6.16393e-22 4.80388e-23 3.13231e-22 3.91252e-22 4.30091e-22 6.58979e-22 1.44709e-22 6.72117e-22 4.63698e-22 2.45024e-22 7.62693e-23 2.48101e-22 3.57365e-22 5.64498e-22 3.69923e-22 2.32795e-22 5.77229e-22 1.01007e-22 6.17126e-22 4.56803e-22 5.75468e-22 1.17148e-22 4.53041e-22 2.05624e-22 1.11050e-22 1.04103e-22 6.61752e-23 -7.52272e-25 9.23859e-23 2.12412e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.55795e-23 0.00000e+00 1.00103e-22 1.99468e-22 9.69416e-23 0.00000e+00 0.00000e+00 8.25735e-23 9.62615e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.01094e-23 0.00000e+00 -6.49001e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.59062e-21 -1.89859e-21 -5.78004e-21 -1.45838e-21 8.51308e-22 2.84198e-21 5.64621e-21 1.79805e-22 -5.01878e-21 -8.39602e-21 -6.29942e-21 -4.00869e-21 -3.05553e-21 -1.21932e-21 -2.78410e-21 -2.27472e-21 -1.85641e-21 -1.28791e-21 -1.17919e-21 -1.27875e-21 -1.81755e-21 -9.52079e-22 -5.70781e-22 -8.86979e-22 -6.05062e-22 -1.21591e-22 -9.55009e-22 -1.29408e-21 -1.04324e-21 -8.51871e-25 -6.10432e-22 1.31197e-22 -5.89106e-22 2.49503e-22 -3.94195e-22 1.55592e-23 1.00077e-22 3.06269e-22 8.15109e-22 -5.99546e-22 -4.53905e-22 -2.26609e-22 2.49900e-22 5.30427e-23 -1.96690e-22 7.05390e-22 3.91110e-22 8.75754e-22 3.42594e-22 1.39840e-22 7.82298e-22 5.41861e-22 5.08216e-22 1.12175e-21 2.02873e-22 3.21446e-22 -6.95279e-23 1.62992e-23 2.53727e-22 6.14085e-22 5.60867e-22 2.96729e-22 1.95427e-23 3.26253e-22 1.63952e-22 -8.03430e-23 4.30013e-22 7.53515e-23 4.04132e-22 3.60840e-22 1.98907e-22 9.46993e-22 6.67574e-22 1.05373e-22 5.65379e-22 3.46335e-23 2.93050e-22 3.60421e-22 3.94523e-22 6.14165e-22 1.33800e-22 6.26230e-22 4.38482e-22 2.23265e-22 6.69924e-23 2.30312e-22 3.29686e-22 5.24567e-22 3.42017e-22 2.15261e-22 5.40791e-22 9.61156e-23 5.70401e-22 4.28617e-22 5.40276e-22 1.10664e-22 4.24825e-22 1.92448e-22 1.04103e-22 9.84229e-23 5.82175e-23 -1.43195e-24 8.46278e-23 1.99018e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.10919e-23 0.00000e+00 9.36759e-23 1.86847e-22 9.10068e-23 0.00000e+00 0.00000e+00 7.22360e-23 9.02587e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.44903e-23 0.00000e+00 -8.45821e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.48891e-20 -4.39056e-20 -9.46452e-20 -5.19370e-20 1.28626e-21 -2.00908e-20 -2.26530e-20 -3.64315e-20 -7.03670e-20 -6.57997e-20 -3.75846e-20 4.07787e-21 -1.56804e-21 5.92381e-21 -2.49020e-21 4.18971e-22 3.06670e-21 5.22604e-21 1.43790e-21 -1.36168e-21 4.63701e-21 7.92456e-21 4.50930e-21 8.01867e-21 -9.86709e-23 3.13042e-21 1.10771e-21 3.11915e-21 2.00287e-21 1.09679e-21 6.55911e-21 2.63375e-21 1.32908e-21 2.74004e-21 7.34126e-22 3.60187e-21 1.48425e-21 4.81258e-22 4.57549e-21 1.52826e-21 1.63217e-21 2.39547e-22 1.55883e-21 3.69653e-21 1.71389e-21 2.27913e-21 3.47015e-21 4.86674e-21 4.37813e-21 7.70163e-21 3.54930e-21 2.72216e-21 3.85638e-21 5.28734e-21 2.72412e-21 4.81170e-21 4.59863e-21 2.83051e-21 2.28764e-21 3.47795e-21 4.55721e-21 3.33138e-21 2.45718e-21 4.26596e-21 3.55328e-21 3.24095e-21 4.15269e-21 2.97278e-21 4.79728e-21 2.75983e-21 3.74403e-21 2.18760e-21 1.98173e-21 4.59850e-22 2.84151e-21 1.53824e-21 9.33154e-22 1.45755e-21 2.33042e-21 1.16045e-21 1.15752e-22 1.10477e-21 1.17584e-21 6.07349e-22 8.54630e-22 5.08496e-22 8.38327e-22 1.00304e-21 2.78202e-22 2.65050e-22 7.23030e-22 -2.02496e-23 1.96591e-21 5.49636e-22 4.53700e-22 1.25186e-22 2.92107e-22 2.12320e-22 6.61752e-23 5.82175e-23 6.47082e-22 2.70271e-23 1.35811e-22 1.32031e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.72524e-22 0.00000e+00 6.42205e-23 1.19796e-22 6.12531e-23 0.00000e+00 0.00000e+00 1.94194e-22 5.39423e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.04949e-23 0.00000e+00 6.40163e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.01294e-21 -1.10631e-20 -4.70139e-21 -4.29242e-21 -5.60840e-21 -4.51825e-21 -6.69009e-21 -7.37534e-21 -5.87954e-21 -5.47248e-21 -4.77505e-21 -9.14947e-22 -1.75565e-21 -3.77156e-21 -2.28850e-21 3.68809e-22 -1.40688e-21 -1.27927e-21 -2.03448e-22 -1.40209e-22 -5.84045e-22 -1.39139e-22 3.05303e-22 1.42976e-22 -3.93578e-22 -4.22558e-22 -2.50139e-22 2.61200e-22 1.50649e-22 -2.52699e-22 1.37294e-22 5.45797e-24 2.72002e-23 3.18234e-22 1.53711e-23 6.12537e-22 4.01723e-22 5.84614e-23 8.96335e-23 7.52720e-22 5.13862e-22 5.75648e-23 5.15399e-22 5.73105e-22 2.67476e-22 1.76147e-22 4.23119e-22 4.03439e-22 3.47987e-22 2.35797e-22 1.63160e-22 1.74399e-22 4.23850e-22 3.36010e-22 4.18246e-22 5.21508e-22 2.74233e-22 2.06534e-22 1.46108e-22 5.41425e-22 3.31458e-22 2.40916e-22 2.40867e-22 2.80419e-22 3.36871e-22 3.08332e-22 2.14839e-22 7.02501e-22 6.59214e-22 1.51002e-22 4.21195e-22 3.45226e-22 2.51290e-22 4.01379e-23 2.43658e-22 2.10406e-22 1.05868e-22 2.81607e-22 1.68428e-22 5.26218e-23 8.08306e-23 4.32545e-23 6.82559e-23 6.98258e-23 2.01990e-23 2.73076e-23 2.74938e-22 2.74040e-22 2.35426e-22 1.75074e-22 1.10671e-22 -4.42282e-24 5.72700e-23 2.38514e-23 9.11237e-23 7.72257e-24 -3.05901e-24 1.04061e-23 -7.52272e-25 -1.43195e-24 2.70271e-23 6.70673e-23 7.90040e-24 -1.47078e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.25980e-23 0.00000e+00 -4.26171e-25 -3.15983e-24 -1.39982e-24 0.00000e+00 0.00000e+00 1.47458e-23 -2.61930e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.45190e-24 0.00000e+00 7.94825e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.08207e-20 -3.34780e-20 -5.55049e-20 -4.48332e-20 -3.71869e-20 -3.75246e-20 -2.97559e-20 -2.05227e-20 -2.55658e-20 -2.21780e-20 -1.74214e-20 -9.04509e-21 -5.66543e-21 -3.69385e-21 -6.73194e-21 -4.76565e-21 -3.74267e-21 -2.64778e-21 -1.50210e-21 -2.51004e-21 -3.52369e-21 -1.34651e-21 -4.17210e-22 -5.67968e-22 -1.34168e-21 -9.86758e-22 -2.03841e-21 -1.49842e-21 -1.58327e-21 -1.01778e-21 -3.43609e-23 -2.45307e-22 -1.09740e-21 1.51814e-22 -9.58817e-22 4.24800e-23 -2.15674e-22 -4.00064e-23 1.32075e-21 -6.11164e-22 -5.25754e-22 -5.42792e-22 3.49177e-22 5.12810e-22 -2.21475e-24 7.44730e-22 7.93519e-22 1.35851e-21 7.78438e-22 7.89529e-22 1.13701e-21 8.13810e-22 8.44034e-22 1.32254e-21 5.57606e-22 7.98123e-22 4.23141e-22 4.15166e-22 5.69911e-22 1.00566e-21 1.04209e-21 5.37692e-22 3.50561e-22 8.36346e-22 6.57507e-22 4.86108e-22 9.01402e-22 5.35492e-22 1.04098e-21 6.76308e-22 7.24844e-22 1.04815e-21 8.07137e-22 8.63875e-23 8.15399e-22 2.67701e-22 4.31537e-22 5.17860e-22 6.67267e-22 6.57576e-22 1.17891e-22 6.35159e-22 4.82481e-22 2.80021e-22 1.35384e-22 2.59941e-22 3.98627e-22 5.43299e-22 3.41241e-22 2.94592e-22 5.11657e-22 7.76479e-23 7.11510e-22 4.16057e-22 5.11456e-22 1.11349e-22 3.83417e-22 1.78819e-22 9.23859e-23 8.46278e-23 1.35811e-22 7.90040e-24 1.55731e-22 1.78450e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.48676e-22 0.00000e+00 8.48106e-23 1.66392e-22 8.15493e-23 0.00000e+00 0.00000e+00 2.10483e-22 7.90660e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.40129e-23 0.00000e+00 5.99155e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.32631e-20 -1.70540e-20 -2.96069e-20 -2.36413e-20 -1.73035e-20 -1.56368e-20 -6.07810e-21 -1.30543e-20 -1.96643e-20 -2.43462e-20 -1.85490e-20 -1.19848e-20 -8.18771e-21 -4.58348e-21 -7.53678e-21 -6.13275e-21 -4.96716e-21 -3.42692e-21 -3.23697e-21 -3.37074e-21 -4.50421e-21 -2.50355e-21 -1.52616e-21 -1.96479e-21 -1.54697e-21 -6.70041e-22 -2.35053e-21 -2.83829e-21 -2.43745e-21 -2.59827e-22 -1.32543e-21 9.82204e-23 -1.37517e-21 4.47256e-22 -1.05160e-21 -5.59506e-23 7.55103e-24 4.06525e-22 1.66165e-21 -1.35638e-21 -1.04370e-21 -6.04181e-22 4.54787e-22 9.42809e-23 -4.70903e-22 1.32943e-21 8.22854e-22 1.80068e-21 6.85999e-22 2.48801e-22 1.62248e-21 1.10687e-21 9.84176e-22 2.25178e-21 4.29548e-22 6.54708e-22 -1.32348e-22 4.68310e-23 5.39170e-22 1.29414e-21 1.18614e-21 6.00063e-22 5.76135e-23 7.24983e-22 3.98339e-22 -7.46710e-23 9.12400e-22 2.03904e-22 9.10366e-22 7.54768e-22 4.65591e-22 1.93793e-21 1.39408e-21 2.02080e-22 1.19305e-21 9.88122e-23 6.02023e-22 7.55443e-22 8.39723e-22 1.26907e-21 2.75272e-22 1.29352e-21 8.91571e-22 4.70853e-22 1.48012e-22 4.77613e-22 6.90867e-22 1.08639e-21 7.07407e-22 4.46723e-22 1.10865e-21 1.92318e-22 1.19382e-21 8.74880e-22 1.10641e-21 2.26871e-22 8.69015e-22 3.92096e-22 2.12412e-22 1.99018e-22 1.32031e-22 -1.47078e-24 1.78450e-22 4.06886e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.67378e-23 0.00000e+00 1.91892e-22 3.82002e-22 1.86027e-22 0.00000e+00 0.00000e+00 1.60930e-22 1.84176e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.72406e-22 0.00000e+00 -1.10715e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.58489e-20 -7.34306e-20 -1.01486e-19 -8.97403e-20 -8.22152e-20 -8.52447e-20 -7.63798e-20 -4.88526e-20 -4.62712e-20 -3.27469e-20 -2.75798e-20 -1.19840e-20 -7.32831e-21 -8.92573e-21 -1.01302e-20 -4.60223e-21 -5.20212e-21 -3.91668e-21 -9.59285e-22 -2.51076e-21 -3.90119e-21 -1.02260e-21 4.74741e-22 7.20614e-22 -1.72772e-21 -2.05091e-21 -2.29252e-21 -2.56191e-22 -9.43434e-22 -2.25675e-21 1.18286e-21 -6.62103e-22 -9.99141e-22 1.47346e-22 -1.08952e-21 6.13116e-22 -2.12127e-22 -6.02160e-22 1.07152e-21 6.40174e-22 3.05779e-22 -5.63635e-22 7.23197e-22 1.41818e-21 6.06523e-22 3.12983e-22 1.18564e-21 1.31956e-21 1.15613e-21 1.35369e-21 8.42075e-22 6.82381e-22 1.02085e-21 7.65125e-22 1.09116e-21 1.37932e-21 1.14771e-21 9.22424e-22 7.31537e-22 1.28118e-21 1.24272e-21 7.02794e-22 8.39060e-22 1.22849e-21 1.24400e-21 1.35835e-21 1.10002e-21 1.55979e-21 1.84614e-21 7.42318e-22 1.39420e-21 5.86028e-22 5.46007e-22 7.14807e-24 7.35786e-22 6.41871e-22 3.81529e-22 5.90185e-22 6.87395e-22 1.66703e-22 6.19078e-23 9.04627e-23 1.66672e-22 1.92013e-22 1.51274e-22 9.58246e-23 4.11234e-22 3.31156e-22 2.55407e-22 3.36408e-22 8.67376e-23 -3.24002e-23 3.43898e-22 2.72299e-23 6.46058e-23 1.21450e-23 -5.35577e-23 -1.18569e-24 -1.55795e-23 -2.10919e-23 1.72524e-22 8.25980e-23 1.48676e-22 -2.67378e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.03149e-22 0.00000e+00 -1.08166e-23 -2.88847e-23 -1.33911e-23 0.00000e+00 0.00000e+00 2.83262e-22 -1.74118e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.62990e-23 0.00000e+00 1.37556e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.56591e-21 -9.29581e-21 -1.56426e-20 -1.29542e-20 -9.71624e-21 -9.29922e-21 -4.29828e-21 -7.17860e-21 -9.90317e-21 -1.19948e-20 -9.09244e-21 -5.86200e-21 -3.97096e-21 -2.29231e-21 -3.68699e-21 -2.98268e-21 -2.40906e-21 -1.66699e-21 -1.56725e-21 -1.63385e-21 -2.17947e-21 -1.20277e-21 -7.28132e-22 -9.21514e-22 -7.51076e-22 -3.41775e-22 -1.13338e-21 -1.34123e-21 -1.16475e-21 -1.33127e-22 -6.20020e-22 3.34084e-23 -6.54752e-22 2.12380e-22 -5.11072e-22 -2.73245e-23 -8.22417e-24 1.78770e-22 7.90312e-22 -6.42054e-22 -4.94661e-22 -2.96143e-22 2.11827e-22 5.06261e-23 -2.22995e-22 6.20128e-22 3.97313e-22 8.60307e-22 3.28677e-22 1.22235e-22 7.73071e-22 5.26838e-22 4.67502e-22 1.05966e-21 2.05996e-22 3.16472e-22 -5.69753e-23 2.80681e-23 2.59737e-22 6.19260e-22 5.67379e-22 2.84858e-22 3.25891e-23 3.52104e-22 1.98273e-22 -2.36956e-23 4.37897e-22 1.04218e-22 4.42404e-22 3.60531e-22 2.30236e-22 9.15342e-22 6.61479e-22 9.45500e-23 5.68346e-22 5.07350e-23 2.85454e-22 3.59777e-22 4.02326e-22 6.00996e-22 1.29777e-22 6.12477e-22 4.21421e-22 2.24038e-22 7.11211e-23 2.26271e-22 3.28634e-22 5.14780e-22 3.34688e-22 2.11752e-22 5.24106e-22 9.04566e-23 5.67325e-22 4.12788e-22 5.22933e-22 1.07464e-22 4.10085e-22 1.84832e-22 1.00103e-22 9.36759e-23 6.42205e-23 -4.26171e-25 8.48106e-23 1.91892e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.08166e-23 0.00000e+00 9.05473e-23 1.80083e-22 8.77651e-23 0.00000e+00 0.00000e+00 7.72176e-23 8.67429e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.11992e-23 0.00000e+00 -4.56348e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.24158e-20 -1.47622e-20 -2.67676e-20 -2.15689e-20 -1.62919e-20 -1.40770e-20 -5.43626e-21 -1.15795e-20 -1.74073e-20 -2.16248e-20 -1.68820e-20 -1.12501e-20 -7.79360e-21 -4.40862e-21 -7.13640e-21 -6.02777e-21 -4.89323e-21 -3.37769e-21 -3.26314e-21 -3.38189e-21 -4.37667e-21 -2.54099e-21 -1.58530e-21 -2.01818e-21 -1.56254e-21 -7.40982e-22 -2.34007e-21 -2.83231e-21 -2.41031e-21 -3.34115e-22 -1.36270e-21 4.94015e-23 -1.39395e-21 3.44135e-22 -1.06989e-21 -1.45081e-22 -7.67618e-23 3.22837e-22 1.51159e-21 -1.34453e-21 -1.05396e-21 -5.93711e-22 3.75732e-22 2.98776e-23 -4.92870e-22 1.18901e-21 7.16674e-22 1.61208e-21 5.90351e-22 1.76961e-22 1.48043e-21 9.99750e-22 8.67818e-22 2.08624e-21 3.75477e-22 5.65432e-22 -1.55380e-22 1.04695e-23 4.80648e-22 1.17331e-21 1.08095e-21 5.36222e-22 2.69531e-23 6.43002e-22 3.40962e-22 -1.01138e-22 8.24164e-22 1.53624e-22 8.14885e-22 6.86900e-22 4.05978e-22 1.80692e-21 1.29452e-21 1.84954e-22 1.10393e-21 8.01569e-23 5.55916e-22 6.96154e-22 7.69922e-22 1.18528e-21 2.57376e-22 1.20807e-21 8.32079e-22 4.34159e-22 1.35159e-22 4.45665e-22 6.40148e-22 1.01193e-21 6.57587e-22 4.14451e-22 1.03525e-21 1.79257e-22 1.11203e-21 8.19034e-22 1.03552e-21 2.12745e-22 8.15445e-22 3.65696e-22 1.99468e-22 1.86847e-22 1.19796e-22 -3.15983e-24 1.66392e-22 3.82002e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.88847e-23 0.00000e+00 1.80083e-22 3.59220e-22 1.74736e-22 0.00000e+00 0.00000e+00 1.49584e-22 1.73537e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.62446e-22 0.00000e+00 -1.13691e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.93242e-21 -7.70755e-21 -1.42124e-20 -1.10782e-20 -8.29043e-21 -8.02979e-21 -2.71394e-21 -5.01582e-21 -7.35650e-21 -9.71721e-21 -7.53522e-21 -5.07763e-21 -3.67289e-21 -2.04234e-21 -3.45756e-21 -2.88469e-21 -2.30705e-21 -1.61777e-21 -1.50274e-21 -1.62808e-21 -2.14023e-21 -1.18499e-21 -7.38419e-22 -9.56104e-22 -7.62177e-22 -3.60480e-22 -1.15302e-21 -1.38122e-21 -1.17938e-21 -1.45318e-22 -6.50345e-22 1.09966e-23 -7.00482e-22 1.76101e-22 -5.18571e-22 -8.16504e-23 -4.25476e-23 1.60099e-22 7.53155e-22 -6.38585e-22 -5.03173e-22 -2.91572e-22 1.70413e-22 2.81235e-23 -2.35898e-22 5.66238e-22 3.64314e-22 8.11847e-22 2.97205e-22 1.01503e-22 7.34948e-22 4.96307e-22 4.40102e-22 1.01091e-21 1.79280e-22 2.93538e-22 -6.80330e-23 1.41878e-23 2.41834e-22 5.84506e-22 5.34792e-22 2.59748e-22 2.30397e-23 3.25647e-22 1.80111e-22 -4.40659e-23 4.07753e-22 7.64120e-23 4.11107e-22 3.38452e-22 2.14776e-22 8.77786e-22 6.32042e-22 9.00808e-23 5.44736e-22 4.20911e-23 2.73748e-22 3.43057e-22 3.85460e-22 5.81413e-22 1.23696e-22 5.91672e-22 4.08972e-22 2.11939e-22 6.67093e-23 2.18375e-22 3.15730e-22 4.96579e-22 3.19331e-22 2.02463e-22 5.07485e-22 8.73077e-23 5.47792e-22 3.99369e-22 5.07755e-22 1.05401e-22 3.98059e-22 1.77453e-22 9.69416e-23 9.10068e-23 6.12531e-23 -1.39982e-24 8.15493e-23 1.86027e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.33911e-23 0.00000e+00 8.77651e-23 1.74736e-22 8.53497e-23 0.00000e+00 0.00000e+00 7.32304e-23 8.42560e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.88712e-23 0.00000e+00 -5.24372e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.73528e-20 -6.24955e-20 -1.00288e-19 -8.67371e-20 -7.51688e-20 -7.71080e-20 -6.50940e-20 -4.29759e-20 -4.65368e-20 -3.64137e-20 -2.93563e-20 -1.53921e-20 -8.96485e-21 -6.89012e-21 -1.07672e-20 -7.57045e-21 -5.93182e-21 -4.15345e-21 -2.29805e-21 -3.92756e-21 -5.25646e-21 -2.07634e-21 -6.26161e-22 -5.20933e-22 -2.06200e-21 -1.91728e-21 -3.10968e-21 -1.83628e-21 -2.20732e-21 -2.00035e-21 2.92605e-22 -6.23185e-22 -1.63390e-21 8.87263e-25 -1.53381e-21 -2.70746e-23 -5.80971e-22 -4.46898e-22 1.64681e-21 -7.34913e-22 -6.81259e-22 -8.47342e-22 3.80097e-22 8.03772e-22 8.05759e-23 7.00498e-22 1.05466e-21 1.65314e-21 1.05535e-21 1.21236e-21 1.36806e-21 9.80692e-22 1.01588e-21 1.44192e-21 8.16040e-22 1.10044e-21 7.70450e-22 6.89519e-22 7.91038e-22 1.27644e-21 1.38872e-21 6.98435e-22 5.83428e-22 1.21130e-21 1.02586e-21 9.29695e-22 1.23650e-21 8.79768e-22 1.51852e-21 8.98192e-22 1.10965e-21 1.10830e-21 9.09575e-22 6.24557e-23 9.99765e-22 4.44843e-22 5.26488e-22 6.29052e-22 8.61173e-22 6.80905e-22 1.06619e-22 6.31745e-22 4.99624e-22 3.21612e-22 1.89511e-22 2.80277e-22 4.45706e-22 5.50083e-22 3.38363e-22 3.52656e-22 4.78446e-22 5.99643e-23 8.11966e-22 3.99834e-22 4.77660e-22 1.07735e-22 3.46573e-22 1.65808e-22 8.25735e-23 7.22360e-23 1.94194e-22 1.47458e-23 2.10483e-22 1.60930e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.83262e-22 0.00000e+00 7.72176e-23 1.49584e-22 7.32304e-23 0.00000e+00 0.00000e+00 3.20148e-22 7.01595e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.56757e-23 0.00000e+00 1.14166e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.67557e-21 -5.34276e-21 -1.08327e-20 -8.39878e-21 -6.40871e-21 -4.68439e-21 -1.14165e-21 -4.29763e-21 -7.29887e-21 -9.35780e-21 -7.56178e-21 -5.22523e-21 -3.70472e-21 -2.05219e-21 -3.34430e-21 -2.94891e-21 -2.40541e-21 -1.65656e-21 -1.64116e-21 -1.69186e-21 -2.12814e-21 -1.29461e-21 -8.28708e-22 -1.06013e-21 -7.85287e-22 -3.85985e-22 -1.16797e-21 -1.44250e-21 -1.20553e-21 -1.93847e-22 -7.17888e-22 1.57088e-23 -7.14988e-22 1.28630e-22 -5.40715e-22 -1.12942e-22 -6.56399e-23 1.39985e-22 6.99543e-22 -6.79717e-22 -5.40976e-22 -2.88227e-22 1.59366e-22 -1.92104e-23 -2.60837e-22 5.51701e-22 3.10325e-22 7.29570e-22 2.54310e-22 5.38523e-23 6.86014e-22 4.58767e-22 3.88610e-22 9.94827e-22 1.64625e-22 2.41999e-22 -9.48062e-23 -1.64790e-23 2.14473e-22 5.37499e-22 4.98153e-22 2.43905e-22 -4.98384e-24 2.82546e-22 1.38910e-22 -7.43470e-23 3.74808e-22 4.85403e-23 3.61682e-22 3.16568e-22 1.70914e-22 8.63940e-22 6.13558e-22 8.76229e-23 5.19214e-22 2.87654e-23 2.62175e-22 3.26130e-22 3.56512e-22 5.66183e-22 1.23628e-22 5.77139e-22 3.97926e-22 2.03711e-22 6.21195e-23 2.12606e-22 3.01967e-22 4.81798e-22 3.12930e-22 1.96461e-22 4.95294e-22 8.60388e-23 5.27926e-22 3.93600e-22 4.96652e-22 1.02010e-22 3.92720e-22 1.75247e-22 9.62615e-23 9.02587e-23 5.39423e-23 -2.61930e-24 7.90660e-23 1.84176e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.74118e-23 0.00000e+00 8.67429e-23 1.73537e-22 8.42560e-23 0.00000e+00 0.00000e+00 7.01595e-23 8.40739e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.87008e-23 0.00000e+00 -6.56448e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.31285e-21 -5.00131e-21 -1.01403e-20 -7.86202e-21 -5.99913e-21 -4.38502e-21 -1.06868e-21 -4.02297e-21 -6.83241e-21 -8.75975e-21 -7.07851e-21 -4.89128e-21 -3.46795e-21 -1.92104e-21 -3.13057e-21 -2.76045e-21 -2.25168e-21 -1.55069e-21 -1.53627e-21 -1.58373e-21 -1.99214e-21 -1.21187e-21 -7.75746e-22 -9.92380e-22 -7.35100e-22 -3.61317e-22 -1.09332e-21 -1.35031e-21 -1.12849e-21 -1.81458e-22 -6.72008e-22 1.47049e-23 -6.69294e-22 1.20410e-22 -5.06158e-22 -1.05724e-22 -6.14449e-23 1.31038e-22 6.54836e-22 -6.36277e-22 -5.06402e-22 -2.69807e-22 1.49181e-22 -1.79826e-23 -2.44167e-22 5.16442e-22 2.90492e-22 6.82944e-22 2.38057e-22 5.04107e-23 6.42171e-22 4.29447e-22 3.63774e-22 9.31248e-22 1.54104e-22 2.26533e-22 -8.87472e-23 -1.54258e-23 2.00766e-22 5.03148e-22 4.66316e-22 2.28317e-22 -4.66532e-24 2.64488e-22 1.30032e-22 -6.95955e-23 3.50854e-22 4.54381e-23 3.38567e-22 2.96337e-22 1.59991e-22 8.08726e-22 5.74346e-22 8.20230e-23 4.86031e-22 2.69270e-23 2.45420e-22 3.05287e-22 3.33727e-22 5.29998e-22 1.15727e-22 5.40254e-22 3.72495e-22 1.90692e-22 5.81495e-23 1.99019e-22 2.82668e-22 4.51006e-22 2.92931e-22 1.83905e-22 4.63640e-22 8.05401e-23 4.94186e-22 3.68445e-22 4.64911e-22 9.54903e-23 3.67621e-22 1.64047e-22 9.01094e-23 8.44903e-23 5.04949e-23 -2.45190e-24 7.40129e-23 1.72406e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.62990e-23 0.00000e+00 8.11992e-23 1.62446e-22 7.88712e-23 0.00000e+00 0.00000e+00 6.56757e-23 7.87008e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.36710e-23 0.00000e+00 -6.14495e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.32708e-21 -2.61263e-20 -4.08872e-20 -3.58084e-20 -3.14325e-20 -3.31121e-20 -2.92462e-20 -1.76794e-20 -1.79282e-20 -1.23518e-20 -9.94980e-21 -4.63738e-21 -2.39690e-21 -2.20775e-21 -3.38692e-21 -2.10664e-21 -1.60708e-21 -1.13801e-21 -2.96515e-22 -1.01847e-21 -1.42567e-21 -3.54438e-22 9.46141e-23 2.49136e-22 -5.82035e-22 -6.99422e-22 -8.85265e-22 -1.76651e-22 -4.55293e-22 -8.25752e-22 4.63867e-22 -2.92239e-22 -4.18560e-22 -5.87309e-23 -4.52904e-22 3.95412e-23 -2.35533e-22 -2.68748e-22 4.31566e-22 -2.36216e-23 -6.28682e-23 -2.55026e-22 1.00572e-22 3.76441e-22 1.56770e-22 6.67362e-23 3.39683e-22 4.20657e-22 3.65753e-22 5.29720e-22 3.10298e-22 2.37610e-22 2.85957e-22 2.02106e-22 2.97535e-22 3.92034e-22 3.95955e-22 3.22931e-22 2.63183e-22 3.36674e-22 4.06116e-22 2.07299e-22 2.69125e-22 4.24098e-22 4.05319e-22 4.59381e-22 3.93206e-22 3.80050e-22 5.28223e-22 2.65253e-22 4.28926e-22 1.09697e-22 1.33920e-22 -1.17195e-23 2.18543e-22 1.90226e-22 1.20259e-22 1.37764e-22 2.29958e-22 5.11173e-23 -8.07427e-24 2.35970e-23 4.55624e-23 5.34361e-23 5.81148e-23 3.04421e-23 6.50190e-23 3.00806e-23 1.08849e-23 7.09674e-23 -8.88740e-24 -1.21307e-23 1.28647e-22 1.91163e-24 -9.87150e-24 2.37486e-24 -2.20426e-23 -4.73545e-24 -6.49001e-24 -8.45821e-24 6.40163e-23 7.94825e-24 5.99155e-23 -1.10715e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.37556e-22 0.00000e+00 -4.56348e-24 -1.13691e-23 -5.24372e-24 0.00000e+00 0.00000e+00 1.14166e-22 -6.56448e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.14495e-24 0.00000e+00 5.52324e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 


==> anc/numuFHC.txt <==
2.57268e-06 6.53210e-06 1.69721e-05 2.51453e-05 3.31235e-05 4.07319e-05 4.27611e-05 3.41954e-05 2.04086e-05 1.10596e-05 6.78507e-06 4.86896e-06 3.94903e-06 3.34018e-06 2.90956e-06 2.54650e-06 2.28787e-06 2.04961e-06 1.85345e-06 1.69827e-06 1.53642e-06 1.41473e-06 1.28130e-06 1.18419e-06 1.07290e-06 9.88757e-07 9.06115e-07 8.42301e-07 7.60841e-07 6.94909e-07 6.19462e-07 5.78754e-07 5.31736e-07 4.75759e-07 4.40441e-07 4.02552e-07 3.71215e-07 3.40375e-07 3.16818e-07 2.90653e-07 2.66663e-07 2.48852e-07 2.28189e-07 2.11295e-07 1.93518e-07 1.81962e-07 1.68424e-07 1.51371e-07 1.36651e-07 1.23746e-07 1.12641e-07 1.02157e-07 9.78681e-08 9.39489e-08 8.96216e-08 8.63609e-08 8.37130e-08 7.78946e-08 7.54906e-08 7.44790e-08 7.10892e-08 6.84686e-08 6.56285e-08 6.30613e-08 6.03610e-08 5.91554e-08 5.70593e-08 5.46286e-08 5.34604e-08 5.38198e-08 5.23749e-08 5.26842e-08 5.08142e-08 5.09157e-08 5.13228e-08 5.28484e-08 5.19899e-08 5.13883e-08 5.21457e-08 5.28112e-08 5.30977e-08 5.27260e-08 5.08040e-08 4.72128e-08 4.70125e-08 4.45495e-08 4.35043e-08 4.12480e-08 4.03854e-08 3.97383e-08 3.77318e-08 3.72685e-08 3.30514e-08 3.33536e-08 3.31484e-08 3.23664e-08 3.06515e-08 2.99567e-08 2.88373e-08 2.52492e-08 2.28493e-08 2.14966e-08 2.14054e-08 2.04719e-08 1.88888e-08 1.71903e-08 1.68044e-08 1.51954e-08 1.28583e-08 1.22657e-08 1.10181e-08 9.87062e-09 8.60311e-09 7.42850e-09 6.43831e-09 6.12104e-09 5.62510e-09 5.48342e-09 5.34800e-09 4.92845e-09 4.71218e-09 4.32594e-09 4.44651e-09 3.71671e-09 3.60800e-09 3.44085e-09 3.20035e-09 3.28527e-09 2.95966e-09 2.72372e-09 2.59608e-09 2.52757e-09 2.60708e-09 2.48182e-09 2.26274e-09 2.00334e-09 1.91054e-09 1.90403e-09 1.72433e-09 1.62464e-09 1.76832e-09 1.52054e-09 1.30456e-09 1.36153e-09 1.30553e-09 1.09509e-09 1.20415e-09 7.82535e-10 9.73128e-10 9.70957e-10 8.63651e-10 8.56531e-10 6.97046e-10 7.88551e-10 7.07275e-10 6.18628e-10 4.95731e-10 5.08559e-10 5.20770e-10 4.88449e-10 4.36796e-10 3.84988e-10 3.81566e-10 3.04227e-10 3.48949e-10 3.09810e-10 2.78037e-10 2.87612e-10 1.87706e-10 2.70415e-10 1.95838e-10 2.51095e-10 1.77407e-10 2.06108e-10 1.96183e-10 1.62436e-10 1.30710e-10 1.51658e-10 1.88730e-10 1.13568e-10 1.23293e-10 1.24276e-10 8.74646e-11 1.04067e-10 6.43681e-11 6.58933e-11 7.45094e-11 5.98641e-11 4.79666e-11 4.26609e-11 3.71747e-11 4.82427e-11 1.36327e-11 2.24881e-11 2.78917e-11 3.31587e-11 2.72674e-11 3.84084e-11 4.13537e-11 1.68173e-11 

3.50952e-07 6.73438e-07 1.27415e-06 1.79693e-06 2.42111e-06 2.84533e-06 2.70913e-06 2.22865e-06 1.76663e-06 1.08774e-06 5.79456e-07 3.95314e-07 3.33253e-07 2.91980e-07 2.56603e-07 2.23991e-07 1.99597e-07 1.78813e-07 1.60832e-07 1.46273e-07 1.29843e-07 1.18528e-07 1.06019e-07 9.81789e-08 8.79123e-08 8.11143e-08 7.34427e-08 6.77211e-08 6.12885e-08 5.56397e-08 4.98119e-08 4.65579e-08 4.30023e-08 3.81190e-08 3.57784e-08 3.26242e-08 3.07699e-08 2.87312e-08 2.71813e-08 2.57387e-08 2.45712e-08 2.38420e-08 2.26350e-08 2.12063e-08 2.04245e-08 2.03929e-08 2.02827e-08 1.92149e-08 1.84629e-08 1.79727e-08 1.75124e-08 1.68151e-08 1.57063e-08 1.44337e-08 1.33978e-08 1.19558e-08 1.09317e-08 9.87732e-09 9.26077e-09 8.96187e-09 8.43304e-09 8.10675e-09 7.65039e-09 7.29130e-09 6.86654e-09 6.83910e-09 6.66456e-09 6.29800e-09 6.27476e-09 6.62370e-09 6.69188e-09 7.15303e-09 7.43847e-09 7.98091e-09 8.59227e-09 9.69454e-09 1.00799e-08 1.07363e-08 1.13574e-08 1.19387e-08 1.23752e-08 1.23491e-08 1.18762e-08 1.10498e-08 1.10020e-08 1.04797e-08 1.03200e-08 9.59253e-09 9.44182e-09 9.28298e-09 8.79880e-09 8.73341e-09 7.67220e-09 7.73475e-09 7.65541e-09 7.47829e-09 7.14262e-09 6.93098e-09 6.48448e-09 5.65239e-09 4.98176e-09 4.61015e-09 4.65617e-09 4.31676e-09 3.88347e-09 3.45284e-09 3.29029e-09 2.88394e-09 2.42193e-09 2.35522e-09 2.12353e-09 1.98295e-09 1.93312e-09 1.90604e-09 1.87355e-09 1.86130e-09 1.71014e-09 1.69053e-09 1.64802e-09 1.47262e-09 1.44312e-09 1.33995e-09 1.34343e-09 1.16917e-09 1.14048e-09 1.07150e-09 9.61540e-10 1.04205e-09 8.68490e-10 8.55772e-10 7.81233e-10 7.68566e-10 7.83756e-10 7.00795e-10 6.97625e-10 6.11315e-10 5.82407e-10 5.41873e-10 5.13105e-10 4.58556e-10 4.88977e-10 4.30046e-10 3.70528e-10 3.94966e-10 3.80301e-10 3.08217e-10 3.46307e-10 2.26431e-10 2.68442e-10 2.52723e-10 2.36529e-10 2.20410e-10 1.93350e-10 1.85528e-10 1.69954e-10 1.65651e-10 1.25678e-10 1.28638e-10 1.24210e-10 1.25136e-10 1.06582e-10 9.85760e-11 9.52779e-11 7.67668e-11 8.82048e-11 8.32471e-11 8.12784e-11 8.24813e-11 5.50877e-11 8.46936e-11 6.53466e-11 8.46726e-11 6.58143e-11 7.60785e-11 7.18624e-11 5.95557e-11 4.79351e-11 5.56621e-11 6.95147e-11 4.22199e-11 4.52253e-11 4.55094e-11 3.21162e-11 3.80313e-11 2.41056e-11 2.40961e-11 2.71408e-11 2.18279e-11 1.74437e-11 1.56187e-11 1.37630e-11 1.77373e-11 5.02307e-12 8.45460e-12 1.03077e-11 1.21706e-11 9.97847e-12 1.41075e-11 1.53032e-11 6.31442e-12 



1.23168e-13 2.01411e-13 3.47453e-13 4.45141e-13 5.44366e-13 5.73836e-13 4.95808e-13 3.39376e-13 2.06259e-13 1.25079e-13 8.90757e-14 7.30467e-14 6.47209e-14 5.72269e-14 5.00166e-14 4.31192e-14 3.76382e-14 3.32619e-14 2.96731e-14 2.64628e-14 2.32187e-14 2.09327e-14 1.81847e-14 1.66819e-14 1.46087e-14 1.34048e-14 1.18420e-14 1.07269e-14 9.69978e-15 8.64562e-15 7.59607e-15 6.84147e-15 6.30068e-15 5.45765e-15 5.01919e-15 4.47547e-15 4.10967e-15 3.78289e-15 3.33849e-15 2.95403e-15 2.67655e-15 2.40476e-15 2.05501e-15 1.71724e-15 1.54491e-15 1.27516e-15 1.09187e-15 9.62497e-16 8.31014e-16 6.47981e-16 5.83852e-16 4.68600e-16 4.76979e-16 5.57459e-16 5.42099e-16 5.16484e-16 5.03432e-16 5.74763e-16 5.99458e-16 5.50765e-16 5.32195e-16 5.46644e-16 5.23610e-16 4.52497e-16 4.38445e-16 4.52238e-16 4.04421e-16 3.50959e-16 2.75684e-16 2.39773e-16 2.01977e-16 1.00037e-16 -1.52636e-17 -9.28079e-17 -1.43685e-16 -2.98320e-16 -2.96493e-16 -4.00995e-16 -4.25704e-16 -5.04799e-16 -5.64051e-16 -5.39309e-16 -4.99737e-16 -5.00688e-16 -5.12031e-16 -4.38922e-16 -4.86928e-16 -4.42019e-16 -4.67332e-16 -3.90561e-16 -3.99316e-16 -4.08096e-16 -3.66580e-16 -3.81056e-16 -3.91623e-16 -3.77396e-16 -3.45419e-16 -3.61541e-16 -3.20462e-16 -2.85513e-16 -2.37166e-16 -2.10826e-16 -2.14779e-16 -2.01312e-16 -1.46775e-16 -1.37229e-16 -1.01284e-16 -8.79198e-17 -4.34369e-17 -1.75220e-17 -9.93303e-18 1.92426e-17 5.91137e-17 6.62303e-17 8.15827e-17 7.13359e-17 6.47212e-17 6.39127e-17 6.92055e-17 5.07165e-17 5.58541e-17 5.06787e-17 5.17606e-17 4.55931e-17 4.29425e-17 3.55283e-17 3.12251e-17 3.53947e-17 3.01583e-17 3.63050e-17 2.92112e-17 2.52741e-17 2.98565e-17 2.27426e-17 2.74562e-17 2.04897e-17 1.89288e-17 2.12912e-17 1.88803e-17 1.61345e-17 2.35265e-17 1.66185e-17 1.14992e-17 1.19827e-17 1.25546e-17 1.11805e-17 1.01634e-17 6.72299e-18 9.38156e-18 9.21458e-18 5.46051e-18 6.83859e-18 4.62594e-18 6.48236e-18 6.97182e-18 6.17764e-18 2.06795e-18 1.47360e-18 1.23713e-18 2.10282e-18 2.87876e-18 -6.51818e-19 8.17558e-19 1.91090e-19 -2.02193e-18 -1.93899e-18 -6.67955e-19 -1.65611e-18 -1.22207e-18 -1.61021e-18 -6.55672e-19 -2.14081e-18 -1.08385e-18 -1.44533e-18 -2.00338e-18 -2.14290e-18 -9.57457e-19 -5.07496e-19 -8.09936e-19 -9.93321e-19 -2.00659e-18 -1.03833e-18 -6.12041e-19 -6.96635e-19 -7.86785e-19 -5.76566e-19 -8.18826e-19 -8.04764e-19 -5.47033e-19 -5.63432e-19 -3.09119e-19 -7.07393e-19 1.53223e-21 -5.67515e-20 -3.49085e-19 -4.06853e-19 -4.65327e-19 -6.94503e-19 -8.09235e-19 -3.66929e-19 
2.01411e-13 4.53519e-13 8.23528e-13 1.09356e-12 1.43845e-12 1.55459e-12 1.25813e-12 6.67779e-13 2.47892e-13 1.33583e-13 1.48698e-13 1.61860e-13 1.55611e-13 1.39409e-13 1.21868e-13 1.04970e-13 9.24923e-14 8.25539e-14 7.34877e-14 6.68894e-14 5.81019e-14 5.20940e-14 4.60180e-14 4.20338e-14 3.71509e-14 3.38050e-14 3.01738e-14 2.75213e-14 2.49756e-14 2.22400e-14 1.96768e-14 1.79748e-14 1.66425e-14 1.44689e-14 1.35562e-14 1.20806e-14 1.12892e-14 1.02456e-14 9.28099e-15 8.26317e-15 7.69408e-15 7.16806e-15 6.26428e-15 5.38207e-15 4.82869e-15 4.05972e-15 3.48804e-15 3.21092e-15 2.79931e-15 2.34435e-15 2.14001e-15 1.82851e-15 1.77069e-15 1.86829e-15 1.80653e-15 1.71148e-15 1.70804e-15 1.76350e-15 1.81320e-15 1.70106e-15 1.56609e-15 1.58235e-15 1.45229e-15 1.26754e-15 1.19883e-15 1.24247e-15 1.09665e-15 9.83243e-16 8.58370e-16 8.04173e-16 7.37932e-16 6.03519e-16 4.06362e-16 3.15754e-16 2.66658e-16 2.07146e-17 8.10539e-17 -1.08522e-16 -9.88424e-17 -2.04579e-16 -3.14728e-16 -2.46566e-16 -1.98565e-16 -2.69220e-16 -2.77824e-16 -1.58833e-16 -2.72774e-16 -2.63466e-16 -3.43200e-16 -1.48102e-16 -2.20301e-16 -2.47084e-16 -2.53069e-16 -2.71749e-16 -3.19193e-16 -2.95096e-16 -2.30381e-16 -2.90957e-16 -2.56219e-16 -2.50129e-16 -1.89922e-16 -1.69744e-16 -1.59989e-16 -1.75715e-16 -9.54415e-17 -1.18386e-16 -5.78920e-17 -6.91881e-17 -2.41189e-17 1.01586e-17 -1.13061e-17 3.74914e-17 8.10982e-17 6.97856e-17 9.32234e-17 6.04684e-17 5.79566e-17 5.51028e-17 6.98288e-17 3.98592e-17 4.84177e-17 4.84433e-17 4.20385e-17 4.30286e-17 3.46059e-17 2.39875e-17 1.67952e-17 2.04677e-17 2.28184e-17 3.96998e-17 2.26920e-17 1.54170e-17 2.01317e-17 1.35023e-17 2.34023e-17 1.37450e-17 1.23650e-17 1.70994e-17 1.67907e-17 1.34412e-17 2.89005e-17 1.57364e-17 8.25306e-18 7.98316e-18 9.45428e-18 1.09455e-17 4.12376e-18 4.65795e-18 6.06942e-18 6.50077e-18 -6.11285e-21 4.28087e-18 5.00354e-19 3.22587e-18 6.75484e-18 4.48965e-18 -1.23946e-18 -2.75390e-18 -3.59989e-18 -1.10455e-18 2.64899e-18 -5.11359e-18 -1.55293e-18 -1.56478e-18 -7.46279e-18 -6.64876e-18 -2.37270e-18 -5.58499e-18 -3.79984e-18 -5.22884e-18 -2.45796e-18 -5.49147e-18 -3.33404e-18 -4.20481e-18 -5.21787e-18 -5.32339e-18 -2.15492e-18 -9.69149e-19 -2.15456e-18 -2.95916e-18 -4.37717e-18 -2.49931e-18 -1.58213e-18 -1.32405e-18 -2.30252e-18 -1.54847e-18 -1.81894e-18 -1.67088e-18 -1.26458e-18 -1.16160e-18 -6.20226e-19 -1.47699e-18 2.21993e-20 -7.92499e-20 -7.14215e-19 -8.42946e-19 -9.80201e-19 -1.46614e-18 -1.70718e-18 -7.77563e-19 
3.47453e-13 8.23528e-13 1.62347e-12 2.24883e-12 2.92883e-12 3.24113e-12 2.83631e-12 1.81268e-12 9.20526e-13 5.08730e-13 3.93930e-13 3.51945e-13 3.16921e-13 2.77861e-13 2.40806e-13 2.06977e-13 1.81863e-13 1.60785e-13 1.43796e-13 1.30163e-13 1.13661e-13 1.01579e-13 8.97382e-14 8.17879e-14 7.23087e-14 6.57341e-14 5.87296e-14 5.35610e-14 4.85765e-14 4.33088e-14 3.82449e-14 3.49839e-14 3.23275e-14 2.80854e-14 2.61667e-14 2.32850e-14 2.16496e-14 1.96223e-14 1.76605e-14 1.55994e-14 1.43909e-14 1.33671e-14 1.16153e-14 9.98102e-15 8.95329e-15 7.59466e-15 6.52447e-15 5.92171e-15 5.09155e-15 4.18038e-15 3.72842e-15 3.07557e-15 2.97848e-15 3.09545e-15 2.97961e-15 2.75808e-15 2.74430e-15 2.78735e-15 2.87648e-15 2.70339e-15 2.46443e-15 2.50049e-15 2.31011e-15 2.00544e-15 1.88380e-15 2.01002e-15 1.77006e-15 1.60325e-15 1.44765e-15 1.37391e-15 1.31150e-15 1.12394e-15 8.33744e-16 7.41621e-16 7.25900e-16 3.66434e-16 5.15461e-16 2.13666e-16 2.65846e-16 1.17381e-16 -4.87537e-17 7.87600e-17 1.49655e-16 -6.38813e-18 -2.78238e-17 1.68491e-16 -4.63543e-17 -9.06865e-17 -2.26760e-16 1.32710e-16 -3.17990e-17 -7.87749e-17 -1.34459e-16 -1.69614e-16 -2.60480e-16 -2.31142e-16 -1.18228e-16 -2.27869e-16 -2.04826e-16 -2.23221e-16 -1.42377e-16 -1.29351e-16 -9.62491e-17 -1.55037e-16 -4.33785e-17 -1.08259e-16 -1.66594e-17 -6.08574e-17 -3.68089e-18 4.16480e-17 -2.24693e-17 5.50833e-17 1.05949e-16 6.82027e-17 9.63526e-17 3.26011e-17 3.40780e-17 3.17039e-17 5.92639e-17 1.34413e-17 2.80092e-17 3.81114e-17 1.93866e-17 3.34723e-17 1.87255e-17 1.87960e-18 -1.07118e-17 -6.82267e-18 5.42454e-18 4.02865e-17 8.72813e-18 -4.34758e-18 1.83507e-18 -6.67677e-18 1.36051e-17 1.35350e-18 1.50914e-18 7.39599e-18 1.09639e-17 5.94778e-18 3.15922e-17 1.19563e-17 1.87692e-18 7.45740e-19 3.31273e-18 8.76993e-18 -5.61832e-18 5.97321e-19 -5.20201e-19 3.63209e-19 -9.61868e-18 -1.36550e-18 -6.11532e-18 -3.80712e-18 4.09984e-18 2.80700e-19 -7.20318e-18 -9.98993e-18 -1.22408e-17 -6.66378e-18 1.16078e-18 -1.24040e-17 -6.13789e-18 -5.18500e-18 -1.61617e-17 -1.43569e-17 -6.00394e-18 -1.21948e-17 -8.19491e-18 -1.14563e-17 -5.95581e-18 -1.14331e-17 -7.50120e-18 -9.17334e-18 -1.06625e-17 -1.05713e-17 -4.58340e-18 -2.41964e-18 -5.05217e-18 -6.26291e-18 -8.36009e-18 -5.19815e-18 -3.39852e-18 -2.78088e-18 -4.73127e-18 -3.21022e-18 -3.59518e-18 -3.18565e-18 -2.48272e-18 -2.24843e-18 -1.30449e-18 -2.84748e-18 -1.02948e-20 -2.85297e-19 -1.42020e-18 -1.65172e-18 -1.84306e-18 -2.76528e-18 -3.23616e-18 -1.47975e-18 
4.45141e-13 1.09356e-12 2.24883e-12 3.22896e-12 4.24791e-12 4.80140e-12 4.36867e-12 2.97346e-12 1.62162e-12 9.03535e-13 6.46511e-13 5.42305e-13 4.74036e-13 4.10822e-13 3.54383e-13 3.04383e-13 2.67573e-13 2.35353e-13 2.11236e-13 1.90962e-13 1.67203e-13 1.49248e-13 1.32230e-13 1.20450e-13 1.06543e-13 9.68299e-14 8.66039e-14 7.90173e-14 7.16322e-14 6.39379e-14 5.64058e-14 5.16713e-14 4.76684e-14 4.14062e-14 3.85072e-14 3.42589e-14 3.18034e-14 2.88074e-14 2.59007e-14 2.28172e-14 2.09669e-14 1.94857e-14 1.69367e-14 1.45870e-14 1.31337e-14 1.12871e-14 9.77259e-15 8.78434e-15 7.52849e-15 6.16645e-15 5.44621e-15 4.41472e-15 4.24344e-15 4.31765e-15 4.13214e-15 3.73365e-15 3.69018e-15 3.66603e-15 3.76156e-15 3.53869e-15 3.19853e-15 3.24593e-15 3.01949e-15 2.60532e-15 2.45555e-15 2.66345e-15 2.35970e-15 2.15603e-15 2.00209e-15 1.92715e-15 1.87633e-15 1.67662e-15 1.33119e-15 1.26670e-15 1.30589e-15 8.91041e-16 1.12672e-15 7.56417e-16 8.65530e-16 7.00439e-16 5.02807e-16 6.92384e-16 7.72302e-16 5.16087e-16 4.90192e-16 7.44311e-16 4.46514e-16 3.38743e-16 1.48987e-16 6.48352e-16 3.98548e-16 3.37482e-16 2.04103e-16 1.72563e-16 3.75328e-17 7.49349e-17 2.24186e-16 6.66540e-17 6.90157e-17 -1.51370e-18 8.34226e-17 7.87104e-17 1.39127e-16 3.72982e-17 1.58104e-16 4.22643e-17 1.57929e-16 7.52190e-17 1.20072e-16 1.75038e-16 6.31890e-17 1.58895e-16 2.05996e-16 1.35709e-16 1.59711e-16 6.41951e-17 6.63542e-17 6.25859e-17 9.92004e-17 3.86370e-17 5.20545e-17 7.06229e-17 4.05019e-17 5.95612e-17 3.81143e-17 1.35091e-17 -5.72514e-18 -1.13718e-18 1.74066e-17 6.65942e-17 2.06293e-17 5.59326e-19 6.88360e-18 -2.90679e-18 2.48253e-17 7.71169e-18 9.53112e-18 1.37026e-17 2.11577e-17 1.20224e-17 4.95817e-17 2.19899e-17 6.86832e-18 5.24601e-18 8.93794e-18 1.56255e-17 -5.44176e-18 2.73460e-18 7.50996e-19 8.55632e-19 -1.20182e-17 -9.18513e-19 -7.61406e-18 -7.90339e-18 5.24104e-18 -4.74582e-19 -1.01885e-17 -1.42014e-17 -1.80381e-17 -8.74563e-18 1.37777e-18 -1.80838e-17 -9.26037e-18 -7.70939e-18 -2.34780e-17 -2.10516e-17 -9.60485e-18 -1.83390e-17 -1.23804e-17 -1.78003e-17 -9.78057e-18 -1.75882e-17 -1.22368e-17 -1.47806e-17 -1.64819e-17 -1.60634e-17 -7.30244e-18 -4.45170e-18 -8.59357e-18 -9.79650e-18 -1.23302e-17 -8.17727e-18 -5.44297e-18 -4.50074e-18 -7.24594e-18 -5.01799e-18 -5.51237e-18 -4.74164e-18 -3.79014e-18 -3.35196e-18 -2.05446e-18 -4.21691e-18 -1.24300e-19 -5.58223e-19 -2.12607e-18 -2.49070e-18 -2.70565e-18 -4.04524e-18 -4.69638e-18 -2.13069e-18 
5.44366e-13 1.43845e-12 2.92883e-12 4.24791e-12 5.86180e-12 6.79106e-12 6.09041e-12 3.80670e-12 1.75287e-12 9.17584e-13 7.52575e-13 7.06017e-13 6.43419e-13 5.64351e-13 4.90461e-13 4.23320e-13 3.74066e-13 3.32357e-13 2.97143e-13 2.70561e-13 2.36056e-13 2.11667e-13 1.88591e-13 1.71817e-13 1.52311e-13 1.38546e-13 1.23983e-13 1.13401e-13 1.02669e-13 9.18754e-14 8.09707e-14 7.42739e-14 6.86020e-14 5.96955e-14 5.55852e-14 4.94350e-14 4.58804e-14 4.16512e-14 3.76013e-14 3.31729e-14 3.05311e-14 2.83282e-14 2.47126e-14 2.13428e-14 1.91991e-14 1.65560e-14 1.43861e-14 1.29456e-14 1.11089e-14 9.18615e-15 8.12895e-15 6.66424e-15 6.41577e-15 6.50461e-15 6.27318e-15 5.77293e-15 5.80040e-15 5.71089e-15 5.86434e-15 5.60547e-15 5.08218e-15 5.13341e-15 4.80492e-15 4.24093e-15 4.01108e-15 4.27284e-15 3.88586e-15 3.59512e-15 3.42630e-15 3.40833e-15 3.32495e-15 3.15642e-15 2.75959e-15 2.74958e-15 2.87932e-15 2.47262e-15 2.81407e-15 2.40209e-15 2.60709e-15 2.46598e-15 2.25672e-15 2.52219e-15 2.55639e-15 2.11521e-15 2.11024e-15 2.36744e-15 1.97588e-15 1.70547e-15 1.45390e-15 2.08619e-15 1.70836e-15 1.62046e-15 1.30448e-15 1.28778e-15 1.08957e-15 1.13924e-15 1.27834e-15 1.03993e-15 9.68842e-16 7.53658e-16 7.78664e-16 7.23250e-16 8.06857e-16 6.28836e-16 7.10303e-16 4.98979e-16 6.18208e-16 4.49317e-16 4.11047e-16 4.52463e-16 2.65623e-16 3.49021e-16 3.46184e-16 2.11299e-16 2.12147e-16 7.87606e-17 8.35825e-17 7.41861e-17 1.18614e-16 4.95434e-17 5.82402e-17 8.12184e-17 4.33656e-17 6.70282e-17 3.69939e-17 3.48304e-18 -1.63748e-17 -1.36641e-17 1.71975e-17 7.75156e-17 2.09270e-17 -8.80133e-18 -1.85748e-19 -8.75363e-18 2.29676e-17 -1.17232e-18 3.13417e-18 8.12081e-18 2.01052e-17 8.17076e-18 6.12205e-17 2.27659e-17 1.23159e-18 -9.31272e-19 3.91627e-18 1.38731e-17 -1.56941e-17 -3.12431e-18 -4.07690e-18 -6.24958e-18 -2.23883e-17 -7.41507e-18 -1.68659e-17 -1.86700e-17 1.85884e-18 -7.32914e-18 -1.89496e-17 -2.47880e-17 -2.93672e-17 -1.61329e-17 -3.14747e-18 -2.99287e-17 -1.75315e-17 -1.45579e-17 -3.60996e-17 -3.29982e-17 -1.75386e-17 -2.94384e-17 -1.98016e-17 -2.87805e-17 -1.70608e-17 -2.82722e-17 -2.01902e-17 -2.41048e-17 -2.59389e-17 -2.46955e-17 -1.22471e-17 -8.81398e-18 -1.53709e-17 -1.55471e-17 -1.86573e-17 -1.33919e-17 -9.00088e-18 -7.84158e-18 -1.10978e-17 -8.02896e-18 -8.74512e-18 -7.35136e-18 -5.96827e-18 -5.20086e-18 -3.44819e-18 -6.46188e-18 -4.43708e-19 -1.17821e-18 -3.31037e-18 -3.91530e-18 -4.05598e-18 -6.02935e-18 -6.92841e-18 -3.11426e-18 
5.73836e-13 1.55459e-12 3.24113e-12 4.80140e-12 6.79106e-12 8.09593e-12 7.43665e-12 4.71167e-12 2.13758e-12 1.07420e-12 8.58669e-13 8.04784e-13 7.38806e-13 6.49974e-13 5.66509e-13 4.90533e-13 4.33765e-13 3.86778e-13 3.45335e-13 3.15062e-13 2.74930e-13 2.46866e-13 2.20489e-13 2.00455e-13 1.77976e-13 1.61831e-13 1.44820e-13 1.32714e-13 1.20021e-13 1.07619e-13 9.45996e-14 8.67377e-14 8.01466e-14 6.97807e-14 6.49157e-14 5.76719e-14 5.33401e-14 4.84040e-14 4.37145e-14 3.84264e-14 3.53421e-14 3.27054e-14 2.85192e-14 2.47143e-14 2.23363e-14 1.94239e-14 1.69830e-14 1.51252e-14 1.28896e-14 1.06110e-14 9.27753e-15 7.49011e-15 7.25504e-15 7.31214e-15 7.07704e-15 6.55067e-15 6.64409e-15 6.48341e-15 6.69068e-15 6.47751e-15 5.87863e-15 5.96087e-15 5.63913e-15 5.05498e-15 4.80591e-15 5.10344e-15 4.73878e-15 4.40501e-15 4.29051e-15 4.36370e-15 4.26774e-15 4.16493e-15 3.81530e-15 3.88152e-15 4.11662e-15 3.80510e-15 4.20897e-15 3.83310e-15 4.08943e-15 4.01394e-15 3.84078e-15 4.13612e-15 4.10486e-15 3.55841e-15 3.56384e-15 3.77132e-15 3.36327e-15 2.94243e-15 2.69327e-15 3.33679e-15 2.88809e-15 2.79356e-15 2.34241e-15 2.34824e-15 2.13336e-15 2.17094e-15 2.26468e-15 1.99861e-15 1.85007e-15 1.52032e-15 1.46554e-15 1.35980e-15 1.45457e-15 1.22612e-15 1.22767e-15 9.53217e-16 1.03894e-15 8.04742e-16 6.84117e-16 6.94087e-16 4.56271e-16 5.00139e-16 4.36562e-16 2.51906e-16 2.14143e-16 7.09239e-17 7.36231e-17 6.50692e-17 1.06983e-16 4.36714e-17 4.60118e-17 7.05945e-17 3.18222e-17 5.77729e-17 2.71021e-17 -1.17995e-17 -2.99154e-17 -2.78061e-17 8.10032e-18 6.93940e-17 1.35128e-17 -2.26190e-17 -9.67872e-18 -1.99834e-17 1.28519e-17 -1.30809e-17 -5.17481e-18 -4.12147e-18 1.18295e-17 -2.04258e-18 5.46303e-17 1.60032e-17 -7.10219e-18 -8.85613e-18 -4.37049e-18 6.79265e-18 -2.43029e-17 -1.04693e-17 -1.02076e-17 -1.60572e-17 -3.14258e-17 -1.58898e-17 -2.44212e-17 -3.04368e-17 -6.02232e-18 -1.60295e-17 -2.68108e-17 -3.33769e-17 -3.85790e-17 -2.24868e-17 -9.98705e-18 -3.86819e-17 -2.54115e-17 -2.13252e-17 -4.43745e-17 -4.14012e-17 -2.52517e-17 -3.77656e-17 -2.54214e-17 -3.73717e-17 -2.36476e-17 -3.68007e-17 -2.69319e-17 -3.17765e-17 -3.30871e-17 -3.08019e-17 -1.67212e-17 -1.36291e-17 -2.19333e-17 -1.98864e-17 -2.30466e-17 -1.77816e-17 -1.20550e-17 -1.11203e-17 -1.37141e-17 -1.03735e-17 -1.13143e-17 -9.31837e-18 -7.62347e-18 -6.63318e-18 -4.75039e-18 -8.14014e-18 -8.72969e-19 -1.95109e-18 -4.27478e-18 -5.05957e-18 -4.98230e-18 -7.37279e-18 -8.40829e-18 -3.74758e-18 
4.95808e-13 1.25813e-12 2.83631e-12 4.36867e-12 6.09041e-12 7.43665e-12 7.33938e-12 5.33414e-12 2.95276e-12 1.56904e-12 1.01892e-12 8.02487e-13 6.91790e-13 5.97205e-13 5.17278e-13 4.47676e-13 3.94036e-13 3.48076e-13 3.11798e-13 2.81904e-13 2.47604e-13 2.21978e-13 1.97610e-13 1.79317e-13 1.58864e-13 1.44523e-13 1.29026e-13 1.18235e-13 1.06708e-13 9.59322e-14 8.40056e-14 7.68590e-14 7.07812e-14 6.16188e-14 5.68039e-14 5.04462e-14 4.62293e-14 4.20857e-14 3.76998e-14 3.29201e-14 2.99144e-14 2.74534e-14 2.38423e-14 2.06207e-14 1.86597e-14 1.63696e-14 1.43892e-14 1.24301e-14 1.03679e-14 8.25899e-15 6.94231e-15 5.22245e-15 5.10699e-15 5.09380e-15 4.94038e-15 4.47324e-15 4.56095e-15 4.41526e-15 4.60766e-15 4.51996e-15 4.12276e-15 4.20871e-15 4.13062e-15 3.71944e-15 3.56573e-15 3.87494e-15 3.67230e-15 3.43620e-15 3.43554e-15 3.54167e-15 3.49745e-15 3.44239e-15 3.22500e-15 3.31899e-15 3.58143e-15 3.41491e-15 3.73201e-15 3.47862e-15 3.66975e-15 3.62313e-15 3.53205e-15 3.76639e-15 3.72215e-15 3.27358e-15 3.26653e-15 3.42198e-15 3.09860e-15 2.71292e-15 2.55439e-15 3.03750e-15 2.65505e-15 2.60146e-15 2.20893e-15 2.22297e-15 2.06489e-15 2.07319e-15 2.12804e-15 1.93333e-15 1.78262e-15 1.49981e-15 1.43406e-15 1.32275e-15 1.41442e-15 1.21702e-15 1.16626e-15 9.35890e-16 9.82590e-16 7.74174e-16 6.60100e-16 6.51386e-16 4.38964e-16 4.58495e-16 3.85696e-16 2.18432e-16 1.62445e-16 4.61605e-17 4.52239e-17 4.52924e-17 7.38005e-17 2.82134e-17 2.59236e-17 5.34850e-17 1.69139e-17 4.32410e-17 2.07305e-17 -1.40809e-17 -3.11663e-17 -2.86216e-17 -2.51966e-19 5.16437e-17 6.41635e-18 -2.56880e-17 -1.43139e-17 -2.57416e-17 4.62450e-18 -1.37254e-17 -3.28124e-18 -1.11629e-17 6.33133e-18 -8.46211e-18 3.49909e-17 9.78563e-18 -8.14284e-18 -8.59023e-18 -5.42938e-18 2.70472e-18 -2.09336e-17 -1.04325e-17 -1.13257e-17 -1.92830e-17 -2.87251e-17 -1.77111e-17 -2.15318e-17 -3.35061e-17 -1.17462e-17 -1.85911e-17 -2.55545e-17 -3.06798e-17 -3.64934e-17 -2.08331e-17 -1.23454e-17 -3.49124e-17 -2.48239e-17 -2.09741e-17 -3.95126e-17 -3.73418e-17 -2.51503e-17 -3.47707e-17 -2.35336e-17 -3.51982e-17 -2.32604e-17 -3.46951e-17 -2.62349e-17 -3.06463e-17 -3.09229e-17 -2.82965e-17 -1.63926e-17 -1.44405e-17 -2.21457e-17 -1.86075e-17 -2.08600e-17 -1.70638e-17 -1.16915e-17 -1.11720e-17 -1.25206e-17 -9.76759e-18 -1.06628e-17 -8.58943e-18 -7.09192e-18 -6.16536e-18 -4.68329e-18 -7.49860e-18 -1.03462e-18 -2.17091e-18 -4.03574e-18 -4.75865e-18 -4.50534e-18 -6.64691e-18 -7.53809e-18 -3.33277e-18 
3.39376e-13 6.67779e-13 1.81268e-12 2.97346e-12 3.80670e-12 4.71167e-12 5.33414e-12 4.96689e-12 3.58064e-12 2.05922e-12 1.10250e-12 6.65517e-13 4.96985e-13 4.08739e-13 3.47571e-13 2.99052e-13 2.60093e-13 2.23191e-13 2.02520e-13 1.77845e-13 1.59480e-13 1.42378e-13 1.25039e-13 1.13571e-13 9.96779e-14 9.10187e-14 8.08960e-14 7.37448e-14 6.63560e-14 5.99490e-14 5.22970e-14 4.77062e-14 4.34825e-14 3.78132e-14 3.39878e-14 3.02735e-14 2.72015e-14 2.51397e-14 2.19521e-14 1.90403e-14 1.67183e-14 1.50628e-14 1.30068e-14 1.11594e-14 1.01048e-14 9.07749e-15 8.07077e-15 6.50567e-15 5.21397e-15 3.76094e-15 2.82633e-15 1.61390e-15 1.61088e-15 1.55867e-15 1.44588e-15 1.03258e-15 9.72940e-16 9.23550e-16 9.87051e-16 9.78607e-16 9.33304e-16 9.79466e-16 1.19973e-15 1.04168e-15 1.03376e-15 1.31668e-15 1.30414e-15 1.24713e-15 1.33254e-15 1.38889e-15 1.45896e-15 1.40913e-15 1.31618e-15 1.37873e-15 1.57271e-15 1.52336e-15 1.66481e-15 1.56624e-15 1.63318e-15 1.55344e-15 1.55591e-15 1.66525e-15 1.68141e-15 1.45765e-15 1.40765e-15 1.54813e-15 1.35024e-15 1.20231e-15 1.15465e-15 1.40580e-15 1.19600e-15 1.19959e-15 1.02153e-15 1.02397e-15 9.61045e-16 9.39162e-16 9.90787e-16 9.13503e-16 8.54629e-16 7.50907e-16 7.39314e-16 6.76019e-16 7.49440e-16 6.42941e-16 6.17864e-16 5.04259e-16 5.38510e-16 4.31825e-16 4.12256e-16 4.23204e-16 2.95272e-16 3.22333e-16 3.06853e-16 2.17039e-16 1.76140e-16 1.08467e-16 9.74322e-17 1.06654e-16 1.20480e-16 8.17111e-17 8.14486e-17 1.02544e-16 7.73369e-17 8.63738e-17 7.71728e-17 4.95554e-17 3.01942e-17 3.73066e-17 4.08653e-17 7.65172e-17 4.40672e-17 2.30116e-17 3.10573e-17 1.53263e-17 3.99609e-17 2.80327e-17 3.50019e-17 2.25794e-17 3.27435e-17 1.75404e-17 4.10719e-17 3.06167e-17 1.79894e-17 1.88245e-17 2.04792e-17 2.00359e-17 1.03482e-17 8.52207e-18 7.84364e-18 3.15995e-18 -2.77811e-18 1.63343e-18 8.81178e-19 -1.16408e-17 2.65965e-19 -1.68650e-18 -7.33416e-18 -9.97591e-18 -1.51256e-17 -4.22066e-18 -1.80679e-18 -1.42543e-17 -9.65630e-18 -8.38246e-18 -1.85488e-17 -1.77985e-17 -1.23079e-17 -1.69455e-17 -1.18051e-17 -1.82752e-17 -1.19821e-17 -1.83924e-17 -1.44982e-17 -1.68853e-17 -1.68517e-17 -1.55175e-17 -8.99276e-18 -7.98062e-18 -1.20065e-17 -9.95880e-18 -1.13750e-17 -9.25945e-18 -6.38477e-18 -6.20609e-18 -6.78025e-18 -5.26442e-18 -5.87436e-18 -4.67226e-18 -3.84767e-18 -3.39316e-18 -2.59572e-18 -4.13306e-18 -5.74888e-19 -1.25116e-18 -2.25980e-18 -2.63189e-18 -2.50596e-18 -3.70587e-18 -4.20683e-18 -1.85178e-18 
2.06259e-13 2.47892e-13 9.20526e-13 1.62162e-12 1.75287e-12 2.13758e-12 2.95276e-12 3.58064e-12 3.12099e-12 1.89221e-12 9.27835e-13 4.64016e-13 2.97399e-13 2.29991e-13 1.90480e-13 1.62196e-13 1.38613e-13 1.13387e-13 1.05338e-13 8.79892e-14 8.18169e-14 7.26174e-14 6.21419e-14 5.68792e-14 4.91137e-14 4.52192e-14 3.99982e-14 3.61127e-14 3.24051e-14 2.94956e-14 2.57773e-14 2.34925e-14 2.10437e-14 1.82973e-14 1.57983e-14 1.42285e-14 1.24444e-14 1.18760e-14 9.92756e-15 8.68992e-15 7.19157e-15 6.29702e-15 5.45918e-15 4.61195e-15 4.17442e-15 3.93626e-15 3.57150e-15 2.56800e-15 1.96633e-15 1.13711e-15 6.05271e-16 -8.55700e-17 -1.01587e-16 -1.95923e-16 -3.24585e-16 -6.73257e-16 -8.70553e-16 -8.51396e-16 -9.17383e-16 -9.27872e-16 -7.94871e-16 -8.14772e-16 -5.21022e-16 -5.69847e-16 -5.05298e-16 -2.99985e-16 -2.56498e-16 -2.16575e-16 -1.53402e-16 -1.77690e-16 -6.61754e-17 -1.49786e-16 -2.22351e-16 -2.26611e-16 -1.51415e-16 -2.04693e-16 -1.85167e-16 -2.27365e-16 -2.41518e-16 -3.65547e-16 -3.44711e-16 -3.10288e-16 -2.25700e-16 -2.78886e-16 -3.47525e-16 -1.92275e-16 -3.05656e-16 -2.38099e-16 -2.40483e-16 -1.13988e-16 -1.83688e-16 -1.54795e-16 -1.45499e-16 -1.55915e-16 -1.63449e-16 -1.84265e-16 -1.09896e-16 -1.16752e-16 -7.55727e-17 -3.22991e-17 2.76503e-17 2.19960e-17 7.34241e-17 4.97852e-17 9.03377e-17 7.26409e-17 1.24741e-16 1.11682e-16 1.79025e-16 2.25413e-16 1.74451e-16 2.26387e-16 2.75189e-16 2.57718e-16 2.48405e-16 2.12592e-16 1.93272e-16 2.03485e-16 2.10078e-16 1.67121e-16 1.69444e-16 1.78999e-16 1.64240e-16 1.53242e-16 1.49822e-16 1.28410e-16 1.05791e-16 1.17084e-16 1.00383e-16 1.22920e-16 9.62916e-17 8.56797e-17 8.97788e-17 7.17340e-17 8.94811e-17 7.76388e-17 7.88519e-17 6.85589e-17 6.96240e-17 5.50463e-17 6.73236e-17 6.12541e-17 4.98308e-17 5.13593e-17 5.21260e-17 4.41172e-17 4.39950e-17 3.05862e-17 3.18915e-17 3.14061e-17 2.55045e-17 2.58953e-17 2.41221e-17 1.55970e-17 1.94231e-17 1.95558e-17 1.24625e-17 1.14700e-17 7.77182e-18 1.35833e-17 1.23635e-17 5.90107e-18 7.24644e-18 5.61743e-18 1.30962e-18 9.80514e-19 2.18393e-18 5.95581e-19 -1.45971e-19 -1.03328e-18 1.70322e-19 -1.84232e-18 -2.04764e-18 -2.51788e-18 -2.84615e-18 -3.20915e-18 -9.06934e-19 -3.28246e-22 -5.74702e-19 -1.47038e-18 -2.39212e-18 -1.10524e-18 -7.45348e-19 -4.60086e-19 -1.38435e-18 -7.33575e-19 -9.68221e-19 -7.97530e-19 -6.22812e-19 -6.00037e-19 -2.81432e-19 -8.09651e-19 7.39070e-20 -1.91629e-20 -4.11840e-19 -4.48552e-19 -5.90039e-19 -9.08458e-19 -1.07501e-18 -4.88960e-19 
1.25079e-13 1.33583e-13 5.08730e-13 9.03535e-13 9.17584e-13 1.07420e-12 1.56904e-12 2.05922e-12 1.89221e-12 1.18317e-12 5.92185e-13 2.99251e-13 1.88903e-13 1.44409e-13 1.19337e-13 1.01428e-13 8.71313e-14 7.09381e-14 6.60981e-14 5.48288e-14 5.12612e-14 4.58125e-14 3.91429e-14 3.62406e-14 3.10918e-14 2.88806e-14 2.55599e-14 2.30544e-14 2.06386e-14 1.89100e-14 1.66728e-14 1.52971e-14 1.36466e-14 1.19503e-14 1.02777e-14 9.35223e-15 8.20436e-15 7.98645e-15 6.70406e-15 6.05835e-15 5.04687e-15 4.44521e-15 3.96746e-15 3.36835e-15 3.00659e-15 2.83978e-15 2.59047e-15 1.97280e-15 1.62249e-15 1.09687e-15 7.65613e-16 3.57240e-16 2.92857e-16 2.12579e-16 8.93942e-17 -1.62372e-16 -3.36582e-16 -3.13450e-16 -4.04799e-16 -4.38380e-16 -3.44171e-16 -4.01687e-16 -2.22844e-16 -2.81475e-16 -2.48462e-16 -1.28009e-16 -1.20278e-16 -9.32854e-17 -7.68416e-17 -1.09942e-16 -3.41657e-17 -9.43581e-17 -1.68839e-16 -1.85524e-16 -1.56859e-16 -1.87177e-16 -1.94918e-16 -2.11704e-16 -2.24419e-16 -3.23498e-16 -3.01803e-16 -2.89344e-16 -2.23531e-16 -2.65449e-16 -3.15460e-16 -2.04499e-16 -2.89795e-16 -2.05363e-16 -2.16357e-16 -1.33921e-16 -1.77108e-16 -1.53906e-16 -1.44858e-16 -1.54686e-16 -1.61353e-16 -1.72526e-16 -1.16675e-16 -1.27505e-16 -8.33988e-17 -4.87582e-17 -1.17852e-18 -5.24831e-18 2.95397e-17 1.83744e-17 6.26766e-17 5.45556e-17 9.92423e-17 9.47813e-17 1.45743e-16 1.87515e-16 1.53084e-16 1.95116e-16 2.37107e-16 2.28854e-16 2.27786e-16 2.01932e-16 1.85920e-16 1.91348e-16 1.96619e-16 1.59521e-16 1.62017e-16 1.64713e-16 1.56099e-16 1.41266e-16 1.37514e-16 1.22589e-16 1.04531e-16 1.13972e-16 9.73655e-17 1.12030e-16 9.12205e-17 8.54021e-17 8.72200e-17 7.38928e-17 8.49949e-17 7.40298e-17 7.25215e-17 6.73582e-17 6.52690e-17 5.45769e-17 6.40767e-17 5.72145e-17 4.73132e-17 4.85592e-17 4.92329e-17 4.16059e-17 4.22802e-17 2.96915e-17 3.18520e-17 3.26258e-17 2.69804e-17 2.71451e-17 2.40684e-17 2.01520e-17 2.14913e-17 2.12890e-17 1.45388e-17 1.39612e-17 1.16615e-17 1.48075e-17 1.36451e-17 8.88467e-18 9.83332e-18 7.81996e-18 5.04220e-18 4.69534e-18 5.26484e-18 4.21438e-18 2.42630e-18 3.01703e-18 2.99805e-18 2.23683e-18 1.32864e-18 1.34322e-18 7.96406e-19 6.79997e-20 1.22351e-18 2.06945e-18 2.34003e-18 6.69206e-19 -1.93164e-20 9.91360e-19 7.23110e-19 1.06265e-18 1.80202e-20 4.08668e-19 3.31580e-19 2.03860e-19 1.99957e-19 1.49266e-19 3.50600e-19 9.31255e-20 2.37158e-19 3.39619e-19 1.11601e-19 1.44590e-19 -6.39504e-20 -1.28963e-19 -1.86716e-19 -9.91247e-20 
8.90757e-14 1.48698e-13 3.93930e-13 6.46511e-13 7.52575e-13 8.58669e-13 1.01892e-12 1.10250e-12 9.27835e-13 5.92185e-13 3.35769e-13 2.05077e-13 1.47068e-13 1.18249e-13 9.99953e-14 8.56659e-14 7.51845e-14 6.37497e-14 5.82738e-14 5.05403e-14 4.57815e-14 4.12749e-14 3.61041e-14 3.34155e-14 2.90586e-14 2.69179e-14 2.39602e-14 2.18042e-14 1.95607e-14 1.78356e-14 1.58051e-14 1.45735e-14 1.31815e-14 1.15821e-14 1.03457e-14 9.37013e-15 8.46280e-15 8.05888e-15 7.07128e-15 6.44156e-15 5.67525e-15 5.16818e-15 4.64757e-15 4.02173e-15 3.60963e-15 3.29776e-15 2.98562e-15 2.54603e-15 2.21001e-15 1.77274e-15 1.50090e-15 1.17868e-15 1.07666e-15 1.01308e-15 8.96767e-16 6.98582e-16 5.82168e-16 5.68813e-16 4.97890e-16 4.44030e-16 4.51897e-16 4.04831e-16 4.54687e-16 3.65642e-16 3.62262e-16 4.37723e-16 4.04363e-16 3.93760e-16 3.85934e-16 3.73488e-16 4.10659e-16 3.87404e-16 3.16051e-16 3.14256e-16 3.41543e-16 3.28988e-16 3.44600e-16 3.28627e-16 3.45488e-16 2.91536e-16 3.02727e-16 3.20135e-16 3.45837e-16 2.67100e-16 2.38700e-16 3.02366e-16 2.21555e-16 2.49344e-16 2.14812e-16 2.97059e-16 2.34084e-16 2.42339e-16 1.94423e-16 1.90511e-16 1.67505e-16 1.63125e-16 1.96709e-16 1.62118e-16 1.75839e-16 1.59931e-16 1.74093e-16 1.54038e-16 1.81225e-16 1.55819e-16 1.81073e-16 1.53906e-16 1.84338e-16 1.59557e-16 1.69798e-16 1.93941e-16 1.52231e-16 1.77180e-16 1.93172e-16 1.71051e-16 1.68354e-16 1.42723e-16 1.33783e-16 1.35211e-16 1.41581e-16 1.12829e-16 1.15074e-16 1.16309e-16 1.09548e-16 9.93330e-17 9.39755e-17 8.40197e-17 7.17583e-17 7.72599e-17 6.86097e-17 8.00179e-17 6.34103e-17 5.91739e-17 5.99356e-17 5.23130e-17 5.95529e-17 5.05854e-17 4.88631e-17 4.76905e-17 4.56433e-17 3.89807e-17 4.86371e-17 4.05695e-17 3.24515e-17 3.30034e-17 3.39553e-17 2.95774e-17 2.78627e-17 2.06041e-17 2.22571e-17 2.31765e-17 1.81148e-17 1.93059e-17 1.56975e-17 1.49653e-17 1.63594e-17 1.52464e-17 9.78925e-18 9.21810e-18 7.73149e-18 9.74535e-18 1.01013e-17 5.41180e-18 6.90330e-18 5.49280e-18 2.52605e-18 2.55644e-18 3.87433e-18 2.44594e-18 1.42680e-18 1.79408e-18 2.13355e-18 1.36215e-18 9.22568e-19 8.66394e-19 2.67256e-19 -3.11306e-19 9.65209e-19 1.78686e-18 1.84821e-18 2.61297e-19 -2.54394e-19 6.78649e-19 5.10201e-19 9.08730e-19 -2.08213e-19 2.04722e-19 1.91011e-19 9.07004e-20 7.96489e-20 8.87138e-20 3.00445e-19 2.95078e-20 2.08343e-19 3.26907e-19 9.21457e-20 1.00147e-19 -9.35996e-20 -1.63216e-19 -2.10695e-19 -1.06766e-19 
7.30467e-14 1.61860e-13 3.51945e-13 5.42305e-13 7.06017e-13 8.04784e-13 8.02487e-13 6.65517e-13 4.64016e-13 2.99251e-13 2.05077e-13 1.56273e-13 1.26989e-13 1.07056e-13 9.22115e-14 7.95520e-14 7.06039e-14 6.15330e-14 5.55842e-14 4.96224e-14 4.40911e-14 3.98519e-14 3.53327e-14 3.25664e-14 2.86448e-14 2.64120e-14 2.35940e-14 2.15975e-14 1.94235e-14 1.76083e-14 1.56182e-14 1.44144e-14 1.31578e-14 1.15526e-14 1.05668e-14 9.51641e-15 8.73430e-15 8.16144e-15 7.33279e-15 6.66340e-15 6.04393e-15 5.59582e-15 5.02272e-15 4.38943e-15 3.97793e-15 3.58192e-15 3.23398e-15 2.86930e-15 2.52261e-15 2.11886e-15 1.86980e-15 1.57230e-15 1.45567e-15 1.40468e-15 1.29192e-15 1.11663e-15 1.03484e-15 9.94747e-16 9.41641e-16 8.78358e-16 8.35502e-16 8.09793e-16 7.88561e-16 6.84822e-16 6.69399e-16 7.24520e-16 6.72272e-16 6.37301e-16 6.19911e-16 6.21968e-16 6.35558e-16 6.28829e-16 5.61263e-16 5.67974e-16 5.95178e-16 5.80243e-16 6.16838e-16 5.91917e-16 6.26426e-16 5.98098e-16 5.96081e-16 6.21207e-16 6.26841e-16 5.30397e-16 5.14453e-16 5.55253e-16 4.80388e-16 4.73340e-16 4.25514e-16 5.12549e-16 4.40181e-16 4.38031e-16 3.61405e-16 3.63275e-16 3.31024e-16 3.31041e-16 3.53629e-16 3.07491e-16 3.05506e-16 2.62859e-16 2.59923e-16 2.32900e-16 2.56257e-16 2.23405e-16 2.38077e-16 2.00804e-16 2.24341e-16 1.89047e-16 1.78070e-16 1.92973e-16 1.49081e-16 1.64153e-16 1.66690e-16 1.37997e-16 1.33709e-16 1.08528e-16 1.03053e-16 1.02626e-16 1.09395e-16 8.58378e-17 8.74429e-17 8.78154e-17 8.25140e-17 7.47790e-17 6.89916e-17 6.12200e-17 5.24740e-17 5.55953e-17 5.18428e-17 6.12339e-17 4.72198e-17 4.34110e-17 4.42592e-17 3.95406e-17 4.46492e-17 3.66057e-17 3.51670e-17 3.59523e-17 3.41746e-17 2.96142e-17 3.94344e-17 3.09281e-17 2.37224e-17 2.37706e-17 2.49391e-17 2.23919e-17 1.94481e-17 1.50086e-17 1.65089e-17 1.75019e-17 1.26886e-17 1.44716e-17 1.07351e-17 1.15653e-17 1.31585e-17 1.14931e-17 6.87443e-18 6.24336e-18 5.25838e-18 6.74038e-18 7.83430e-18 3.23887e-18 4.99860e-18 4.01449e-18 9.87530e-19 1.17917e-18 2.91562e-18 1.31443e-18 7.61739e-19 9.62135e-19 1.54365e-18 7.33861e-19 5.75049e-19 4.62267e-19 -1.27501e-19 -6.14426e-19 7.51062e-19 1.54690e-18 1.47193e-18 -2.25538e-20 -4.42209e-19 4.41179e-19 3.46179e-19 7.70590e-19 -3.67952e-19 5.97237e-20 7.43292e-20 1.70713e-21 -9.94471e-21 3.46617e-20 2.50586e-19 -3.00424e-20 1.83990e-19 3.04155e-19 6.54798e-20 5.76151e-20 -1.23271e-19 -2.01358e-19 -2.44823e-19 -1.19663e-19 
6.47209e-14 1.55611e-13 3.16921e-13 4.74036e-13 6.43419e-13 7.38806e-13 6.91790e-13 4.96985e-13 2.97399e-13 1.88903e-13 1.47068e-13 1.26989e-13 1.11057e-13 9.65700e-14 8.41731e-14 7.30208e-14 6.48942e-14 5.72948e-14 5.15184e-14 4.64446e-14 4.10416e-14 3.71289e-14 3.29859e-14 3.03148e-14 2.68445e-14 2.46879e-14 2.20850e-14 2.02690e-14 1.82620e-14 1.65047e-14 1.46430e-14 1.35143e-14 1.23899e-14 1.08671e-14 1.00401e-14 9.01596e-15 8.32579e-15 7.70463e-15 6.98699e-15 6.33983e-15 5.81899e-15 5.42505e-15 4.86339e-15 4.27617e-15 3.90856e-15 3.51111e-15 3.17624e-15 2.85189e-15 2.51686e-15 2.14544e-15 1.91784e-15 1.63863e-15 1.52203e-15 1.47792e-15 1.36703e-15 1.20461e-15 1.13402e-15 1.08123e-15 1.03483e-15 9.71146e-16 9.10186e-16 8.97519e-16 8.50636e-16 7.46758e-16 7.31385e-16 7.76036e-16 7.20945e-16 6.76315e-16 6.55826e-16 6.65028e-16 6.67764e-16 6.64613e-16 6.02897e-16 6.11239e-16 6.35644e-16 6.15354e-16 6.60474e-16 6.30631e-16 6.71108e-16 6.53471e-16 6.44169e-16 6.73408e-16 6.72258e-16 5.75950e-16 5.66328e-16 5.98250e-16 5.32095e-16 5.13738e-16 4.63776e-16 5.48668e-16 4.78893e-16 4.72782e-16 3.92006e-16 3.97318e-16 3.64356e-16 3.66433e-16 3.84006e-16 3.38058e-16 3.32262e-16 2.82626e-16 2.74637e-16 2.47896e-16 2.67943e-16 2.35381e-16 2.46242e-16 2.07782e-16 2.29166e-16 1.91846e-16 1.74808e-16 1.86242e-16 1.45381e-16 1.55551e-16 1.53977e-16 1.25807e-16 1.20675e-16 9.74889e-17 9.25535e-17 9.16077e-17 9.79094e-17 7.69874e-17 7.80314e-17 7.73107e-17 7.34596e-17 6.59237e-17 6.07013e-17 5.34653e-17 4.64145e-17 4.86393e-17 4.63359e-17 5.40454e-17 4.17929e-17 3.82224e-17 3.96050e-17 3.56194e-17 3.94966e-17 3.16926e-17 3.04962e-17 3.18948e-17 3.01681e-17 2.64158e-17 3.57923e-17 2.75345e-17 2.07643e-17 2.06062e-17 2.17610e-17 1.96961e-17 1.67963e-17 1.28815e-17 1.46216e-17 1.56619e-17 1.09997e-17 1.28130e-17 9.21666e-18 1.05665e-17 1.20995e-17 1.02712e-17 6.06733e-18 5.41325e-18 4.78743e-18 5.90478e-18 7.03381e-18 2.77071e-18 4.47391e-18 3.64288e-18 8.95768e-19 1.04705e-18 2.77221e-18 1.26276e-18 7.49390e-19 1.02489e-18 1.55042e-18 8.43039e-19 7.00978e-19 6.10078e-19 5.78974e-20 -4.30770e-19 8.26588e-19 1.59276e-18 1.54821e-18 7.44948e-20 -2.99980e-19 5.24054e-19 4.07888e-19 8.23598e-19 -2.87336e-19 1.10643e-19 1.40573e-19 5.47039e-20 3.21198e-20 7.40480e-20 2.72145e-19 2.00455e-20 1.84173e-19 3.10710e-19 9.19421e-20 8.69259e-20 -8.72616e-20 -1.47220e-19 -1.82637e-19 -9.27264e-20 
5.72269e-14 1.39409e-13 2.77861e-13 4.10822e-13 5.64351e-13 6.49974e-13 5.97205e-13 4.08739e-13 2.29991e-13 1.44409e-13 1.18249e-13 1.07056e-13 9.65700e-14 8.52525e-14 7.47712e-14 6.50734e-14 5.78451e-14 5.13707e-14 4.61502e-14 4.17179e-14 3.68562e-14 3.33819e-14 2.96497e-14 2.72420e-14 2.41958e-14 2.22376e-14 1.99161e-14 1.82932e-14 1.64994e-14 1.48970e-14 1.32241e-14 1.22120e-14 1.12138e-14 9.83043e-15 9.11337e-15 8.18035e-15 7.57428e-15 6.98273e-15 6.35181e-15 5.76881e-15 5.31308e-15 4.96755e-15 4.45390e-15 3.92927e-15 3.60823e-15 3.24614e-15 2.94351e-15 2.65485e-15 2.35110e-15 2.01749e-15 1.81393e-15 1.56105e-15 1.45010e-15 1.40877e-15 1.30285e-15 1.15196e-15 1.08481e-15 1.03002e-15 9.85428e-16 9.24923e-16 8.62664e-16 8.53645e-16 8.02398e-16 7.05001e-16 6.91007e-16 7.28808e-16 6.76459e-16 6.32048e-16 6.10718e-16 6.21019e-16 6.20429e-16 6.17265e-16 5.61007e-16 5.68582e-16 5.89452e-16 5.67667e-16 6.11822e-16 5.82462e-16 6.22161e-16 6.08107e-16 5.97012e-16 6.26230e-16 6.23900e-16 5.34987e-16 5.28510e-16 5.56216e-16 4.98007e-16 4.79427e-16 4.32416e-16 5.10891e-16 4.48177e-16 4.41302e-16 3.66243e-16 3.72502e-16 3.41723e-16 3.44921e-16 3.60563e-16 3.18415e-16 3.12965e-16 2.65174e-16 2.57107e-16 2.33059e-16 2.50486e-16 2.21005e-16 2.30840e-16 1.95086e-16 2.15482e-16 1.80419e-16 1.63366e-16 1.73771e-16 1.37363e-16 1.45584e-16 1.43671e-16 1.18233e-16 1.13317e-16 9.22510e-17 8.74757e-17 8.62773e-17 9.19719e-17 7.28760e-17 7.35704e-17 7.22137e-17 6.92614e-17 6.16077e-17 5.69473e-17 5.01633e-17 4.39872e-17 4.58560e-17 4.38010e-17 5.03164e-17 3.93620e-17 3.60769e-17 3.75932e-17 3.39630e-17 3.70748e-17 2.96009e-17 2.85001e-17 3.00259e-17 2.82635e-17 2.49453e-17 3.36443e-17 2.58420e-17 1.94710e-17 1.92485e-17 2.03158e-17 1.83685e-17 1.57736e-17 1.19495e-17 1.38000e-17 1.48403e-17 1.04296e-17 1.21068e-17 8.67332e-18 1.01941e-17 1.15441e-17 9.72050e-18 5.82226e-18 5.19844e-18 4.77518e-18 5.63080e-18 6.64418e-18 2.75414e-18 4.31805e-18 3.53426e-18 1.09937e-18 1.19563e-18 2.77125e-18 1.40890e-18 8.54400e-19 1.21279e-18 1.62757e-18 1.03850e-18 8.58440e-19 8.00959e-19 2.87557e-19 -2.01751e-19 9.06662e-19 1.62541e-18 1.63617e-18 2.08522e-19 -1.34217e-19 6.23473e-19 4.77282e-19 8.67771e-19 -1.79188e-19 1.77576e-19 2.13745e-19 1.14252e-19 8.31013e-20 1.15385e-19 2.92401e-19 7.35467e-20 1.83055e-19 3.11683e-19 1.17228e-19 1.17479e-19 -4.88373e-20 -8.99051e-20 -1.17508e-19 -6.40489e-20 
5.00166e-14 1.21868e-13 2.40806e-13 3.54383e-13 4.90461e-13 5.66509e-13 5.17278e-13 3.47571e-13 1.90480e-13 1.19337e-13 9.99953e-14 9.22115e-14 8.41731e-14 7.47712e-14 6.58450e-14 5.74303e-14 5.10877e-14 4.55299e-14 4.08853e-14 3.69822e-14 3.26998e-14 2.96798e-14 2.63565e-14 2.42418e-14 2.15501e-14 1.98195e-14 1.77616e-14 1.63177e-14 1.47185e-14 1.32988e-14 1.18117e-14 1.09147e-14 1.00258e-14 8.79317e-15 8.15044e-15 7.32187e-15 6.78136e-15 6.25610e-15 5.69375e-15 5.17977e-15 4.76921e-15 4.45710e-15 4.00050e-15 3.53407e-15 3.24844e-15 2.92885e-15 2.66054e-15 2.40379e-15 2.13522e-15 1.83995e-15 1.65988e-15 1.43614e-15 1.33499e-15 1.29645e-15 1.19947e-15 1.06422e-15 1.00092e-15 9.50084e-16 9.06682e-16 8.52392e-16 7.95255e-16 7.84335e-16 7.37047e-16 6.48697e-16 6.34303e-16 6.65614e-16 6.17908e-16 5.77046e-16 5.56121e-16 5.65793e-16 5.63826e-16 5.60900e-16 5.10015e-16 5.16293e-16 5.34192e-16 5.16003e-16 5.54186e-16 5.29161e-16 5.64597e-16 5.52264e-16 5.43409e-16 5.69397e-16 5.66589e-16 4.86753e-16 4.81634e-16 5.05089e-16 4.53504e-16 4.37033e-16 3.95570e-16 4.64345e-16 4.08943e-16 4.02848e-16 3.35429e-16 3.41086e-16 3.13881e-16 3.16768e-16 3.29945e-16 2.92658e-16 2.87578e-16 2.43986e-16 2.36110e-16 2.14531e-16 2.29605e-16 2.03438e-16 2.11882e-16 1.79677e-16 1.97883e-16 1.66139e-16 1.50253e-16 1.59517e-16 1.27161e-16 1.33908e-16 1.31875e-16 1.09144e-16 1.04495e-16 8.58555e-17 8.12753e-17 8.00949e-17 8.50525e-17 6.77466e-17 6.83537e-17 6.67041e-17 6.43595e-17 5.69944e-17 5.28477e-17 4.67138e-17 4.11536e-17 4.28889e-17 4.07616e-17 4.62830e-17 3.65975e-17 3.36859e-17 3.51419e-17 3.17790e-17 3.43889e-17 2.75188e-17 2.64643e-17 2.78966e-17 2.61558e-17 2.32050e-17 3.09642e-17 2.38910e-17 1.80957e-17 1.78956e-17 1.88196e-17 1.69504e-17 1.47787e-17 1.10876e-17 1.29188e-17 1.38608e-17 9.84238e-18 1.13123e-17 8.15156e-18 9.65025e-18 1.07647e-17 9.08153e-18 5.51893e-18 4.97139e-18 4.64649e-18 5.31197e-18 6.18410e-18 2.71438e-18 4.10378e-18 3.34787e-18 1.24245e-18 1.29545e-18 2.66914e-18 1.47727e-18 9.05801e-19 1.30465e-18 1.61121e-18 1.12692e-18 9.21971e-19 8.92570e-19 4.28026e-19 -3.88382e-20 9.12573e-19 1.56577e-18 1.61298e-18 2.89317e-19 -2.18122e-20 6.57656e-19 4.99224e-19 8.51964e-19 -9.72717e-20 2.14972e-19 2.50756e-19 1.47095e-19 1.13276e-19 1.35373e-19 2.89297e-19 1.02912e-19 1.73584e-19 2.95271e-19 1.26356e-19 1.30535e-19 -2.18623e-20 -4.95005e-20 -7.17592e-20 -4.37069e-20 
4.31192e-14 1.04970e-13 2.06977e-13 3.04383e-13 4.23320e-13 4.90533e-13 4.47676e-13 2.99052e-13 1.62196e-13 1.01428e-13 8.56659e-14 7.95520e-14 7.30208e-14 6.50734e-14 5.74303e-14 5.01719e-14 4.46546e-14 3.98735e-14 3.58022e-14 3.23950e-14 2.86646e-14 2.60527e-14 2.31372e-14 2.12939e-14 1.89425e-14 1.74322e-14 1.56279e-14 1.43632e-14 1.29547e-14 1.17127e-14 1.04074e-14 9.62184e-15 8.83982e-15 7.75776e-15 7.18995e-15 6.46274e-15 5.98647e-15 5.52925e-15 5.03543e-15 4.58764e-15 4.22458e-15 3.94709e-15 3.54674e-15 3.13621e-15 2.88296e-15 2.60210e-15 2.36586e-15 2.13741e-15 1.89962e-15 1.63903e-15 1.47860e-15 1.28116e-15 1.19019e-15 1.15290e-15 1.06577e-15 9.47211e-16 8.89329e-16 8.43128e-16 8.02927e-16 7.55991e-16 7.05286e-16 6.93743e-16 6.52285e-16 5.74522e-16 5.61485e-16 5.87737e-16 5.46291e-16 5.10306e-16 4.91957e-16 5.01549e-16 4.99607e-16 4.98040e-16 4.54155e-16 4.60229e-16 4.76714e-16 4.63115e-16 4.96326e-16 4.76341e-16 5.07881e-16 4.98131e-16 4.91525e-16 5.14286e-16 5.11051e-16 4.40525e-16 4.36390e-16 4.55785e-16 4.10980e-16 3.95649e-16 3.59963e-16 4.19172e-16 3.70609e-16 3.65421e-16 3.05243e-16 3.10303e-16 2.86708e-16 2.89163e-16 2.99942e-16 2.67474e-16 2.62240e-16 2.22959e-16 2.15037e-16 1.95708e-16 2.08799e-16 1.85547e-16 1.92110e-16 1.63457e-16 1.79151e-16 1.50577e-16 1.35658e-16 1.43414e-16 1.14841e-16 1.20144e-16 1.17602e-16 9.74259e-17 9.28186e-17 7.65630e-17 7.23886e-17 7.13436e-17 7.55803e-17 6.03926e-17 6.08716e-17 5.92553e-17 5.73386e-17 5.06603e-17 4.70358e-17 4.16376e-17 3.67640e-17 3.82938e-17 3.63474e-17 4.10209e-17 3.26114e-17 3.00837e-17 3.14015e-17 2.84100e-17 3.05939e-17 2.45058e-17 2.35743e-17 2.48566e-17 2.32618e-17 2.06983e-17 2.74501e-17 2.12442e-17 1.61352e-17 1.59622e-17 1.67510e-17 1.50587e-17 1.32281e-17 9.87672e-18 1.15603e-17 1.23851e-17 8.84428e-18 1.01164e-17 7.31587e-18 8.68913e-18 9.61914e-18 8.10697e-18 4.97272e-18 4.50030e-18 4.24864e-18 4.77542e-18 5.52231e-18 2.50050e-18 3.70626e-18 3.02229e-18 1.22276e-18 1.25164e-18 2.43642e-18 1.40655e-18 8.67510e-19 1.25824e-18 1.48928e-18 1.09274e-18 8.87855e-19 8.74324e-19 4.69170e-19 4.51611e-20 8.54517e-19 1.43220e-18 1.49160e-18 3.08352e-19 3.81435e-20 6.30340e-19 4.76824e-19 7.88454e-19 -5.09823e-20 2.18804e-19 2.53528e-19 1.54961e-19 1.21309e-19 1.37151e-19 2.68489e-19 1.11689e-19 1.57255e-19 2.67183e-19 1.22949e-19 1.28884e-19 -5.90414e-21 -2.46075e-20 -4.27011e-20 -3.01452e-20 
3.76382e-14 9.24923e-14 1.81863e-13 2.67573e-13 3.74066e-13 4.33765e-13 3.94036e-13 2.60093e-13 1.38613e-13 8.71313e-14 7.51845e-14 7.06039e-14 6.48942e-14 5.78451e-14 5.10877e-14 4.46546e-14 3.98388e-14 3.56199e-14 3.20175e-14 2.90140e-14 2.56934e-14 2.33733e-14 2.07949e-14 1.91590e-14 1.70564e-14 1.57008e-14 1.40943e-14 1.29559e-14 1.16875e-14 1.05687e-14 9.39396e-15 8.69059e-15 7.98565e-15 7.01053e-15 6.49924e-15 5.84664e-15 5.42165e-15 5.00454e-15 4.56199e-15 4.15900e-15 3.82934e-15 3.58010e-15 3.21811e-15 2.84890e-15 2.61974e-15 2.36755e-15 2.15451e-15 1.94831e-15 1.73461e-15 1.50063e-15 1.35545e-15 1.17747e-15 1.09405e-15 1.05760e-15 9.77779e-16 8.69507e-16 8.15387e-16 7.71130e-16 7.33476e-16 6.90687e-16 6.43878e-16 6.32774e-16 5.94131e-16 5.23747e-16 5.11195e-16 5.34189e-16 4.96217e-16 4.63562e-16 4.46904e-16 4.55358e-16 4.53489e-16 4.52880e-16 4.13441e-16 4.19324e-16 4.34132e-16 4.22970e-16 4.52660e-16 4.35304e-16 4.63641e-16 4.55557e-16 4.49738e-16 4.69950e-16 4.66743e-16 4.03003e-16 3.99245e-16 4.15886e-16 3.75748e-16 3.61495e-16 3.29256e-16 3.82131e-16 3.38224e-16 3.33151e-16 2.78516e-16 2.83136e-16 2.61643e-16 2.63765e-16 2.73437e-16 2.44131e-16 2.38970e-16 2.03182e-16 1.95592e-16 1.77829e-16 1.89727e-16 1.68555e-16 1.73943e-16 1.48048e-16 1.61813e-16 1.35884e-16 1.22070e-16 1.28852e-16 1.03065e-16 1.07688e-16 1.05049e-16 8.67187e-17 8.25076e-17 6.78695e-17 6.42443e-17 6.33299e-17 6.71036e-17 5.35567e-17 5.39953e-17 5.26585e-17 5.08658e-17 4.49977e-17 4.16762e-17 3.69655e-17 3.25970e-17 3.39115e-17 3.22955e-17 3.64530e-17 2.89356e-17 2.67270e-17 2.78271e-17 2.52437e-17 2.71896e-17 2.17846e-17 2.09533e-17 2.21671e-17 2.06982e-17 1.84776e-17 2.44818e-17 1.89395e-17 1.43962e-17 1.42081e-17 1.49310e-17 1.34416e-17 1.17778e-17 8.84638e-18 1.03189e-17 1.10898e-17 7.91356e-18 9.06855e-18 6.53478e-18 7.84156e-18 8.64005e-18 7.25868e-18 4.47168e-18 4.05914e-18 3.84206e-18 4.27122e-18 4.98083e-18 2.28215e-18 3.36619e-18 2.74704e-18 1.14049e-18 1.17381e-18 2.24337e-18 1.31659e-18 8.17667e-19 1.19188e-18 1.38721e-18 1.04865e-18 8.50822e-19 8.46202e-19 4.81915e-19 9.06645e-20 8.07446e-19 1.32899e-18 1.39477e-18 3.11749e-19 7.32630e-20 6.03727e-19 4.53933e-19 7.38670e-19 -2.49630e-20 2.16381e-19 2.50117e-19 1.57286e-19 1.23183e-19 1.36528e-19 2.52884e-19 1.15794e-19 1.44864e-19 2.47093e-19 1.19715e-19 1.26220e-19 3.29024e-21 -9.70488e-21 -2.43428e-20 -2.10345e-20 
3.32619e-14 8.25539e-14 1.60785e-13 2.35353e-13 3.32357e-13 3.86778e-13 3.48076e-13 2.23191e-13 1.13387e-13 7.09381e-14 6.37497e-14 6.15330e-14 5.72948e-14 5.13707e-14 4.55299e-14 3.98735e-14 3.56199e-14 3.19742e-14 2.87292e-14 2.60748e-14 2.31020e-14 2.10533e-14 1.87443e-14 1.72849e-14 1.54003e-14 1.41812e-14 1.27413e-14 1.17165e-14 1.05709e-14 9.56594e-15 8.50603e-15 7.87402e-15 7.24006e-15 6.35863e-15 5.89634e-15 5.30760e-15 4.92559e-15 4.54727e-15 4.14883e-15 3.78765e-15 3.49007e-15 3.26323e-15 2.93624e-15 2.60247e-15 2.39358e-15 2.16493e-15 1.97160e-15 1.78583e-15 1.59298e-15 1.38240e-15 1.25141e-15 1.09181e-15 1.01527e-15 9.81743e-16 9.08339e-16 8.12114e-16 7.62270e-16 7.21903e-16 6.86792e-16 6.48309e-16 6.04035e-16 5.92328e-16 5.55420e-16 4.90901e-16 4.78052e-16 4.96994e-16 4.61880e-16 4.31082e-16 4.14906e-16 4.23382e-16 4.20511e-16 4.20449e-16 3.84691e-16 3.90159e-16 4.03619e-16 3.94887e-16 4.21441e-16 4.07005e-16 4.32754e-16 4.26174e-16 4.21787e-16 4.39955e-16 4.36215e-16 3.77943e-16 3.74882e-16 3.88543e-16 3.52740e-16 3.38829e-16 3.10125e-16 3.56929e-16 3.17438e-16 3.12603e-16 2.62293e-16 2.66496e-16 2.47242e-16 2.49087e-16 2.57036e-16 2.30547e-16 2.25128e-16 1.91701e-16 1.83606e-16 1.67275e-16 1.77704e-16 1.58175e-16 1.62311e-16 1.38363e-16 1.50372e-16 1.26274e-16 1.12795e-16 1.18522e-16 9.51098e-17 9.85780e-17 9.54871e-17 7.86470e-17 7.44930e-17 6.14092e-17 5.80709e-17 5.71826e-17 6.05453e-17 4.83769e-17 4.87907e-17 4.73847e-17 4.59964e-17 4.05212e-17 3.75465e-17 3.33202e-17 2.94822e-17 3.06517e-17 2.91912e-17 3.27565e-17 2.61483e-17 2.41507e-17 2.52212e-17 2.28886e-17 2.45371e-17 1.95945e-17 1.88318e-17 2.00343e-17 1.86309e-17 1.67037e-17 2.20851e-17 1.70709e-17 1.29655e-17 1.27726e-17 1.34216e-17 1.20819e-17 1.06292e-17 7.95060e-18 9.35634e-18 1.00645e-17 7.15965e-18 8.21243e-18 5.89809e-18 7.19482e-18 7.85672e-18 6.57830e-18 4.06063e-18 3.68624e-18 3.53468e-18 3.86168e-18 4.50090e-18 2.08841e-18 3.06091e-18 2.49782e-18 1.08195e-18 1.10197e-18 2.06120e-18 1.23527e-18 7.70592e-19 1.13605e-18 1.29450e-18 1.00030e-18 8.21348e-19 8.24096e-19 4.90822e-19 1.28087e-19 7.57777e-19 1.22959e-18 1.30311e-18 3.16697e-19 9.36094e-20 5.74366e-19 4.32525e-19 6.86585e-19 4.96889e-22 2.13491e-19 2.42955e-19 1.53657e-19 1.22519e-19 1.31833e-19 2.35569e-19 1.14574e-19 1.33239e-19 2.27484e-19 1.14014e-19 1.20787e-19 9.13308e-21 7.52098e-23 -1.23827e-20 -1.50839e-20 
2.96731e-14 7.34877e-14 1.43796e-13 2.11236e-13 2.97143e-13 3.45335e-13 3.11798e-13 2.02520e-13 1.05338e-13 6.60981e-14 5.82738e-14 5.55842e-14 5.15184e-14 4.61502e-14 4.08853e-14 3.58022e-14 3.20175e-14 2.87292e-14 2.58670e-14 2.34867e-14 2.08378e-14 1.89880e-14 1.69215e-14 1.56168e-14 1.39275e-14 1.28244e-14 1.15380e-14 1.06092e-14 9.57761e-15 8.66244e-15 7.70648e-15 7.13820e-15 6.56432e-15 5.76437e-15 5.34958e-15 4.81841e-15 4.47757e-15 4.12606e-15 3.76744e-15 3.43994e-15 3.16841e-15 2.96633e-15 2.66768e-15 2.36621e-15 2.17851e-15 1.97294e-15 1.79865e-15 1.63066e-15 1.45718e-15 1.26765e-15 1.14974e-15 1.00436e-15 9.33150e-16 8.99690e-16 8.31407e-16 7.40708e-16 6.92546e-16 6.53090e-16 6.19542e-16 5.83664e-16 5.42424e-16 5.31645e-16 4.97186e-16 4.38076e-16 4.26501e-16 4.43913e-16 4.11429e-16 3.83537e-16 3.68989e-16 3.75867e-16 3.73692e-16 3.73776e-16 3.41423e-16 3.46571e-16 3.58500e-16 3.50018e-16 3.74565e-16 3.61184e-16 3.84886e-16 3.78964e-16 3.74400e-16 3.91242e-16 3.88364e-16 3.35704e-16 3.32924e-16 3.45706e-16 3.13443e-16 3.01246e-16 2.74802e-16 3.17965e-16 2.82264e-16 2.77548e-16 2.32288e-16 2.36311e-16 2.18496e-16 2.20301e-16 2.28327e-16 2.04307e-16 1.99671e-16 1.69750e-16 1.62881e-16 1.48194e-16 1.57906e-16 1.40200e-16 1.44248e-16 1.22673e-16 1.33853e-16 1.12132e-16 1.00321e-16 1.05737e-16 8.46776e-17 8.81820e-17 8.57178e-17 7.06005e-17 6.70696e-17 5.50432e-17 5.21391e-17 5.13502e-17 5.44377e-17 4.34313e-17 4.37801e-17 4.26777e-17 4.12887e-17 3.64462e-17 3.37090e-17 2.99458e-17 2.64521e-17 2.74416e-17 2.62562e-17 2.95305e-17 2.34858e-17 2.17074e-17 2.25816e-17 2.05815e-17 2.20889e-17 1.76492e-17 1.69812e-17 1.81053e-17 1.68251e-17 1.51123e-17 2.00071e-17 1.54558e-17 1.17429e-17 1.15207e-17 1.21375e-17 1.09485e-17 9.58942e-18 7.21876e-18 8.44656e-18 9.13986e-18 6.49314e-18 7.45993e-18 5.34387e-18 6.56113e-18 7.15862e-18 5.97550e-18 3.70962e-18 3.37530e-18 3.24303e-18 3.50954e-18 4.12897e-18 1.93981e-18 2.82928e-18 2.31813e-18 1.02555e-18 1.05252e-18 1.93620e-18 1.18093e-18 7.39966e-19 1.09437e-18 1.23336e-18 9.80357e-19 8.00149e-19 8.07861e-19 5.05721e-19 1.63211e-19 7.32220e-19 1.16551e-18 1.24647e-18 3.23484e-19 1.23960e-19 5.62296e-19 4.20324e-19 6.57242e-19 2.01002e-20 2.13923e-19 2.43548e-19 1.57981e-19 1.25511e-19 1.33625e-19 2.27434e-19 1.20110e-19 1.25270e-19 2.15380e-19 1.13431e-19 1.20732e-19 1.63184e-20 1.18213e-20 2.29384e-21 -7.67080e-21 
2.64628e-14 6.68894e-14 1.30163e-13 1.90962e-13 2.70561e-13 3.15062e-13 2.81904e-13 1.77845e-13 8.79892e-14 5.48288e-14 5.05403e-14 4.96224e-14 4.64446e-14 4.17179e-14 3.69822e-14 3.23950e-14 2.90140e-14 2.60748e-14 2.34867e-14 2.13958e-14 1.89706e-14 1.72803e-14 1.54370e-14 1.42412e-14 1.27214e-14 1.17064e-14 1.05447e-14 9.70370e-15 8.76378e-15 7.92276e-15 7.04871e-15 6.52957e-15 6.01048e-15 5.27845e-15 4.90914e-15 4.42056e-15 4.11462e-15 3.78248e-15 3.46273e-15 3.15842e-15 2.91637e-15 2.73513e-15 2.45908e-15 2.18559e-15 2.01693e-15 1.82925e-15 1.67042e-15 1.51745e-15 1.35738e-15 1.18570e-15 1.07786e-15 9.43812e-16 8.77188e-16 8.43984e-16 7.80195e-16 6.96049e-16 6.50417e-16 6.10571e-16 5.78300e-16 5.44910e-16 5.04290e-16 4.95061e-16 4.60083e-16 4.05296e-16 3.94392e-16 4.08410e-16 3.77845e-16 3.50896e-16 3.36994e-16 3.43078e-16 3.39302e-16 3.39505e-16 3.09992e-16 3.14454e-16 3.24859e-16 3.15735e-16 3.38577e-16 3.25696e-16 3.46925e-16 3.42524e-16 3.37498e-16 3.53014e-16 3.50357e-16 3.03283e-16 3.01006e-16 3.11961e-16 2.83793e-16 2.71672e-16 2.47844e-16 2.87085e-16 2.55155e-16 2.50384e-16 2.09582e-16 2.13535e-16 1.97363e-16 1.99025e-16 2.06442e-16 1.84777e-16 1.80314e-16 1.53301e-16 1.46801e-16 1.33647e-16 1.42323e-16 1.26359e-16 1.29661e-16 1.10252e-16 1.20057e-16 1.00428e-16 8.95349e-17 9.42246e-17 7.54541e-17 7.84022e-17 7.59785e-17 6.22750e-17 5.90763e-17 4.83458e-17 4.58231e-17 4.50994e-17 4.78540e-17 3.81388e-17 3.84476e-17 3.74465e-17 3.62678e-17 3.20053e-17 2.94954e-17 2.62223e-17 2.31658e-17 2.39806e-17 2.30956e-17 2.59275e-17 2.06018e-17 1.89976e-17 1.98056e-17 1.80980e-17 1.94145e-17 1.54522e-17 1.48784e-17 1.59458e-17 1.47725e-17 1.33097e-17 1.76946e-17 1.36065e-17 1.03081e-17 1.00822e-17 1.06599e-17 9.64115e-18 8.41093e-18 6.35447e-18 7.45778e-18 8.08272e-18 5.69952e-18 6.59330e-18 4.67437e-18 5.86361e-18 6.36023e-18 5.27053e-18 3.25822e-18 2.96924e-18 2.85746e-18 3.06994e-18 3.65512e-18 1.70109e-18 2.50518e-18 2.05028e-18 9.00192e-19 9.27689e-19 1.72507e-18 1.05061e-18 6.60553e-19 9.81655e-19 1.10803e-18 8.84547e-19 7.25063e-19 7.33205e-19 4.65089e-19 1.55771e-19 6.63244e-19 1.04875e-18 1.12388e-18 2.96972e-19 1.20128e-19 5.10193e-19 3.80725e-19 5.93848e-19 2.28501e-20 1.95649e-19 2.21840e-19 1.45529e-19 1.14907e-19 1.22843e-19 2.05837e-19 1.11238e-19 1.12143e-19 1.93980e-19 1.03991e-19 1.10307e-19 1.65780e-20 1.35477e-20 6.10459e-21 -4.88142e-21 
2.32187e-14 5.81019e-14 1.13661e-13 1.67203e-13 2.36056e-13 2.74930e-13 2.47604e-13 1.59480e-13 8.18169e-14 5.12612e-14 4.57815e-14 4.40911e-14 4.10416e-14 3.68562e-14 3.26998e-14 2.86646e-14 2.56934e-14 2.31020e-14 2.08378e-14 1.89706e-14 1.68591e-14 1.53723e-14 1.37337e-14 1.26870e-14 1.13372e-14 1.04388e-14 9.41227e-15 8.66073e-15 7.82424e-15 7.07716e-15 6.30097e-15 5.84219e-15 5.37726e-15 4.72447e-15 4.39207e-15 3.96004e-15 3.68708e-15 3.39093e-15 3.10458e-15 2.83668e-15 2.61728e-15 2.45523e-15 2.20959e-15 1.96561e-15 1.81282e-15 1.64603e-15 1.50416e-15 1.36711e-15 1.22494e-15 1.07207e-15 9.75990e-16 8.56430e-16 7.95709e-16 7.64571e-16 7.06040e-16 6.29993e-16 5.87098e-16 5.50921e-16 5.20598e-16 4.90444e-16 4.53773e-16 4.44208e-16 4.12757e-16 3.63419e-16 3.53152e-16 3.65347e-16 3.37634e-16 3.13492e-16 3.00812e-16 3.06065e-16 3.03139e-16 3.03546e-16 2.77208e-16 2.81327e-16 2.90608e-16 2.83466e-16 3.03466e-16 2.92956e-16 3.12024e-16 3.08149e-16 3.04276e-16 3.17923e-16 3.15582e-16 2.73191e-16 2.70995e-16 2.80580e-16 2.55349e-16 2.44989e-16 2.23871e-16 2.58549e-16 2.30077e-16 2.25834e-16 1.89249e-16 1.92724e-16 1.78397e-16 1.79726e-16 1.86418e-16 1.67134e-16 1.63236e-16 1.38979e-16 1.32986e-16 1.21156e-16 1.28904e-16 1.14525e-16 1.17487e-16 1.00026e-16 1.08843e-16 9.11241e-17 8.13744e-17 8.56112e-17 6.87767e-17 7.13820e-17 6.92200e-17 5.69586e-17 5.39716e-17 4.44029e-17 4.20445e-17 4.13725e-17 4.38409e-17 3.50093e-17 3.53086e-17 3.43402e-17 3.33440e-17 2.93466e-17 2.70982e-17 2.41536e-17 2.13747e-17 2.21402e-17 2.12469e-17 2.37207e-17 1.89552e-17 1.75227e-17 1.82456e-17 1.66918e-17 1.78420e-17 1.42392e-17 1.36979e-17 1.46826e-17 1.35645e-17 1.22518e-17 1.61787e-17 1.24891e-17 9.49973e-18 9.28908e-18 9.80495e-18 8.84621e-18 7.78894e-18 5.85961e-18 6.88460e-18 7.46586e-18 5.30292e-18 6.09029e-18 4.34276e-18 5.45240e-18 5.85764e-18 4.86785e-18 3.03815e-18 2.78370e-18 2.69568e-18 2.85214e-18 3.37057e-18 1.62482e-18 2.34135e-18 1.91356e-18 8.99582e-19 9.18306e-19 1.62047e-18 1.02501e-18 6.46191e-19 9.62657e-19 1.05597e-18 8.68724e-19 7.10572e-19 7.24911e-19 4.81781e-19 1.92078e-19 6.33425e-19 9.81516e-19 1.06617e-18 3.07361e-19 1.43354e-19 4.95729e-19 3.68958e-19 5.59758e-19 4.54642e-20 1.96904e-19 2.20444e-19 1.46297e-19 1.17110e-19 1.21757e-19 1.95318e-19 1.13305e-19 1.04130e-19 1.80556e-19 1.01277e-19 1.08219e-19 2.22660e-20 2.28394e-20 1.73237e-20 6.96214e-22 
2.09327e-14 5.20940e-14 1.01579e-13 1.49248e-13 2.11667e-13 2.46866e-13 2.21978e-13 1.42378e-13 7.26174e-14 4.58125e-14 4.12749e-14 3.98519e-14 3.71289e-14 3.33819e-14 2.96798e-14 2.60527e-14 2.33733e-14 2.10533e-14 1.89880e-14 1.72803e-14 1.53723e-14 1.40489e-14 1.25492e-14 1.16093e-14 1.03729e-14 9.56234e-15 8.62410e-15 7.93559e-15 7.16715e-15 6.49137e-15 5.78265e-15 5.36499e-15 4.93683e-15 4.34139e-15 4.03111e-15 3.63839e-15 3.38600e-15 3.12194e-15 2.85718e-15 2.61613e-15 2.41084e-15 2.25842e-15 2.03559e-15 1.81156e-15 1.67017e-15 1.51978e-15 1.39084e-15 1.26464e-15 1.13568e-15 9.96031e-16 9.07726e-16 7.99071e-16 7.42261e-16 7.11923e-16 6.57160e-16 5.87156e-16 5.45667e-16 5.12152e-16 4.82131e-16 4.54643e-16 4.21210e-16 4.10221e-16 3.82034e-16 3.36438e-16 3.26136e-16 3.36481e-16 3.11041e-16 2.89030e-16 2.76784e-16 2.81638e-16 2.78836e-16 2.79133e-16 2.54739e-16 2.58373e-16 2.66852e-16 2.61573e-16 2.78926e-16 2.70503e-16 2.87669e-16 2.83914e-16 2.81419e-16 2.93528e-16 2.91288e-16 2.52415e-16 2.50517e-16 2.58948e-16 2.35781e-16 2.26794e-16 2.08011e-16 2.38982e-16 2.13169e-16 2.09578e-16 1.76120e-16 1.79166e-16 1.66296e-16 1.67490e-16 1.73346e-16 1.55942e-16 1.52313e-16 1.30032e-16 1.24369e-16 1.13464e-16 1.20402e-16 1.07393e-16 1.10007e-16 9.40039e-17 1.02124e-16 8.57805e-17 7.67539e-17 8.07082e-17 6.52444e-17 6.75052e-17 6.54520e-17 5.42084e-17 5.13881e-17 4.26673e-17 4.03337e-17 3.97123e-17 4.18979e-17 3.36234e-17 3.38930e-17 3.28611e-17 3.20234e-17 2.81266e-17 2.60487e-17 2.33071e-17 2.06496e-17 2.14521e-17 2.04087e-17 2.26078e-17 1.82258e-17 1.69330e-17 1.76068e-17 1.60758e-17 1.71100e-17 1.37219e-17 1.31859e-17 1.40819e-17 1.29910e-17 1.17576e-17 1.53318e-17 1.19175e-17 9.13354e-18 8.95803e-18 9.40501e-18 8.44422e-18 7.55039e-18 5.63349e-18 6.64184e-18 7.16664e-18 5.15658e-18 5.85836e-18 4.22457e-18 5.26465e-18 5.58605e-18 4.67447e-18 2.95202e-18 2.72418e-18 2.65085e-18 2.77162e-18 3.21909e-18 1.61782e-18 2.26654e-18 1.84444e-18 9.40050e-19 9.43718e-19 1.56518e-18 1.03116e-18 6.50416e-19 9.69509e-19 1.02664e-18 8.68651e-19 7.07124e-19 7.28144e-19 5.02582e-19 2.26127e-19 6.14695e-19 9.38170e-19 1.02963e-18 3.19330e-19 1.63439e-19 4.88698e-19 3.63938e-19 5.37970e-19 6.49420e-20 2.00572e-19 2.22436e-19 1.48638e-19 1.20867e-19 1.21835e-19 1.87863e-19 1.15626e-19 9.89612e-20 1.70735e-19 9.95271e-20 1.07400e-19 2.75868e-20 3.09575e-20 2.62705e-20 4.67657e-21 
1.81847e-14 4.60180e-14 8.97382e-14 1.32230e-13 1.88591e-13 2.20489e-13 1.97610e-13 1.25039e-13 6.21419e-14 3.91429e-14 3.61041e-14 3.53327e-14 3.29859e-14 2.96497e-14 2.63565e-14 2.31372e-14 2.07949e-14 1.87443e-14 1.69215e-14 1.54370e-14 1.37337e-14 1.25492e-14 1.12399e-14 1.03983e-14 9.30086e-15 8.57207e-15 7.74026e-15 7.12674e-15 6.43859e-15 5.83080e-15 5.19457e-15 4.82111e-15 4.43909e-15 3.90461e-15 3.63067e-15 3.27778e-15 3.05380e-15 2.81132e-15 2.57774e-15 2.35907e-15 2.17747e-15 2.04217e-15 1.84069e-15 1.64012e-15 1.51277e-15 1.37676e-15 1.26040e-15 1.14681e-15 1.02974e-15 9.05230e-16 8.25532e-16 7.27185e-16 6.75467e-16 6.46478e-16 5.96886e-16 5.34140e-16 4.96369e-16 4.64725e-16 4.37279e-16 4.12621e-16 3.81212e-16 3.71374e-16 3.44444e-16 3.03325e-16 2.93876e-16 3.02011e-16 2.78782e-16 2.58410e-16 2.47288e-16 2.51379e-16 2.48074e-16 2.48622e-16 2.26886e-16 2.30005e-16 2.37357e-16 2.32283e-16 2.47766e-16 2.40210e-16 2.55168e-16 2.52363e-16 2.49843e-16 2.60467e-16 2.58478e-16 2.24303e-16 2.22613e-16 2.29610e-16 2.09590e-16 2.00995e-16 1.84472e-16 2.11854e-16 1.89091e-16 1.85621e-16 1.55957e-16 1.58796e-16 1.47323e-16 1.48340e-16 1.53506e-16 1.38110e-16 1.34661e-16 1.14999e-16 1.09681e-16 1.00054e-16 1.06192e-16 9.45741e-17 9.66367e-17 8.24858e-17 8.93852e-17 7.49175e-17 6.67994e-17 7.01282e-17 5.65748e-17 5.84450e-17 5.64632e-17 4.64284e-17 4.39249e-17 3.62884e-17 3.43336e-17 3.37954e-17 3.57161e-17 2.85840e-17 2.88362e-17 2.79728e-17 2.72691e-17 2.39546e-17 2.20870e-17 1.97734e-17 1.75110e-17 1.81464e-17 1.73960e-17 1.92690e-17 1.54958e-17 1.43527e-17 1.49508e-17 1.36908e-17 1.45819e-17 1.16544e-17 1.12061e-17 1.20401e-17 1.10672e-17 1.00463e-17 1.31756e-17 1.01926e-17 7.78505e-18 7.60616e-18 8.01602e-18 7.22397e-18 6.42591e-18 4.82347e-18 5.69400e-18 6.16090e-18 4.39398e-18 5.03131e-18 3.58607e-18 4.57502e-18 4.82971e-18 4.00670e-18 2.51924e-18 2.33072e-18 2.26843e-18 2.35067e-18 2.77806e-18 1.38003e-18 1.95570e-18 1.58925e-18 8.00363e-19 8.09560e-19 1.36190e-18 8.94258e-19 5.65989e-19 8.48472e-19 9.01416e-19 7.65251e-19 6.26279e-19 6.45603e-19 4.49916e-19 2.05399e-19 5.44485e-19 8.26401e-19 9.08735e-19 2.85648e-19 1.49916e-19 4.33468e-19 3.22443e-19 4.75483e-19 6.05562e-20 1.78922e-19 1.97821e-19 1.33242e-19 1.07865e-19 1.09074e-19 1.66266e-19 1.04019e-19 8.67821e-20 1.50499e-19 8.89927e-20 9.57476e-20 2.56119e-20 2.92608e-20 2.58810e-20 5.48920e-21 
1.66819e-14 4.20338e-14 8.17879e-14 1.20450e-13 1.71817e-13 2.00455e-13 1.79317e-13 1.13571e-13 5.68792e-14 3.62406e-14 3.34155e-14 3.25664e-14 3.03148e-14 2.72420e-14 2.42418e-14 2.12939e-14 1.91590e-14 1.72849e-14 1.56168e-14 1.42412e-14 1.26870e-14 1.16093e-14 1.03983e-14 9.63910e-15 8.62078e-15 7.95232e-15 7.18579e-15 6.61517e-15 5.97661e-15 5.41605e-15 4.82948e-15 4.48661e-15 4.13018e-15 3.63535e-15 3.37790e-15 3.05386e-15 2.84646e-15 2.62333e-15 2.40499e-15 2.20565e-15 2.03349e-15 1.90690e-15 1.72073e-15 1.53314e-15 1.41252e-15 1.28692e-15 1.17894e-15 1.07407e-15 9.66950e-16 8.52345e-16 7.78758e-16 6.88336e-16 6.38788e-16 6.10263e-16 5.62987e-16 5.03691e-16 4.66520e-16 4.36757e-16 4.09452e-16 3.86019e-16 3.56659e-16 3.45628e-16 3.20628e-16 2.81539e-16 2.72097e-16 2.79080e-16 2.56728e-16 2.37924e-16 2.26837e-16 2.29825e-16 2.26781e-16 2.26862e-16 2.06008e-16 2.08560e-16 2.14741e-16 2.10071e-16 2.23704e-16 2.16943e-16 2.30593e-16 2.27391e-16 2.25212e-16 2.35111e-16 2.33626e-16 2.02053e-16 2.00575e-16 2.07447e-16 1.88645e-16 1.81691e-16 1.66414e-16 1.91888e-16 1.71066e-16 1.68000e-16 1.41013e-16 1.43571e-16 1.32918e-16 1.34029e-16 1.39188e-16 1.24962e-16 1.22197e-16 1.04300e-16 9.99355e-17 9.11265e-17 9.68531e-17 8.62868e-17 8.86560e-17 7.57558e-17 8.25342e-17 6.93111e-17 6.21622e-17 6.55734e-17 5.31333e-17 5.51493e-17 5.36363e-17 4.45210e-17 4.23039e-17 3.51087e-17 3.32313e-17 3.26805e-17 3.44771e-17 2.76654e-17 2.79063e-17 2.70626e-17 2.63613e-17 2.31655e-17 2.13809e-17 1.92161e-17 1.70038e-17 1.76651e-17 1.68292e-17 1.85912e-17 1.49970e-17 1.39529e-17 1.44493e-17 1.32672e-17 1.40998e-17 1.13150e-17 1.08561e-17 1.16300e-17 1.06893e-17 9.71383e-18 1.26607e-17 9.81272e-18 7.52830e-18 7.37004e-18 7.74665e-18 6.95997e-18 6.22924e-18 4.66839e-18 5.50143e-18 5.93005e-18 4.27753e-18 4.85678e-18 3.47656e-18 4.39667e-18 4.62932e-18 3.85941e-18 2.43609e-18 2.26014e-18 2.20041e-18 2.27198e-18 2.66081e-18 1.33784e-18 1.88209e-18 1.52289e-18 7.77919e-19 7.84828e-19 1.29382e-18 8.56389e-19 5.40708e-19 8.07298e-19 8.54389e-19 7.23398e-19 5.91457e-19 6.07768e-19 4.23526e-19 1.92505e-19 5.11047e-19 7.74633e-19 8.54887e-19 2.70391e-19 1.38061e-19 4.07126e-19 3.03026e-19 4.44584e-19 5.87939e-20 1.68212e-19 1.84908e-19 1.23151e-19 1.00595e-19 1.01379e-19 1.56140e-19 9.67056e-20 8.14718e-20 1.41756e-19 8.32542e-20 8.94024e-20 2.31840e-20 2.64384e-20 2.32765e-20 4.84485e-21 
1.46087e-14 3.71509e-14 7.23087e-14 1.06543e-13 1.52311e-13 1.77976e-13 1.58864e-13 9.96779e-14 4.91137e-14 3.10918e-14 2.90586e-14 2.86448e-14 2.68445e-14 2.41958e-14 2.15501e-14 1.89425e-14 1.70564e-14 1.54003e-14 1.39275e-14 1.27214e-14 1.13372e-14 1.03729e-14 9.30086e-15 8.62078e-15 7.72857e-15 7.12662e-15 6.44751e-15 5.93939e-15 5.36982e-15 4.86374e-15 4.33940e-15 4.03342e-15 3.71555e-15 3.27102e-15 3.04602e-15 2.75434e-15 2.57171e-15 2.36734e-15 2.17622e-15 1.99614e-15 1.84370e-15 1.73242e-15 1.56375e-15 1.39647e-15 1.28920e-15 1.17637e-15 1.07969e-15 9.85156e-16 8.87994e-16 7.85135e-16 7.18697e-16 6.36173e-16 5.89884e-16 5.61559e-16 5.17274e-16 4.61875e-16 4.26219e-16 3.96283e-16 3.70235e-16 3.48851e-16 3.20920e-16 3.11189e-16 2.87187e-16 2.51932e-16 2.43536e-16 2.49487e-16 2.29408e-16 2.12296e-16 2.02777e-16 2.05992e-16 2.03505e-16 2.04572e-16 1.86899e-16 1.90153e-16 1.96454e-16 1.93085e-16 2.06291e-16 2.00826e-16 2.14042e-16 2.12330e-16 2.10376e-16 2.19590e-16 2.17958e-16 1.89206e-16 1.88169e-16 1.93652e-16 1.77281e-16 1.69919e-16 1.56153e-16 1.78968e-16 1.60164e-16 1.57109e-16 1.32142e-16 1.34703e-16 1.24998e-16 1.25929e-16 1.30375e-16 1.17605e-16 1.14644e-16 9.78586e-17 9.32554e-17 8.51381e-17 9.02886e-17 8.04985e-17 8.20715e-17 7.01207e-17 7.59826e-17 6.36630e-17 5.66715e-17 5.94226e-17 4.81799e-17 4.96352e-17 4.78364e-17 3.94406e-17 3.72801e-17 3.08618e-17 2.91982e-17 2.87190e-17 3.03042e-17 2.43278e-17 2.44768e-17 2.37479e-17 2.31498e-17 2.03037e-17 1.87376e-17 1.68157e-17 1.49074e-17 1.54375e-17 1.48053e-17 1.63167e-17 1.31619e-17 1.22345e-17 1.26906e-17 1.16872e-17 1.23806e-17 9.89350e-18 9.51396e-18 1.02400e-17 9.39499e-18 8.56129e-18 1.11894e-17 8.65826e-18 6.61988e-18 6.45156e-18 6.80584e-18 6.11822e-18 5.45298e-18 4.08888e-18 4.83925e-18 5.24257e-18 3.76136e-18 4.28249e-18 3.04781e-18 3.90639e-18 4.10913e-18 3.40124e-18 2.15056e-18 1.99334e-18 1.95782e-18 2.00121e-18 2.35576e-18 1.18845e-18 1.67355e-18 1.36148e-18 7.03093e-19 7.11080e-19 1.16733e-18 7.80482e-19 4.94177e-19 7.41621e-19 7.80458e-19 6.71027e-19 5.48168e-19 5.64908e-19 4.03913e-19 1.93275e-19 4.72183e-19 7.06437e-19 7.84063e-19 2.56687e-19 1.41307e-19 3.78832e-19 2.81021e-19 4.08502e-19 6.22355e-20 1.58451e-19 1.74379e-19 1.17759e-19 9.57648e-20 9.63824e-20 1.44185e-19 9.33380e-20 7.37440e-20 1.29216e-19 7.84382e-20 8.42957e-20 2.46042e-20 2.94298e-20 2.76796e-20 7.46044e-21 
1.34048e-14 3.38050e-14 6.57341e-14 9.68299e-14 1.38546e-13 1.61831e-13 1.44523e-13 9.10187e-14 4.52192e-14 2.88806e-14 2.69179e-14 2.64120e-14 2.46879e-14 2.22376e-14 1.98195e-14 1.74322e-14 1.57008e-14 1.41812e-14 1.28244e-14 1.17064e-14 1.04388e-14 9.56234e-15 8.57207e-15 7.95232e-15 7.12662e-15 6.57952e-15 5.95139e-15 5.48241e-15 4.95490e-15 4.49191e-15 4.00935e-15 3.72814e-15 3.43348e-15 3.02502e-15 2.81444e-15 2.54660e-15 2.37629e-15 2.19230e-15 2.01427e-15 1.84984e-15 1.70685e-15 1.60187e-15 1.44721e-15 1.29201e-15 1.19159e-15 1.08823e-15 9.99428e-16 9.12077e-16 8.22833e-16 7.28300e-16 6.67004e-16 5.91382e-16 5.48056e-16 5.21189e-16 4.79879e-16 4.28726e-16 3.95004e-16 3.67369e-16 3.42328e-16 3.22653e-16 2.97132e-16 2.86974e-16 2.65301e-16 2.32551e-16 2.24509e-16 2.29584e-16 2.11053e-16 1.95426e-16 1.86457e-16 1.89409e-16 1.87134e-16 1.88256e-16 1.71938e-16 1.74835e-16 1.80732e-16 1.78329e-16 1.89998e-16 1.85666e-16 1.97677e-16 1.95999e-16 1.94708e-16 2.03000e-16 2.01486e-16 1.75003e-16 1.74032e-16 1.78937e-16 1.63819e-16 1.57307e-16 1.44909e-16 1.65567e-16 1.48258e-16 1.45701e-16 1.22673e-16 1.24938e-16 1.16101e-16 1.16907e-16 1.20948e-16 1.09244e-16 1.06473e-16 9.10336e-17 8.67693e-17 7.91340e-17 8.39361e-17 7.48977e-17 7.63290e-17 6.53497e-17 7.07536e-17 5.92825e-17 5.28104e-17 5.53561e-17 4.49396e-17 4.62611e-17 4.45663e-17 3.68283e-17 3.47534e-17 2.88421e-17 2.72922e-17 2.68512e-17 2.82939e-17 2.27363e-17 2.29025e-17 2.21977e-17 2.16587e-17 1.89918e-17 1.75381e-17 1.57803e-17 1.39829e-17 1.45004e-17 1.38477e-17 1.52317e-17 1.23189e-17 1.14807e-17 1.18842e-17 1.09466e-17 1.15851e-17 9.28986e-18 8.92404e-18 9.59247e-18 8.79003e-18 8.01846e-18 1.04260e-17 8.08776e-18 6.20689e-18 6.05760e-18 6.37828e-18 5.72755e-18 5.13507e-18 3.84592e-18 4.54717e-18 4.92257e-18 3.55151e-18 4.02549e-18 2.87856e-18 3.68492e-18 3.84830e-18 3.19793e-18 2.03393e-18 1.89501e-18 1.86112e-18 1.88735e-18 2.21272e-18 1.14087e-18 1.58453e-18 1.28670e-18 6.88473e-19 6.93834e-19 1.10730e-18 7.55282e-19 4.78562e-19 7.18040e-19 7.44055e-19 6.49876e-19 5.29219e-19 5.47878e-19 3.98423e-19 1.99992e-19 4.50542e-19 6.67933e-19 7.45847e-19 2.52928e-19 1.45219e-19 3.64507e-19 2.70149e-19 3.87495e-19 6.72595e-20 1.54569e-19 1.69707e-19 1.15205e-19 9.42075e-20 9.35834e-20 1.37125e-19 9.16023e-20 6.94626e-20 1.21560e-19 7.54877e-20 8.15364e-20 2.59013e-20 3.17066e-20 3.04472e-20 8.91816e-21 
1.18420e-14 3.01738e-14 5.87296e-14 8.66039e-14 1.23983e-13 1.44820e-13 1.29026e-13 8.08960e-14 3.99982e-14 2.55599e-14 2.39602e-14 2.35940e-14 2.20850e-14 1.99161e-14 1.77616e-14 1.56279e-14 1.40943e-14 1.27413e-14 1.15380e-14 1.05447e-14 9.41227e-15 8.62410e-15 7.74026e-15 7.18579e-15 6.44751e-15 5.95139e-15 5.39383e-15 4.97066e-15 4.49604e-15 4.07650e-15 3.64173e-15 3.39011e-15 3.12395e-15 2.75359e-15 2.56543e-15 2.32351e-15 2.17139e-15 2.00051e-15 1.84147e-15 1.69281e-15 1.56328e-15 1.47010e-15 1.32919e-15 1.18902e-15 1.09881e-15 1.00678e-15 9.26780e-16 8.47739e-16 7.66882e-16 6.81991e-16 6.26307e-16 5.57146e-16 5.16134e-16 4.88700e-16 4.49832e-16 4.01739e-16 3.68945e-16 3.41597e-16 3.17223e-16 2.98878e-16 2.74423e-16 2.64132e-16 2.43265e-16 2.12682e-16 2.04843e-16 2.08900e-16 1.91274e-16 1.76696e-16 1.68127e-16 1.70401e-16 1.67886e-16 1.68994e-16 1.54021e-16 1.56620e-16 1.61739e-16 1.59445e-16 1.69952e-16 1.66020e-16 1.76865e-16 1.75518e-16 1.74206e-16 1.81872e-16 1.80549e-16 1.56739e-16 1.56012e-16 1.60407e-16 1.47033e-16 1.41068e-16 1.29877e-16 1.48762e-16 1.33159e-16 1.30798e-16 1.10087e-16 1.12281e-16 1.04234e-16 1.04941e-16 1.08944e-16 9.84574e-17 9.59765e-17 8.20529e-17 7.82827e-17 7.13769e-17 7.57788e-17 6.76892e-17 6.89113e-17 5.90353e-17 6.39723e-17 5.35600e-17 4.77940e-17 5.01683e-17 4.07282e-17 4.19884e-17 4.04819e-17 3.35011e-17 3.16735e-17 2.62753e-17 2.49030e-17 2.45137e-17 2.57917e-17 2.07474e-17 2.08845e-17 2.02995e-17 1.97338e-17 1.73620e-17 1.60157e-17 1.44432e-17 1.27656e-17 1.32392e-17 1.26338e-17 1.39056e-17 1.12337e-17 1.04925e-17 1.08207e-17 9.97537e-18 1.05770e-17 8.50507e-18 8.17790e-18 8.76471e-18 8.03746e-18 7.33594e-18 9.49841e-18 7.38811e-18 5.69102e-18 5.55312e-18 5.83363e-18 5.23680e-18 4.70167e-18 3.53182e-18 4.15453e-18 4.48747e-18 3.26160e-18 3.68174e-18 2.63768e-18 3.35701e-18 3.50632e-18 2.91633e-18 1.86106e-18 1.73856e-18 1.70626e-18 1.72549e-18 2.02060e-18 1.04751e-18 1.45120e-18 1.17592e-18 6.33481e-19 6.37840e-19 1.00952e-18 6.90003e-19 4.37212e-19 6.53025e-19 6.75286e-19 5.91483e-19 4.77738e-19 4.94024e-19 3.61148e-19 1.81441e-19 4.09329e-19 6.05545e-19 6.75603e-19 2.28313e-19 1.33666e-19 3.30894e-19 2.44539e-19 3.52098e-19 6.06435e-20 1.39857e-19 1.54416e-19 1.05245e-19 8.56150e-20 8.55412e-20 1.24891e-19 8.39799e-20 6.29171e-20 1.10493e-19 6.90570e-20 7.44829e-20 2.39932e-20 2.95712e-20 2.87406e-20 8.66508e-21 
1.07269e-14 2.75213e-14 5.35610e-14 7.90173e-14 1.13401e-13 1.32714e-13 1.18235e-13 7.37448e-14 3.61127e-14 2.30544e-14 2.18042e-14 2.15975e-14 2.02690e-14 1.82932e-14 1.63177e-14 1.43632e-14 1.29559e-14 1.17165e-14 1.06092e-14 9.70370e-15 8.66073e-15 7.93559e-15 7.12674e-15 6.61517e-15 5.93939e-15 5.48241e-15 4.97066e-15 4.58614e-15 4.14851e-15 3.76333e-15 3.36327e-15 3.13265e-15 2.88826e-15 2.54799e-15 2.37654e-15 2.15310e-15 2.01302e-15 1.85484e-15 1.71022e-15 1.57395e-15 1.45608e-15 1.37060e-15 1.24119e-15 1.11248e-15 1.03027e-15 9.46597e-16 8.73499e-16 7.99724e-16 7.24281e-16 6.45988e-16 5.93740e-16 5.29198e-16 4.90183e-16 4.62619e-16 4.25846e-16 3.80793e-16 3.49359e-16 3.22447e-16 2.98753e-16 2.81706e-16 2.58433e-16 2.48222e-16 2.28304e-16 1.99673e-16 1.92102e-16 1.95055e-16 1.78536e-16 1.64563e-16 1.56304e-16 1.58367e-16 1.55339e-16 1.56378e-16 1.42443e-16 1.44669e-16 1.49212e-16 1.47067e-16 1.56467e-16 1.52943e-16 1.62634e-16 1.61650e-16 1.60447e-16 1.67459e-16 1.66142e-16 1.44509e-16 1.43950e-16 1.47744e-16 1.35835e-16 1.30220e-16 1.20169e-16 1.37263e-16 1.23068e-16 1.20978e-16 1.02020e-16 1.04155e-16 9.68562e-17 9.74835e-17 1.01131e-16 9.16412e-17 8.93197e-17 7.65144e-17 7.29926e-17 6.65947e-17 7.06296e-17 6.33038e-17 6.42263e-17 5.52765e-17 5.97378e-17 5.01513e-17 4.47386e-17 4.69038e-17 3.82502e-17 3.92898e-17 3.78058e-17 3.13889e-17 2.96021e-17 2.46908e-17 2.33754e-17 2.30382e-17 2.41543e-17 1.95042e-17 1.96174e-17 1.90388e-17 1.85254e-17 1.63048e-17 1.50525e-17 1.36110e-17 1.20346e-17 1.24962e-17 1.18754e-17 1.30005e-17 1.05457e-17 9.88062e-18 1.01844e-17 9.38012e-18 9.92308e-18 8.00641e-18 7.70289e-18 8.21189e-18 7.53332e-18 6.87816e-18 8.83121e-18 6.90521e-18 5.34322e-18 5.23155e-18 5.47589e-18 4.89966e-18 4.44189e-18 3.31923e-18 3.90689e-18 4.19438e-18 3.08096e-18 3.45162e-18 2.49072e-18 3.13803e-18 3.26096e-18 2.72398e-18 1.74808e-18 1.64087e-18 1.60807e-18 1.62710e-18 1.87778e-18 9.92789e-19 1.35705e-18 1.09628e-18 6.09980e-19 6.08386e-19 9.35574e-19 6.49623e-19 4.11447e-19 6.10029e-19 6.22827e-19 5.50630e-19 4.39824e-19 4.55667e-19 3.36541e-19 1.72658e-19 3.77215e-19 5.54386e-19 6.19408e-19 2.12073e-19 1.29043e-19 3.05612e-19 2.25382e-19 3.23872e-19 5.82062e-20 1.29660e-19 1.43592e-19 9.88884e-20 7.99091e-20 8.01627e-20 1.15185e-19 7.92431e-20 5.72986e-20 1.01148e-19 6.44608e-20 6.94664e-20 2.35172e-20 2.94409e-20 2.93000e-20 9.36059e-21 
9.69978e-15 2.49756e-14 4.85765e-14 7.16322e-14 1.02669e-13 1.20021e-13 1.06708e-13 6.63560e-14 3.24051e-14 2.06386e-14 1.95607e-14 1.94235e-14 1.82620e-14 1.64994e-14 1.47185e-14 1.29547e-14 1.16875e-14 1.05709e-14 9.57761e-15 8.76378e-15 7.82424e-15 7.16715e-15 6.43859e-15 5.97661e-15 5.36982e-15 4.95490e-15 4.49604e-15 4.14851e-15 3.75628e-15 3.40647e-15 3.04549e-15 2.83824e-15 2.61781e-15 2.30939e-15 2.15654e-15 1.95437e-15 1.82916e-15 1.68404e-15 1.55492e-15 1.43137e-15 1.32519e-15 1.24930e-15 1.13157e-15 1.01511e-15 9.40764e-16 8.65124e-16 7.99162e-16 7.32839e-16 6.64558e-16 5.94066e-16 5.47093e-16 4.88400e-16 4.52319e-16 4.26411e-16 3.92389e-16 3.50572e-16 3.21144e-16 2.95713e-16 2.73653e-16 2.57826e-16 2.36014e-16 2.26624e-16 2.07842e-16 1.81582e-16 1.74578e-16 1.77240e-16 1.61950e-16 1.49095e-16 1.41548e-16 1.43284e-16 1.40593e-16 1.41735e-16 1.29182e-16 1.31338e-16 1.35551e-16 1.33586e-16 1.42345e-16 1.39163e-16 1.48195e-16 1.47460e-16 1.46291e-16 1.52783e-16 1.51533e-16 1.31780e-16 1.31339e-16 1.34740e-16 1.23987e-16 1.18725e-16 1.09520e-16 1.25183e-16 1.12227e-16 1.10277e-16 9.29129e-17 9.49341e-17 8.82265e-17 8.87929e-17 9.21885e-17 8.35075e-17 8.13553e-17 6.96489e-17 6.63784e-17 6.05791e-17 6.42510e-17 5.75763e-17 5.83782e-17 5.01835e-17 5.42451e-17 4.54641e-17 4.05240e-17 4.24663e-17 3.45759e-17 3.55184e-17 3.41647e-17 2.83024e-17 2.67077e-17 2.22322e-17 2.10716e-17 2.07606e-17 2.17930e-17 1.75672e-17 1.76735e-17 1.71747e-17 1.67045e-17 1.46985e-17 1.35550e-17 1.22563e-17 1.08326e-17 1.12359e-17 1.07068e-17 1.17310e-17 9.50888e-18 8.89813e-18 9.16812e-18 8.45538e-18 8.94838e-18 7.21226e-18 6.94324e-18 7.41615e-18 6.80093e-18 6.21391e-18 7.99586e-18 6.24193e-18 4.82676e-18 4.71353e-18 4.93824e-18 4.42751e-18 4.00070e-18 2.99599e-18 3.52423e-18 3.79571e-18 2.77948e-18 3.11952e-18 2.24636e-18 2.84642e-18 2.95469e-18 2.46352e-18 1.58039e-18 1.48326e-18 1.45639e-18 1.46726e-18 1.70297e-18 8.99904e-19 1.23230e-18 9.97753e-19 5.53473e-19 5.54385e-19 8.55052e-19 5.94510e-19 3.76661e-19 5.59746e-19 5.72155e-19 5.07482e-19 4.06016e-19 4.20636e-19 3.12304e-19 1.61701e-19 3.47660e-19 5.09163e-19 5.70246e-19 1.97083e-19 1.21297e-19 2.82208e-19 2.08082e-19 2.97845e-19 5.51443e-20 1.19954e-19 1.32826e-19 9.16715e-20 7.40222e-20 7.42969e-20 1.06213e-19 7.37257e-20 5.24903e-20 9.29831e-20 5.96920e-20 6.43001e-20 2.21355e-20 2.79286e-20 2.80720e-20 9.19684e-21 
8.64562e-15 2.22400e-14 4.33088e-14 6.39379e-14 9.18754e-14 1.07619e-13 9.59322e-14 5.99490e-14 2.94956e-14 1.89100e-14 1.78356e-14 1.76083e-14 1.65047e-14 1.48970e-14 1.32988e-14 1.17127e-14 1.05687e-14 9.56594e-15 8.66244e-15 7.92276e-15 7.07716e-15 6.49137e-15 5.83080e-15 5.41605e-15 4.86374e-15 4.49191e-15 4.07650e-15 3.76333e-15 3.40647e-15 3.09578e-15 2.76941e-15 2.58293e-15 2.38264e-15 2.10503e-15 1.96433e-15 1.78203e-15 1.66688e-15 1.53927e-15 1.42226e-15 1.31227e-15 1.21538e-15 1.14550e-15 1.04043e-15 9.34642e-16 8.66857e-16 8.00130e-16 7.41032e-16 6.80125e-16 6.17901e-16 5.54030e-16 5.10714e-16 4.57335e-16 4.23434e-16 3.97872e-16 3.66028e-16 3.27762e-16 2.99547e-16 2.75634e-16 2.53969e-16 2.39679e-16 2.19539e-16 2.09475e-16 1.92341e-16 1.68097e-16 1.61184e-16 1.62795e-16 1.48714e-16 1.36816e-16 1.29548e-16 1.31102e-16 1.28259e-16 1.29380e-16 1.17874e-16 1.19701e-16 1.23490e-16 1.22397e-16 1.29694e-16 1.27550e-16 1.35350e-16 1.34783e-16 1.34343e-16 1.39916e-16 1.38644e-16 1.20901e-16 1.20527e-16 1.23305e-16 1.13758e-16 1.09146e-16 1.01274e-16 1.14843e-16 1.03275e-16 1.01796e-16 8.61327e-17 8.79530e-17 8.21721e-17 8.25526e-17 8.54451e-17 7.78054e-17 7.58450e-17 6.52247e-17 6.21119e-17 5.67881e-17 6.00450e-17 5.41302e-17 5.46412e-17 4.72837e-17 5.08794e-17 4.28383e-17 3.82762e-17 4.00231e-17 3.27959e-17 3.35095e-17 3.21959e-17 2.68543e-17 2.52859e-17 2.13120e-17 2.01536e-17 1.98724e-17 2.07447e-17 1.68284e-17 1.69292e-17 1.63907e-17 1.59979e-17 1.40608e-17 1.30095e-17 1.18158e-17 1.04462e-17 1.08879e-17 1.02460e-17 1.11309e-17 9.11304e-18 8.56407e-18 8.82117e-18 8.10055e-18 8.54700e-18 6.93749e-18 6.67064e-18 7.05436e-18 6.47291e-18 5.90885e-18 7.49099e-18 5.90131e-18 4.60268e-18 4.52834e-18 4.70889e-18 4.19252e-18 3.86342e-18 2.86043e-18 3.37292e-18 3.58762e-18 2.67701e-18 2.96263e-18 2.16447e-18 2.68752e-18 2.76213e-18 2.32781e-18 1.50400e-18 1.42167e-18 1.39058e-18 1.40468e-18 1.58734e-18 8.63289e-19 1.15660e-18 9.27292e-19 5.39543e-19 5.31636e-19 7.82644e-19 5.56887e-19 3.51553e-19 5.17326e-19 5.17823e-19 4.61163e-19 3.65286e-19 3.79107e-19 2.82447e-19 1.48043e-19 3.10210e-19 4.53612e-19 5.09089e-19 1.78639e-19 1.09591e-19 2.52505e-19 1.86662e-19 2.65100e-19 5.15173e-20 1.08131e-19 1.19146e-19 8.20777e-20 6.66860e-20 6.63620e-20 9.44666e-20 6.59432e-20 4.67064e-20 8.25231e-20 5.32377e-20 5.74365e-20 2.01372e-20 2.54189e-20 2.55162e-20 8.35231e-21 
7.59607e-15 1.96768e-14 3.82449e-14 5.64058e-14 8.09707e-14 9.45996e-14 8.40056e-14 5.22970e-14 2.57773e-14 1.66728e-14 1.58051e-14 1.56182e-14 1.46430e-14 1.32241e-14 1.18117e-14 1.04074e-14 9.39396e-15 8.50603e-15 7.70648e-15 7.04871e-15 6.30097e-15 5.78265e-15 5.19457e-15 4.82948e-15 4.33940e-15 4.00935e-15 3.64173e-15 3.36327e-15 3.04549e-15 2.76941e-15 2.48123e-15 2.31683e-15 2.13782e-15 1.89048e-15 1.76575e-15 1.60377e-15 1.50135e-15 1.38793e-15 1.28417e-15 1.18730e-15 1.10082e-15 1.03882e-15 9.45417e-16 8.50372e-16 7.89215e-16 7.30068e-16 6.77228e-16 6.22696e-16 5.66864e-16 5.09956e-16 4.70928e-16 4.22989e-16 3.91230e-16 3.66436e-16 3.36888e-16 3.01879e-16 2.75250e-16 2.52789e-16 2.32144e-16 2.19086e-16 2.00387e-16 1.90197e-16 1.74408e-16 1.52029e-16 1.45427e-16 1.46437e-16 1.33343e-16 1.22501e-16 1.15657e-16 1.16932e-16 1.14128e-16 1.15252e-16 1.04819e-16 1.06401e-16 1.09709e-16 1.08983e-16 1.15342e-16 1.13736e-16 1.20722e-16 1.20241e-16 1.19978e-16 1.25008e-16 1.23884e-16 1.08002e-16 1.07784e-16 1.10277e-16 1.01871e-16 9.78092e-17 9.08413e-17 1.02992e-16 9.26593e-17 9.14389e-17 7.73970e-17 7.91065e-17 7.39461e-17 7.42672e-17 7.70014e-17 7.01924e-17 6.84575e-17 5.89135e-17 5.61600e-17 5.13238e-17 5.43138e-17 4.90182e-17 4.94622e-17 4.28656e-17 4.61298e-17 3.88276e-17 3.47424e-17 3.63517e-17 2.98148e-17 3.04793e-17 2.92759e-17 2.45007e-17 2.30782e-17 1.94985e-17 1.84438e-17 1.81970e-17 1.89724e-17 1.54102e-17 1.54945e-17 1.50216e-17 1.46413e-17 1.28823e-17 1.19282e-17 1.08578e-17 9.58862e-18 1.00071e-17 9.38738e-18 1.01864e-17 8.35097e-18 7.87563e-18 8.08131e-18 7.42663e-18 7.83081e-18 6.37918e-18 6.12919e-18 6.46678e-18 5.93893e-18 5.42263e-18 6.83097e-18 5.40352e-18 4.23455e-18 4.17090e-18 4.32629e-18 3.84509e-18 3.55930e-18 2.63277e-18 3.09436e-18 3.28938e-18 2.47461e-18 2.72160e-18 2.00158e-18 2.46126e-18 2.52572e-18 2.13837e-18 1.39229e-18 1.32006e-18 1.29269e-18 1.30027e-18 1.45928e-18 8.10737e-19 1.07216e-18 8.59796e-19 5.14465e-19 5.06116e-19 7.27172e-19 5.25844e-19 3.32440e-19 4.87878e-19 4.81944e-19 4.36064e-19 3.42850e-19 3.56913e-19 2.70285e-19 1.46862e-19 2.89709e-19 4.19319e-19 4.72766e-19 1.70114e-19 1.09415e-19 2.37295e-19 1.74888e-19 2.46483e-19 5.20695e-20 1.02457e-19 1.13322e-19 7.86716e-20 6.38343e-20 6.33080e-20 8.82227e-20 6.35910e-20 4.29718e-20 7.61979e-20 5.04190e-20 5.45412e-20 2.04817e-20 2.63428e-20 2.68964e-20 9.23387e-21 
6.84147e-15 1.79748e-14 3.49839e-14 5.16713e-14 7.42739e-14 8.67377e-14 7.68590e-14 4.77062e-14 2.34925e-14 1.52971e-14 1.45735e-14 1.44144e-14 1.35143e-14 1.22120e-14 1.09147e-14 9.62184e-15 8.69059e-15 7.87402e-15 7.13820e-15 6.52957e-15 5.84219e-15 5.36499e-15 4.82111e-15 4.48661e-15 4.03342e-15 3.72814e-15 3.39011e-15 3.13265e-15 2.83824e-15 2.58293e-15 2.31683e-15 2.16764e-15 2.00082e-15 1.77123e-15 1.65591e-15 1.50586e-15 1.41096e-15 1.30463e-15 1.20875e-15 1.11991e-15 1.03904e-15 9.81891e-16 8.95378e-16 8.06600e-16 7.49463e-16 6.95619e-16 6.47019e-16 5.96666e-16 5.44713e-16 4.92356e-16 4.55915e-16 4.11211e-16 3.80174e-16 3.54993e-16 3.26446e-16 2.92640e-16 2.66411e-16 2.43889e-16 2.23273e-16 2.10727e-16 1.92411e-16 1.81650e-16 1.66259e-16 1.44693e-16 1.37917e-16 1.38365e-16 1.25593e-16 1.15234e-16 1.08520e-16 1.09546e-16 1.06706e-16 1.08001e-16 9.82567e-17 9.98755e-17 1.02975e-16 1.02755e-16 1.08504e-16 1.07395e-16 1.14021e-16 1.13784e-16 1.13737e-16 1.18491e-16 1.17310e-16 1.02371e-16 1.02334e-16 1.04529e-16 9.68041e-17 9.29531e-17 8.65068e-17 9.77583e-17 8.81230e-17 8.70973e-17 7.38181e-17 7.55323e-17 7.06818e-17 7.09873e-17 7.36075e-17 6.72887e-17 6.56120e-17 5.64856e-17 5.38662e-17 4.92335e-17 5.20602e-17 4.71372e-17 4.74026e-17 4.12156e-17 4.42825e-17 3.73173e-17 3.33713e-17 3.48845e-17 2.86851e-17 2.92511e-17 2.80174e-17 2.35368e-17 2.21439e-17 1.87677e-17 1.77629e-17 1.75219e-17 1.82240e-17 1.48578e-17 1.49123e-17 1.44732e-17 1.40754e-17 1.24025e-17 1.14943e-17 1.04848e-17 9.25749e-18 9.66623e-18 9.03225e-18 9.78625e-18 8.03493e-18 7.60391e-18 7.76912e-18 7.15617e-18 7.52663e-18 6.15388e-18 5.91381e-18 6.20590e-18 5.71352e-18 5.21471e-18 6.52795e-18 5.18341e-18 4.08048e-18 4.02883e-18 4.16352e-18 3.69246e-18 3.43088e-18 2.53309e-18 2.96952e-18 3.14496e-18 2.39145e-18 2.61072e-18 1.93043e-18 2.34016e-18 2.40383e-18 2.04312e-18 1.33776e-18 1.27048e-18 1.24410e-18 1.25403e-18 1.38944e-18 7.81416e-19 1.02432e-18 8.21690e-19 4.98090e-19 4.88017e-19 6.88657e-19 5.01238e-19 3.16401e-19 4.60247e-19 4.51807e-19 4.10917e-19 3.18771e-19 3.31248e-19 2.52297e-19 1.37729e-19 2.71088e-19 3.91357e-19 4.40943e-19 1.58318e-19 1.04383e-19 2.21914e-19 1.63249e-19 2.30544e-19 4.84724e-20 9.52759e-20 1.06398e-19 7.41597e-20 5.98031e-20 5.97626e-20 8.29328e-20 6.03416e-20 4.00232e-20 7.13928e-20 4.76708e-20 5.14886e-20 1.96694e-20 2.55201e-20 2.63514e-20 9.26453e-21 
6.30068e-15 1.66425e-14 3.23275e-14 4.76684e-14 6.86020e-14 8.01466e-14 7.07812e-14 4.34825e-14 2.10437e-14 1.36466e-14 1.31815e-14 1.31578e-14 1.23899e-14 1.12138e-14 1.00258e-14 8.83982e-15 7.98565e-15 7.24006e-15 6.56432e-15 6.01048e-15 5.37726e-15 4.93683e-15 4.43909e-15 4.13018e-15 3.71555e-15 3.43348e-15 3.12395e-15 2.88826e-15 2.61781e-15 2.38264e-15 2.13782e-15 2.00082e-15 1.84920e-15 1.63757e-15 1.53309e-15 1.39435e-15 1.30790e-15 1.20952e-15 1.12277e-15 1.04108e-15 9.67927e-16 9.15836e-16 8.36072e-16 7.54218e-16 7.01403e-16 6.51341e-16 6.06134e-16 5.59398e-16 5.10633e-16 4.62169e-16 4.28114e-16 3.86419e-16 3.57196e-16 3.33082e-16 3.06176e-16 2.74771e-16 2.50041e-16 2.28573e-16 2.09225e-16 1.97563e-16 1.80133e-16 1.70088e-16 1.55266e-16 1.35194e-16 1.28794e-16 1.28931e-16 1.16984e-16 1.07160e-16 1.00891e-16 1.01890e-16 9.91596e-17 1.00565e-16 9.16851e-17 9.32645e-17 9.62237e-17 9.61009e-17 1.01516e-16 1.00612e-16 1.06733e-16 1.06813e-16 1.06768e-16 1.11130e-16 1.09926e-16 9.61549e-17 9.61030e-17 9.79697e-17 9.09371e-17 8.71803e-17 8.12661e-17 9.16239e-17 8.26350e-17 8.17045e-17 6.93482e-17 7.09665e-17 6.65471e-17 6.67337e-17 6.91239e-17 6.32789e-17 6.16299e-17 5.31091e-17 5.05892e-17 4.62649e-17 4.88669e-17 4.42818e-17 4.43758e-17 3.86405e-17 4.13694e-17 3.48348e-17 3.11358e-17 3.24377e-17 2.66525e-17 2.71083e-17 2.58920e-17 2.17012e-17 2.03755e-17 1.72912e-17 1.63626e-17 1.61430e-17 1.67860e-17 1.36718e-17 1.37464e-17 1.33327e-17 1.29610e-17 1.14335e-17 1.05841e-17 9.66852e-18 8.52915e-18 8.91542e-18 8.32133e-18 9.00303e-18 7.40024e-18 7.00710e-18 7.16238e-18 6.59189e-18 6.93638e-18 5.67820e-18 5.45758e-18 5.72324e-18 5.26024e-18 4.81005e-18 6.00483e-18 4.76933e-18 3.76031e-18 3.72028e-18 3.83785e-18 3.40540e-18 3.17595e-18 2.34194e-18 2.74259e-18 2.89895e-18 2.21346e-18 2.40971e-18 1.78461e-18 2.16643e-18 2.21702e-18 1.88503e-18 1.23488e-18 1.17634e-18 1.15092e-18 1.15352e-18 1.28261e-18 7.23739e-19 9.47548e-19 7.56214e-19 4.62869e-19 4.52636e-19 6.34940e-19 4.63723e-19 2.92869e-19 4.25740e-19 4.16016e-19 3.79569e-19 2.94108e-19 3.06032e-19 2.33773e-19 1.28439e-19 2.49761e-19 3.60129e-19 4.05803e-19 1.46557e-19 9.72721e-20 2.04658e-19 1.50638e-19 2.12333e-19 4.53469e-20 8.81290e-20 9.83863e-20 6.87339e-20 5.54219e-20 5.52824e-20 7.63079e-20 5.58769e-20 3.67714e-20 6.55490e-20 4.40223e-20 4.75675e-20 1.84412e-20 2.39446e-20 2.47618e-20 8.72423e-21 
5.45765e-15 1.44689e-14 2.80854e-14 4.14062e-14 5.96955e-14 6.97807e-14 6.16188e-14 3.78132e-14 1.82973e-14 1.19503e-14 1.15821e-14 1.15526e-14 1.08671e-14 9.83043e-15 8.79317e-15 7.75776e-15 7.01053e-15 6.35863e-15 5.76437e-15 5.27845e-15 4.72447e-15 4.34139e-15 3.90461e-15 3.63535e-15 3.27102e-15 3.02502e-15 2.75359e-15 2.54799e-15 2.30939e-15 2.10503e-15 1.89048e-15 1.77123e-15 1.63757e-15 1.45306e-15 1.36081e-15 1.23917e-15 1.16265e-15 1.07783e-15 1.00225e-15 9.31497e-16 8.67267e-16 8.21103e-16 7.51656e-16 6.79241e-16 6.32217e-16 5.88945e-16 5.49426e-16 5.07703e-16 4.64192e-16 4.21630e-16 3.91061e-16 3.53941e-16 3.27105e-16 3.03935e-16 2.79325e-16 2.51065e-16 2.27901e-16 2.07863e-16 1.89505e-16 1.79074e-16 1.63144e-16 1.53128e-16 1.39696e-16 1.21517e-16 1.15431e-16 1.14845e-16 1.03951e-16 9.49635e-17 8.90565e-17 8.96943e-17 8.68252e-17 8.80225e-17 7.99945e-17 8.11852e-17 8.35697e-17 8.36114e-17 8.79362e-17 8.73969e-17 9.24887e-17 9.25826e-17 9.27140e-17 9.64217e-17 9.53704e-17 8.35042e-17 8.35049e-17 8.50600e-17 7.90323e-17 7.59069e-17 7.09686e-17 7.97819e-17 7.20126e-17 7.13718e-17 6.07170e-17 6.21683e-17 5.84511e-17 5.85428e-17 6.06218e-17 5.56457e-17 5.42701e-17 4.68960e-17 4.47395e-17 4.09401e-17 4.31886e-17 3.92958e-17 3.93141e-17 3.44048e-17 3.67903e-17 3.10570e-17 2.78622e-17 2.90205e-17 2.39528e-17 2.43361e-17 2.32585e-17 1.96387e-17 1.84297e-17 1.57684e-17 1.49018e-17 1.47216e-17 1.52446e-17 1.24612e-17 1.25309e-17 1.21363e-17 1.18096e-17 1.04281e-17 9.67058e-18 8.86246e-18 7.80718e-18 8.19367e-18 7.58297e-18 8.16464e-18 6.74616e-18 6.41519e-18 6.54671e-18 6.00634e-18 6.31718e-18 5.19691e-18 4.99108e-18 5.19445e-18 4.78210e-18 4.36827e-18 5.39109e-18 4.31158e-18 3.42480e-18 3.40590e-18 3.49540e-18 3.08631e-18 2.91524e-18 2.13483e-18 2.50075e-18 2.61903e-18 2.02817e-18 2.18538e-18 1.63793e-18 1.95204e-18 1.98554e-18 1.70332e-18 1.12182e-18 1.07383e-18 1.04750e-18 1.05292e-18 1.14790e-18 6.61428e-19 8.52653e-19 6.76360e-19 4.26007e-19 4.12765e-19 5.60799e-19 4.15948e-19 2.61889e-19 3.77592e-19 3.63508e-19 3.32308e-19 2.54860e-19 2.65081e-19 2.03402e-19 1.12211e-19 2.15872e-19 3.10883e-19 3.50567e-19 1.27616e-19 8.46614e-20 1.77043e-19 1.30530e-19 1.83242e-19 4.01116e-20 7.64939e-20 8.52685e-20 5.94974e-20 4.81046e-20 4.78527e-20 6.58901e-20 4.84338e-20 3.16980e-20 5.65335e-20 3.81380e-20 4.11897e-20 1.61479e-20 2.09969e-20 2.17578e-20 7.68789e-21 
5.01919e-15 1.35562e-14 2.61667e-14 3.85072e-14 5.55852e-14 6.49157e-14 5.68039e-14 3.39878e-14 1.57983e-14 1.02777e-14 1.03457e-14 1.05668e-14 1.00401e-14 9.11337e-15 8.15044e-15 7.18995e-15 6.49924e-15 5.89634e-15 5.34958e-15 4.90914e-15 4.39207e-15 4.03111e-15 3.63067e-15 3.37790e-15 3.04602e-15 2.81444e-15 2.56543e-15 2.37654e-15 2.15654e-15 1.96433e-15 1.76575e-15 1.65591e-15 1.53309e-15 1.36081e-15 1.28009e-15 1.16600e-15 1.09667e-15 1.01467e-15 9.47100e-16 8.81124e-16 8.23772e-16 7.82588e-16 7.17398e-16 6.50403e-16 6.07293e-16 5.66661e-16 5.29521e-16 4.90296e-16 4.48714e-16 4.08922e-16 3.79997e-16 3.44487e-16 3.18277e-16 2.95281e-16 2.71242e-16 2.43805e-16 2.21238e-16 2.00943e-16 1.83131e-16 1.72962e-16 1.56973e-16 1.47667e-16 1.33926e-16 1.16473e-16 1.10690e-16 1.09805e-16 9.92360e-17 9.03054e-17 8.45921e-17 8.52571e-17 8.22188e-17 8.35084e-17 7.60569e-17 7.72397e-17 7.94572e-17 7.92988e-17 8.36414e-17 8.30514e-17 8.79910e-17 8.84024e-17 8.82458e-17 9.18850e-17 9.08075e-17 7.96234e-17 7.97139e-17 8.10356e-17 7.56680e-17 7.25096e-17 6.77547e-17 7.60990e-17 6.88334e-17 6.81359e-17 5.79830e-17 5.95649e-17 5.60516e-17 5.61259e-17 5.80704e-17 5.33704e-17 5.20837e-17 4.49646e-17 4.28308e-17 3.92416e-17 4.13570e-17 3.77148e-17 3.76134e-17 3.29611e-17 3.51740e-17 2.96896e-17 2.65902e-17 2.76318e-17 2.28808e-17 2.31420e-17 2.20678e-17 1.86434e-17 1.74892e-17 1.50334e-17 1.41830e-17 1.40212e-17 1.44961e-17 1.18766e-17 1.19208e-17 1.15318e-17 1.12420e-17 9.91005e-18 9.19589e-18 8.43254e-18 7.44632e-18 7.81483e-18 7.23414e-18 7.74255e-18 6.42505e-18 6.11098e-18 6.24944e-18 5.73684e-18 6.00876e-18 4.94041e-18 4.74864e-18 4.93832e-18 4.54754e-18 4.15896e-18 5.11231e-18 4.09767e-18 3.25803e-18 3.24019e-18 3.32483e-18 2.93051e-18 2.78038e-18 2.02246e-18 2.38029e-18 2.49265e-18 1.93582e-18 2.07651e-18 1.56094e-18 1.85847e-18 1.88269e-18 1.61698e-18 1.06919e-18 1.02399e-18 1.00441e-18 1.00472e-18 1.08631e-18 6.36190e-19 8.12610e-19 6.45935e-19 4.15528e-19 4.01388e-19 5.35487e-19 4.03384e-19 2.54181e-19 3.65830e-19 3.49377e-19 3.23036e-19 2.47148e-19 2.57405e-19 2.00213e-19 1.13427e-19 2.08075e-19 2.95864e-19 3.36032e-19 1.25951e-19 8.63242e-20 1.71548e-19 1.26267e-19 1.75421e-19 4.16427e-20 7.46967e-20 8.30743e-20 5.85230e-20 4.70988e-20 4.70376e-20 6.35727e-20 4.80863e-20 2.98639e-20 5.39596e-20 3.73742e-20 4.02631e-20 1.65203e-20 2.18538e-20 2.32014e-20 8.58800e-21 
4.47547e-15 1.20806e-14 2.32850e-14 3.42589e-14 4.94350e-14 5.76719e-14 5.04462e-14 3.02735e-14 1.42285e-14 9.35223e-15 9.37013e-15 9.51641e-15 9.01596e-15 8.18035e-15 7.32187e-15 6.46274e-15 5.84664e-15 5.30760e-15 4.81841e-15 4.42056e-15 3.96004e-15 3.63839e-15 3.27778e-15 3.05386e-15 2.75434e-15 2.54660e-15 2.32351e-15 2.15310e-15 1.95437e-15 1.78203e-15 1.60377e-15 1.50586e-15 1.39435e-15 1.23917e-15 1.16600e-15 1.06434e-15 1.00180e-15 9.28491e-16 8.67807e-16 8.09307e-16 7.57021e-16 7.19886e-16 6.61422e-16 6.00170e-16 5.59826e-16 5.22723e-16 4.88612e-16 4.52600e-16 4.14538e-16 3.78475e-16 3.51752e-16 3.19331e-16 2.94833e-16 2.72795e-16 2.50468e-16 2.25483e-16 2.04224e-16 1.85524e-16 1.68778e-16 1.59507e-16 1.44742e-16 1.35484e-16 1.22870e-16 1.06692e-16 1.01198e-16 1.00038e-16 9.01512e-17 8.19351e-17 7.64544e-17 7.68029e-17 7.38829e-17 7.49698e-17 6.79991e-17 6.88833e-17 7.07005e-17 7.06208e-17 7.42126e-17 7.38400e-17 7.81372e-17 7.84180e-17 7.83481e-17 8.15753e-17 8.06442e-17 7.06446e-17 7.07667e-17 7.19600e-17 6.71436e-17 6.45140e-17 6.03225e-17 6.77695e-17 6.12781e-17 6.07475e-17 5.17274e-17 5.31699e-17 5.00738e-17 5.01036e-17 5.19226e-17 4.77491e-17 4.67013e-17 4.03838e-17 3.85597e-17 3.53415e-17 3.72557e-17 3.40642e-17 3.40114e-17 2.98864e-17 3.19494e-17 2.70328e-17 2.43463e-17 2.53344e-17 2.10532e-17 2.13390e-17 2.04248e-17 1.73611e-17 1.63479e-17 1.41359e-17 1.33314e-17 1.31896e-17 1.36013e-17 1.11624e-17 1.12124e-17 1.08457e-17 1.05720e-17 9.32508e-18 8.66340e-18 7.96886e-18 7.02965e-18 7.39594e-18 6.80367e-18 7.25983e-18 6.04729e-18 5.77200e-18 5.88608e-18 5.39907e-18 5.65012e-18 4.66863e-18 4.48042e-18 4.63893e-18 4.27190e-18 3.90991e-18 4.76459e-18 3.83744e-18 3.06918e-18 3.06138e-18 3.12917e-18 2.75036e-18 2.63013e-18 1.90834e-18 2.24266e-18 2.33690e-18 1.83493e-18 1.95251e-18 1.47875e-18 1.74237e-18 1.75479e-18 1.51736e-18 1.00868e-18 9.71202e-19 9.50850e-19 9.47332e-19 1.01484e-18 6.06063e-19 7.64508e-19 6.04773e-19 3.98834e-19 3.83891e-19 4.99280e-19 3.81837e-19 2.40369e-19 3.44560e-19 3.25112e-19 3.02641e-19 2.30279e-19 2.40179e-19 1.88228e-19 1.08367e-19 1.92441e-19 2.72031e-19 3.10338e-19 1.18533e-19 8.19405e-20 1.59345e-19 1.17238e-19 1.61545e-19 4.05275e-20 6.99126e-20 7.74704e-20 5.46007e-20 4.41212e-20 4.37932e-20 5.86977e-20 4.49665e-20 2.73921e-20 4.95531e-20 3.47023e-20 3.74404e-20 1.57399e-20 2.09280e-20 2.22995e-20 8.33953e-21 
4.10967e-15 1.12892e-14 2.16496e-14 3.18034e-14 4.58804e-14 5.33401e-14 4.62293e-14 2.72015e-14 1.24444e-14 8.20436e-15 8.46280e-15 8.73430e-15 8.32579e-15 7.57428e-15 6.78136e-15 5.98647e-15 5.42165e-15 4.92559e-15 4.47757e-15 4.11462e-15 3.68708e-15 3.38600e-15 3.05380e-15 2.84646e-15 2.57171e-15 2.37629e-15 2.17139e-15 2.01302e-15 1.82916e-15 1.66688e-15 1.50135e-15 1.41096e-15 1.30790e-15 1.16265e-15 1.09667e-15 1.00180e-15 9.46786e-16 8.78056e-16 8.24219e-16 7.70344e-16 7.23052e-16 6.90089e-16 6.35510e-16 5.77924e-16 5.39274e-16 5.03188e-16 4.70444e-16 4.36076e-16 3.99467e-16 3.65341e-16 3.39510e-16 3.08322e-16 2.84194e-16 2.62138e-16 2.40368e-16 2.15979e-16 1.95033e-16 1.76431e-16 1.60179e-16 1.51132e-16 1.36592e-16 1.27741e-16 1.15251e-16 9.96784e-17 9.44991e-17 9.31562e-17 8.35601e-17 7.56436e-17 7.03043e-17 7.03256e-17 6.74451e-17 6.84035e-17 6.17284e-17 6.25048e-17 6.40551e-17 6.35625e-17 6.70877e-17 6.64875e-17 7.05624e-17 7.08644e-17 7.04521e-17 7.36856e-17 7.29506e-17 6.37030e-17 6.39497e-17 6.52332e-17 6.08122e-17 5.84434e-17 5.44185e-17 6.16650e-17 5.56681e-17 5.51255e-17 4.68217e-17 4.82943e-17 4.53126e-17 4.54465e-17 4.73675e-17 4.34588e-17 4.26041e-17 3.67603e-17 3.52442e-17 3.23273e-17 3.41553e-17 3.12422e-17 3.12826e-17 2.75057e-17 2.95799e-17 2.50378e-17 2.26312e-17 2.36332e-17 1.96973e-17 2.00472e-17 1.92917e-17 1.65006e-17 1.56062e-17 1.34957e-17 1.27444e-17 1.26091e-17 1.29996e-17 1.06664e-17 1.07011e-17 1.03754e-17 1.00933e-17 8.91165e-18 8.27611e-18 7.62405e-18 6.71963e-18 7.06762e-18 6.50628e-18 6.94007e-18 5.77761e-18 5.52205e-18 5.61216e-18 5.16641e-18 5.39780e-18 4.46626e-18 4.28901e-18 4.43179e-18 4.08779e-18 3.74639e-18 4.55533e-18 3.66991e-18 2.93912e-18 2.92877e-18 2.99336e-18 2.63207e-18 2.51299e-18 1.82409e-18 2.13896e-18 2.22840e-18 1.75797e-18 1.86576e-18 1.41558e-18 1.65833e-18 1.67259e-18 1.44609e-18 9.65965e-19 9.29541e-19 9.13159e-19 9.06820e-19 9.69723e-19 5.83065e-19 7.33007e-19 5.81419e-19 3.84747e-19 3.70684e-19 4.79979e-19 3.68129e-19 2.31690e-19 3.31282e-19 3.12521e-19 2.92231e-19 2.21368e-19 2.30686e-19 1.81642e-19 1.05246e-19 1.85523e-19 2.61096e-19 2.98278e-19 1.14292e-19 8.05197e-20 1.53685e-19 1.12859e-19 1.55509e-19 3.93358e-20 6.72762e-20 7.49017e-20 5.30248e-20 4.26186e-20 4.25875e-20 5.67802e-20 4.39242e-20 2.62037e-20 4.77653e-20 3.37572e-20 3.63553e-20 1.54817e-20 2.07417e-20 2.23155e-20 8.49688e-21 
3.78289e-15 1.02456e-14 1.96223e-14 2.88074e-14 4.16512e-14 4.84040e-14 4.20857e-14 2.51397e-14 1.18760e-14 7.98645e-15 8.05888e-15 8.16144e-15 7.70463e-15 6.98273e-15 6.25610e-15 5.52925e-15 5.00454e-15 4.54727e-15 4.12606e-15 3.78248e-15 3.39093e-15 3.12194e-15 2.81132e-15 2.62333e-15 2.36734e-15 2.19230e-15 2.00051e-15 1.85484e-15 1.68404e-15 1.53927e-15 1.38793e-15 1.30463e-15 1.20952e-15 1.07783e-15 1.01467e-15 9.28491e-16 8.78056e-16 8.25484e-16 7.77609e-16 7.30934e-16 6.87708e-16 6.56281e-16 6.08631e-16 5.54451e-16 5.15661e-16 4.81020e-16 4.49518e-16 4.15603e-16 3.80180e-16 3.47103e-16 3.21576e-16 2.92024e-16 2.68620e-16 2.46982e-16 2.26025e-16 2.03576e-16 1.83365e-16 1.66068e-16 1.50299e-16 1.42193e-16 1.28908e-16 1.19702e-16 1.08604e-16 9.42738e-17 8.92071e-17 8.75822e-17 7.90039e-17 7.17657e-17 6.68514e-17 6.71165e-17 6.45884e-17 6.59212e-17 5.99087e-17 6.07703e-17 6.26628e-17 6.33447e-17 6.62443e-17 6.66499e-17 7.03711e-17 7.08083e-17 7.10769e-17 7.37944e-17 7.29412e-17 6.42035e-17 6.44581e-17 6.52962e-17 6.11404e-17 5.87866e-17 5.54402e-17 6.16064e-17 5.59920e-17 5.57030e-17 4.76422e-17 4.89469e-17 4.63708e-17 4.63440e-17 4.77708e-17 4.41985e-17 4.31438e-17 3.74517e-17 3.56386e-17 3.28159e-17 3.44681e-17 3.16197e-17 3.13492e-17 2.76836e-17 2.94371e-17 2.50218e-17 2.24940e-17 2.32635e-17 1.94453e-17 1.95934e-17 1.86542e-17 1.59423e-17 1.49606e-17 1.30665e-17 1.22996e-17 1.21879e-17 1.25209e-17 1.02955e-17 1.03298e-17 9.98259e-18 9.77889e-18 8.58725e-18 8.00553e-18 7.38975e-18 6.52863e-18 6.89064e-18 6.29742e-18 6.65552e-18 5.60614e-18 5.36682e-18 5.46570e-18 5.01434e-18 5.21144e-18 4.32895e-18 4.14993e-18 4.27811e-18 3.93828e-18 3.61393e-18 4.34109e-18 3.52545e-18 2.83620e-18 2.83798e-18 2.89139e-18 2.53047e-18 2.44934e-18 1.75799e-18 2.07614e-18 2.15351e-18 1.71353e-18 1.80121e-18 1.38664e-18 1.60984e-18 1.60335e-18 1.39609e-18 9.43697e-19 9.12104e-19 9.03122e-19 8.84351e-19 9.31463e-19 5.83180e-19 7.13941e-19 5.65193e-19 3.96728e-19 3.79238e-19 4.70326e-19 3.73418e-19 2.35432e-19 3.38192e-19 3.09559e-19 2.96999e-19 2.25524e-19 2.37853e-19 1.91176e-19 1.17242e-19 1.83748e-19 2.54444e-19 2.94092e-19 1.20185e-19 8.74830e-20 1.54704e-19 1.13841e-19 1.52543e-19 4.54454e-20 6.98994e-20 7.68833e-20 5.48622e-20 4.46395e-20 4.33749e-20 5.55543e-20 4.52232e-20 2.53139e-20 4.57210e-20 3.37130e-20 3.67015e-20 1.72028e-20 2.32071e-20 2.49028e-20 9.55954e-21 
3.33849e-15 9.28099e-15 1.76605e-14 2.59007e-14 3.76013e-14 4.37145e-14 3.76998e-14 2.19521e-14 9.92756e-15 6.70406e-15 7.07128e-15 7.33279e-15 6.98699e-15 6.35181e-15 5.69375e-15 5.03543e-15 4.56199e-15 4.14883e-15 3.76744e-15 3.46273e-15 3.10458e-15 2.85718e-15 2.57774e-15 2.40499e-15 2.17622e-15 2.01427e-15 1.84147e-15 1.71022e-15 1.55492e-15 1.42226e-15 1.28417e-15 1.20875e-15 1.12277e-15 1.00225e-15 9.47100e-16 8.67807e-16 8.24219e-16 7.77609e-16 7.38823e-16 6.96867e-16 6.59567e-16 6.32854e-16 5.89798e-16 5.39983e-16 5.03579e-16 4.71277e-16 4.41961e-16 4.09427e-16 3.75129e-16 3.44176e-16 3.19393e-16 2.90800e-16 2.67283e-16 2.44591e-16 2.23652e-16 2.01467e-16 1.80875e-16 1.62765e-16 1.46700e-16 1.38748e-16 1.25262e-16 1.16065e-16 1.04649e-16 9.08439e-17 8.58097e-17 8.35606e-17 7.51927e-17 6.78955e-17 6.30214e-17 6.30551e-17 6.02257e-17 6.16139e-17 5.59667e-17 5.67067e-17 5.83589e-17 5.89529e-17 6.15675e-17 6.20631e-17 6.53938e-17 6.61155e-17 6.62455e-17 6.87356e-17 6.78500e-17 5.99155e-17 6.03032e-17 6.08759e-17 5.73536e-17 5.50475e-17 5.21150e-17 5.76542e-17 5.25808e-17 5.23530e-17 4.48659e-17 4.62400e-17 4.39303e-17 4.38568e-17 4.51496e-17 4.19476e-17 4.09598e-17 3.56403e-17 3.38535e-17 3.12869e-17 3.27570e-17 3.02206e-17 2.97877e-17 2.64445e-17 2.80324e-17 2.39155e-17 2.15053e-17 2.21566e-17 1.86491e-17 1.86977e-17 1.77752e-17 1.52599e-17 1.43094e-17 1.26189e-17 1.18623e-17 1.17665e-17 1.20368e-17 9.93607e-18 9.95522e-18 9.60030e-18 9.43362e-18 8.27381e-18 7.72337e-18 7.15700e-18 6.32566e-18 6.68723e-18 6.08449e-18 6.36946e-18 5.41023e-18 5.18998e-18 5.28772e-18 4.84996e-18 5.01832e-18 4.18560e-18 4.01234e-18 4.10787e-18 3.78481e-18 3.47844e-18 4.13217e-18 3.37385e-18 2.72951e-18 2.73858e-18 2.78267e-18 2.42474e-18 2.37304e-18 1.68886e-18 2.00354e-18 2.06025e-18 1.66036e-18 1.72707e-18 1.34254e-18 1.54220e-18 1.51997e-18 1.33095e-18 9.05756e-19 8.80081e-19 8.74361e-19 8.50521e-19 8.80610e-19 5.65457e-19 6.82093e-19 5.36606e-19 3.89813e-19 3.69981e-19 4.42362e-19 3.60086e-19 2.26529e-19 3.22937e-19 2.90732e-19 2.81752e-19 2.11600e-19 2.23351e-19 1.82212e-19 1.13914e-19 1.71417e-19 2.34158e-19 2.72870e-19 1.15029e-19 8.56457e-20 1.45122e-19 1.06746e-19 1.41159e-19 4.51430e-20 6.61270e-20 7.25015e-20 5.21655e-20 4.23371e-20 4.12124e-20 5.18452e-20 4.33724e-20 2.30252e-20 4.21781e-20 3.19849e-20 3.47175e-20 1.68802e-20 2.30285e-20 2.51256e-20 9.91758e-21 
2.95403e-15 8.26317e-15 1.55994e-14 2.28172e-14 3.31729e-14 3.84264e-14 3.29201e-14 1.90403e-14 8.68992e-15 6.05835e-15 6.44156e-15 6.66340e-15 6.33983e-15 5.76881e-15 5.17977e-15 4.58764e-15 4.15900e-15 3.78765e-15 3.43994e-15 3.15842e-15 2.83668e-15 2.61613e-15 2.35907e-15 2.20565e-15 1.99614e-15 1.84984e-15 1.69281e-15 1.57395e-15 1.43137e-15 1.31227e-15 1.18730e-15 1.11991e-15 1.04108e-15 9.31497e-16 8.81124e-16 8.09307e-16 7.70344e-16 7.30934e-16 6.96867e-16 6.62481e-16 6.29588e-16 6.05876e-16 5.68130e-16 5.21845e-16 4.86364e-16 4.55583e-16 4.27144e-16 3.95440e-16 3.62205e-16 3.32626e-16 3.08068e-16 2.80841e-16 2.57575e-16 2.34771e-16 2.14467e-16 1.93828e-16 1.73922e-16 1.56580e-16 1.41003e-16 1.33546e-16 1.20573e-16 1.10939e-16 1.00139e-16 8.68552e-17 8.17248e-17 7.90853e-17 7.09514e-17 6.39682e-17 5.89380e-17 5.88309e-17 5.58064e-17 5.70112e-17 5.14941e-17 5.19614e-17 5.33689e-17 5.40977e-17 5.61163e-17 5.68788e-17 5.97254e-17 6.03109e-17 6.06104e-17 6.28840e-17 6.20810e-17 5.48438e-17 5.53241e-17 5.58761e-17 5.27186e-17 5.08019e-17 4.82750e-17 5.33022e-17 4.87217e-17 4.86989e-17 4.18570e-17 4.32096e-17 4.11400e-17 4.10999e-17 4.23651e-17 3.94927e-17 3.86184e-17 3.36887e-17 3.21016e-17 2.97366e-17 3.11038e-17 2.88374e-17 2.84133e-17 2.53530e-17 2.69145e-17 2.30656e-17 2.08440e-17 2.15188e-17 1.82146e-17 1.82748e-17 1.74345e-17 1.51258e-17 1.42157e-17 1.26375e-17 1.18761e-17 1.17836e-17 1.20172e-17 9.96609e-18 9.96716e-18 9.60942e-18 9.44470e-18 8.28213e-18 7.75080e-18 7.20586e-18 6.37445e-18 6.75308e-18 6.09311e-18 6.34654e-18 5.42183e-18 5.22417e-18 5.30418e-18 4.86617e-18 5.01616e-18 4.21505e-18 4.03754e-18 4.09656e-18 3.78679e-18 3.47650e-18 4.07809e-18 3.35631e-18 2.73625e-18 2.75949e-18 2.78662e-18 2.41930e-18 2.39494e-18 1.69272e-18 2.00335e-18 2.04437e-18 1.67768e-18 1.72451e-18 1.35662e-18 1.52406e-18 1.49805e-18 1.32372e-18 9.12082e-19 8.89829e-19 8.82759e-19 8.59067e-19 8.72233e-19 5.76337e-19 6.81956e-19 5.34537e-19 4.02882e-19 3.79389e-19 4.37647e-19 3.63989e-19 2.28744e-19 3.23374e-19 2.85382e-19 2.81096e-19 2.08293e-19 2.20776e-19 1.81744e-19 1.16513e-19 1.67701e-19 2.26915e-19 2.65418e-19 1.14342e-19 8.79706e-20 1.42771e-19 1.04845e-19 1.37559e-19 4.62567e-20 6.54584e-20 7.21381e-20 5.23026e-20 4.23465e-20 4.11345e-20 5.07363e-20 4.36325e-20 2.21684e-20 4.07366e-20 3.17140e-20 3.45242e-20 1.75284e-20 2.40787e-20 2.63927e-20 1.05389e-20 
2.67655e-15 7.69408e-15 1.43909e-14 2.09669e-14 3.05311e-14 3.53421e-14 2.99144e-14 1.67183e-14 7.19157e-15 5.04687e-15 5.67525e-15 6.04393e-15 5.81899e-15 5.31308e-15 4.76921e-15 4.22458e-15 3.82934e-15 3.49007e-15 3.16841e-15 2.91637e-15 2.61728e-15 2.41084e-15 2.17747e-15 2.03349e-15 1.84370e-15 1.70685e-15 1.56328e-15 1.45608e-15 1.32519e-15 1.21538e-15 1.10082e-15 1.03904e-15 9.67927e-16 8.67267e-16 8.23772e-16 7.57021e-16 7.23052e-16 6.87708e-16 6.59567e-16 6.29588e-16 6.03746e-16 5.83886e-16 5.50178e-16 5.07641e-16 4.73699e-16 4.43328e-16 4.15253e-16 3.84108e-16 3.50873e-16 3.22161e-16 2.97707e-16 2.70966e-16 2.48161e-16 2.25933e-16 2.06018e-16 1.86757e-16 1.67703e-16 1.50872e-16 1.36067e-16 1.28875e-16 1.15866e-16 1.06796e-16 9.57741e-17 8.30769e-17 7.81572e-17 7.50584e-17 6.70940e-17 6.00468e-17 5.49687e-17 5.47837e-17 5.14003e-17 5.24076e-17 4.70643e-17 4.72533e-17 4.83757e-17 4.86351e-17 5.05514e-17 5.11737e-17 5.35787e-17 5.41910e-17 5.43232e-17 5.64125e-17 5.57276e-17 4.92917e-17 4.97424e-17 5.02902e-17 4.75996e-17 4.58221e-17 4.35730e-17 4.82332e-17 4.41693e-17 4.41683e-17 3.80305e-17 3.93985e-17 3.75980e-17 3.75226e-17 3.87280e-17 3.61388e-17 3.53840e-17 3.09443e-17 2.94734e-17 2.73960e-17 2.86109e-17 2.65805e-17 2.61725e-17 2.34123e-17 2.48233e-17 2.13092e-17 1.93099e-17 1.99256e-17 1.69105e-17 1.69397e-17 1.61831e-17 1.41093e-17 1.32510e-17 1.18702e-17 1.11291e-17 1.10620e-17 1.12774e-17 9.34110e-18 9.35028e-18 8.99589e-18 8.89272e-18 7.76865e-18 7.28053e-18 6.77849e-18 6.01005e-18 6.38029e-18 5.74101e-18 5.93227e-18 5.10379e-18 4.91770e-18 5.01576e-18 4.58485e-18 4.71811e-18 3.96853e-18 3.80043e-18 3.85075e-18 3.55746e-18 3.27134e-18 3.80301e-18 3.14541e-18 2.57661e-18 2.60196e-18 2.62275e-18 2.27408e-18 2.27481e-18 1.59328e-18 1.89536e-18 1.93168e-18 1.58999e-18 1.62805e-18 1.29233e-18 1.45121e-18 1.40834e-18 1.25190e-18 8.70303e-19 8.51906e-19 8.47230e-19 8.19275e-19 8.23983e-19 5.61851e-19 6.52553e-19 5.11621e-19 4.01292e-19 3.76703e-19 4.23751e-19 3.61592e-19 2.27846e-19 3.23856e-19 2.80828e-19 2.82081e-19 2.10683e-19 2.25101e-19 1.87656e-19 1.24481e-19 1.66076e-19 2.20952e-19 2.61372e-19 1.18186e-19 9.30314e-20 1.43046e-19 1.05148e-19 1.35026e-19 5.04775e-20 6.70155e-20 7.31671e-20 5.35094e-20 4.34825e-20 4.17516e-20 4.98743e-20 4.46674e-20 2.13077e-20 3.92748e-20 3.17930e-20 3.47504e-20 1.87094e-20 2.58813e-20 2.85110e-20 1.15196e-20 
2.40476e-15 7.16806e-15 1.33671e-14 1.94857e-14 2.83282e-14 3.27054e-14 2.74534e-14 1.50628e-14 6.29702e-15 4.44521e-15 5.16818e-15 5.59582e-15 5.42505e-15 4.96755e-15 4.45710e-15 3.94709e-15 3.58010e-15 3.26323e-15 2.96633e-15 2.73513e-15 2.45523e-15 2.25842e-15 2.04217e-15 1.90690e-15 1.73242e-15 1.60187e-15 1.47010e-15 1.37060e-15 1.24930e-15 1.14550e-15 1.03882e-15 9.81891e-16 9.15836e-16 8.21103e-16 7.82588e-16 7.19886e-16 6.90089e-16 6.56281e-16 6.32854e-16 6.05876e-16 5.83886e-16 5.68443e-16 5.37661e-16 4.98525e-16 4.67146e-16 4.38965e-16 4.12212e-16 3.81577e-16 3.48753e-16 3.20980e-16 2.96628e-16 2.70051e-16 2.46929e-16 2.24031e-16 2.03928e-16 1.84203e-16 1.64851e-16 1.47235e-16 1.32229e-16 1.24854e-16 1.11766e-16 1.02894e-16 9.17549e-17 7.93250e-17 7.44945e-17 7.12624e-17 6.32679e-17 5.63596e-17 5.13197e-17 5.09662e-17 4.74592e-17 4.85031e-17 4.33717e-17 4.34882e-17 4.44989e-17 4.45534e-17 4.64348e-17 4.69996e-17 4.91709e-17 4.98581e-17 4.98543e-17 5.19364e-17 5.12535e-17 4.53270e-17 4.58657e-17 4.64265e-17 4.40890e-17 4.23783e-17 4.02468e-17 4.48054e-17 4.09602e-17 4.10610e-17 3.52911e-17 3.67545e-17 3.50327e-17 3.49458e-17 3.63137e-17 3.38830e-17 3.31720e-17 2.90231e-17 2.77373e-17 2.57615e-17 2.69651e-17 2.51148e-17 2.46931e-17 2.21330e-17 2.35144e-17 2.01641e-17 1.83456e-17 1.89564e-17 1.60520e-17 1.61428e-17 1.54602e-17 1.35016e-17 1.27260e-17 1.13963e-17 1.07197e-17 1.06689e-17 1.08721e-17 8.99835e-18 9.00277e-18 8.70980e-18 8.56418e-18 7.51600e-18 7.03056e-18 6.57177e-18 5.80181e-18 6.15761e-18 5.53708e-18 5.73248e-18 4.91759e-18 4.75185e-18 4.81915e-18 4.41444e-18 4.55443e-18 3.85710e-18 3.69897e-18 3.71848e-18 3.44960e-18 3.17172e-18 3.66249e-18 3.04146e-18 2.50872e-18 2.53468e-18 2.54955e-18 2.21516e-18 2.21282e-18 1.55837e-18 1.83437e-18 1.86514e-18 1.55162e-18 1.58192e-18 1.26364e-18 1.40040e-18 1.35611e-18 1.21077e-18 8.50539e-19 8.36928e-19 8.26075e-19 7.98994e-19 8.04142e-19 5.57230e-19 6.41730e-19 5.03055e-19 3.98278e-19 3.75623e-19 4.17821e-19 3.59396e-19 2.26627e-19 3.19630e-19 2.76033e-19 2.81002e-19 2.06774e-19 2.21293e-19 1.86236e-19 1.25264e-19 1.64677e-19 2.17098e-19 2.56962e-19 1.16759e-19 9.60178e-20 1.42021e-19 1.03757e-19 1.33800e-19 5.01685e-20 6.62206e-20 7.31897e-20 5.43825e-20 4.35403e-20 4.23620e-20 4.97841e-20 4.56250e-20 2.07486e-20 3.87050e-20 3.21280e-20 3.50868e-20 1.93696e-20 2.69952e-20 3.00510e-20 1.23513e-20 
2.05501e-15 6.26428e-15 1.16153e-14 1.69367e-14 2.47126e-14 2.85192e-14 2.38423e-14 1.30068e-14 5.45918e-15 3.96746e-15 4.64757e-15 5.02272e-15 4.86339e-15 4.45390e-15 4.00050e-15 3.54674e-15 3.21811e-15 2.93624e-15 2.66768e-15 2.45908e-15 2.20959e-15 2.03559e-15 1.84069e-15 1.72073e-15 1.56375e-15 1.44721e-15 1.32919e-15 1.24119e-15 1.13157e-15 1.04043e-15 9.45417e-16 8.95378e-16 8.36072e-16 7.51656e-16 7.17398e-16 6.61422e-16 6.35510e-16 6.08631e-16 5.89798e-16 5.68130e-16 5.50178e-16 5.37661e-16 5.12342e-16 4.77724e-16 4.49360e-16 4.24871e-16 4.00529e-16 3.70894e-16 3.39590e-16 3.13487e-16 2.89809e-16 2.64488e-16 2.41667e-16 2.18669e-16 1.98846e-16 1.79481e-16 1.60166e-16 1.42433e-16 1.27200e-16 1.19994e-16 1.07438e-16 9.84185e-17 8.77626e-17 7.59554e-17 7.10332e-17 6.74155e-17 5.96949e-17 5.30489e-17 4.79372e-17 4.74529e-17 4.37205e-17 4.46519e-17 3.96946e-17 3.95489e-17 4.03069e-17 4.04543e-17 4.17708e-17 4.25459e-17 4.41752e-17 4.47822e-17 4.49231e-17 4.67189e-17 4.60435e-17 4.08517e-17 4.14278e-17 4.18776e-17 3.99049e-17 3.85288e-17 3.67817e-17 4.07026e-17 3.73239e-17 3.76136e-17 3.24613e-17 3.39038e-17 3.24679e-17 3.23404e-17 3.35994e-17 3.15088e-17 3.09017e-17 2.71618e-17 2.60338e-17 2.42277e-17 2.53136e-17 2.37487e-17 2.32782e-17 2.10375e-17 2.22977e-17 1.92457e-17 1.76158e-17 1.82119e-17 1.55275e-17 1.55978e-17 1.49745e-17 1.32184e-17 1.24799e-17 1.13030e-17 1.06208e-17 1.05878e-17 1.07426e-17 8.93007e-18 8.93003e-18 8.63443e-18 8.50502e-18 7.46132e-18 6.99952e-18 6.57155e-18 5.80447e-18 6.17795e-18 5.50399e-18 5.65569e-18 4.89197e-18 4.75071e-18 4.80779e-18 4.39172e-18 4.51998e-18 3.86209e-18 3.70195e-18 3.68425e-18 3.42615e-18 3.14858e-18 3.57056e-18 3.00218e-18 2.50351e-18 2.54368e-18 2.54323e-18 2.19914e-18 2.23060e-18 1.55972e-18 1.83237e-18 1.84929e-18 1.56514e-18 1.57604e-18 1.27962e-18 1.38902e-18 1.32862e-18 1.20269e-18 8.58396e-19 8.51295e-19 8.36894e-19 8.08089e-19 7.95998e-19 5.76216e-19 6.45615e-19 5.04652e-19 4.20815e-19 3.94491e-19 4.19693e-19 3.72758e-19 2.35291e-19 3.30286e-19 2.77275e-19 2.90176e-19 2.10904e-19 2.27828e-19 1.95371e-19 1.36286e-19 1.65833e-19 2.14405e-19 2.56118e-19 1.21846e-19 1.04567e-19 1.44783e-19 1.05476e-19 1.33766e-19 5.50011e-20 6.87506e-20 7.60213e-20 5.73024e-20 4.57980e-20 4.41632e-20 4.98803e-20 4.80546e-20 2.01958e-20 3.77258e-20 3.29816e-20 3.62506e-20 2.13902e-20 2.99791e-20 3.34575e-20 1.38691e-20 
1.71724e-15 5.38207e-15 9.98102e-15 1.45870e-14 2.13428e-14 2.47143e-14 2.06207e-14 1.11594e-14 4.61195e-15 3.36835e-15 4.02173e-15 4.38943e-15 4.27617e-15 3.92927e-15 3.53407e-15 3.13621e-15 2.84890e-15 2.60247e-15 2.36621e-15 2.18559e-15 1.96561e-15 1.81156e-15 1.64012e-15 1.53314e-15 1.39647e-15 1.29201e-15 1.18902e-15 1.11248e-15 1.01511e-15 9.34642e-16 8.50372e-16 8.06600e-16 7.54218e-16 6.79241e-16 6.50403e-16 6.00170e-16 5.77924e-16 5.54451e-16 5.39983e-16 5.21845e-16 5.07641e-16 4.98525e-16 4.77724e-16 4.49709e-16 4.27929e-16 4.10057e-16 3.90062e-16 3.61969e-16 3.33141e-16 3.09272e-16 2.87043e-16 2.62982e-16 2.40748e-16 2.17798e-16 1.98004e-16 1.77758e-16 1.57982e-16 1.39069e-16 1.23191e-16 1.15776e-16 1.03639e-16 9.51532e-17 8.47320e-17 7.36500e-17 6.87183e-17 6.49146e-17 5.74944e-17 5.09986e-17 4.59306e-17 4.54826e-17 4.15049e-17 4.23632e-17 3.76769e-17 3.74005e-17 3.79628e-17 3.80709e-17 3.90665e-17 3.98389e-17 4.10058e-17 4.16865e-17 4.18392e-17 4.34192e-17 4.26460e-17 3.80873e-17 3.86280e-17 3.88586e-17 3.72980e-17 3.60836e-17 3.46018e-17 3.79504e-17 3.49375e-17 3.53118e-17 3.06546e-17 3.21093e-17 3.09276e-17 3.06790e-17 3.18299e-17 3.00565e-17 2.95241e-17 2.60601e-17 2.50116e-17 2.33027e-17 2.42624e-17 2.29664e-17 2.23675e-17 2.04142e-17 2.14830e-17 1.86755e-17 1.71725e-17 1.77379e-17 1.52371e-17 1.52338e-17 1.46366e-17 1.30376e-17 1.22993e-17 1.12884e-17 1.05892e-17 1.05832e-17 1.06743e-17 8.92498e-18 8.92306e-18 8.60912e-18 8.49843e-18 7.45968e-18 7.02366e-18 6.62013e-18 5.84768e-18 6.24219e-18 5.50527e-18 5.60965e-18 4.89797e-18 4.77760e-18 4.83566e-18 4.39154e-18 4.51808e-18 3.89092e-18 3.73238e-18 3.67333e-18 3.42210e-18 3.14138e-18 3.49247e-18 2.97893e-18 2.51193e-18 2.56567e-18 2.55243e-18 2.19198e-18 2.26205e-18 1.56869e-18 1.83999e-18 1.84206e-18 1.58573e-18 1.57573e-18 1.30117e-18 1.38332e-18 1.30349e-18 1.19922e-18 8.66966e-19 8.66021e-19 8.46205e-19 8.20168e-19 7.86388e-19 5.93379e-19 6.47784e-19 5.03358e-19 4.40976e-19 4.10412e-19 4.15671e-19 3.82185e-19 2.41135e-19 3.36076e-19 2.74262e-19 2.93662e-19 2.10432e-19 2.29149e-19 2.00030e-19 1.43693e-19 1.63226e-19 2.06393e-19 2.49618e-19 1.24670e-19 1.10283e-19 1.44253e-19 1.04762e-19 1.30360e-19 5.88442e-20 6.97831e-20 7.67528e-20 5.86629e-20 4.68253e-20 4.48293e-20 4.88185e-20 4.92393e-20 1.90846e-20 3.59084e-20 3.30718e-20 3.64774e-20 2.27117e-20 3.20040e-20 3.59328e-20 1.50607e-20 
1.54491e-15 4.82869e-15 8.95329e-15 1.31337e-14 1.91991e-14 2.23363e-14 1.86597e-14 1.01048e-14 4.17442e-15 3.00659e-15 3.60963e-15 3.97793e-15 3.90856e-15 3.60823e-15 3.24844e-15 2.88296e-15 2.61974e-15 2.39358e-15 2.17851e-15 2.01693e-15 1.81282e-15 1.67017e-15 1.51277e-15 1.41252e-15 1.28920e-15 1.19159e-15 1.09881e-15 1.03027e-15 9.40764e-16 8.66857e-16 7.89215e-16 7.49463e-16 7.01403e-16 6.32217e-16 6.07293e-16 5.59826e-16 5.39274e-16 5.15661e-16 5.03579e-16 4.86364e-16 4.73699e-16 4.67146e-16 4.49360e-16 4.27929e-16 4.17161e-16 4.10109e-16 3.97007e-16 3.70176e-16 3.44542e-16 3.22903e-16 3.02198e-16 2.78732e-16 2.56042e-16 2.31326e-16 2.10406e-16 1.86341e-16 1.64049e-16 1.41773e-16 1.23270e-16 1.14835e-16 1.02796e-16 9.44628e-17 8.40631e-17 7.30153e-17 6.79379e-17 6.38791e-17 5.63539e-17 4.96977e-17 4.42458e-17 4.34937e-17 3.88408e-17 3.91392e-17 3.40699e-17 3.32979e-17 3.32255e-17 3.24452e-17 3.30050e-17 3.31677e-17 3.35943e-17 3.40438e-17 3.38838e-17 3.54198e-17 3.47509e-17 3.10031e-17 3.15362e-17 3.19258e-17 3.07223e-17 3.00934e-17 2.87999e-17 3.19345e-17 2.93573e-17 2.98545e-17 2.60669e-17 2.76042e-17 2.65937e-17 2.63411e-17 2.76901e-17 2.62636e-17 2.61163e-17 2.32353e-17 2.27212e-17 2.11862e-17 2.20725e-17 2.12642e-17 2.07771e-17 1.93467e-17 2.04622e-17 1.80547e-17 1.69702e-17 1.77631e-17 1.54977e-17 1.56058e-17 1.52969e-17 1.39455e-17 1.32982e-17 1.23637e-17 1.15927e-17 1.16062e-17 1.16219e-17 9.81080e-18 9.79791e-18 9.44010e-18 9.29566e-18 8.20473e-18 7.74314e-18 7.33950e-18 6.45913e-18 6.91827e-18 6.02613e-18 6.12179e-18 5.36764e-18 5.27178e-18 5.31532e-18 4.79696e-18 4.95310e-18 4.30910e-18 4.14161e-18 4.00853e-18 3.74789e-18 3.42931e-18 3.73536e-18 3.23411e-18 2.76318e-18 2.84423e-18 2.81043e-18 2.39211e-18 2.51195e-18 1.73695e-18 2.01749e-18 1.99570e-18 1.75670e-18 1.72151e-18 1.44428e-18 1.48830e-18 1.38854e-18 1.30287e-18 9.51580e-19 9.58405e-19 9.19598e-19 9.08287e-19 8.45090e-19 6.56632e-19 7.02289e-19 5.38656e-19 4.91301e-19 4.53251e-19 4.34719e-19 4.11807e-19 2.58859e-19 3.55207e-19 2.80144e-19 3.05755e-19 2.12490e-19 2.33016e-19 2.07171e-19 1.52136e-19 1.63962e-19 2.03860e-19 2.48348e-19 1.28470e-19 1.17289e-19 1.46312e-19 1.05908e-19 1.30279e-19 6.26093e-20 7.17229e-20 7.89760e-20 6.10950e-20 4.86458e-20 4.63034e-20 4.88036e-20 5.12190e-20 1.85791e-20 3.50035e-20 3.37537e-20 3.74012e-20 2.43925e-20 3.44682e-20 3.87553e-20 1.63129e-20 
1.27516e-15 4.05972e-15 7.59466e-15 1.12871e-14 1.65560e-14 1.94239e-14 1.63696e-14 9.07749e-15 3.93626e-15 2.83978e-15 3.29776e-15 3.58192e-15 3.51111e-15 3.24614e-15 2.92885e-15 2.60210e-15 2.36755e-15 2.16493e-15 1.97294e-15 1.82925e-15 1.64603e-15 1.51978e-15 1.37676e-15 1.28692e-15 1.17637e-15 1.08823e-15 1.00678e-15 9.46597e-16 8.65124e-16 8.00130e-16 7.30068e-16 6.95619e-16 6.51341e-16 5.88945e-16 5.66661e-16 5.22723e-16 5.03188e-16 4.81020e-16 4.71277e-16 4.55583e-16 4.43328e-16 4.38965e-16 4.24871e-16 4.10057e-16 4.10109e-16 4.15869e-16 4.10728e-16 3.85707e-16 3.63857e-16 3.45259e-16 3.26466e-16 3.03939e-16 2.80159e-16 2.52529e-16 2.30008e-16 2.01473e-16 1.75677e-16 1.49123e-16 1.26909e-16 1.17326e-16 1.05074e-16 9.59103e-17 8.54010e-17 7.40697e-17 6.83474e-17 6.37255e-17 5.58167e-17 4.89702e-17 4.29838e-17 4.18405e-17 3.63986e-17 3.63400e-17 3.09399e-17 2.97656e-17 2.91572e-17 2.80613e-17 2.79323e-17 2.79401e-17 2.75995e-17 2.79403e-17 2.78315e-17 2.92581e-17 2.85803e-17 2.55915e-17 2.61552e-17 2.65193e-17 2.57066e-17 2.55884e-17 2.46429e-17 2.73563e-17 2.51705e-17 2.59501e-17 2.29073e-17 2.45082e-17 2.37305e-17 2.34002e-17 2.49345e-17 2.39311e-17 2.40434e-17 2.16386e-17 2.15625e-17 2.00947e-17 2.09245e-17 2.05871e-17 2.00597e-17 1.91152e-17 2.02316e-17 1.81127e-17 1.73490e-17 1.83313e-17 1.61937e-17 1.63720e-17 1.62362e-17 1.50936e-17 1.44669e-17 1.36094e-17 1.27674e-17 1.27944e-17 1.27222e-17 1.08409e-17 1.08137e-17 1.04250e-17 1.02178e-17 9.08059e-18 8.58519e-18 8.18877e-18 7.16787e-18 7.70801e-18 6.62249e-18 6.72062e-18 5.91366e-18 5.84824e-18 5.85217e-18 5.25697e-18 5.45099e-18 4.79868e-18 4.61863e-18 4.38238e-18 4.12502e-18 3.75551e-18 4.00644e-18 3.52192e-18 3.05338e-18 3.16853e-18 3.10673e-18 2.62136e-18 2.79477e-18 1.93094e-18 2.21689e-18 2.15757e-18 1.95071e-18 1.88216e-18 1.60627e-18 1.58890e-18 1.47199e-18 1.41088e-18 1.04122e-18 1.05731e-18 9.94546e-19 1.00383e-18 9.03332e-19 7.19771e-19 7.55104e-19 5.70268e-19 5.37930e-19 4.91503e-19 4.44281e-19 4.33181e-19 2.70484e-19 3.62280e-19 2.74597e-19 3.04942e-19 2.01738e-19 2.22493e-19 2.01924e-19 1.51120e-19 1.56260e-19 1.91356e-19 2.33949e-19 1.24467e-19 1.18079e-19 1.40438e-19 1.01283e-19 1.23737e-19 6.21095e-20 6.93207e-20 7.69744e-20 6.04093e-20 4.77803e-20 4.54621e-20 4.64667e-20 5.06650e-20 1.71587e-20 3.24739e-20 3.28510e-20 3.65070e-20 2.48268e-20 3.51726e-20 3.96630e-20 1.67831e-20 
1.09187e-15 3.48804e-15 6.52447e-15 9.77259e-15 1.43861e-14 1.69830e-14 1.43892e-14 8.07077e-15 3.57150e-15 2.59047e-15 2.98562e-15 3.23398e-15 3.17624e-15 2.94351e-15 2.66054e-15 2.36586e-15 2.15451e-15 1.97160e-15 1.79865e-15 1.67042e-15 1.50416e-15 1.39084e-15 1.26040e-15 1.17894e-15 1.07969e-15 9.99428e-16 9.26780e-16 8.73499e-16 7.99162e-16 7.41032e-16 6.77228e-16 6.47019e-16 6.06134e-16 5.49426e-16 5.29521e-16 4.88612e-16 4.70444e-16 4.49518e-16 4.41961e-16 4.27144e-16 4.15253e-16 4.12212e-16 4.00529e-16 3.90062e-16 3.97007e-16 4.10728e-16 4.11390e-16 3.88430e-16 3.69712e-16 3.53817e-16 3.37007e-16 3.15703e-16 2.91633e-16 2.62687e-16 2.39471e-16 2.08298e-16 1.80507e-16 1.51500e-16 1.27083e-16 1.16849e-16 1.04567e-16 9.50864e-17 8.45495e-17 7.32224e-17 6.72325e-17 6.22721e-17 5.42953e-17 4.74001e-17 4.12163e-17 3.98575e-17 3.40401e-17 3.38071e-17 2.83924e-17 2.70441e-17 2.61096e-17 2.48653e-17 2.43458e-17 2.43225e-17 2.35737e-17 2.39063e-17 2.38271e-17 2.51386e-17 2.44418e-17 2.19440e-17 2.25503e-17 2.28359e-17 2.23402e-17 2.25468e-17 2.18549e-17 2.41751e-17 2.23129e-17 2.32471e-17 2.06780e-17 2.23121e-17 2.16996e-17 2.13377e-17 2.29045e-17 2.21904e-17 2.24779e-17 2.03846e-17 2.05262e-17 1.91142e-17 1.98651e-17 1.98388e-17 1.92772e-17 1.86610e-17 1.97508e-17 1.78281e-17 1.72483e-17 1.83075e-17 1.63330e-17 1.65061e-17 1.64654e-17 1.54837e-17 1.48664e-17 1.40883e-17 1.32138e-17 1.32461e-17 1.31186e-17 1.12379e-17 1.12029e-17 1.07889e-17 1.05672e-17 9.41043e-18 8.91100e-18 8.52579e-18 7.44970e-18 8.02812e-18 6.84510e-18 6.93087e-18 6.12005e-18 6.07397e-18 6.05936e-18 5.43182e-18 5.63559e-18 4.98524e-18 4.80128e-18 4.51277e-18 4.25895e-18 3.86867e-18 4.08145e-18 3.61589e-18 3.15588e-18 3.28788e-18 3.21239e-18 2.69570e-18 2.90122e-18 1.99935e-18 2.28874e-18 2.20849e-18 2.02250e-18 1.93493e-18 1.66589e-18 1.61750e-18 1.48780e-18 1.44306e-18 1.06931e-18 1.09000e-18 1.01678e-18 1.03746e-18 9.12718e-19 7.38807e-19 7.66144e-19 5.74030e-19 5.52187e-19 5.01620e-19 4.36174e-19 4.34416e-19 2.69843e-19 3.56344e-19 2.63285e-19 2.94984e-19 1.89470e-19 2.09419e-19 1.92940e-19 1.46121e-19 1.46198e-19 1.76471e-19 2.17485e-19 1.19161e-19 1.14726e-19 1.32272e-19 9.54123e-20 1.14929e-19 6.06737e-20 6.58002e-20 7.30617e-20 5.77367e-20 4.56200e-20 4.33275e-20 4.34159e-20 4.86043e-20 1.55657e-20 2.97839e-20 3.12003e-20 3.46729e-20 2.42035e-20 3.44121e-20 3.89818e-20 1.66125e-20 
9.62497e-16 3.21092e-15 5.92171e-15 8.78434e-15 1.29456e-14 1.51252e-14 1.24301e-14 6.50567e-15 2.56800e-15 1.97280e-15 2.54603e-15 2.86930e-15 2.85189e-15 2.65485e-15 2.40379e-15 2.13741e-15 1.94831e-15 1.78583e-15 1.63066e-15 1.51745e-15 1.36711e-15 1.26464e-15 1.14681e-15 1.07407e-15 9.85156e-16 9.12077e-16 8.47739e-16 7.99724e-16 7.32839e-16 6.80125e-16 6.22696e-16 5.96666e-16 5.59398e-16 5.07703e-16 4.90296e-16 4.52600e-16 4.36076e-16 4.15603e-16 4.09427e-16 3.95440e-16 3.84108e-16 3.81577e-16 3.70894e-16 3.61969e-16 3.70176e-16 3.85707e-16 3.88430e-16 3.69211e-16 3.53359e-16 3.40349e-16 3.26271e-16 3.07399e-16 2.84477e-16 2.56897e-16 2.34657e-16 2.04259e-16 1.77238e-16 1.48791e-16 1.24759e-16 1.14645e-16 1.02413e-16 9.30115e-17 8.23269e-17 7.13005e-17 6.51646e-17 6.01885e-17 5.22262e-17 4.54826e-17 3.93970e-17 3.79699e-17 3.23104e-17 3.21931e-17 2.71137e-17 2.59348e-17 2.49708e-17 2.39228e-17 2.34203e-17 2.35123e-17 2.29265e-17 2.33892e-17 2.33887e-17 2.46293e-17 2.39204e-17 2.14581e-17 2.20669e-17 2.22046e-17 2.18058e-17 2.19751e-17 2.13294e-17 2.34317e-17 2.17023e-17 2.25799e-17 2.00913e-17 2.16391e-17 2.10542e-17 2.07040e-17 2.21788e-17 2.15063e-17 2.17977e-17 1.97281e-17 1.97708e-17 1.83960e-17 1.90780e-17 1.90596e-17 1.84898e-17 1.78937e-17 1.89024e-17 1.70320e-17 1.64252e-17 1.74211e-17 1.55474e-17 1.56622e-17 1.55810e-17 1.46632e-17 1.40619e-17 1.33471e-17 1.25228e-17 1.25252e-17 1.24095e-17 1.06461e-17 1.06115e-17 1.02028e-17 1.00004e-17 8.89863e-18 8.43030e-18 8.06812e-18 7.05638e-18 7.60366e-18 6.47527e-18 6.55110e-18 5.79088e-18 5.74717e-18 5.72826e-18 5.14274e-18 5.32913e-18 4.71069e-18 4.53185e-18 4.26009e-18 4.02089e-18 3.65196e-18 3.85776e-18 3.40854e-18 2.97542e-18 3.10048e-18 3.02768e-18 2.53778e-18 2.73354e-18 1.88167e-18 2.15810e-18 2.08037e-18 1.90593e-18 1.82157e-18 1.56551e-18 1.51981e-18 1.39775e-18 1.35754e-18 1.00288e-18 1.02140e-18 9.52396e-19 9.75790e-19 8.52261e-19 6.87887e-19 7.14128e-19 5.33954e-19 5.12126e-19 4.64546e-19 3.99996e-19 3.99748e-19 2.47608e-19 3.25228e-19 2.39181e-19 2.66827e-19 1.70005e-19 1.87276e-19 1.72799e-19 1.30639e-19 1.30717e-19 1.57357e-19 1.94744e-19 1.07290e-19 1.02404e-19 1.18314e-19 8.55196e-20 1.02266e-19 5.47853e-20 5.88186e-20 6.51687e-20 5.12875e-20 4.06559e-20 3.86172e-20 3.88928e-20 4.34252e-20 1.38380e-20 2.67431e-20 2.79615e-20 3.09793e-20 2.15449e-20 3.07074e-20 3.49006e-20 1.49415e-20 
8.31014e-16 2.79931e-15 5.09155e-15 7.52849e-15 1.11089e-14 1.28896e-14 1.03679e-14 5.21397e-15 1.96633e-15 1.62249e-15 2.21001e-15 2.52261e-15 2.51686e-15 2.35110e-15 2.13522e-15 1.89962e-15 1.73461e-15 1.59298e-15 1.45718e-15 1.35738e-15 1.22494e-15 1.13568e-15 1.02974e-15 9.66950e-16 8.87994e-16 8.22833e-16 7.66882e-16 7.24281e-16 6.64558e-16 6.17901e-16 5.66864e-16 5.44713e-16 5.10633e-16 4.64192e-16 4.48714e-16 4.14538e-16 3.99467e-16 3.80180e-16 3.75129e-16 3.62205e-16 3.50873e-16 3.48753e-16 3.39590e-16 3.33141e-16 3.44542e-16 3.63857e-16 3.69712e-16 3.53359e-16 3.40881e-16 3.30449e-16 3.18842e-16 3.02067e-16 2.80148e-16 2.53483e-16 2.31897e-16 2.01420e-16 1.74533e-16 1.46214e-16 1.21991e-16 1.11842e-16 1.00012e-16 9.07213e-17 8.02915e-17 6.95787e-17 6.33781e-17 5.84273e-17 5.05991e-17 4.40006e-17 3.79022e-17 3.63189e-17 3.06770e-17 3.03377e-17 2.52726e-17 2.40079e-17 2.27595e-17 2.15797e-17 2.08554e-17 2.08037e-17 2.01010e-17 2.04082e-17 2.03692e-17 2.15417e-17 2.09125e-17 1.86736e-17 1.92781e-17 1.94291e-17 1.91136e-17 1.95718e-17 1.90028e-17 2.08653e-17 1.94204e-17 2.02563e-17 1.81126e-17 1.95862e-17 1.90564e-17 1.87554e-17 2.01938e-17 1.96503e-17 2.01210e-17 1.82530e-17 1.84212e-17 1.71679e-17 1.77602e-17 1.79106e-17 1.74435e-17 1.70108e-17 1.80295e-17 1.63803e-17 1.58852e-17 1.69485e-17 1.52629e-17 1.53835e-17 1.54062e-17 1.46220e-17 1.40639e-17 1.34043e-17 1.25652e-17 1.25454e-17 1.24120e-17 1.06906e-17 1.06454e-17 1.02021e-17 1.00216e-17 8.89999e-18 8.45025e-18 8.08665e-18 7.08637e-18 7.63978e-18 6.48578e-18 6.54478e-18 5.80515e-18 5.76249e-18 5.74301e-18 5.15651e-18 5.33216e-18 4.70797e-18 4.52335e-18 4.24887e-18 4.01070e-18 3.63780e-18 3.84064e-18 3.39274e-18 2.96082e-18 3.08775e-18 3.01440e-18 2.51506e-18 2.72084e-18 1.86535e-18 2.14821e-18 2.06460e-18 1.89493e-18 1.80516e-18 1.55217e-18 1.49743e-18 1.37722e-18 1.34451e-18 9.89397e-19 1.00578e-18 9.37897e-19 9.68503e-19 8.31405e-19 6.71394e-19 6.95665e-19 5.18071e-19 4.98055e-19 4.49400e-19 3.78266e-19 3.81975e-19 2.35446e-19 3.06334e-19 2.22847e-19 2.46715e-19 1.54823e-19 1.69831e-19 1.57067e-19 1.18504e-19 1.17783e-19 1.40585e-19 1.75869e-19 9.84446e-20 9.22144e-20 1.06878e-19 7.74147e-20 9.12152e-20 5.07701e-20 5.33507e-20 5.85023e-20 4.57490e-20 3.65199e-20 3.46115e-20 3.50405e-20 3.90575e-20 1.22752e-20 2.41359e-20 2.52372e-20 2.78274e-20 1.92619e-20 2.75676e-20 3.15270e-20 1.36072e-20 
6.47981e-16 2.34435e-15 4.18038e-15 6.16645e-15 9.18615e-15 1.06110e-14 8.25899e-15 3.76094e-15 1.13711e-15 1.09687e-15 1.77274e-15 2.11886e-15 2.14544e-15 2.01749e-15 1.83995e-15 1.63903e-15 1.50063e-15 1.38240e-15 1.26765e-15 1.18570e-15 1.07207e-15 9.96031e-16 9.05230e-16 8.52345e-16 7.85135e-16 7.28300e-16 6.81991e-16 6.45988e-16 5.94066e-16 5.54030e-16 5.09956e-16 4.92356e-16 4.62169e-16 4.21630e-16 4.08922e-16 3.78475e-16 3.65341e-16 3.47103e-16 3.44176e-16 3.32626e-16 3.22161e-16 3.20980e-16 3.13487e-16 3.09272e-16 3.22903e-16 3.45259e-16 3.53817e-16 3.40349e-16 3.30449e-16 3.23019e-16 3.13636e-16 2.98814e-16 2.77560e-16 2.51188e-16 2.30288e-16 2.00025e-16 1.73254e-16 1.44778e-16 1.20289e-16 1.10164e-16 9.83216e-17 8.87268e-17 7.82322e-17 6.76066e-17 6.11587e-17 5.58576e-17 4.78989e-17 4.13173e-17 3.50325e-17 3.31101e-17 2.71437e-17 2.66009e-17 2.15583e-17 2.00562e-17 1.84189e-17 1.69997e-17 1.58944e-17 1.57354e-17 1.47173e-17 1.49342e-17 1.48315e-17 1.59020e-17 1.53722e-17 1.36536e-17 1.43218e-17 1.44583e-17 1.44400e-17 1.51749e-17 1.48190e-17 1.63800e-17 1.52938e-17 1.62011e-17 1.46169e-17 1.60546e-17 1.56372e-17 1.53677e-17 1.68754e-17 1.65633e-17 1.72088e-17 1.57137e-17 1.61047e-17 1.49968e-17 1.55174e-17 1.59109e-17 1.55112e-17 1.53567e-17 1.63593e-17 1.49540e-17 1.46790e-17 1.57850e-17 1.43293e-17 1.44902e-17 1.46266e-17 1.40374e-17 1.35503e-17 1.29780e-17 1.21756e-17 1.21482e-17 1.19897e-17 1.03618e-17 1.03143e-17 9.88344e-18 9.69221e-18 8.63206e-18 8.19766e-18 7.86642e-18 6.88088e-18 7.42964e-18 6.27524e-18 6.32292e-18 5.61600e-18 5.58973e-18 5.54950e-18 4.98644e-18 5.15833e-18 4.57277e-18 4.39121e-18 4.09524e-18 3.87690e-18 3.50954e-18 3.68213e-18 3.26324e-18 2.86314e-18 2.99394e-18 2.91332e-18 2.42309e-18 2.63830e-18 1.80611e-18 2.07473e-18 1.97829e-18 1.83631e-18 1.73680e-18 1.50034e-18 1.42451e-18 1.30789e-18 1.28829e-18 9.48508e-19 9.67542e-19 8.95857e-19 9.32628e-19 7.87707e-19 6.39974e-19 6.59971e-19 4.87354e-19 4.72704e-19 4.24148e-19 3.45571e-19 3.54510e-19 2.17110e-19 2.77387e-19 1.97499e-19 2.18984e-19 1.31594e-19 1.43890e-19 1.35223e-19 1.02475e-19 1.00736e-19 1.18594e-19 1.49372e-19 8.51094e-20 8.08785e-20 9.15755e-20 6.62346e-20 7.73689e-20 4.43337e-20 4.56378e-20 5.02361e-20 3.95715e-20 3.14103e-20 3.00162e-20 3.01446e-20 3.41068e-20 1.01630e-20 2.05344e-20 2.20064e-20 2.41248e-20 1.68813e-20 2.42915e-20 2.80630e-20 1.22599e-20 
5.83852e-16 2.14001e-15 3.72842e-15 5.44621e-15 8.12895e-15 9.27753e-15 6.94231e-15 2.82633e-15 6.05271e-16 7.65613e-16 1.50090e-15 1.86980e-15 1.91784e-15 1.81393e-15 1.65988e-15 1.47860e-15 1.35545e-15 1.25141e-15 1.14974e-15 1.07786e-15 9.75990e-16 9.07726e-16 8.25532e-16 7.78758e-16 7.18697e-16 6.67004e-16 6.26307e-16 5.93740e-16 5.47093e-16 5.10714e-16 4.70928e-16 4.55915e-16 4.28114e-16 3.91061e-16 3.79997e-16 3.51752e-16 3.39510e-16 3.21576e-16 3.19393e-16 3.08068e-16 2.97707e-16 2.96628e-16 2.89809e-16 2.87043e-16 3.02198e-16 3.26466e-16 3.37007e-16 3.26271e-16 3.18842e-16 3.13636e-16 3.06684e-16 2.93710e-16 2.73450e-16 2.48435e-16 2.28230e-16 1.98294e-16 1.72041e-16 1.43924e-16 1.19619e-16 1.09480e-16 9.77525e-17 8.83820e-17 7.77681e-17 6.74072e-17 6.08275e-17 5.55449e-17 4.76297e-17 4.10782e-17 3.48438e-17 3.28949e-17 2.69924e-17 2.64859e-17 2.16183e-17 2.01719e-17 1.84352e-17 1.71140e-17 1.59626e-17 1.58259e-17 1.48989e-17 1.51337e-17 1.50709e-17 1.60659e-17 1.55128e-17 1.37699e-17 1.44039e-17 1.44012e-17 1.44112e-17 1.51540e-17 1.47931e-17 1.61303e-17 1.51499e-17 1.59703e-17 1.44030e-17 1.57722e-17 1.53694e-17 1.51001e-17 1.64654e-17 1.61649e-17 1.68309e-17 1.53256e-17 1.56061e-17 1.45312e-17 1.49788e-17 1.53597e-17 1.49562e-17 1.47955e-17 1.57087e-17 1.43559e-17 1.40354e-17 1.50927e-17 1.37360e-17 1.38373e-17 1.39567e-17 1.34095e-17 1.29291e-17 1.24155e-17 1.16416e-17 1.15913e-17 1.14402e-17 9.90454e-18 9.85806e-18 9.41759e-18 9.26499e-18 8.22811e-18 7.82287e-18 7.50518e-18 6.58208e-18 7.10668e-18 5.99535e-18 6.02115e-18 5.36668e-18 5.33516e-18 5.30190e-18 4.76859e-18 4.92313e-18 4.35324e-18 4.17472e-18 3.89972e-18 3.68855e-18 3.33645e-18 3.51030e-18 3.10174e-18 2.71712e-18 2.83896e-18 2.76621e-18 2.29515e-18 2.50465e-18 1.70859e-18 1.97438e-18 1.88255e-18 1.74236e-18 1.64611e-18 1.41897e-18 1.35186e-18 1.23776e-18 1.22230e-18 8.94322e-19 9.10754e-19 8.44707e-19 8.82331e-19 7.36486e-19 5.97395e-19 6.16467e-19 4.54424e-19 4.39783e-19 3.93415e-19 3.15060e-19 3.26298e-19 1.98856e-19 2.52401e-19 1.78875e-19 1.96025e-19 1.16712e-19 1.26674e-19 1.19279e-19 8.98795e-20 8.80752e-20 1.02398e-19 1.31128e-19 7.63950e-20 7.03776e-20 8.02524e-20 5.82936e-20 6.65373e-20 4.01445e-20 4.01815e-20 4.34526e-20 3.39892e-20 2.71986e-20 2.60006e-20 2.63819e-20 2.96850e-20 8.63837e-21 1.80417e-20 1.93108e-20 2.09660e-20 1.44858e-20 2.09807e-20 2.45439e-20 1.08768e-20 
4.68600e-16 1.82851e-15 3.07557e-15 4.41472e-15 6.66424e-15 7.49011e-15 5.22245e-15 1.61390e-15 -8.55700e-17 3.57240e-16 1.17868e-15 1.57230e-15 1.63863e-15 1.56105e-15 1.43614e-15 1.28116e-15 1.17747e-15 1.09181e-15 1.00436e-15 9.43812e-16 8.56430e-16 7.99071e-16 7.27185e-16 6.88336e-16 6.36173e-16 5.91382e-16 5.57146e-16 5.29198e-16 4.88400e-16 4.57335e-16 4.22989e-16 4.11211e-16 3.86419e-16 3.53941e-16 3.44487e-16 3.19331e-16 3.08322e-16 2.92024e-16 2.90800e-16 2.80841e-16 2.70966e-16 2.70051e-16 2.64488e-16 2.62982e-16 2.78732e-16 3.03939e-16 3.15703e-16 3.07399e-16 3.02067e-16 2.98814e-16 2.93710e-16 2.82748e-16 2.63715e-16 2.40113e-16 2.21094e-16 1.92532e-16 1.67476e-16 1.40448e-16 1.16963e-16 1.07203e-16 9.58983e-17 8.66608e-17 7.63128e-17 6.63845e-17 5.97446e-17 5.45230e-17 4.68216e-17 4.04577e-17 3.43353e-17 3.24194e-17 2.66235e-17 2.61397e-17 2.14805e-17 2.00784e-17 1.82844e-17 1.71612e-17 1.58626e-17 1.57997e-17 1.48897e-17 1.51384e-17 1.51457e-17 1.60194e-17 1.54283e-17 1.37481e-17 1.43657e-17 1.42189e-17 1.42803e-17 1.50236e-17 1.47306e-17 1.57910e-17 1.49309e-17 1.57115e-17 1.42154e-17 1.54960e-17 1.51358e-17 1.48772e-17 1.60840e-17 1.58358e-17 1.64922e-17 1.49882e-17 1.51756e-17 1.41392e-17 1.45163e-17 1.49107e-17 1.44829e-17 1.43346e-17 1.51596e-17 1.38761e-17 1.35068e-17 1.45011e-17 1.32429e-17 1.32765e-17 1.33585e-17 1.28537e-17 1.23746e-17 1.19230e-17 1.11731e-17 1.11051e-17 1.09526e-17 9.50990e-18 9.45684e-18 9.01143e-18 8.88358e-18 7.87361e-18 7.49725e-18 7.19441e-18 6.32245e-18 6.82550e-18 5.74724e-18 5.75388e-18 5.14611e-18 5.11697e-18 5.08501e-18 4.57846e-18 4.71304e-18 4.16578e-18 3.98955e-18 3.72655e-18 3.52417e-18 3.18675e-18 3.35123e-18 2.95908e-18 2.59241e-18 2.71045e-18 2.64001e-18 2.18441e-18 2.39168e-18 1.62596e-18 1.88624e-18 1.79525e-18 1.66403e-18 1.56832e-18 1.35160e-18 1.28568e-18 1.17546e-18 1.16379e-18 8.49931e-19 8.65058e-19 8.03758e-19 8.41439e-19 6.94011e-19 5.64746e-19 5.81235e-19 4.27579e-19 4.15868e-19 3.70692e-19 2.91303e-19 3.04946e-19 1.85300e-19 2.33589e-19 1.63729e-19 1.79171e-19 1.05187e-19 1.13846e-19 1.07741e-19 8.15226e-20 7.84617e-20 8.99546e-20 1.16720e-19 6.95847e-20 6.35560e-20 7.18051e-20 5.22270e-20 5.85143e-20 3.70688e-20 3.61408e-20 3.87718e-20 3.02493e-20 2.43257e-20 2.32246e-20 2.35263e-20 2.66696e-20 7.47917e-21 1.59952e-20 1.73458e-20 1.87512e-20 1.30113e-20 1.89418e-20 2.23187e-20 9.98203e-21 
4.76979e-16 1.77069e-15 2.97848e-15 4.24344e-15 6.41577e-15 7.25504e-15 5.10699e-15 1.61088e-15 -1.01587e-16 2.92857e-16 1.07666e-15 1.45567e-15 1.52203e-15 1.45010e-15 1.33499e-15 1.19019e-15 1.09405e-15 1.01527e-15 9.33150e-16 8.77188e-16 7.95709e-16 7.42261e-16 6.75467e-16 6.38788e-16 5.89884e-16 5.48056e-16 5.16134e-16 4.90183e-16 4.52319e-16 4.23434e-16 3.91230e-16 3.80174e-16 3.57196e-16 3.27105e-16 3.18277e-16 2.94833e-16 2.84194e-16 2.68620e-16 2.67283e-16 2.57575e-16 2.48161e-16 2.46929e-16 2.41667e-16 2.40748e-16 2.56042e-16 2.80159e-16 2.91633e-16 2.84477e-16 2.80148e-16 2.77560e-16 2.73450e-16 2.63715e-16 2.46688e-16 2.25445e-16 2.08130e-16 1.81880e-16 1.59024e-16 1.34084e-16 1.12577e-16 1.03487e-16 9.29678e-17 8.45503e-17 7.48120e-17 6.56418e-17 5.92411e-17 5.44224e-17 4.72135e-17 4.10549e-17 3.52822e-17 3.35272e-17 2.79643e-17 2.74279e-17 2.29134e-17 2.15371e-17 1.97579e-17 1.86650e-17 1.73440e-17 1.71188e-17 1.61792e-17 1.63798e-17 1.63271e-17 1.70558e-17 1.63907e-17 1.47105e-17 1.52032e-17 1.49730e-17 1.49290e-17 1.55845e-17 1.52448e-17 1.61275e-17 1.52605e-17 1.59007e-17 1.44013e-17 1.55563e-17 1.52157e-17 1.49205e-17 1.59157e-17 1.56401e-17 1.62368e-17 1.47153e-17 1.47772e-17 1.37831e-17 1.40940e-17 1.44218e-17 1.39734e-17 1.37882e-17 1.44726e-17 1.32742e-17 1.28376e-17 1.37292e-17 1.25364e-17 1.25112e-17 1.25571e-17 1.20506e-17 1.15656e-17 1.11755e-17 1.04538e-17 1.03923e-17 1.02402e-17 8.89384e-18 8.85284e-18 8.41145e-18 8.31471e-18 7.35894e-18 7.01733e-18 6.72448e-18 5.91855e-18 6.39586e-18 5.37653e-18 5.36768e-18 4.81794e-18 4.78517e-18 4.77227e-18 4.28193e-18 4.40893e-18 3.88838e-18 3.72032e-18 3.47946e-18 3.28611e-18 2.96934e-18 3.12171e-18 2.75813e-18 2.41299e-18 2.52443e-18 2.46030e-18 2.03029e-18 2.23191e-18 1.51031e-18 1.76143e-18 1.67354e-18 1.54826e-18 1.45746e-18 1.25721e-18 1.19499e-18 1.09078e-18 1.08367e-18 7.87100e-19 8.00004e-19 7.44113e-19 7.81020e-19 6.38092e-19 5.19057e-19 5.33544e-19 3.91028e-19 3.81193e-19 3.38075e-19 2.62155e-19 2.76280e-19 1.67338e-19 2.09743e-19 1.46004e-19 1.57902e-19 9.18969e-20 9.91337e-20 9.32799e-20 7.01339e-20 6.75875e-20 7.70076e-20 1.01000e-19 6.10711e-20 5.40620e-20 6.18841e-20 4.52259e-20 4.98426e-20 3.26139e-20 3.13373e-20 3.29871e-20 2.56086e-20 2.07441e-20 1.97702e-20 2.02029e-20 2.27217e-20 6.32712e-21 1.38187e-20 1.49134e-20 1.59903e-20 1.09443e-20 1.59723e-20 1.89971e-20 8.56596e-21 
5.57459e-16 1.86829e-15 3.09545e-15 4.31765e-15 6.50461e-15 7.31214e-15 5.09380e-15 1.55867e-15 -1.95923e-16 2.12579e-16 1.01308e-15 1.40468e-15 1.47792e-15 1.40877e-15 1.29645e-15 1.15290e-15 1.05760e-15 9.81743e-16 8.99690e-16 8.43984e-16 7.64571e-16 7.11923e-16 6.46478e-16 6.10263e-16 5.61559e-16 5.21189e-16 4.88700e-16 4.62619e-16 4.26411e-16 3.97872e-16 3.66436e-16 3.54993e-16 3.33082e-16 3.03935e-16 2.95281e-16 2.72795e-16 2.62138e-16 2.46982e-16 2.44591e-16 2.34771e-16 2.25933e-16 2.24031e-16 2.18669e-16 2.17798e-16 2.31326e-16 2.52529e-16 2.62687e-16 2.56897e-16 2.53483e-16 2.51188e-16 2.48435e-16 2.40113e-16 2.25445e-16 2.08332e-16 1.92886e-16 1.69426e-16 1.49578e-16 1.27649e-16 1.08756e-16 1.00256e-16 9.05735e-17 8.35439e-17 7.42431e-17 6.59278e-17 5.98879e-17 5.56496e-17 4.90018e-17 4.30355e-17 3.76996e-17 3.63820e-17 3.12835e-17 3.08638e-17 2.66487e-17 2.54697e-17 2.38845e-17 2.30349e-17 2.19671e-17 2.17277e-17 2.10951e-17 2.12434e-17 2.12293e-17 2.18640e-17 2.10883e-17 1.89775e-17 1.92854e-17 1.89007e-17 1.86221e-17 1.90621e-17 1.84992e-17 1.92391e-17 1.82675e-17 1.86560e-17 1.67481e-17 1.77848e-17 1.73908e-17 1.70537e-17 1.77087e-17 1.72098e-17 1.76745e-17 1.58414e-17 1.55149e-17 1.44643e-17 1.47071e-17 1.47838e-17 1.43108e-17 1.38623e-17 1.43701e-17 1.31056e-17 1.24115e-17 1.31469e-17 1.19530e-17 1.17851e-17 1.17072e-17 1.11063e-17 1.05820e-17 1.02467e-17 9.55096e-18 9.47284e-18 9.36184e-18 8.11703e-18 8.09060e-18 7.62467e-18 7.62310e-18 6.67143e-18 6.38716e-18 6.08861e-18 5.41141e-18 5.83982e-18 4.92377e-18 4.87669e-18 4.41423e-18 4.35594e-18 4.39119e-18 3.93554e-18 4.03011e-18 3.51430e-18 3.35077e-18 3.18191e-18 2.98327e-18 2.69900e-18 2.87134e-18 2.51556e-18 2.17673e-18 2.26761e-18 2.22576e-18 1.83345e-18 2.01714e-18 1.35011e-18 1.60543e-18 1.54357e-18 1.39579e-18 1.32218e-18 1.13077e-18 1.10710e-18 1.00545e-18 9.96319e-19 7.13481e-19 7.18853e-19 6.79189e-19 7.07529e-19 5.75174e-19 4.66644e-19 4.81137e-19 3.56071e-19 3.44428e-19 3.05395e-19 2.39670e-19 2.53164e-19 1.53588e-19 1.96148e-19 1.40787e-19 1.48583e-19 9.28802e-20 9.96278e-20 9.06781e-20 6.72115e-20 6.49515e-20 7.33722e-20 9.92082e-20 6.13131e-20 4.92746e-20 5.97574e-20 4.40259e-20 4.66384e-20 3.28448e-20 3.07722e-20 3.06329e-20 2.31573e-20 1.93310e-20 1.81288e-20 1.92182e-20 2.07954e-20 6.00851e-21 1.34522e-20 1.39053e-20 1.47496e-20 9.53843e-21 1.40247e-20 1.69521e-20 7.77985e-21 
5.42099e-16 1.80653e-15 2.97961e-15 4.13214e-15 6.27318e-15 7.07704e-15 4.94038e-15 1.44588e-15 -3.24585e-16 8.93942e-17 8.96767e-16 1.29192e-15 1.36703e-15 1.30285e-15 1.19947e-15 1.06577e-15 9.77779e-16 9.08339e-16 8.31407e-16 7.80195e-16 7.06040e-16 6.57160e-16 5.96886e-16 5.62987e-16 5.17274e-16 4.79879e-16 4.49832e-16 4.25846e-16 3.92389e-16 3.66028e-16 3.36888e-16 3.26446e-16 3.06176e-16 2.79325e-16 2.71242e-16 2.50468e-16 2.40368e-16 2.26025e-16 2.23652e-16 2.14467e-16 2.06018e-16 2.03928e-16 1.98846e-16 1.98004e-16 2.10406e-16 2.30008e-16 2.39471e-16 2.34657e-16 2.31897e-16 2.30288e-16 2.28230e-16 2.21094e-16 2.08130e-16 1.92886e-16 1.79500e-16 1.58760e-16 1.41426e-16 1.21653e-16 1.04872e-16 9.72355e-17 8.82607e-17 8.16089e-17 7.30517e-17 6.52514e-17 5.93072e-17 5.53439e-17 4.90478e-17 4.32719e-17 3.81156e-17 3.68612e-17 3.17105e-17 3.11140e-17 2.69086e-17 2.55682e-17 2.38910e-17 2.29213e-17 2.16520e-17 2.11518e-17 2.03525e-17 2.03388e-17 2.02141e-17 2.07856e-17 2.00045e-17 1.80552e-17 1.83649e-17 1.79787e-17 1.77053e-17 1.80401e-17 1.74951e-17 1.81483e-17 1.72335e-17 1.75514e-17 1.57770e-17 1.67188e-17 1.63068e-17 1.60135e-17 1.65985e-17 1.61335e-17 1.65210e-17 1.47609e-17 1.44430e-17 1.34626e-17 1.36804e-17 1.37435e-17 1.32628e-17 1.28278e-17 1.32677e-17 1.21088e-17 1.14026e-17 1.20714e-17 1.09643e-17 1.07956e-17 1.06939e-17 1.01262e-17 9.63753e-18 9.32402e-18 8.69320e-18 8.62076e-18 8.51073e-18 7.39011e-18 7.35353e-18 6.93731e-18 6.92080e-18 6.07046e-18 5.81099e-18 5.53418e-18 4.92005e-18 5.30474e-18 4.47482e-18 4.43368e-18 4.01012e-18 3.95719e-18 3.98460e-18 3.57344e-18 3.65975e-18 3.19222e-18 3.04397e-18 2.88200e-18 2.71243e-18 2.44686e-18 2.60777e-18 2.28587e-18 1.97590e-18 2.05888e-18 2.02207e-18 1.66334e-18 1.82737e-18 1.22257e-18 1.45366e-18 1.39274e-18 1.26224e-18 1.19410e-18 1.02206e-18 9.87649e-19 9.04907e-19 8.98427e-19 6.41982e-19 6.45539e-19 6.09560e-19 6.39202e-19 5.15907e-19 4.15828e-19 4.29376e-19 3.17909e-19 3.05252e-19 2.69108e-19 2.10200e-19 2.21150e-19 1.33654e-19 1.67964e-19 1.20091e-19 1.25851e-19 7.55327e-20 8.06129e-20 7.32571e-20 5.37626e-20 5.42253e-20 6.14818e-20 8.22996e-20 4.96682e-20 4.06077e-20 4.93127e-20 3.61569e-20 3.91497e-20 2.60572e-20 2.48997e-20 2.50730e-20 1.92531e-20 1.57107e-20 1.51835e-20 1.62762e-20 1.74017e-20 4.98818e-21 1.14764e-20 1.17868e-20 1.23624e-20 7.80509e-21 1.15148e-20 1.41350e-20 6.56480e-21 
5.16484e-16 1.71148e-15 2.75808e-15 3.73365e-15 5.77293e-15 6.55067e-15 4.47324e-15 1.03258e-15 -6.73257e-16 -1.62372e-16 6.98582e-16 1.11663e-15 1.20461e-15 1.15196e-15 1.06422e-15 9.47211e-16 8.69507e-16 8.12114e-16 7.40708e-16 6.96049e-16 6.29993e-16 5.87156e-16 5.34140e-16 5.03691e-16 4.61875e-16 4.28726e-16 4.01739e-16 3.80793e-16 3.50572e-16 3.27762e-16 3.01879e-16 2.92640e-16 2.74771e-16 2.51065e-16 2.43805e-16 2.25483e-16 2.15979e-16 2.03576e-16 2.01467e-16 1.93828e-16 1.86757e-16 1.84203e-16 1.79481e-16 1.77758e-16 1.86341e-16 2.01473e-16 2.08298e-16 2.04259e-16 2.01420e-16 2.00025e-16 1.98294e-16 1.92532e-16 1.81880e-16 1.69426e-16 1.58760e-16 1.42942e-16 1.29399e-16 1.13458e-16 1.00066e-16 9.38876e-17 8.57961e-17 7.95960e-17 7.19109e-17 6.48691e-17 5.91481e-17 5.54300e-17 4.96823e-17 4.41049e-17 3.92364e-17 3.82593e-17 3.31579e-17 3.24806e-17 2.84079e-17 2.69409e-17 2.53057e-17 2.44871e-17 2.30217e-17 2.24769e-17 2.15412e-17 2.14384e-17 2.13409e-17 2.17321e-17 2.08874e-17 1.90329e-17 1.92705e-17 1.87519e-17 1.84976e-17 1.85512e-17 1.81083e-17 1.85083e-17 1.76380e-17 1.78422e-17 1.60882e-17 1.68660e-17 1.65217e-17 1.62101e-17 1.65466e-17 1.60948e-17 1.62879e-17 1.45112e-17 1.39781e-17 1.30711e-17 1.32173e-17 1.31672e-17 1.26111e-17 1.20830e-17 1.23391e-17 1.12289e-17 1.03917e-17 1.08749e-17 9.83687e-18 9.57195e-18 9.34807e-18 8.76390e-18 8.25674e-18 8.02104e-18 7.45355e-18 7.39098e-18 7.28832e-18 6.33404e-18 6.30265e-18 5.91739e-18 5.93592e-18 5.18813e-18 4.97775e-18 4.72887e-18 4.22248e-18 4.55340e-18 3.83796e-18 3.77490e-18 3.44098e-18 3.38712e-18 3.43047e-18 3.06690e-18 3.13206e-18 2.72229e-18 2.58881e-18 2.45902e-18 2.31308e-18 2.08362e-18 2.22231e-18 1.94864e-18 1.67960e-18 1.75023e-18 1.72212e-18 1.41075e-18 1.55875e-18 1.03255e-18 1.24334e-18 1.18654e-18 1.07209e-18 1.01272e-18 8.67717e-19 8.37041e-19 7.67774e-19 7.64207e-19 5.42647e-19 5.43945e-19 5.18866e-19 5.41965e-19 4.31118e-19 3.48380e-19 3.58600e-19 2.65022e-19 2.56791e-19 2.23875e-19 1.72790e-19 1.83146e-19 1.10502e-19 1.38078e-19 9.80647e-20 1.01648e-19 6.05997e-20 6.45096e-20 5.77072e-20 4.21308e-20 4.30341e-20 4.85275e-20 6.53295e-20 3.96159e-20 3.16380e-20 3.89361e-20 2.86272e-20 3.07914e-20 2.07160e-20 1.96594e-20 1.94702e-20 1.49859e-20 1.21867e-20 1.19355e-20 1.29486e-20 1.36687e-20 3.86536e-21 9.20112e-21 9.40534e-21 9.73072e-21 5.99057e-21 8.87828e-21 1.11061e-20 5.22658e-21 
5.03432e-16 1.70804e-15 2.74430e-15 3.69018e-15 5.80040e-15 6.64409e-15 4.56095e-15 9.72940e-16 -8.70553e-16 -3.36582e-16 5.82168e-16 1.03484e-15 1.13402e-15 1.08481e-15 1.00092e-15 8.89329e-16 8.15387e-16 7.62270e-16 6.92546e-16 6.50417e-16 5.87098e-16 5.45667e-16 4.96369e-16 4.66520e-16 4.26219e-16 3.95004e-16 3.68945e-16 3.49359e-16 3.21144e-16 2.99547e-16 2.75250e-16 2.66411e-16 2.50041e-16 2.27901e-16 2.21238e-16 2.04224e-16 1.95033e-16 1.83365e-16 1.80875e-16 1.73922e-16 1.67703e-16 1.64851e-16 1.60166e-16 1.57982e-16 1.64049e-16 1.75677e-16 1.80507e-16 1.77238e-16 1.74533e-16 1.73254e-16 1.72041e-16 1.67476e-16 1.59024e-16 1.49578e-16 1.41426e-16 1.29399e-16 1.19503e-16 1.06693e-16 9.64230e-17 9.13531e-17 8.41201e-17 7.87285e-17 7.18334e-17 6.55290e-17 6.00109e-17 5.67991e-17 5.15744e-17 4.62122e-17 4.17283e-17 4.11302e-17 3.61663e-17 3.55428e-17 3.16668e-17 3.02394e-17 2.87647e-17 2.81504e-17 2.66778e-17 2.60184e-17 2.51438e-17 2.50030e-17 2.48834e-17 2.51973e-17 2.42029e-17 2.21646e-17 2.23548e-17 2.16879e-17 2.13408e-17 2.10088e-17 2.04651e-17 2.07651e-17 1.97735e-17 1.98213e-17 1.77857e-17 1.84719e-17 1.80468e-17 1.77401e-17 1.78554e-17 1.72946e-17 1.72304e-17 1.52058e-17 1.44047e-17 1.34442e-17 1.35848e-17 1.33232e-17 1.26371e-17 1.19088e-17 1.19970e-17 1.08301e-17 9.73916e-18 1.00507e-17 8.98759e-18 8.61658e-18 8.22594e-18 7.55276e-18 7.01215e-18 6.79397e-18 6.30246e-18 6.24310e-18 6.15808e-18 5.35784e-18 5.31438e-18 4.97950e-18 5.01072e-18 4.36301e-18 4.19332e-18 3.96377e-18 3.56475e-18 3.82926e-18 3.24543e-18 3.17502e-18 2.90642e-18 2.84751e-18 2.89861e-18 2.59560e-18 2.63841e-18 2.27845e-18 2.16380e-18 2.06725e-18 1.94798e-18 1.74905e-18 1.88601e-18 1.64719e-18 1.40611e-18 1.46064e-18 1.44611e-18 1.18273e-18 1.30066e-18 8.55437e-19 1.04278e-18 9.98194e-19 8.91851e-19 8.45006e-19 7.20462e-19 6.93965e-19 6.45614e-19 6.40888e-19 4.51315e-19 4.48246e-19 4.33251e-19 4.52632e-19 3.56813e-19 2.85376e-19 2.94962e-19 2.20789e-19 2.10342e-19 1.81906e-19 1.42789e-19 1.49323e-19 9.00766e-20 1.11356e-19 8.08909e-20 8.26580e-20 4.84434e-20 5.12126e-20 4.45248e-20 3.18351e-20 3.57333e-20 4.06301e-20 5.38166e-20 3.08931e-20 2.51310e-20 3.15749e-20 2.29323e-20 2.58244e-20 1.53395e-20 1.53190e-20 1.53481e-20 1.21828e-20 9.44833e-21 9.86818e-21 1.10353e-20 1.12399e-20 3.19513e-21 7.99261e-21 7.95004e-21 8.04767e-21 4.60436e-21 6.88796e-21 8.94233e-21 4.32554e-21 
5.74763e-16 1.76350e-15 2.78735e-15 3.66603e-15 5.71089e-15 6.48341e-15 4.41526e-15 9.23550e-16 -8.51396e-16 -3.13450e-16 5.68813e-16 9.94747e-16 1.08123e-15 1.03002e-15 9.50084e-16 8.43128e-16 7.71130e-16 7.21903e-16 6.53090e-16 6.10571e-16 5.50921e-16 5.12152e-16 4.64725e-16 4.36757e-16 3.96283e-16 3.67369e-16 3.41597e-16 3.22447e-16 2.95713e-16 2.75634e-16 2.52789e-16 2.43889e-16 2.28573e-16 2.07863e-16 2.00943e-16 1.85524e-16 1.76431e-16 1.66068e-16 1.62765e-16 1.56580e-16 1.50872e-16 1.47235e-16 1.42433e-16 1.39069e-16 1.41773e-16 1.49123e-16 1.51500e-16 1.48791e-16 1.46214e-16 1.44778e-16 1.43924e-16 1.40448e-16 1.34084e-16 1.27649e-16 1.21653e-16 1.13458e-16 1.06693e-16 9.75614e-17 9.01840e-17 8.61683e-17 7.99260e-17 7.52521e-17 6.92221e-17 6.36039e-17 5.85236e-17 5.57264e-17 5.10312e-17 4.59357e-17 4.17437e-17 4.13065e-17 3.66359e-17 3.58161e-17 3.19539e-17 3.03935e-17 2.88759e-17 2.81713e-17 2.66402e-17 2.58169e-17 2.48978e-17 2.44833e-17 2.43116e-17 2.44965e-17 2.35796e-17 2.15511e-17 2.16223e-17 2.10317e-17 2.05501e-17 2.02378e-17 1.96613e-17 1.99077e-17 1.89667e-17 1.88800e-17 1.69204e-17 1.74409e-17 1.70416e-17 1.67578e-17 1.67236e-17 1.60873e-17 1.60134e-17 1.40819e-17 1.32150e-17 1.23622e-17 1.24432e-17 1.21008e-17 1.15437e-17 1.07621e-17 1.07911e-17 9.73443e-18 8.65764e-18 8.89735e-18 7.93354e-18 7.56354e-18 7.19729e-18 6.54056e-18 6.04179e-18 5.86290e-18 5.41401e-18 5.35151e-18 5.29671e-18 4.58986e-18 4.56832e-18 4.23568e-18 4.31861e-18 3.71814e-18 3.58740e-18 3.36759e-18 3.05997e-18 3.28566e-18 2.79037e-18 2.70872e-18 2.50314e-18 2.43238e-18 2.50978e-18 2.23712e-18 2.26656e-18 1.93082e-18 1.82130e-18 1.77272e-18 1.65759e-18 1.48817e-18 1.62914e-18 1.40802e-18 1.18565e-18 1.22594e-18 1.22421e-18 9.98214e-19 1.09938e-18 7.12953e-19 8.91909e-19 8.59957e-19 7.48539e-19 7.15321e-19 6.03321e-19 5.97888e-19 5.56444e-19 5.51314e-19 3.79240e-19 3.72046e-19 3.67460e-19 3.80228e-19 2.97914e-19 2.34015e-19 2.44449e-19 1.83792e-19 1.71961e-19 1.47199e-19 1.18033e-19 1.22155e-19 7.36382e-20 9.23580e-20 6.95910e-20 6.72166e-20 4.25306e-20 4.43295e-20 3.56685e-20 2.41363e-20 2.95533e-20 3.41888e-20 4.62199e-20 2.60556e-20 1.74240e-20 2.58147e-20 1.90453e-20 2.08448e-20 1.25690e-20 1.25718e-20 1.15336e-20 8.65542e-21 7.00285e-21 7.32540e-21 9.07069e-21 8.21488e-21 2.74871e-21 6.99464e-21 6.21442e-21 6.10273e-21 2.83287e-21 4.31726e-21 5.96295e-21 3.00788e-21 
5.99458e-16 1.81320e-15 2.87648e-15 3.76156e-15 5.86434e-15 6.69068e-15 4.60766e-15 9.87051e-16 -9.17383e-16 -4.04799e-16 4.97890e-16 9.41641e-16 1.03483e-15 9.85428e-16 9.06682e-16 8.02927e-16 7.33476e-16 6.86792e-16 6.19542e-16 5.78300e-16 5.20598e-16 4.82131e-16 4.37279e-16 4.09452e-16 3.70235e-16 3.42328e-16 3.17223e-16 2.98753e-16 2.73653e-16 2.53969e-16 2.32144e-16 2.23273e-16 2.09225e-16 1.89505e-16 1.83131e-16 1.68778e-16 1.60179e-16 1.50299e-16 1.46700e-16 1.41003e-16 1.36067e-16 1.32229e-16 1.27200e-16 1.23191e-16 1.23270e-16 1.26909e-16 1.27083e-16 1.24759e-16 1.21991e-16 1.20289e-16 1.19619e-16 1.16963e-16 1.12577e-16 1.08756e-16 1.04872e-16 1.00066e-16 9.64230e-17 9.01840e-17 8.57618e-17 8.27439e-17 7.73593e-17 7.35636e-17 6.82623e-17 6.34139e-17 5.86702e-17 5.64649e-17 5.23345e-17 4.74962e-17 4.37897e-17 4.36707e-17 3.93549e-17 3.86459e-17 3.50075e-17 3.35882e-17 3.22771e-17 3.17840e-17 3.03651e-17 2.94332e-17 2.86645e-17 2.82624e-17 2.80264e-17 2.81399e-17 2.70775e-17 2.48204e-17 2.47989e-17 2.40897e-17 2.34334e-17 2.27717e-17 2.20324e-17 2.22375e-17 2.11152e-17 2.08476e-17 1.85851e-17 1.90065e-17 1.85236e-17 1.82230e-17 1.79618e-17 1.71806e-17 1.68809e-17 1.47153e-17 1.35952e-17 1.27012e-17 1.27770e-17 1.22123e-17 1.15594e-17 1.05817e-17 1.04570e-17 9.34647e-18 8.05169e-18 8.12074e-18 7.12257e-18 6.66748e-18 6.16404e-18 5.41422e-18 4.88985e-18 4.72023e-18 4.33932e-18 4.28938e-18 4.25494e-18 3.67253e-18 3.65145e-18 3.36662e-18 3.46223e-18 2.95430e-18 2.86127e-18 2.65748e-18 2.44498e-18 2.61335e-18 2.23920e-18 2.15667e-18 2.00965e-18 1.93404e-18 2.02292e-18 1.79761e-18 1.81293e-18 1.52024e-18 1.42792e-18 1.41634e-18 1.32050e-18 1.18277e-18 1.32075e-18 1.13210e-18 9.34899e-19 9.58596e-19 9.70299e-19 7.89956e-19 8.61677e-19 5.51033e-19 7.08184e-19 6.90825e-19 5.83173e-19 5.62823e-19 4.69805e-19 4.73052e-19 4.47830e-19 4.41600e-19 2.97039e-19 2.85610e-19 2.91390e-19 2.98557e-19 2.32509e-19 1.78503e-19 1.88733e-19 1.45514e-19 1.30908e-19 1.10868e-19 9.40553e-20 9.39850e-20 5.68893e-20 7.16056e-20 5.72895e-20 5.31503e-20 3.50119e-20 3.61172e-20 2.67230e-20 1.69532e-20 2.49523e-20 2.96596e-20 3.92833e-20 2.01678e-20 1.25618e-20 2.10566e-20 1.53731e-20 1.78489e-20 8.77490e-21 9.70949e-21 8.75305e-21 6.66805e-21 5.12521e-21 5.87054e-21 7.86155e-21 6.45465e-21 2.41356e-21 6.32677e-21 5.19447e-21 4.93646e-21 1.77294e-21 2.77605e-21 4.23736e-21 2.26439e-21 
5.50765e-16 1.70106e-15 2.70339e-15 3.53869e-15 5.60547e-15 6.47751e-15 4.51996e-15 9.78607e-16 -9.27872e-16 -4.38380e-16 4.44030e-16 8.78358e-16 9.71146e-16 9.24923e-16 8.52392e-16 7.55991e-16 6.90687e-16 6.48309e-16 5.83664e-16 5.44910e-16 4.90444e-16 4.54643e-16 4.12621e-16 3.86019e-16 3.48851e-16 3.22653e-16 2.98878e-16 2.81706e-16 2.57826e-16 2.39679e-16 2.19086e-16 2.10727e-16 1.97563e-16 1.79074e-16 1.72962e-16 1.59507e-16 1.51132e-16 1.42193e-16 1.38748e-16 1.33546e-16 1.28875e-16 1.24854e-16 1.19994e-16 1.15776e-16 1.14835e-16 1.17326e-16 1.16849e-16 1.14645e-16 1.11842e-16 1.10164e-16 1.09480e-16 1.07203e-16 1.03487e-16 1.00256e-16 9.72355e-17 9.38876e-17 9.13531e-17 8.61683e-17 8.27439e-17 8.03151e-17 7.52947e-17 7.16214e-17 6.67614e-17 6.22478e-17 5.76495e-17 5.55994e-17 5.17815e-17 4.71354e-17 4.36757e-17 4.37473e-17 3.95753e-17 3.89871e-17 3.55754e-17 3.42645e-17 3.31262e-17 3.29126e-17 3.14953e-17 3.06997e-17 2.99768e-17 2.96666e-17 2.95332e-17 2.95959e-17 2.84594e-17 2.61902e-17 2.61718e-17 2.53395e-17 2.47180e-17 2.38406e-17 2.31662e-17 2.32540e-17 2.21079e-17 2.18228e-17 1.94688e-17 1.98503e-17 1.93910e-17 1.90663e-17 1.86877e-17 1.79302e-17 1.74882e-17 1.52406e-17 1.39841e-17 1.30679e-17 1.31333e-17 1.24990e-17 1.17327e-17 1.06857e-17 1.04736e-17 9.32218e-18 7.91651e-18 7.88879e-18 6.87445e-18 6.35070e-18 5.74257e-18 4.95388e-18 4.40182e-18 4.25265e-18 3.89694e-18 3.85409e-18 3.81542e-18 3.30167e-18 3.27250e-18 3.01029e-18 3.10678e-18 2.64255e-18 2.56525e-18 2.37371e-18 2.19482e-18 2.34119e-18 2.01099e-18 1.92352e-18 1.80485e-18 1.73192e-18 1.82033e-18 1.61565e-18 1.62178e-18 1.35463e-18 1.27195e-18 1.26414e-18 1.18065e-18 1.05514e-18 1.18101e-18 1.01455e-18 8.33233e-19 8.53343e-19 8.66368e-19 7.02429e-19 7.67828e-19 4.86071e-19 6.32963e-19 6.15568e-19 5.17744e-19 4.99446e-19 4.17284e-19 4.17209e-19 3.98396e-19 3.92061e-19 2.63011e-19 2.51414e-19 2.60268e-19 2.65669e-19 2.03681e-19 1.56603e-19 1.64944e-19 1.28154e-19 1.15989e-19 9.68884e-20 8.23546e-20 8.20901e-20 4.97119e-20 6.20587e-20 4.96358e-20 4.59958e-20 2.96642e-20 3.06126e-20 2.22106e-20 1.39530e-20 2.17141e-20 2.59235e-20 3.37678e-20 1.67440e-20 1.08804e-20 1.80464e-20 1.30822e-20 1.57294e-20 6.97979e-21 8.11876e-21 7.46169e-21 5.89003e-21 4.31660e-21 5.19908e-21 6.92989e-21 5.69442e-21 2.08235e-21 5.57645e-21 4.61792e-21 4.34701e-21 1.53860e-21 2.41293e-21 3.76467e-21 2.02613e-21 
5.32195e-16 1.56609e-15 2.46443e-15 3.19853e-15 5.08218e-15 5.87863e-15 4.12276e-15 9.33304e-16 -7.94871e-16 -3.44171e-16 4.51897e-16 8.35502e-16 9.10186e-16 8.62664e-16 7.95255e-16 7.05286e-16 6.43878e-16 6.04035e-16 5.42424e-16 5.04290e-16 4.53773e-16 4.21210e-16 3.81212e-16 3.56659e-16 3.20920e-16 2.97132e-16 2.74423e-16 2.58433e-16 2.36014e-16 2.19539e-16 2.00387e-16 1.92411e-16 1.80133e-16 1.63144e-16 1.56973e-16 1.44742e-16 1.36592e-16 1.28908e-16 1.25262e-16 1.20573e-16 1.15866e-16 1.11766e-16 1.07438e-16 1.03639e-16 1.02796e-16 1.05074e-16 1.04567e-16 1.02413e-16 1.00012e-16 9.83216e-17 9.77525e-17 9.58983e-17 9.29678e-17 9.05735e-17 8.82607e-17 8.57961e-17 8.41201e-17 7.99260e-17 7.73593e-17 7.52947e-17 7.11162e-17 6.78938e-17 6.37266e-17 5.97513e-17 5.55179e-17 5.38185e-17 5.04583e-17 4.61738e-17 4.30476e-17 4.31821e-17 3.93485e-17 3.87750e-17 3.54984e-17 3.42197e-17 3.31030e-17 3.29701e-17 3.14874e-17 3.06436e-17 2.99094e-17 2.95362e-17 2.93681e-17 2.93462e-17 2.81909e-17 2.59721e-17 2.58896e-17 2.50501e-17 2.43337e-17 2.35232e-17 2.27974e-17 2.27867e-17 2.16290e-17 2.13211e-17 1.89957e-17 1.93090e-17 1.88535e-17 1.85323e-17 1.80551e-17 1.73024e-17 1.68533e-17 1.46536e-17 1.34384e-17 1.25413e-17 1.26001e-17 1.19691e-17 1.12276e-17 1.02212e-17 9.97618e-18 8.90839e-18 7.52565e-18 7.46983e-18 6.51067e-18 5.99720e-18 5.41185e-18 4.63809e-18 4.10526e-18 3.96066e-18 3.62468e-18 3.59293e-18 3.54921e-18 3.07269e-18 3.04661e-18 2.79918e-18 2.89174e-18 2.45585e-18 2.38773e-18 2.20683e-18 2.04619e-18 2.17901e-18 1.87361e-18 1.78864e-18 1.68264e-18 1.61561e-18 1.70158e-18 1.50659e-18 1.51042e-18 1.26061e-18 1.18221e-18 1.18025e-18 1.09880e-18 9.82097e-19 1.09964e-18 9.48067e-19 7.75738e-19 7.93625e-19 8.09182e-19 6.54956e-19 7.13904e-19 4.52459e-19 5.90350e-19 5.76518e-19 4.82747e-19 4.65836e-19 3.89453e-19 3.90330e-19 3.72969e-19 3.68306e-19 2.46461e-19 2.35302e-19 2.45648e-19 2.48854e-19 1.90715e-19 1.48083e-19 1.55246e-19 1.21831e-19 1.10704e-19 9.27915e-20 8.00045e-20 7.92528e-20 4.84587e-20 6.08341e-20 4.89548e-20 4.65243e-20 3.01477e-20 3.15748e-20 2.32239e-20 1.53162e-20 2.23859e-20 2.64873e-20 3.42569e-20 1.69319e-20 1.22550e-20 1.87424e-20 1.33091e-20 1.64081e-20 7.16156e-21 8.43253e-21 8.05937e-21 6.54549e-21 4.71448e-21 5.61272e-21 7.15321e-21 6.17543e-21 2.13925e-21 5.60443e-21 4.82062e-21 4.63726e-21 1.85984e-21 2.86487e-21 4.24163e-21 2.22106e-21 
5.46644e-16 1.58235e-15 2.50049e-15 3.24593e-15 5.13341e-15 5.96087e-15 4.20871e-15 9.79466e-16 -8.14772e-16 -4.01687e-16 4.04831e-16 8.09793e-16 8.97519e-16 8.53645e-16 7.84335e-16 6.93743e-16 6.32774e-16 5.92328e-16 5.31645e-16 4.95061e-16 4.44208e-16 4.10221e-16 3.71374e-16 3.45628e-16 3.11189e-16 2.86974e-16 2.64132e-16 2.48222e-16 2.26624e-16 2.09475e-16 1.90197e-16 1.81650e-16 1.70088e-16 1.53128e-16 1.47667e-16 1.35484e-16 1.27741e-16 1.19702e-16 1.16065e-16 1.10939e-16 1.06796e-16 1.02894e-16 9.84185e-17 9.51532e-17 9.44628e-17 9.59103e-17 9.50864e-17 9.30115e-17 9.07213e-17 8.87268e-17 8.83820e-17 8.66608e-17 8.45503e-17 8.35439e-17 8.16089e-17 7.95960e-17 7.87285e-17 7.52521e-17 7.35636e-17 7.16214e-17 6.78938e-17 6.57194e-17 6.17110e-17 5.83192e-17 5.45049e-17 5.32592e-17 5.03331e-17 4.62654e-17 4.35768e-17 4.39963e-17 4.06524e-17 4.02973e-17 3.73658e-17 3.63820e-17 3.55141e-17 3.55620e-17 3.44320e-17 3.36022e-17 3.31539e-17 3.29500e-17 3.27458e-17 3.27005e-17 3.14297e-17 2.89586e-17 2.87601e-17 2.78051e-17 2.69391e-17 2.59609e-17 2.50626e-17 2.50299e-17 2.37296e-17 2.32852e-17 2.06622e-17 2.09544e-17 2.04591e-17 2.00954e-17 1.94324e-17 1.85548e-17 1.80218e-17 1.56160e-17 1.42018e-17 1.32490e-17 1.32874e-17 1.25275e-17 1.17282e-17 1.05965e-17 1.02544e-17 9.13515e-18 7.60882e-18 7.46000e-18 6.47548e-18 5.88116e-18 5.22790e-18 4.37791e-18 3.80945e-18 3.68694e-18 3.35249e-18 3.32051e-18 3.28808e-18 2.83915e-18 2.82086e-18 2.55897e-18 2.69006e-18 2.24573e-18 2.19583e-18 2.01171e-18 1.89345e-18 2.01110e-18 1.74120e-18 1.63844e-18 1.56362e-18 1.48570e-18 1.59545e-18 1.40534e-18 1.39759e-18 1.14585e-18 1.07142e-18 1.09603e-18 1.00571e-18 9.02679e-19 1.02627e-18 8.76375e-19 7.03063e-19 7.14579e-19 7.38432e-19 5.96056e-19 6.49892e-19 4.03986e-19 5.44727e-19 5.41042e-19 4.37798e-19 4.26741e-19 3.51885e-19 3.71972e-19 3.50346e-19 3.43594e-19 2.24809e-19 2.11791e-19 2.27381e-19 2.26454e-19 1.72742e-19 1.33741e-19 1.40894e-19 1.12256e-19 1.01123e-19 8.47947e-20 7.47754e-20 7.44988e-20 4.58022e-20 5.94464e-20 4.96354e-20 4.61564e-20 3.30953e-20 3.47273e-20 2.51320e-20 1.65482e-20 2.28851e-20 2.65461e-20 3.58600e-20 1.89881e-20 1.19931e-20 1.94962e-20 1.40426e-20 1.61853e-20 8.45879e-21 9.19538e-21 8.02254e-21 6.28596e-21 4.78036e-21 5.46501e-21 7.14392e-21 5.99639e-21 2.11223e-21 5.65615e-21 4.74847e-21 4.51932e-21 1.63908e-21 2.57523e-21 3.97977e-21 2.14750e-21 
5.23610e-16 1.45229e-15 2.31011e-15 3.01949e-15 4.80492e-15 5.63913e-15 4.13062e-15 1.19973e-15 -5.21022e-16 -2.22844e-16 4.54687e-16 7.88561e-16 8.50636e-16 8.02398e-16 7.37047e-16 6.52285e-16 5.94131e-16 5.55420e-16 4.97186e-16 4.60083e-16 4.12757e-16 3.82034e-16 3.44444e-16 3.20628e-16 2.87187e-16 2.65301e-16 2.43265e-16 2.28304e-16 2.07842e-16 1.92341e-16 1.74408e-16 1.66259e-16 1.55266e-16 1.39696e-16 1.33926e-16 1.22870e-16 1.15251e-16 1.08604e-16 1.04649e-16 1.00139e-16 9.57741e-17 9.17549e-17 8.77626e-17 8.47320e-17 8.40631e-17 8.54010e-17 8.45495e-17 8.23269e-17 8.02915e-17 7.82322e-17 7.77681e-17 7.63128e-17 7.48120e-17 7.42431e-17 7.30517e-17 7.19109e-17 7.18334e-17 6.92221e-17 6.82623e-17 6.67614e-17 6.37266e-17 6.17110e-17 5.85284e-17 5.55118e-17 5.19830e-17 5.10006e-17 4.84645e-17 4.47448e-17 4.23065e-17 4.27847e-17 3.96347e-17 3.92275e-17 3.63892e-17 3.53808e-17 3.45545e-17 3.46560e-17 3.34201e-17 3.25632e-17 3.20336e-17 3.17231e-17 3.15344e-17 3.14600e-17 3.02149e-17 2.78710e-17 2.76788e-17 2.67776e-17 2.59069e-17 2.49684e-17 2.41175e-17 2.40407e-17 2.27739e-17 2.23624e-17 1.98558e-17 2.01075e-17 1.96227e-17 1.92841e-17 1.86147e-17 1.77933e-17 1.72417e-17 1.49306e-17 1.36076e-17 1.26833e-17 1.27337e-17 1.20042e-17 1.12185e-17 1.01392e-17 9.80550e-18 8.75099e-18 7.27245e-18 7.12288e-18 6.17724e-18 5.61194e-18 4.97471e-18 4.15534e-18 3.60613e-18 3.47227e-18 3.15875e-18 3.13847e-18 3.09755e-18 2.68081e-18 2.65546e-18 2.42001e-18 2.52827e-18 2.12066e-18 2.07464e-18 1.89754e-18 1.78264e-18 1.89048e-18 1.63773e-18 1.54912e-18 1.47297e-18 1.40220e-18 1.50008e-18 1.32069e-18 1.31456e-18 1.08187e-18 1.01383e-18 1.03020e-18 9.51218e-19 8.49755e-19 9.64853e-19 8.30383e-19 6.65746e-19 6.77382e-19 7.00225e-19 5.64469e-19 6.11634e-19 3.81707e-19 5.10730e-19 5.05888e-19 4.11831e-19 4.00672e-19 3.33014e-19 3.40829e-19 3.27529e-19 3.22079e-19 2.12292e-19 1.99302e-19 2.14150e-19 2.14759e-19 1.63434e-19 1.26457e-19 1.32648e-19 1.06642e-19 9.56264e-20 7.98367e-20 7.15619e-20 6.98989e-20 4.31042e-20 5.51221e-20 4.60336e-20 4.34638e-20 2.97797e-20 3.14527e-20 2.25324e-20 1.48639e-20 2.18081e-20 2.58172e-20 3.35628e-20 1.65269e-20 1.16784e-20 1.82918e-20 1.29242e-20 1.60005e-20 6.90117e-21 8.28627e-21 7.73493e-21 6.32688e-21 4.54384e-21 5.40639e-21 6.92063e-21 5.89942e-21 2.09256e-21 5.43841e-21 4.60820e-21 4.43630e-21 1.69294e-21 2.60995e-21 3.92344e-21 2.07372e-21 
4.52497e-16 1.26754e-15 2.00544e-15 2.60532e-15 4.24093e-15 5.05498e-15 3.71944e-15 1.04168e-15 -5.69847e-16 -2.81475e-16 3.65642e-16 6.84822e-16 7.46758e-16 7.05001e-16 6.48697e-16 5.74522e-16 5.23747e-16 4.90901e-16 4.38076e-16 4.05296e-16 3.63419e-16 3.36438e-16 3.03325e-16 2.81539e-16 2.51932e-16 2.32551e-16 2.12682e-16 1.99673e-16 1.81582e-16 1.68097e-16 1.52029e-16 1.44693e-16 1.35194e-16 1.21517e-16 1.16473e-16 1.06692e-16 9.96784e-17 9.42738e-17 9.08439e-17 8.68552e-17 8.30769e-17 7.93250e-17 7.59554e-17 7.36500e-17 7.30153e-17 7.40697e-17 7.32224e-17 7.13005e-17 6.95787e-17 6.76066e-17 6.74072e-17 6.63845e-17 6.56418e-17 6.59278e-17 6.52514e-17 6.48691e-17 6.55290e-17 6.36039e-17 6.34139e-17 6.22478e-17 5.97513e-17 5.83192e-17 5.55118e-17 5.31630e-17 4.99295e-17 4.92829e-17 4.72433e-17 4.38649e-17 4.19156e-17 4.26630e-17 4.00007e-17 3.99282e-17 3.75633e-17 3.68997e-17 3.63978e-17 3.69852e-17 3.59360e-17 3.53457e-17 3.50400e-17 3.49785e-17 3.49354e-17 3.47560e-17 3.33443e-17 3.08666e-17 3.06050e-17 2.94814e-17 2.85508e-17 2.73733e-17 2.65002e-17 2.62212e-17 2.48568e-17 2.43838e-17 2.16296e-17 2.18304e-17 2.13647e-17 2.09589e-17 2.00560e-17 1.92004e-17 1.84733e-17 1.59884e-17 1.44231e-17 1.34390e-17 1.34620e-17 1.26082e-17 1.16726e-17 1.04841e-17 9.99331e-18 8.87902e-18 7.22848e-18 6.93429e-18 5.95718e-18 5.28356e-18 4.51471e-18 3.62282e-18 3.02671e-18 2.93120e-18 2.64077e-18 2.63051e-18 2.58792e-18 2.24358e-18 2.22034e-18 1.99776e-18 2.12618e-18 1.75238e-18 1.72866e-18 1.56704e-18 1.49760e-18 1.58246e-18 1.37785e-18 1.27480e-18 1.24094e-18 1.17210e-18 1.27876e-18 1.11629e-18 1.09856e-18 8.90096e-19 8.31419e-19 8.62970e-19 7.87495e-19 7.05772e-19 8.04800e-19 6.94611e-19 5.47500e-19 5.53735e-19 5.80631e-19 4.63991e-19 5.05666e-19 3.07511e-19 4.28263e-19 4.29582e-19 3.39656e-19 3.31662e-19 2.75165e-19 2.91922e-19 2.75931e-19 2.71225e-19 1.76486e-19 1.63638e-19 1.82962e-19 1.78873e-19 1.32505e-19 1.06097e-19 1.09173e-19 9.00848e-20 8.30247e-20 6.91353e-20 6.21064e-20 6.19491e-20 3.86959e-20 5.07645e-20 4.26015e-20 4.12666e-20 2.98520e-20 3.20589e-20 2.35102e-20 1.64459e-20 2.10181e-20 2.39581e-20 3.20456e-20 1.71444e-20 1.25541e-20 1.80271e-20 1.27393e-20 1.51076e-20 7.73784e-21 8.53648e-21 7.80617e-21 6.48340e-21 4.72943e-21 5.42148e-21 6.55950e-21 5.98504e-21 1.86242e-21 4.97699e-21 4.50764e-21 4.37767e-21 1.90431e-21 2.91925e-21 4.26000e-21 2.22104e-21 
4.38445e-16 1.19883e-15 1.88380e-15 2.45555e-15 4.01108e-15 4.80591e-15 3.56573e-15 1.03376e-15 -5.05298e-16 -2.48462e-16 3.62262e-16 6.69399e-16 7.31385e-16 6.91007e-16 6.34303e-16 5.61485e-16 5.11195e-16 4.78052e-16 4.26501e-16 3.94392e-16 3.53152e-16 3.26136e-16 2.93876e-16 2.72097e-16 2.43536e-16 2.24509e-16 2.04843e-16 1.92102e-16 1.74578e-16 1.61184e-16 1.45427e-16 1.37917e-16 1.28794e-16 1.15431e-16 1.10690e-16 1.01198e-16 9.44991e-17 8.92071e-17 8.58097e-17 8.17248e-17 7.81572e-17 7.44945e-17 7.10332e-17 6.87183e-17 6.79379e-17 6.83474e-17 6.72325e-17 6.51646e-17 6.33781e-17 6.11587e-17 6.08275e-17 5.97446e-17 5.92411e-17 5.98879e-17 5.93072e-17 5.91481e-17 6.00109e-17 5.85236e-17 5.86702e-17 5.76495e-17 5.55179e-17 5.45049e-17 5.19830e-17 4.99295e-17 4.71494e-17 4.67034e-17 4.49830e-17 4.18568e-17 4.01934e-17 4.10164e-17 3.86986e-17 3.87031e-17 3.65561e-17 3.60169e-17 3.56080e-17 3.62331e-17 3.53400e-17 3.47822e-17 3.46124e-17 3.45964e-17 3.45178e-17 3.43426e-17 3.29726e-17 3.04910e-17 3.02017e-17 2.91015e-17 2.81687e-17 2.70255e-17 2.61172e-17 2.58380e-17 2.44996e-17 2.40000e-17 2.12549e-17 2.14559e-17 2.09998e-17 2.06069e-17 1.96650e-17 1.88058e-17 1.81176e-17 1.56622e-17 1.41094e-17 1.31550e-17 1.31703e-17 1.23311e-17 1.14332e-17 1.02638e-17 9.79176e-18 8.70957e-18 7.08513e-18 6.78419e-18 5.85375e-18 5.17728e-18 4.43460e-18 3.56059e-18 2.97477e-18 2.88370e-18 2.59111e-18 2.58116e-18 2.53884e-18 2.20540e-18 2.17949e-18 1.94925e-18 2.09228e-18 1.70776e-18 1.69048e-18 1.52695e-18 1.46916e-18 1.54885e-18 1.35412e-18 1.24527e-18 1.21957e-18 1.14705e-18 1.26059e-18 1.10093e-18 1.07608e-18 8.64908e-19 8.07992e-19 8.47460e-19 7.67459e-19 6.89456e-19 7.92058e-19 6.80834e-19 5.31245e-19 5.35764e-19 5.65032e-19 4.50748e-19 4.90386e-19 2.95477e-19 4.17817e-19 4.22088e-19 3.29728e-19 3.23243e-19 2.66197e-19 2.88812e-19 2.72272e-19 2.65629e-19 1.71844e-19 1.58334e-19 1.79836e-19 1.74328e-19 1.28629e-19 1.03130e-19 1.06275e-19 8.82187e-20 8.15072e-20 6.79235e-20 6.12969e-20 6.15060e-20 3.85695e-20 5.13420e-20 4.33857e-20 4.19724e-20 3.14067e-20 3.37319e-20 2.48822e-20 1.75419e-20 2.14936e-20 2.42215e-20 3.30206e-20 1.82154e-20 1.29157e-20 1.86435e-20 1.32331e-20 1.52419e-20 8.49461e-21 9.00114e-21 8.06063e-21 6.54912e-21 4.91205e-21 5.48870e-21 6.64773e-21 6.08067e-21 1.88211e-21 5.04128e-21 4.55311e-21 4.43419e-21 1.93794e-21 2.99020e-21 4.33963e-21 2.26526e-21 
4.52238e-16 1.24247e-15 2.01002e-15 2.66345e-15 4.27284e-15 5.10344e-15 3.87494e-15 1.31668e-15 -2.99985e-16 -1.28009e-16 4.37723e-16 7.24520e-16 7.76036e-16 7.28808e-16 6.65614e-16 5.87737e-16 5.34189e-16 4.96994e-16 4.43913e-16 4.08410e-16 3.65347e-16 3.36481e-16 3.02011e-16 2.79080e-16 2.49487e-16 2.29584e-16 2.08900e-16 1.95055e-16 1.77240e-16 1.62795e-16 1.46437e-16 1.38365e-16 1.28931e-16 1.14845e-16 1.09805e-16 1.00038e-16 9.31562e-17 8.75822e-17 8.35606e-17 7.90853e-17 7.50584e-17 7.12624e-17 6.74155e-17 6.49146e-17 6.38791e-17 6.37255e-17 6.22721e-17 6.01885e-17 5.84273e-17 5.58576e-17 5.55449e-17 5.45230e-17 5.44224e-17 5.56496e-17 5.53439e-17 5.54300e-17 5.67991e-17 5.57264e-17 5.64649e-17 5.55994e-17 5.38185e-17 5.32592e-17 5.10006e-17 4.92829e-17 4.67034e-17 4.67732e-17 4.53454e-17 4.24678e-17 4.12209e-17 4.23259e-17 4.04946e-17 4.08487e-17 3.90234e-17 3.88677e-17 3.88306e-17 3.99178e-17 3.93328e-17 3.89584e-17 3.91337e-17 3.93145e-17 3.93389e-17 3.91744e-17 3.76249e-17 3.47566e-17 3.44026e-17 3.31800e-17 3.20449e-17 3.06359e-17 2.95418e-17 2.93291e-17 2.76949e-17 2.71277e-17 2.39177e-17 2.41114e-17 2.35588e-17 2.31057e-17 2.20486e-17 2.10360e-17 2.01625e-17 1.73885e-17 1.56162e-17 1.44938e-17 1.45661e-17 1.35197e-17 1.24976e-17 1.11235e-17 1.05688e-17 9.31229e-18 7.47978e-18 7.08727e-18 6.00111e-18 5.26044e-18 4.38453e-18 3.37551e-18 2.73794e-18 2.61189e-18 2.34267e-18 2.34069e-18 2.31157e-18 1.99139e-18 1.96777e-18 1.76450e-18 1.89616e-18 1.53751e-18 1.52644e-18 1.36182e-18 1.32074e-18 1.38439e-18 1.22589e-18 1.13477e-18 1.10742e-18 1.03399e-18 1.14703e-18 9.96832e-19 9.75741e-19 7.71977e-19 7.22217e-19 7.74607e-19 6.97805e-19 6.26967e-19 7.34841e-19 6.28465e-19 4.80517e-19 4.78246e-19 5.13187e-19 4.11369e-19 4.35403e-19 2.63194e-19 3.76047e-19 3.90340e-19 2.93698e-19 2.92903e-19 2.38774e-19 2.66040e-19 2.54370e-19 2.45940e-19 1.56791e-19 1.41446e-19 1.64922e-19 1.58434e-19 1.20115e-19 9.38956e-20 9.84047e-20 8.48891e-20 7.36079e-20 6.26391e-20 6.18276e-20 5.90433e-20 3.74174e-20 5.08096e-20 4.52755e-20 4.36660e-20 3.36516e-20 3.60832e-20 2.64230e-20 1.83194e-20 2.37874e-20 2.76044e-20 3.67037e-20 1.91066e-20 1.38174e-20 2.04660e-20 1.44492e-20 1.72890e-20 8.50933e-21 9.62112e-21 8.92662e-21 7.21898e-21 5.36661e-21 6.02426e-21 7.41431e-21 6.62929e-21 2.24133e-21 5.69415e-21 4.96289e-21 4.88953e-21 2.07679e-21 3.17882e-21 4.53619e-21 2.34440e-21 
4.04421e-16 1.09665e-15 1.77006e-15 2.35970e-15 3.88586e-15 4.73878e-15 3.67230e-15 1.30414e-15 -2.56498e-16 -1.20278e-16 4.04363e-16 6.72272e-16 7.20945e-16 6.76459e-16 6.17908e-16 5.46291e-16 4.96217e-16 4.61880e-16 4.11429e-16 3.77845e-16 3.37634e-16 3.11041e-16 2.78782e-16 2.56728e-16 2.29408e-16 2.11053e-16 1.91274e-16 1.78536e-16 1.61950e-16 1.48714e-16 1.33343e-16 1.25593e-16 1.16984e-16 1.03951e-16 9.92360e-17 9.01512e-17 8.35601e-17 7.90039e-17 7.51927e-17 7.09514e-17 6.70940e-17 6.32679e-17 5.96949e-17 5.74944e-17 5.63539e-17 5.58167e-17 5.42953e-17 5.22262e-17 5.05991e-17 4.78989e-17 4.76297e-17 4.68216e-17 4.72135e-17 4.90018e-17 4.90478e-17 4.96823e-17 5.15744e-17 5.10312e-17 5.23345e-17 5.17815e-17 5.04583e-17 5.03331e-17 4.84645e-17 4.72433e-17 4.49830e-17 4.53454e-17 4.44163e-17 4.18386e-17 4.10426e-17 4.24580e-17 4.10726e-17 4.17535e-17 4.03687e-17 4.05595e-17 4.08670e-17 4.24501e-17 4.20578e-17 4.19726e-17 4.24149e-17 4.28369e-17 4.30174e-17 4.28077e-17 4.11096e-17 3.80522e-17 3.76771e-17 3.62525e-17 3.50913e-17 3.34404e-17 3.23302e-17 3.19573e-17 3.02313e-17 2.96246e-17 2.61173e-17 2.63053e-17 2.57550e-17 2.52574e-17 2.39951e-17 2.29484e-17 2.19167e-17 1.89091e-17 1.68944e-17 1.56952e-17 1.57505e-17 1.45974e-17 1.34168e-17 1.19095e-17 1.12485e-17 9.89069e-18 7.85658e-18 7.35067e-18 6.21459e-18 5.35277e-18 4.33808e-18 3.24502e-18 2.54576e-18 2.43744e-18 2.16326e-18 2.16686e-18 2.12722e-18 1.84896e-18 1.81276e-18 1.60535e-18 1.75565e-18 1.39484e-18 1.40130e-18 1.23396e-18 1.22003e-18 1.27184e-18 1.13482e-18 1.02901e-18 1.02739e-18 9.50498e-19 1.07473e-18 9.30186e-19 8.94003e-19 6.93184e-19 6.49026e-19 7.10837e-19 6.34099e-19 5.70221e-19 6.74197e-19 5.78267e-19 4.31471e-19 4.26932e-19 4.65023e-19 3.68414e-19 3.89994e-19 2.27296e-19 3.41541e-19 3.58754e-19 2.62331e-19 2.62227e-19 2.13265e-19 2.43405e-19 2.32350e-19 2.22975e-19 1.40145e-19 1.23308e-19 1.52026e-19 1.43587e-19 1.03998e-19 8.31697e-20 8.56749e-20 7.65215e-20 6.74590e-20 5.66154e-20 5.56095e-20 5.40971e-20 3.45132e-20 4.72812e-20 4.23953e-20 4.11910e-20 3.24369e-20 3.49500e-20 2.57145e-20 1.82170e-20 2.24545e-20 2.52908e-20 3.44528e-20 1.87748e-20 1.36827e-20 1.94967e-20 1.37307e-20 1.60026e-20 8.63556e-21 9.32309e-21 8.46259e-21 6.94500e-21 5.15052e-21 5.78726e-21 6.97605e-21 6.42157e-21 1.97559e-21 5.27032e-21 4.75412e-21 4.65610e-21 2.03596e-21 3.14875e-21 4.54791e-21 2.37899e-21 
3.50959e-16 9.83243e-16 1.60325e-15 2.15603e-15 3.59512e-15 4.40501e-15 3.43620e-15 1.24713e-15 -2.16575e-16 -9.32854e-17 3.93760e-16 6.37301e-16 6.76315e-16 6.32048e-16 5.77046e-16 5.10306e-16 4.63562e-16 4.31082e-16 3.83537e-16 3.50896e-16 3.13492e-16 2.89030e-16 2.58410e-16 2.37924e-16 2.12296e-16 1.95426e-16 1.76696e-16 1.64563e-16 1.49095e-16 1.36816e-16 1.22501e-16 1.15234e-16 1.07160e-16 9.49635e-17 9.03054e-17 8.19351e-17 7.56436e-17 7.17657e-17 6.78955e-17 6.39682e-17 6.00468e-17 5.63596e-17 5.30489e-17 5.09986e-17 4.96977e-17 4.89702e-17 4.74001e-17 4.54826e-17 4.40006e-17 4.13173e-17 4.10782e-17 4.04577e-17 4.10549e-17 4.30355e-17 4.32719e-17 4.41049e-17 4.62122e-17 4.59357e-17 4.74962e-17 4.71354e-17 4.61738e-17 4.62654e-17 4.47448e-17 4.38649e-17 4.18568e-17 4.24678e-17 4.18386e-17 3.96648e-17 3.92103e-17 4.07676e-17 3.98051e-17 4.07411e-17 3.97341e-17 4.02010e-17 4.07903e-17 4.27335e-17 4.25163e-17 4.26723e-17 4.33343e-17 4.39220e-17 4.42297e-17 4.40218e-17 4.22748e-17 3.91486e-17 3.87785e-17 3.72815e-17 3.60968e-17 3.43188e-17 3.32008e-17 3.28050e-17 3.10062e-17 3.04192e-17 2.67881e-17 2.69601e-17 2.63931e-17 2.58854e-17 2.45813e-17 2.35284e-17 2.23985e-17 1.93126e-17 1.72270e-17 1.59836e-17 1.60623e-17 1.48501e-17 1.36017e-17 1.20366e-17 1.13417e-17 9.93245e-18 7.83836e-18 7.27890e-18 6.10508e-18 5.22031e-18 4.14107e-18 3.01327e-18 2.30542e-18 2.18514e-18 1.93789e-18 1.94213e-18 1.90556e-18 1.66030e-18 1.61847e-18 1.43632e-18 1.56947e-18 1.23895e-18 1.24909e-18 1.09211e-18 1.08869e-18 1.12552e-18 1.01567e-18 9.20019e-19 9.20529e-19 8.48423e-19 9.61630e-19 8.35806e-19 7.95758e-19 6.13050e-19 5.75730e-19 6.37491e-19 5.66976e-19 5.10679e-19 6.10901e-19 5.23280e-19 3.84890e-19 3.78453e-19 4.16180e-19 3.30539e-19 3.42312e-19 1.99816e-19 3.02932e-19 3.22613e-19 2.32785e-19 2.34249e-19 1.88843e-19 2.17993e-19 2.11146e-19 1.99850e-19 1.25735e-19 1.09399e-19 1.38044e-19 1.28905e-19 9.45435e-20 7.50742e-20 7.76428e-20 7.12019e-20 6.14548e-20 5.21449e-20 5.33370e-20 5.06649e-20 3.26478e-20 4.48780e-20 4.07942e-20 4.06107e-20 3.16443e-20 3.43283e-20 2.55817e-20 1.84096e-20 2.26639e-20 2.57517e-20 3.43259e-20 1.81844e-20 1.44168e-20 1.96331e-20 1.36711e-20 1.65050e-20 8.23808e-21 9.23666e-21 8.80974e-21 7.36963e-21 5.34939e-21 6.03963e-21 7.09181e-21 6.71030e-21 2.04090e-21 5.27967e-21 4.86398e-21 4.83667e-21 2.26635e-21 3.45747e-21 4.82971e-21 2.47106e-21 
2.75684e-16 8.58370e-16 1.44765e-15 2.00209e-15 3.42630e-15 4.29051e-15 3.43554e-15 1.33254e-15 -1.53402e-16 -7.68416e-17 3.85934e-16 6.19911e-16 6.55826e-16 6.10718e-16 5.56121e-16 4.91957e-16 4.46904e-16 4.14906e-16 3.68989e-16 3.36994e-16 3.00812e-16 2.76784e-16 2.47288e-16 2.26837e-16 2.02777e-16 1.86457e-16 1.68127e-16 1.56304e-16 1.41548e-16 1.29548e-16 1.15657e-16 1.08520e-16 1.00891e-16 8.90565e-17 8.45921e-17 7.64544e-17 7.03043e-17 6.68514e-17 6.30214e-17 5.89380e-17 5.49687e-17 5.13197e-17 4.79372e-17 4.59306e-17 4.42458e-17 4.29838e-17 4.12163e-17 3.93970e-17 3.79022e-17 3.50325e-17 3.48438e-17 3.43353e-17 3.52822e-17 3.76996e-17 3.81156e-17 3.92364e-17 4.17283e-17 4.17437e-17 4.37897e-17 4.36757e-17 4.30476e-17 4.35768e-17 4.23065e-17 4.19156e-17 4.01934e-17 4.12209e-17 4.10426e-17 3.92103e-17 3.93726e-17 4.13262e-17 4.09898e-17 4.25182e-17 4.21416e-17 4.31976e-17 4.43330e-17 4.70922e-17 4.72482e-17 4.78800e-17 4.90040e-17 5.00054e-17 5.05704e-17 5.03239e-17 4.83216e-17 4.47975e-17 4.43864e-17 4.25920e-17 4.13116e-17 3.91109e-17 3.78952e-17 3.73793e-17 3.53111e-17 3.46744e-17 3.04739e-17 3.06503e-17 3.00393e-17 2.94300e-17 2.78994e-17 2.67304e-17 2.53133e-17 2.18190e-17 1.93568e-17 1.79119e-17 1.80237e-17 1.65697e-17 1.50692e-17 1.32564e-17 1.23926e-17 1.07485e-17 8.33783e-18 7.59966e-18 6.26461e-18 5.22529e-18 3.91003e-18 2.62193e-18 1.81830e-18 1.69503e-18 1.47477e-18 1.49033e-18 1.45719e-18 1.27110e-18 1.22351e-18 1.06995e-18 1.20470e-18 9.10929e-19 9.39208e-19 7.91469e-19 8.25239e-19 8.36678e-19 7.81004e-19 6.85323e-19 7.11750e-19 6.40306e-19 7.55523e-19 6.50490e-19 6.02147e-19 4.38140e-19 4.12508e-19 4.89548e-19 4.25733e-19 3.85408e-19 4.77792e-19 4.09396e-19 2.82265e-19 2.68052e-19 3.11635e-19 2.44760e-19 2.42678e-19 1.33179e-19 2.25593e-19 2.54644e-19 1.66236e-19 1.72124e-19 1.36366e-19 1.70793e-19 1.66765e-19 1.54309e-19 9.41373e-20 7.60488e-20 1.10061e-19 9.74446e-20 6.90444e-20 5.65816e-20 5.76061e-20 5.88453e-20 4.88768e-20 4.21557e-20 4.71037e-20 4.38223e-20 2.89228e-20 4.09815e-20 3.89909e-20 3.97289e-20 3.20896e-20 3.49754e-20 2.65309e-20 1.95278e-20 2.31919e-20 2.59335e-20 3.47503e-20 1.86874e-20 1.56491e-20 2.02160e-20 1.39677e-20 1.68603e-20 8.59033e-21 9.50177e-21 9.25100e-21 7.84962e-21 5.64349e-21 6.37841e-21 7.29370e-21 7.15212e-21 2.02505e-21 5.32231e-21 5.07520e-21 5.07844e-21 2.52055e-21 3.85179e-21 5.30795e-21 2.70528e-21 
2.39773e-16 8.04173e-16 1.37391e-15 1.92715e-15 3.40833e-15 4.36370e-15 3.54167e-15 1.38889e-15 -1.77690e-16 -1.09942e-16 3.73488e-16 6.21968e-16 6.65028e-16 6.21019e-16 5.65793e-16 5.01549e-16 4.55358e-16 4.23382e-16 3.75867e-16 3.43078e-16 3.06065e-16 2.81638e-16 2.51379e-16 2.29825e-16 2.05992e-16 1.89409e-16 1.70401e-16 1.58367e-16 1.43284e-16 1.31102e-16 1.16932e-16 1.09546e-16 1.01890e-16 8.96943e-17 8.52571e-17 7.68029e-17 7.03256e-17 6.71165e-17 6.30551e-17 5.88309e-17 5.47837e-17 5.09662e-17 4.74529e-17 4.54826e-17 4.34937e-17 4.18405e-17 3.98575e-17 3.79699e-17 3.63189e-17 3.31101e-17 3.28949e-17 3.24194e-17 3.35272e-17 3.63820e-17 3.68612e-17 3.82593e-17 4.11302e-17 4.13065e-17 4.36707e-17 4.37473e-17 4.31821e-17 4.39963e-17 4.27847e-17 4.26630e-17 4.10164e-17 4.23259e-17 4.24580e-17 4.07676e-17 4.13262e-17 4.38734e-17 4.39041e-17 4.60226e-17 4.62039e-17 4.77929e-17 4.95390e-17 5.31988e-17 5.37115e-17 5.49195e-17 5.64896e-17 5.79250e-17 5.88442e-17 5.85948e-17 5.62776e-17 5.22330e-17 5.18030e-17 4.96441e-17 4.83304e-17 4.55888e-17 4.43216e-17 4.36782e-17 4.13080e-17 4.06381e-17 3.57228e-17 3.59428e-17 3.53020e-17 3.45621e-17 3.27902e-17 3.14905e-17 2.97308e-17 2.56717e-17 2.27053e-17 2.09883e-17 2.11348e-17 1.94031e-17 1.75686e-17 1.54180e-17 1.43673e-17 1.23737e-17 9.53895e-18 8.61598e-18 7.03689e-18 5.78131e-18 4.15755e-18 2.64843e-18 1.70098e-18 1.58025e-18 1.35140e-18 1.37186e-18 1.33611e-18 1.17488e-18 1.11571e-18 9.59306e-19 1.11208e-18 8.08303e-19 8.54602e-19 6.96177e-19 7.55336e-19 7.55685e-19 7.19143e-19 6.12693e-19 6.59054e-19 5.81221e-19 7.10620e-19 6.06944e-19 5.46515e-19 3.79047e-19 3.58836e-19 4.48980e-19 3.83685e-19 3.47561e-19 4.40471e-19 3.78628e-19 2.48262e-19 2.30759e-19 2.78486e-19 2.15302e-19 2.09877e-19 1.05754e-19 2.01439e-19 2.36253e-19 1.43833e-19 1.51039e-19 1.18781e-19 1.57618e-19 1.54531e-19 1.40198e-19 8.40433e-20 6.36713e-20 1.03014e-19 8.81732e-20 5.89514e-20 5.04666e-20 4.99991e-20 5.51021e-20 4.59435e-20 3.95710e-20 4.52579e-20 4.27302e-20 2.84849e-20 4.11334e-20 3.97123e-20 4.09313e-20 3.39887e-20 3.71132e-20 2.84893e-20 2.12323e-20 2.41787e-20 2.65000e-20 3.61545e-20 2.01930e-20 1.68989e-20 2.12674e-20 1.47405e-20 1.73354e-20 9.54511e-21 1.01432e-20 9.76235e-21 8.29817e-21 6.00662e-21 6.73219e-21 7.57420e-21 7.60120e-21 2.01387e-21 5.45503e-21 5.33748e-21 5.33546e-21 2.72671e-21 4.18883e-21 5.77265e-21 2.95199e-21 
2.01977e-16 7.37932e-16 1.31150e-15 1.87633e-15 3.32495e-15 4.26774e-15 3.49745e-15 1.45896e-15 -6.61754e-17 -3.41657e-17 4.10659e-16 6.35558e-16 6.67764e-16 6.20429e-16 5.63826e-16 4.99607e-16 4.53489e-16 4.20511e-16 3.73692e-16 3.39302e-16 3.03139e-16 2.78836e-16 2.48074e-16 2.26781e-16 2.03505e-16 1.87134e-16 1.67886e-16 1.55339e-16 1.40593e-16 1.28259e-16 1.14128e-16 1.06706e-16 9.91596e-17 8.68252e-17 8.22188e-17 7.38829e-17 6.74451e-17 6.45884e-17 6.02257e-17 5.58064e-17 5.14003e-17 4.74592e-17 4.37205e-17 4.15049e-17 3.88408e-17 3.63986e-17 3.40401e-17 3.23104e-17 3.06770e-17 2.71437e-17 2.69924e-17 2.66235e-17 2.79643e-17 3.12835e-17 3.17105e-17 3.31579e-17 3.61663e-17 3.66359e-17 3.93549e-17 3.95753e-17 3.93485e-17 4.06524e-17 3.96347e-17 4.00007e-17 3.86986e-17 4.04946e-17 4.10726e-17 3.98051e-17 4.09898e-17 4.39041e-17 4.47813e-17 4.75160e-17 4.83544e-17 5.06138e-17 5.29644e-17 5.74606e-17 5.84598e-17 6.01801e-17 6.23432e-17 6.41993e-17 6.53974e-17 6.51268e-17 6.25927e-17 5.80496e-17 5.75532e-17 5.51352e-17 5.36293e-17 5.05148e-17 4.91055e-17 4.84179e-17 4.57418e-17 4.50091e-17 3.94945e-17 3.96978e-17 3.89897e-17 3.81678e-17 3.61711e-17 3.47084e-17 3.27025e-17 2.82235e-17 2.48837e-17 2.29815e-17 2.31566e-17 2.11670e-17 1.91410e-17 1.67179e-17 1.55406e-17 1.33056e-17 1.01755e-17 9.09654e-18 7.34760e-18 5.95615e-18 4.12724e-18 2.44881e-18 1.41385e-18 1.27614e-18 1.06341e-18 1.08159e-18 1.06253e-18 9.27984e-19 8.70888e-19 7.23360e-19 8.89467e-19 5.90813e-19 6.51027e-19 4.92981e-19 5.84004e-19 5.65436e-19 5.70046e-19 4.65933e-19 5.28681e-19 4.45152e-19 5.82316e-19 4.94166e-19 4.23584e-19 2.60217e-19 2.46283e-19 3.59454e-19 2.90108e-19 2.68772e-19 3.68481e-19 3.07835e-19 1.78302e-19 1.53291e-19 2.07308e-19 1.59169e-19 1.39176e-19 5.89982e-20 1.50537e-19 1.97192e-19 9.81604e-20 1.12015e-19 8.11702e-20 1.35719e-19 1.32280e-19 1.13146e-19 6.29547e-20 4.04815e-20 8.50538e-20 6.61866e-20 4.41759e-20 3.69652e-20 3.74832e-20 4.78518e-20 3.59249e-20 3.23166e-20 4.26107e-20 3.86826e-20 2.63868e-20 4.02617e-20 4.09486e-20 4.18577e-20 3.71016e-20 4.03974e-20 3.09358e-20 2.29397e-20 2.56956e-20 2.83390e-20 3.90980e-20 2.21162e-20 1.75430e-20 2.28012e-20 1.59745e-20 1.82562e-20 1.05836e-20 1.10118e-20 1.04160e-20 8.56615e-21 6.42417e-21 6.96131e-21 7.97365e-21 7.86652e-21 2.20799e-21 5.80368e-21 5.52477e-21 5.55919e-21 2.78462e-21 4.28189e-21 5.84799e-21 2.98559e-21 
1.00037e-16 6.03519e-16 1.12394e-15 1.67662e-15 3.15642e-15 4.16493e-15 3.44239e-15 1.40913e-15 -1.49786e-16 -9.43581e-17 3.87404e-16 6.28829e-16 6.64613e-16 6.17265e-16 5.60900e-16 4.98040e-16 4.52880e-16 4.20449e-16 3.73776e-16 3.39505e-16 3.03546e-16 2.79133e-16 2.48622e-16 2.26862e-16 2.04572e-16 1.88256e-16 1.68994e-16 1.56378e-16 1.41735e-16 1.29380e-16 1.15252e-16 1.08001e-16 1.00565e-16 8.80225e-17 8.35084e-17 7.49698e-17 6.84035e-17 6.59212e-17 6.16139e-17 5.70112e-17 5.24076e-17 4.85031e-17 4.46519e-17 4.23632e-17 3.91392e-17 3.63400e-17 3.38071e-17 3.21931e-17 3.03377e-17 2.66009e-17 2.64859e-17 2.61397e-17 2.74279e-17 3.08638e-17 3.11140e-17 3.24806e-17 3.55428e-17 3.58161e-17 3.86459e-17 3.89871e-17 3.87750e-17 4.02973e-17 3.92275e-17 3.99282e-17 3.87031e-17 4.08487e-17 4.17535e-17 4.07411e-17 4.25182e-17 4.60226e-17 4.75160e-17 5.11659e-17 5.28051e-17 5.58444e-17 5.89943e-17 6.47480e-17 6.62152e-17 6.87536e-17 7.15468e-17 7.40304e-17 7.57032e-17 7.53980e-17 7.24479e-17 6.72554e-17 6.67277e-17 6.38126e-17 6.22285e-17 5.84418e-17 5.69389e-17 5.60796e-17 5.29705e-17 5.22210e-17 4.57832e-17 4.60330e-17 4.52659e-17 4.42634e-17 4.19775e-17 4.03283e-17 3.78723e-17 3.27166e-17 2.87611e-17 2.64920e-17 2.67404e-17 2.43734e-17 2.19215e-17 1.90959e-17 1.76588e-17 1.49844e-17 1.13470e-17 1.00133e-17 7.94695e-18 6.31343e-18 4.09786e-18 2.14387e-18 9.48077e-19 8.04281e-19 6.22875e-19 6.50108e-19 6.36847e-19 5.54912e-19 4.95643e-19 3.77259e-19 5.45747e-19 2.78725e-19 3.56184e-19 2.08163e-19 3.36603e-19 2.91958e-19 3.47742e-19 2.41997e-19 3.30942e-19 2.48198e-19 3.86816e-19 3.21004e-19 2.41311e-19 9.66666e-20 9.40861e-20 2.24361e-19 1.58207e-19 1.53197e-19 2.44866e-19 2.02369e-19 8.38588e-20 5.08130e-20 1.10460e-19 8.12372e-20 4.80955e-20 -9.92019e-22 8.02810e-20 1.38474e-19 3.97663e-20 5.71402e-20 3.42578e-20 9.82321e-20 9.45237e-20 7.38829e-20 3.62710e-20 1.31839e-20 6.25446e-20 3.82027e-20 2.28480e-20 2.33653e-20 2.22264e-20 3.93692e-20 2.75700e-20 2.68836e-20 4.02272e-20 3.64106e-20 2.56496e-20 4.05578e-20 4.25824e-20 4.54128e-20 4.08050e-20 4.46509e-20 3.54283e-20 2.70195e-20 2.86108e-20 3.07936e-20 4.28273e-20 2.49741e-20 2.12741e-20 2.56514e-20 1.78485e-20 2.02517e-20 1.22859e-20 1.24347e-20 1.21000e-20 1.01236e-20 7.52110e-21 8.12517e-21 8.91969e-21 9.29844e-21 2.33527e-21 6.28033e-21 6.34287e-21 6.44217e-21 3.52730e-21 5.41695e-21 7.25405e-21 3.66728e-21 
-1.52636e-17 4.06362e-16 8.33744e-16 1.33119e-15 2.75959e-15 3.81530e-15 3.22500e-15 1.31618e-15 -2.22351e-16 -1.68839e-16 3.16051e-16 5.61263e-16 6.02897e-16 5.61007e-16 5.10015e-16 4.54155e-16 4.13441e-16 3.84691e-16 3.41423e-16 3.09992e-16 2.77208e-16 2.54739e-16 2.26886e-16 2.06008e-16 1.86899e-16 1.71938e-16 1.54021e-16 1.42443e-16 1.29182e-16 1.17874e-16 1.04819e-16 9.82567e-17 9.16851e-17 7.99945e-17 7.60569e-17 6.79991e-17 6.17284e-17 5.99087e-17 5.59667e-17 5.14941e-17 4.70643e-17 4.33717e-17 3.96946e-17 3.76769e-17 3.40699e-17 3.09399e-17 2.83924e-17 2.71137e-17 2.52726e-17 2.15583e-17 2.16183e-17 2.14805e-17 2.29134e-17 2.66487e-17 2.69086e-17 2.84079e-17 3.16668e-17 3.19539e-17 3.50075e-17 3.55754e-17 3.54984e-17 3.73658e-17 3.63892e-17 3.75633e-17 3.65561e-17 3.90234e-17 4.03687e-17 3.97341e-17 4.21416e-17 4.62039e-17 4.83544e-17 5.28051e-17 5.53308e-17 5.91145e-17 6.30179e-17 6.98980e-17 7.18382e-17 7.51486e-17 7.85363e-17 8.16172e-17 8.37239e-17 8.33954e-17 8.01199e-17 7.44547e-17 7.39248e-17 7.05778e-17 6.90033e-17 6.46261e-17 6.31074e-17 6.20484e-17 5.86507e-17 5.78933e-17 5.07450e-17 5.10293e-17 5.02480e-17 4.91063e-17 4.65547e-17 4.48020e-17 4.19633e-17 3.62741e-17 3.17960e-17 2.92560e-17 2.95397e-17 2.68854e-17 2.40626e-17 2.09165e-17 1.92590e-17 1.62383e-17 1.21844e-17 1.06188e-17 8.33050e-18 6.47266e-18 3.92264e-18 1.76132e-18 4.30736e-19 2.99245e-19 1.44523e-19 1.77484e-19 1.64678e-19 1.55692e-19 8.59077e-20 -8.74995e-21 1.67126e-19 -6.76925e-20 3.30881e-20 -1.05959e-19 6.63631e-20 -5.19862e-21 1.02657e-19 -1.03234e-20 1.12309e-19 2.97558e-20 1.72014e-19 1.30917e-19 3.57554e-20 -8.76626e-20 -7.76085e-20 6.64175e-20 7.27473e-21 1.89337e-20 1.00027e-19 7.83412e-20 -2.68323e-20 -6.60450e-20 -2.71354e-21 -1.26171e-20 -5.62446e-20 -7.36674e-20 -1.73040e-21 6.40834e-20 -2.97762e-20 -1.01758e-20 -2.24330e-20 4.67972e-20 4.50205e-20 2.32161e-20 1.14533e-21 -2.30514e-20 3.17682e-20 3.78393e-21 -7.35228e-21 2.12513e-21 -1.31202e-21 2.37359e-20 1.33744e-20 1.50006e-20 3.01037e-20 2.72747e-20 2.02988e-20 3.40741e-20 3.81149e-20 4.19067e-20 3.91331e-20 4.29229e-20 3.47108e-20 2.70658e-20 2.73097e-20 2.82633e-20 4.03545e-20 2.46217e-20 2.17064e-20 2.47243e-20 1.71170e-20 1.89409e-20 1.24264e-20 1.20618e-20 1.17501e-20 1.00193e-20 7.36540e-21 8.02858e-21 8.56769e-21 9.31087e-21 2.02226e-21 5.86280e-21 6.24799e-21 6.32020e-21 3.61264e-21 5.60131e-21 7.55008e-21 3.85480e-21 
-9.28079e-17 3.15754e-16 7.41621e-16 1.26670e-15 2.74958e-15 3.88152e-15 3.31899e-15 1.37873e-15 -2.26611e-16 -1.85524e-16 3.14256e-16 5.67974e-16 6.11239e-16 5.68582e-16 5.16293e-16 4.60229e-16 4.19324e-16 3.90159e-16 3.46571e-16 3.14454e-16 2.81327e-16 2.58373e-16 2.30005e-16 2.08560e-16 1.90153e-16 1.74835e-16 1.56620e-16 1.44669e-16 1.31338e-16 1.19701e-16 1.06401e-16 9.98755e-17 9.32645e-17 8.11852e-17 7.72397e-17 6.88833e-17 6.25048e-17 6.07703e-17 5.67067e-17 5.19614e-17 4.72533e-17 4.34882e-17 3.95489e-17 3.74005e-17 3.32979e-17 2.97656e-17 2.70441e-17 2.59348e-17 2.40079e-17 2.00562e-17 2.01719e-17 2.00784e-17 2.15371e-17 2.54697e-17 2.55682e-17 2.69409e-17 3.02394e-17 3.03935e-17 3.35882e-17 3.42645e-17 3.42197e-17 3.63820e-17 3.53808e-17 3.68997e-17 3.60169e-17 3.88677e-17 4.05595e-17 4.02010e-17 4.31976e-17 4.77929e-17 5.06138e-17 5.58444e-17 5.91145e-17 6.36949e-17 6.83413e-17 7.63200e-17 7.87885e-17 8.27888e-17 8.68327e-17 9.04915e-17 9.29994e-17 9.26773e-17 8.90580e-17 8.27658e-17 8.22156e-17 7.84633e-17 7.67759e-17 7.18025e-17 7.01648e-17 6.90034e-17 6.52332e-17 6.44226e-17 5.64522e-17 5.67757e-17 5.59222e-17 5.46495e-17 5.18322e-17 4.99087e-17 4.66912e-17 4.03681e-17 3.53429e-17 3.25076e-17 3.28357e-17 2.98493e-17 2.66722e-17 2.31440e-17 2.12916e-17 1.78911e-17 1.33711e-17 1.15977e-17 9.04053e-18 6.95902e-18 4.07087e-18 1.67002e-18 1.89298e-19 4.40126e-20 -1.03591e-19 -6.72641e-20 -7.54217e-20 -4.86206e-20 -1.31759e-19 -2.12994e-19 -2.89832e-20 -2.57834e-19 -1.38622e-19 -2.83474e-19 -8.13664e-20 -1.70126e-19 -2.65197e-20 -1.40797e-19 -4.35974e-22 -8.76206e-20 6.21434e-20 3.35783e-20 -7.35393e-20 -1.94790e-19 -1.76342e-19 -1.63943e-20 -7.32422e-20 -5.21005e-20 3.06730e-20 1.64832e-20 -8.86011e-20 -1.34004e-19 -6.55401e-20 -6.45759e-20 -1.20368e-19 -1.19111e-19 -4.99085e-20 2.49334e-20 -7.24005e-20 -4.90455e-20 -5.64980e-20 1.81862e-20 1.97419e-20 -5.04005e-21 -1.94183e-20 -4.68288e-20 1.39313e-20 -1.54600e-20 -2.48325e-20 -1.18140e-20 -1.59931e-20 1.54958e-20 3.23319e-21 6.70151e-21 2.46639e-20 2.13020e-20 1.67933e-20 2.99832e-20 3.62419e-20 3.98648e-20 3.87255e-20 4.23139e-20 3.41398e-20 2.66371e-20 2.69236e-20 2.74828e-20 3.98222e-20 2.45536e-20 2.15186e-20 2.44019e-20 1.68970e-20 1.84267e-20 1.23839e-20 1.18455e-20 1.14785e-20 9.80840e-21 7.18678e-21 7.91739e-21 8.50977e-21 9.24056e-21 1.92164e-21 5.82685e-21 6.21403e-21 6.23953e-21 3.51237e-21 5.50499e-21 7.51601e-21 3.89002e-21 
-1.43685e-16 2.66658e-16 7.25900e-16 1.30589e-15 2.87932e-15 4.11662e-15 3.58143e-15 1.57271e-15 -1.51415e-16 -1.56859e-16 3.41543e-16 5.95178e-16 6.35644e-16 5.89452e-16 5.34192e-16 4.76714e-16 4.34132e-16 4.03619e-16 3.58500e-16 3.24859e-16 2.90608e-16 2.66852e-16 2.37357e-16 2.14741e-16 1.96454e-16 1.80732e-16 1.61739e-16 1.49212e-16 1.35551e-16 1.23490e-16 1.09709e-16 1.02975e-16 9.62237e-17 8.35697e-17 7.94572e-17 7.07005e-17 6.40551e-17 6.26628e-17 5.83589e-17 5.33689e-17 4.83757e-17 4.44989e-17 4.03069e-17 3.79628e-17 3.32255e-17 2.91572e-17 2.61096e-17 2.49708e-17 2.27595e-17 1.84189e-17 1.84352e-17 1.82844e-17 1.97579e-17 2.38845e-17 2.38910e-17 2.53057e-17 2.87647e-17 2.88759e-17 3.22771e-17 3.31262e-17 3.31030e-17 3.55141e-17 3.45545e-17 3.63978e-17 3.56080e-17 3.88306e-17 4.08670e-17 4.07903e-17 4.43330e-17 4.95390e-17 5.29644e-17 5.89943e-17 6.30179e-17 6.83413e-17 7.38270e-17 8.29464e-17 8.59272e-17 9.06895e-17 9.53408e-17 9.95831e-17 1.02562e-16 1.02255e-16 9.82683e-17 9.13618e-17 9.07932e-17 8.66226e-17 8.48567e-17 7.92120e-17 7.75223e-17 7.62692e-17 7.20952e-17 7.12715e-17 6.24577e-17 6.28154e-17 6.19038e-17 6.04797e-17 5.74316e-17 5.53408e-17 5.16860e-17 4.47318e-17 3.91292e-17 3.59712e-17 3.63642e-17 3.30229e-17 2.94525e-17 2.55233e-17 2.34555e-17 1.96351e-17 1.46385e-17 1.26400e-17 9.76735e-18 7.46136e-18 4.21168e-18 1.54202e-18 -9.45713e-20 -2.55376e-19 -3.85800e-19 -3.44345e-19 -3.45247e-19 -2.85849e-19 -3.73732e-19 -4.35725e-19 -2.49370e-19 -4.62619e-19 -3.29078e-19 -4.73840e-19 -2.45550e-19 -3.53307e-19 -1.72546e-19 -2.84198e-19 -1.27705e-19 -2.18875e-19 -6.43085e-20 -7.88197e-20 -1.93982e-19 -3.05588e-19 -2.77369e-19 -1.04520e-19 -1.59382e-19 -1.27612e-19 -4.58354e-20 -5.05522e-20 -1.51749e-19 -2.02649e-19 -1.30487e-19 -1.16030e-19 -1.83450e-19 -1.61203e-19 -9.80993e-20 -1.47895e-20 -1.13575e-19 -8.62899e-20 -8.89722e-20 -7.15349e-21 -4.47586e-21 -3.25711e-20 -3.82094e-20 -6.68676e-20 -2.54680e-21 -3.48557e-20 -3.89647e-20 -2.24817e-20 -2.72908e-20 9.18561e-21 -3.96450e-21 1.51361e-21 2.25930e-20 1.86646e-20 1.55262e-20 2.92690e-20 3.68660e-20 4.13717e-20 4.07949e-20 4.47263e-20 3.64556e-20 2.86095e-20 2.86059e-20 2.92846e-20 4.22093e-20 2.60752e-20 2.33301e-20 2.59974e-20 1.80309e-20 1.96890e-20 1.31408e-20 1.26125e-20 1.23963e-20 1.06394e-20 7.78514e-21 8.52006e-21 9.03233e-21 9.95597e-21 2.04891e-21 6.12391e-21 6.62749e-21 6.70014e-21 3.87162e-21 6.03414e-21 8.14438e-21 4.18237e-21 
-2.98320e-16 2.07146e-17 3.66434e-16 8.91041e-16 2.47262e-15 3.80510e-15 3.41491e-15 1.52336e-15 -2.04693e-16 -1.87177e-16 3.28988e-16 5.80243e-16 6.15354e-16 5.67667e-16 5.16003e-16 4.63115e-16 4.22970e-16 3.94887e-16 3.50018e-16 3.15735e-16 2.83466e-16 2.61573e-16 2.32283e-16 2.10071e-16 1.93085e-16 1.78329e-16 1.59445e-16 1.47067e-16 1.33586e-16 1.22397e-16 1.08983e-16 1.02755e-16 9.61009e-17 8.36114e-17 7.92988e-17 7.06208e-17 6.35625e-17 6.33447e-17 5.89529e-17 5.40977e-17 4.86351e-17 4.45534e-17 4.04543e-17 3.80709e-17 3.24452e-17 2.80613e-17 2.48653e-17 2.39228e-17 2.15797e-17 1.69997e-17 1.71140e-17 1.71612e-17 1.86650e-17 2.30349e-17 2.29213e-17 2.44871e-17 2.81504e-17 2.81713e-17 3.17840e-17 3.29126e-17 3.29701e-17 3.55620e-17 3.46560e-17 3.69852e-17 3.62331e-17 3.99178e-17 4.24501e-17 4.27335e-17 4.70922e-17 5.31988e-17 5.74606e-17 6.47480e-17 6.98980e-17 7.63200e-17 8.29464e-17 9.39842e-17 9.75415e-17 1.03543e-16 1.09059e-16 1.14180e-16 1.17913e-16 1.17528e-16 1.12927e-16 1.05070e-16 1.04464e-16 9.95523e-17 9.76818e-17 9.10699e-17 8.92998e-17 8.77188e-17 8.29544e-17 8.21178e-17 7.19692e-17 7.23780e-17 7.14117e-17 6.97196e-17 6.62148e-17 6.38884e-17 5.95729e-17 5.16072e-17 4.50804e-17 4.13941e-17 4.18685e-17 3.79967e-17 3.37845e-17 2.92580e-17 2.68123e-17 2.23507e-17 1.65869e-17 1.42159e-17 1.08807e-17 8.19478e-18 4.36480e-18 1.29161e-18 -5.99158e-19 -7.62370e-19 -8.70923e-19 -8.17945e-19 -8.18467e-19 -6.89930e-19 -7.89887e-19 -8.23051e-19 -6.27677e-19 -8.16051e-19 -6.53874e-19 -7.94221e-19 -5.17108e-19 -6.55078e-19 -4.18253e-19 -5.38539e-19 -3.43246e-19 -4.35472e-19 -2.75421e-19 -2.67322e-19 -3.99598e-19 -4.93452e-19 -4.51900e-19 -2.58385e-19 -3.08442e-19 -2.59155e-19 -1.88751e-19 -1.69379e-19 -2.60487e-19 -3.20127e-19 -2.41310e-19 -2.08181e-19 -2.89368e-19 -2.34640e-19 -1.79568e-19 -8.37893e-20 -1.81879e-19 -1.52167e-19 -1.43362e-19 -5.45178e-20 -5.06780e-20 -8.01085e-20 -7.00436e-20 -1.00996e-19 -2.83202e-20 -6.68407e-20 -6.67982e-20 -3.95572e-20 -4.75903e-20 -2.10150e-21 -1.41246e-20 -5.86987e-21 1.77017e-20 1.45674e-20 1.36928e-20 2.80613e-20 3.71267e-20 4.37780e-20 4.38056e-20 4.82770e-20 4.04402e-20 3.25493e-20 3.07553e-20 3.04838e-20 4.46868e-20 2.86969e-20 2.69174e-20 2.82690e-20 1.94930e-20 2.09315e-20 1.48771e-20 1.38123e-20 1.38057e-20 1.20006e-20 8.74219e-21 9.52883e-21 9.74717e-21 1.12570e-20 2.03799e-21 6.38300e-21 7.32869e-21 7.45264e-21 4.58115e-21 7.14038e-21 9.54020e-21 4.87714e-21 
-2.96493e-16 8.10539e-17 5.15461e-16 1.12672e-15 2.81407e-15 4.20897e-15 3.73201e-15 1.66481e-15 -1.85167e-16 -1.94918e-16 3.44600e-16 6.16838e-16 6.60474e-16 6.11822e-16 5.54186e-16 4.96326e-16 4.52660e-16 4.21441e-16 3.74565e-16 3.38577e-16 3.03466e-16 2.78926e-16 2.47766e-16 2.23704e-16 2.06291e-16 1.89998e-16 1.69952e-16 1.56467e-16 1.42345e-16 1.29694e-16 1.15342e-16 1.08504e-16 1.01516e-16 8.79362e-17 8.36414e-17 7.42126e-17 6.70877e-17 6.62443e-17 6.15675e-17 5.61163e-17 5.05514e-17 4.64348e-17 4.17708e-17 3.90665e-17 3.30050e-17 2.79323e-17 2.43458e-17 2.34203e-17 2.08554e-17 1.58944e-17 1.59626e-17 1.58626e-17 1.73440e-17 2.19671e-17 2.16520e-17 2.30217e-17 2.66778e-17 2.66402e-17 3.03651e-17 3.14953e-17 3.14874e-17 3.44320e-17 3.34201e-17 3.59360e-17 3.53400e-17 3.93328e-17 4.20578e-17 4.25163e-17 4.72482e-17 5.37115e-17 5.84598e-17 6.62152e-17 7.18382e-17 7.87885e-17 8.59272e-17 9.75415e-17 1.01605e-16 1.07979e-16 1.13984e-16 1.19464e-16 1.23407e-16 1.23088e-16 1.18322e-16 1.10033e-16 1.09397e-16 1.04306e-16 1.02334e-16 9.53369e-17 9.34528e-17 9.19402e-17 8.69159e-17 8.60185e-17 7.53540e-17 7.57902e-17 7.47539e-17 7.29976e-17 6.93762e-17 6.69062e-17 6.23731e-17 5.40251e-17 4.71696e-17 4.33107e-17 4.38239e-17 3.97231e-17 3.53397e-17 3.05524e-17 2.80167e-17 2.33087e-17 1.72783e-17 1.47976e-17 1.12847e-17 8.48166e-18 4.46075e-18 1.23720e-18 -7.38387e-19 -9.20160e-19 -1.02357e-18 -9.72530e-19 -9.56417e-19 -8.19358e-19 -9.21851e-19 -9.50151e-19 -7.43384e-19 -9.34162e-19 -7.61247e-19 -9.09730e-19 -6.12601e-19 -7.61592e-19 -4.97340e-19 -6.13003e-19 -4.12216e-19 -5.11708e-19 -3.41846e-19 -3.27045e-19 -4.64347e-19 -5.61880e-19 -5.15227e-19 -3.04978e-19 -3.56412e-19 -3.00271e-19 -2.20851e-19 -2.04249e-19 -2.98310e-19 -3.63955e-19 -2.80540e-19 -2.38488e-19 -3.29908e-19 -2.62945e-19 -2.08586e-19 -1.03459e-19 -2.09591e-19 -1.73997e-19 -1.64851e-19 -6.60078e-20 -6.06027e-20 -9.43793e-20 -8.13984e-20 -1.15013e-19 -3.86493e-20 -7.83076e-20 -7.40926e-20 -4.75198e-20 -5.44740e-20 -5.30565e-21 -2.02397e-20 -1.02999e-20 1.71254e-20 1.26890e-20 1.27025e-20 2.82614e-20 3.89842e-20 4.49782e-20 4.66374e-20 5.11361e-20 4.24525e-20 3.36382e-20 3.23458e-20 3.27073e-20 4.77950e-20 3.03405e-20 2.72195e-20 2.97218e-20 2.07216e-20 2.20425e-20 1.56124e-20 1.45667e-20 1.43696e-20 1.22022e-20 9.07040e-21 9.73192e-21 1.01820e-20 1.14592e-20 2.26985e-21 6.81330e-21 7.52138e-21 7.65761e-21 4.57548e-21 7.13400e-21 9.50990e-21 4.85947e-21 
-4.00995e-16 -1.08522e-16 2.13666e-16 7.56417e-16 2.40209e-15 3.83310e-15 3.47862e-15 1.56624e-15 -2.27365e-16 -2.11704e-16 3.28627e-16 5.91917e-16 6.30631e-16 5.82462e-16 5.29161e-16 4.76341e-16 4.35304e-16 4.07005e-16 3.61184e-16 3.25696e-16 2.92956e-16 2.70503e-16 2.40210e-16 2.16943e-16 2.00826e-16 1.85666e-16 1.66020e-16 1.52943e-16 1.39163e-16 1.27550e-16 1.13736e-16 1.07395e-16 1.00612e-16 8.73969e-17 8.30514e-17 7.38400e-17 6.64875e-17 6.66499e-17 6.20631e-17 5.68788e-17 5.11737e-17 4.69996e-17 4.25459e-17 3.98389e-17 3.31677e-17 2.79401e-17 2.43225e-17 2.35123e-17 2.08037e-17 1.57354e-17 1.58259e-17 1.57997e-17 1.71188e-17 2.17277e-17 2.11518e-17 2.24769e-17 2.60184e-17 2.58169e-17 2.94332e-17 3.06997e-17 3.06436e-17 3.36022e-17 3.25632e-17 3.53457e-17 3.47822e-17 3.89584e-17 4.19726e-17 4.26723e-17 4.78800e-17 5.49195e-17 6.01801e-17 6.87536e-17 7.51486e-17 8.27888e-17 9.06895e-17 1.03543e-16 1.07979e-16 1.15268e-16 1.21802e-16 1.27862e-16 1.32360e-16 1.31986e-16 1.26859e-16 1.18038e-16 1.17396e-16 1.11836e-16 1.09880e-16 1.02292e-16 1.00440e-16 9.86945e-17 9.33550e-17 9.24932e-17 8.10491e-17 8.15240e-17 8.04994e-17 7.85656e-17 7.46838e-17 7.20991e-17 6.71576e-17 5.82366e-17 5.07993e-17 4.66213e-17 4.71788e-17 4.27655e-17 3.79811e-17 3.28385e-17 3.00678e-17 2.49522e-17 1.84715e-17 1.57579e-17 1.19601e-17 8.91831e-18 4.53656e-18 1.07105e-18 -1.05833e-18 -1.22756e-18 -1.31867e-18 -1.26215e-18 -1.24505e-18 -1.06654e-18 -1.17127e-18 -1.18755e-18 -9.67560e-19 -1.14800e-18 -9.57946e-19 -1.09961e-18 -7.73167e-19 -9.37812e-19 -6.44824e-19 -7.70490e-19 -5.41038e-19 -6.40942e-19 -4.66342e-19 -4.38447e-19 -5.87228e-19 -6.72779e-19 -6.18504e-19 -3.95580e-19 -4.46990e-19 -3.78392e-19 -3.09993e-19 -2.77898e-19 -3.63248e-19 -4.33291e-19 -3.47412e-19 -2.93834e-19 -3.89111e-19 -3.05012e-19 -2.54081e-19 -1.41992e-19 -2.47471e-19 -2.10895e-19 -1.94957e-19 -8.77762e-20 -8.66380e-20 -1.21250e-19 -9.84599e-20 -1.32223e-19 -5.15395e-20 -9.63566e-20 -8.95288e-20 -5.48021e-20 -6.44397e-20 -1.10159e-20 -2.32265e-20 -1.17423e-20 1.56970e-20 1.31006e-20 1.34328e-20 3.05659e-20 4.09816e-20 4.89158e-20 5.07887e-20 5.59611e-20 4.75630e-20 3.83371e-20 3.46957e-20 3.42752e-20 5.09553e-20 3.37823e-20 3.07414e-20 3.23277e-20 2.26141e-20 2.33647e-20 1.79353e-20 1.61668e-20 1.59504e-20 1.35308e-20 1.01783e-20 1.06898e-20 1.08334e-20 1.26738e-20 2.30860e-21 7.04333e-21 8.15973e-21 8.37575e-21 5.29213e-21 8.21990e-21 1.08098e-20 5.47303e-21 
-4.25704e-16 -9.88424e-17 2.65846e-16 8.65530e-16 2.60709e-15 4.08943e-15 3.66975e-15 1.63318e-15 -2.41518e-16 -2.24419e-16 3.45488e-16 6.26426e-16 6.71108e-16 6.22161e-16 5.64597e-16 5.07881e-16 4.63641e-16 4.32754e-16 3.84886e-16 3.46925e-16 3.12024e-16 2.87669e-16 2.55168e-16 2.30593e-16 2.14042e-16 1.97677e-16 1.76865e-16 1.62634e-16 1.48195e-16 1.35350e-16 1.20722e-16 1.14021e-16 1.06733e-16 9.24887e-17 8.79910e-17 7.81372e-17 7.05624e-17 7.03711e-17 6.53938e-17 5.97254e-17 5.35787e-17 4.91709e-17 4.41752e-17 4.10058e-17 3.35943e-17 2.75995e-17 2.35737e-17 2.29265e-17 2.01010e-17 1.47173e-17 1.48989e-17 1.48897e-17 1.61792e-17 2.10951e-17 2.03525e-17 2.15412e-17 2.51438e-17 2.48978e-17 2.86645e-17 2.99768e-17 2.99094e-17 3.31539e-17 3.20336e-17 3.50400e-17 3.46124e-17 3.91337e-17 4.24149e-17 4.33343e-17 4.90040e-17 5.64896e-17 6.23432e-17 7.15468e-17 7.85363e-17 8.68327e-17 9.53408e-17 1.09059e-16 1.13984e-16 1.21802e-16 1.28990e-16 1.35499e-16 1.40287e-16 1.39970e-16 1.34592e-16 1.25154e-16 1.24509e-16 1.18643e-16 1.16556e-16 1.08471e-16 1.06459e-16 1.04698e-16 9.90425e-17 9.81028e-17 8.59199e-17 8.64374e-17 8.53107e-17 8.33076e-17 7.91997e-17 7.64393e-17 7.12078e-17 6.17094e-17 5.38041e-17 4.93970e-17 4.99896e-17 4.52882e-17 4.02430e-17 3.47459e-17 3.18581e-17 2.64131e-17 1.95280e-17 1.66574e-17 1.26458e-17 9.42102e-18 4.76768e-18 1.09799e-18 -1.14830e-18 -1.34758e-18 -1.44018e-18 -1.39202e-18 -1.36296e-18 -1.16200e-18 -1.28703e-18 -1.30241e-18 -1.06602e-18 -1.26396e-18 -1.05775e-18 -1.21539e-18 -8.55544e-19 -1.03995e-18 -7.10739e-19 -8.39719e-19 -5.99105e-19 -7.10151e-19 -5.24040e-19 -4.81843e-19 -6.49016e-19 -7.45282e-19 -6.85119e-19 -4.40211e-19 -4.92817e-19 -4.18191e-19 -3.31999e-19 -3.06991e-19 -4.02723e-19 -4.80538e-19 -3.87142e-19 -3.25723e-19 -4.36030e-19 -3.39788e-19 -2.85150e-19 -1.61910e-19 -2.77695e-19 -2.35260e-19 -2.20905e-19 -1.03019e-19 -9.62529e-20 -1.37785e-19 -1.12390e-19 -1.50629e-19 -6.19964e-20 -1.08680e-19 -9.98909e-20 -6.61148e-20 -7.44546e-20 -1.49940e-20 -3.13395e-20 -1.83612e-20 1.34682e-20 9.20361e-21 1.12228e-20 2.87170e-20 4.17054e-20 4.89201e-20 5.24235e-20 5.73695e-20 4.83748e-20 3.85345e-20 3.57808e-20 3.56018e-20 5.29940e-20 3.46980e-20 3.08225e-20 3.32106e-20 2.33087e-20 2.40240e-20 1.82378e-20 1.64893e-20 1.61602e-20 1.35684e-20 1.02489e-20 1.08194e-20 1.12188e-20 1.28296e-20 2.42795e-21 7.43265e-21 8.34806e-21 8.51902e-21 5.20777e-21 8.14296e-21 1.07983e-20 5.51335e-21 
-5.04799e-16 -2.04579e-16 1.17381e-16 7.00439e-16 2.46598e-15 4.01394e-15 3.62313e-15 1.55344e-15 -3.65547e-16 -3.23498e-16 2.91536e-16 5.98098e-16 6.53471e-16 6.08107e-16 5.52264e-16 4.98131e-16 4.55557e-16 4.26174e-16 3.78964e-16 3.42524e-16 3.08149e-16 2.83914e-16 2.52363e-16 2.27391e-16 2.12330e-16 1.95999e-16 1.75518e-16 1.61650e-16 1.47460e-16 1.34783e-16 1.20241e-16 1.13784e-16 1.06813e-16 9.25826e-17 8.84024e-17 7.84180e-17 7.08644e-17 7.08083e-17 6.61155e-17 6.03109e-17 5.41910e-17 4.98581e-17 4.47822e-17 4.16865e-17 3.40438e-17 2.79403e-17 2.39063e-17 2.33892e-17 2.04082e-17 1.49342e-17 1.51337e-17 1.51384e-17 1.63798e-17 2.12434e-17 2.03388e-17 2.14384e-17 2.50030e-17 2.44833e-17 2.82624e-17 2.96666e-17 2.95362e-17 3.29500e-17 3.17231e-17 3.49785e-17 3.45964e-17 3.93145e-17 4.28369e-17 4.39220e-17 5.00054e-17 5.79250e-17 6.41993e-17 7.40304e-17 8.16172e-17 9.04915e-17 9.95831e-17 1.14180e-16 1.19464e-16 1.27862e-16 1.35499e-16 1.42532e-16 1.47640e-16 1.47308e-16 1.41625e-16 1.31756e-16 1.31101e-16 1.24866e-16 1.22756e-16 1.14168e-16 1.12121e-16 1.10222e-16 1.04287e-16 1.03332e-16 9.05226e-17 9.10764e-17 8.99261e-17 8.77988e-17 8.34790e-17 8.06181e-17 7.50719e-17 6.50856e-17 5.67357e-17 5.20948e-17 5.27171e-17 4.77747e-17 4.24053e-17 3.66311e-17 3.35627e-17 2.78165e-17 2.05588e-17 1.75054e-17 1.32794e-17 9.86387e-18 4.93064e-18 1.06911e-18 -1.30834e-18 -1.50086e-18 -1.59228e-18 -1.54086e-18 -1.51722e-18 -1.28621e-18 -1.41956e-18 -1.42869e-18 -1.18841e-18 -1.37987e-18 -1.16357e-18 -1.31990e-18 -9.43562e-19 -1.13824e-18 -7.89651e-19 -9.26594e-19 -6.69070e-19 -7.81484e-19 -5.91261e-19 -5.41550e-19 -7.18642e-19 -8.09352e-19 -7.43041e-19 -4.93370e-19 -5.44639e-19 -4.63016e-19 -3.82188e-19 -3.48989e-19 -4.41375e-19 -5.20533e-19 -4.25897e-19 -3.58731e-19 -4.72769e-19 -3.66755e-19 -3.13839e-19 -1.88830e-19 -3.01677e-19 -2.59675e-19 -2.40913e-19 -1.21563e-19 -1.14766e-19 -1.57667e-19 -1.25890e-19 -1.64781e-19 -7.31734e-20 -1.21359e-19 -1.12504e-19 -7.46014e-20 -8.43145e-20 -2.16977e-20 -3.71173e-20 -2.33935e-20 8.18259e-21 4.83524e-21 8.60139e-21 2.49608e-20 3.86809e-20 4.63385e-20 5.05111e-20 5.53373e-20 4.70598e-20 3.78998e-20 3.44004e-20 3.32888e-20 5.05092e-20 3.39793e-20 3.06943e-20 3.20759e-20 2.24501e-20 2.27447e-20 1.80395e-20 1.59571e-20 1.56215e-20 1.33037e-20 9.95699e-21 1.06135e-20 1.08419e-20 1.26784e-20 2.14991e-21 7.05668e-21 8.20038e-21 8.32290e-21 5.17514e-21 8.13703e-21 1.08772e-20 5.59597e-21 
-5.64051e-16 -3.14728e-16 -4.87537e-17 5.02807e-16 2.25672e-15 3.84078e-15 3.53205e-15 1.55591e-15 -3.44711e-16 -3.01803e-16 3.02727e-16 5.96081e-16 6.44169e-16 5.97012e-16 5.43409e-16 4.91525e-16 4.49738e-16 4.21787e-16 3.74400e-16 3.37498e-16 3.04276e-16 2.81419e-16 2.49843e-16 2.25212e-16 2.10376e-16 1.94708e-16 1.74206e-16 1.60447e-16 1.46291e-16 1.34343e-16 1.19978e-16 1.13737e-16 1.06768e-16 9.27140e-17 8.82458e-17 7.83481e-17 7.04521e-17 7.10769e-17 6.62455e-17 6.06104e-17 5.43232e-17 4.98543e-17 4.49231e-17 4.18392e-17 3.38838e-17 2.78315e-17 2.38271e-17 2.33887e-17 2.03692e-17 1.48315e-17 1.50709e-17 1.51457e-17 1.63271e-17 2.12293e-17 2.02141e-17 2.13409e-17 2.48834e-17 2.43116e-17 2.80264e-17 2.95332e-17 2.93681e-17 3.27458e-17 3.15344e-17 3.49354e-17 3.45178e-17 3.93389e-17 4.30174e-17 4.42297e-17 5.05704e-17 5.88442e-17 6.53974e-17 7.57032e-17 8.37239e-17 9.29994e-17 1.02562e-16 1.17913e-16 1.23407e-16 1.32360e-16 1.40287e-16 1.47640e-16 1.53145e-16 1.52769e-16 1.46868e-16 1.36679e-16 1.36008e-16 1.29486e-16 1.27374e-16 1.18419e-16 1.16418e-16 1.14374e-16 1.08245e-16 1.07321e-16 9.40494e-17 9.46129e-17 9.34775e-17 9.12358e-17 8.67636e-17 8.38358e-17 7.80225e-17 6.76999e-17 5.89879e-17 5.41495e-17 5.47970e-17 4.96577e-17 4.40426e-17 3.80447e-17 3.48230e-17 2.88243e-17 2.12924e-17 1.80979e-17 1.36843e-17 1.01238e-17 4.96707e-18 9.52558e-19 -1.51857e-18 -1.70297e-18 -1.78456e-18 -1.72948e-18 -1.70178e-18 -1.44877e-18 -1.57891e-18 -1.58078e-18 -1.33033e-18 -1.51522e-18 -1.28768e-18 -1.43956e-18 -1.04521e-18 -1.24938e-18 -8.84609e-19 -1.02631e-18 -7.51079e-19 -8.63702e-19 -6.69776e-19 -6.13585e-19 -7.95502e-19 -8.76891e-19 -8.06147e-19 -5.48828e-19 -6.00605e-19 -5.11035e-19 -4.38249e-19 -3.94056e-19 -4.79838e-19 -5.61823e-19 -4.66423e-19 -3.91598e-19 -5.06985e-19 -3.90528e-19 -3.40481e-19 -2.10135e-19 -3.23778e-19 -2.80029e-19 -2.57164e-19 -1.31198e-19 -1.28337e-19 -1.71735e-19 -1.33821e-19 -1.72333e-19 -7.89606e-20 -1.30475e-19 -1.19131e-19 -7.61315e-20 -8.77628e-20 -2.30966e-20 -3.59260e-20 -2.14154e-20 1.03620e-20 8.15261e-21 1.11039e-20 2.97180e-20 4.23241e-20 5.19639e-20 5.56074e-20 6.13609e-20 5.29453e-20 4.30654e-20 3.76522e-20 3.65679e-20 5.51599e-20 3.76381e-20 3.44733e-20 3.54018e-20 2.48764e-20 2.50822e-20 2.03046e-20 1.78785e-20 1.76598e-20 1.49582e-20 1.13339e-20 1.17724e-20 1.17242e-20 1.40481e-20 2.39780e-21 7.49181e-21 8.94133e-21 9.20660e-21 5.99404e-21 9.31364e-21 1.21780e-20 6.15134e-21 
-5.39309e-16 -2.46566e-16 7.87600e-17 6.92384e-16 2.52219e-15 4.13612e-15 3.76639e-15 1.66525e-15 -3.10288e-16 -2.89344e-16 3.20135e-16 6.21207e-16 6.73408e-16 6.26230e-16 5.69397e-16 5.14286e-16 4.69950e-16 4.39955e-16 3.91242e-16 3.53014e-16 3.17923e-16 2.93528e-16 2.60467e-16 2.35111e-16 2.19590e-16 2.03000e-16 1.81872e-16 1.67459e-16 1.52783e-16 1.39916e-16 1.25008e-16 1.18491e-16 1.11130e-16 9.64217e-17 9.18850e-17 8.15753e-17 7.36856e-17 7.37944e-17 6.87356e-17 6.28840e-17 5.64125e-17 5.19364e-17 4.67189e-17 4.34192e-17 3.54198e-17 2.92581e-17 2.51386e-17 2.46293e-17 2.15417e-17 1.59020e-17 1.60659e-17 1.60194e-17 1.70558e-17 2.18640e-17 2.07856e-17 2.17321e-17 2.51973e-17 2.44965e-17 2.81399e-17 2.95959e-17 2.93462e-17 3.27005e-17 3.14600e-17 3.47560e-17 3.43426e-17 3.91744e-17 4.28077e-17 4.40218e-17 5.03239e-17 5.85948e-17 6.51268e-17 7.53980e-17 8.33954e-17 9.26773e-17 1.02255e-16 1.17528e-16 1.23088e-16 1.31986e-16 1.39970e-16 1.47308e-16 1.52769e-16 1.52501e-16 1.46632e-16 1.36419e-16 1.35789e-16 1.29334e-16 1.27222e-16 1.18255e-16 1.16228e-16 1.14287e-16 1.08164e-16 1.07236e-16 9.39674e-17 9.45578e-17 9.33850e-17 9.11877e-17 8.67792e-17 8.38442e-17 7.80486e-17 6.77017e-17 5.90306e-17 5.42031e-17 5.48657e-17 4.97340e-17 4.41400e-17 3.81303e-17 3.49643e-17 2.89581e-17 2.14268e-17 1.82668e-17 1.38494e-17 1.03054e-17 5.15863e-18 1.14953e-18 -1.32046e-18 -1.53019e-18 -1.62038e-18 -1.57203e-18 -1.54280e-18 -1.30524e-18 -1.44794e-18 -1.45083e-18 -1.21060e-18 -1.40809e-18 -1.18436e-18 -1.34804e-18 -9.62698e-19 -1.16391e-18 -8.06115e-19 -9.40544e-19 -6.81598e-19 -7.97945e-19 -6.06836e-19 -5.50819e-19 -7.34126e-19 -8.26313e-19 -7.56342e-19 -5.02869e-19 -5.52512e-19 -4.70479e-19 -3.85369e-19 -3.52687e-19 -4.48252e-19 -5.29179e-19 -4.34092e-19 -3.64544e-19 -4.83397e-19 -3.74634e-19 -3.21771e-19 -1.93088e-19 -3.07993e-19 -2.64611e-19 -2.45601e-19 -1.25474e-19 -1.16003e-19 -1.61526e-19 -1.27526e-19 -1.67728e-19 -7.44562e-20 -1.22672e-19 -1.13368e-19 -7.55344e-20 -8.52979e-20 -2.10268e-20 -3.73008e-20 -2.32464e-20 9.43894e-21 5.76095e-21 9.24256e-21 2.61068e-20 4.00989e-20 4.82570e-20 5.20776e-20 5.70497e-20 4.87178e-20 3.91665e-20 3.58005e-20 3.49874e-20 5.25609e-20 3.50253e-20 3.19123e-20 3.33250e-20 2.33633e-20 2.38711e-20 1.85044e-20 1.65129e-20 1.63332e-20 1.39015e-20 1.03882e-20 1.10672e-20 1.12900e-20 1.32030e-20 2.29076e-21 7.35885e-21 8.52575e-21 8.68058e-21 5.42535e-21 8.50616e-21 1.13062e-20 5.78978e-21 
-4.99737e-16 -1.98565e-16 1.49655e-16 7.72302e-16 2.55639e-15 4.10486e-15 3.72215e-15 1.68141e-15 -2.25700e-16 -2.23531e-16 3.45837e-16 6.26841e-16 6.72258e-16 6.23900e-16 5.66589e-16 5.11051e-16 4.66743e-16 4.36215e-16 3.88364e-16 3.50357e-16 3.15582e-16 2.91288e-16 2.58478e-16 2.33626e-16 2.17958e-16 2.01486e-16 1.80549e-16 1.66142e-16 1.51533e-16 1.38644e-16 1.23884e-16 1.17310e-16 1.09926e-16 9.53704e-17 9.08075e-17 8.06442e-17 7.29506e-17 7.29412e-17 6.78500e-17 6.20810e-17 5.57276e-17 5.12535e-17 4.60435e-17 4.26460e-17 3.47509e-17 2.85803e-17 2.44418e-17 2.39204e-17 2.09125e-17 1.53722e-17 1.55128e-17 1.54283e-17 1.63907e-17 2.10883e-17 2.00045e-17 2.08874e-17 2.42029e-17 2.35796e-17 2.70775e-17 2.84594e-17 2.81909e-17 3.14297e-17 3.02149e-17 3.33443e-17 3.29726e-17 3.76249e-17 4.11096e-17 4.22748e-17 4.83216e-17 5.62776e-17 6.25927e-17 7.24479e-17 8.01199e-17 8.90580e-17 9.82683e-17 1.12927e-16 1.18322e-16 1.26859e-16 1.34592e-16 1.41625e-16 1.46868e-16 1.46632e-16 1.41044e-16 1.31174e-16 1.30567e-16 1.24387e-16 1.22336e-16 1.13720e-16 1.11750e-16 1.09932e-16 1.04051e-16 1.03135e-16 9.03683e-17 9.09361e-17 8.97931e-17 8.76974e-17 8.34618e-17 8.06225e-17 7.50719e-17 6.51128e-17 5.67657e-17 5.21385e-17 5.27738e-17 4.78307e-17 4.24791e-17 3.66780e-17 3.36614e-17 2.78812e-17 2.06373e-17 1.76143e-17 1.33720e-17 9.96759e-18 5.02488e-18 1.17184e-18 -1.20004e-18 -1.40871e-18 -1.50231e-18 -1.46228e-18 -1.42849e-18 -1.20603e-18 -1.34820e-18 -1.35899e-18 -1.11923e-18 -1.32458e-18 -1.10819e-18 -1.27275e-18 -8.98491e-19 -1.09273e-18 -7.47456e-19 -8.78277e-19 -6.30640e-19 -7.47324e-19 -5.58839e-19 -5.04961e-19 -6.84937e-19 -7.82262e-19 -7.16154e-19 -4.66818e-19 -5.17121e-19 -4.39521e-19 -3.48873e-19 -3.24916e-19 -4.22829e-19 -5.02040e-19 -4.08954e-19 -3.43505e-19 -4.59180e-19 -3.57923e-19 -3.03197e-19 -1.77204e-19 -2.92680e-19 -2.48994e-19 -2.33806e-19 -1.14656e-19 -1.04233e-19 -1.50630e-19 -1.20045e-19 -1.60036e-19 -6.87457e-20 -1.15095e-19 -1.06271e-19 -7.20726e-20 -8.05198e-20 -1.85801e-20 -3.53154e-20 -2.19800e-20 1.04230e-20 6.30953e-21 9.38211e-21 2.63144e-20 3.99759e-20 4.73744e-20 5.14423e-20 5.62499e-20 4.77433e-20 3.80878e-20 3.51551e-20 3.47663e-20 5.20044e-20 3.43548e-20 3.06415e-20 3.26903e-20 2.30029e-20 2.35038e-20 1.80998e-20 1.62347e-20 1.59444e-20 1.34120e-20 1.01235e-20 1.06971e-20 1.10396e-20 1.27241e-20 2.33495e-21 7.28004e-21 8.25600e-21 8.41553e-21 5.18503e-21 8.12223e-21 1.07763e-20 5.51055e-21 
-5.00688e-16 -2.69220e-16 -6.38813e-18 5.16087e-16 2.11521e-15 3.55841e-15 3.27358e-15 1.45765e-15 -2.78886e-16 -2.65449e-16 2.67100e-16 5.30397e-16 5.75950e-16 5.34987e-16 4.86753e-16 4.40525e-16 4.03003e-16 3.77943e-16 3.35704e-16 3.03283e-16 2.73191e-16 2.52415e-16 2.24303e-16 2.02053e-16 1.89206e-16 1.75003e-16 1.56739e-16 1.44509e-16 1.31780e-16 1.20901e-16 1.08002e-16 1.02371e-16 9.61549e-17 8.35042e-17 7.96234e-17 7.06446e-17 6.37030e-17 6.42035e-17 5.99155e-17 5.48438e-17 4.92917e-17 4.53270e-17 4.08517e-17 3.80873e-17 3.10031e-17 2.55915e-17 2.19440e-17 2.14581e-17 1.86736e-17 1.36536e-17 1.37699e-17 1.37481e-17 1.47105e-17 1.89775e-17 1.80552e-17 1.90329e-17 2.21646e-17 2.15511e-17 2.48204e-17 2.61902e-17 2.59721e-17 2.89586e-17 2.78710e-17 3.08666e-17 3.04910e-17 3.47566e-17 3.80522e-17 3.91486e-17 4.47975e-17 5.22330e-17 5.80496e-17 6.72554e-17 7.44547e-17 8.27658e-17 9.13618e-17 1.05070e-16 1.10033e-16 1.18038e-16 1.25154e-16 1.31756e-16 1.36679e-16 1.36419e-16 1.31174e-16 1.22097e-16 1.21531e-16 1.15717e-16 1.13876e-16 1.05815e-16 1.04059e-16 1.02268e-16 9.68207e-17 9.59994e-17 8.41614e-17 8.46836e-17 8.36678e-17 8.16837e-17 7.77207e-17 7.51272e-17 6.99240e-17 6.06824e-17 5.28949e-17 4.85857e-17 4.91660e-17 4.45850e-17 3.95466e-17 3.41742e-17 3.13134e-17 2.59450e-17 1.91964e-17 1.63530e-17 1.24067e-17 9.21686e-18 4.59004e-18 1.00578e-18 -1.21261e-18 -1.38100e-18 -1.46613e-18 -1.42099e-18 -1.40154e-18 -1.17900e-18 -1.30831e-18 -1.31434e-18 -1.09555e-18 -1.27119e-18 -1.06802e-18 -1.21264e-18 -8.66892e-19 -1.04533e-18 -7.28615e-19 -8.55283e-19 -6.16356e-19 -7.19503e-19 -5.46464e-19 -4.98484e-19 -6.63968e-19 -7.43571e-19 -6.80643e-19 -4.56914e-19 -5.00725e-19 -4.26860e-19 -3.57283e-19 -3.22856e-19 -4.05085e-19 -4.75815e-19 -3.92245e-19 -3.31242e-19 -4.33230e-19 -3.37664e-19 -2.90024e-19 -1.77274e-19 -2.76915e-19 -2.39686e-19 -2.20478e-19 -1.15149e-19 -1.07901e-19 -1.47781e-19 -1.15437e-19 -1.50834e-19 -6.74298e-20 -1.10716e-19 -1.03950e-19 -6.77979e-20 -7.77856e-20 -2.06462e-20 -3.26686e-20 -2.07233e-20 6.74139e-21 4.69366e-21 7.99401e-21 2.28324e-20 3.45605e-20 4.23604e-20 4.57231e-20 5.03242e-20 4.32930e-20 3.51595e-20 3.12026e-20 2.99897e-20 4.55297e-20 3.10480e-20 2.85807e-20 2.92225e-20 2.04559e-20 2.06634e-20 1.66311e-20 1.46330e-20 1.44262e-20 1.23631e-20 9.24144e-21 9.78936e-21 9.79915e-21 1.17061e-20 1.90821e-21 6.27434e-21 7.49404e-21 7.64462e-21 4.89986e-21 7.66615e-21 1.01622e-20 5.19086e-21 
-5.12031e-16 -2.77824e-16 -2.78238e-17 4.90192e-16 2.11024e-15 3.56384e-15 3.26653e-15 1.40765e-15 -3.47525e-16 -3.15460e-16 2.38700e-16 5.14453e-16 5.66328e-16 5.28510e-16 4.81634e-16 4.36390e-16 3.99245e-16 3.74882e-16 3.32924e-16 3.01006e-16 2.70995e-16 2.50517e-16 2.22613e-16 2.00575e-16 1.88169e-16 1.74032e-16 1.56012e-16 1.43950e-16 1.31339e-16 1.20527e-16 1.07784e-16 1.02334e-16 9.61030e-17 8.35049e-17 7.97139e-17 7.07667e-17 6.39497e-17 6.44581e-17 6.03032e-17 5.53241e-17 4.97424e-17 4.58657e-17 4.14278e-17 3.86280e-17 3.15362e-17 2.61552e-17 2.25503e-17 2.20669e-17 1.92781e-17 1.43218e-17 1.44039e-17 1.43657e-17 1.52032e-17 1.92854e-17 1.83649e-17 1.92705e-17 2.23548e-17 2.16223e-17 2.47989e-17 2.61718e-17 2.58896e-17 2.87601e-17 2.76788e-17 3.06050e-17 3.02017e-17 3.44026e-17 3.76771e-17 3.87785e-17 4.43864e-17 5.18030e-17 5.75532e-17 6.67277e-17 7.39248e-17 8.22156e-17 9.07932e-17 1.04464e-16 1.09397e-16 1.17396e-16 1.24509e-16 1.31101e-16 1.36008e-16 1.35789e-16 1.30567e-16 1.21531e-16 1.21044e-16 1.15242e-16 1.13467e-16 1.05397e-16 1.03670e-16 1.01888e-16 9.64968e-17 9.56883e-17 8.38910e-17 8.44394e-17 8.34076e-17 8.14676e-17 7.75368e-17 7.49737e-17 6.97740e-17 6.05394e-17 5.27806e-17 4.84950e-17 4.90729e-17 4.45220e-17 3.94817e-17 3.41204e-17 3.12952e-17 2.59335e-17 1.91844e-17 1.63573e-17 1.24350e-17 9.24670e-18 4.62266e-18 1.05350e-18 -1.15795e-18 -1.33892e-18 -1.42413e-18 -1.38210e-18 -1.36892e-18 -1.13723e-18 -1.28250e-18 -1.28383e-18 -1.07305e-18 -1.24869e-18 -1.04650e-18 -1.19451e-18 -8.49659e-19 -1.03137e-18 -7.12120e-19 -8.38200e-19 -6.03046e-19 -7.06805e-19 -5.38297e-19 -4.84480e-19 -6.54849e-19 -7.36160e-19 -6.71576e-19 -4.52346e-19 -4.91354e-19 -4.20828e-19 -3.47064e-19 -3.15039e-19 -4.00467e-19 -4.70886e-19 -3.87638e-19 -3.27893e-19 -4.32781e-19 -3.37685e-19 -2.89518e-19 -1.79177e-19 -2.76456e-19 -2.39983e-19 -2.21366e-19 -1.21434e-19 -1.09387e-19 -1.50576e-19 -1.17251e-19 -1.53543e-19 -6.94047e-20 -1.10915e-19 -1.06051e-19 -7.11297e-20 -8.07038e-20 -2.25318e-20 -3.58629e-20 -2.42288e-20 3.33038e-21 7.99801e-22 5.31291e-21 1.81388e-20 3.09551e-20 3.81483e-20 4.16026e-20 4.55827e-20 3.92301e-20 3.18552e-20 2.89470e-20 2.74491e-20 4.18798e-20 2.83991e-20 2.67003e-20 2.69293e-20 1.87224e-20 1.90727e-20 1.50348e-20 1.32435e-20 1.31683e-20 1.14976e-20 8.38972e-21 9.18053e-21 9.24230e-21 1.10221e-20 1.67366e-21 5.92281e-21 7.10090e-21 7.16065e-21 4.51264e-21 7.12979e-21 9.61280e-21 4.97894e-21 
-4.38922e-16 -1.58833e-16 1.68491e-16 7.44311e-16 2.36744e-15 3.77132e-15 3.42198e-15 1.54813e-15 -1.92275e-16 -2.04499e-16 3.02366e-16 5.55253e-16 5.98250e-16 5.56216e-16 5.05089e-16 4.55785e-16 4.15886e-16 3.88543e-16 3.45706e-16 3.11961e-16 2.80580e-16 2.58948e-16 2.29610e-16 2.07447e-16 1.93652e-16 1.78937e-16 1.60407e-16 1.47744e-16 1.34740e-16 1.23305e-16 1.10277e-16 1.04529e-16 9.79697e-17 8.50600e-17 8.10356e-17 7.19600e-17 6.52332e-17 6.52962e-17 6.08759e-17 5.58761e-17 5.02902e-17 4.64265e-17 4.18776e-17 3.88586e-17 3.19258e-17 2.65193e-17 2.28359e-17 2.22046e-17 1.94291e-17 1.44583e-17 1.44012e-17 1.42189e-17 1.49730e-17 1.89007e-17 1.79787e-17 1.87519e-17 2.16879e-17 2.10317e-17 2.40897e-17 2.53395e-17 2.50501e-17 2.78051e-17 2.67776e-17 2.94814e-17 2.91015e-17 3.31800e-17 3.62525e-17 3.72815e-17 4.25920e-17 4.96441e-17 5.51352e-17 6.38126e-17 7.05778e-17 7.84633e-17 8.66226e-17 9.95523e-17 1.04306e-16 1.11836e-16 1.18643e-16 1.24866e-16 1.29486e-16 1.29334e-16 1.24387e-16 1.15717e-16 1.15242e-16 1.09823e-16 1.08058e-16 1.00416e-16 9.87085e-17 9.71323e-17 9.19546e-17 9.11719e-17 7.99176e-17 8.04508e-17 7.94332e-17 7.76023e-17 7.39133e-17 7.14351e-17 6.65207e-17 5.77029e-17 5.03607e-17 4.62770e-17 4.68462e-17 4.25085e-17 3.77541e-17 3.26315e-17 2.99896e-17 2.48785e-17 1.84661e-17 1.58156e-17 1.20540e-17 9.04833e-18 4.67351e-18 1.27144e-18 -8.34093e-19 -1.03204e-18 -1.12944e-18 -1.09171e-18 -1.07450e-18 -8.90245e-19 -1.03087e-18 -1.03817e-18 -8.44893e-19 -1.03112e-18 -8.44174e-19 -9.99799e-19 -6.87724e-19 -8.51007e-19 -5.64475e-19 -6.73866e-19 -4.70893e-19 -5.72954e-19 -4.11946e-19 -3.71810e-19 -5.28983e-19 -6.21470e-19 -5.63614e-19 -3.56944e-19 -3.96070e-19 -3.38210e-19 -2.56731e-19 -2.38419e-19 -3.31173e-19 -3.96538e-19 -3.17522e-19 -2.69013e-19 -3.69431e-19 -2.92370e-19 -2.42261e-19 -1.37418e-19 -2.34919e-19 -2.00343e-19 -1.87196e-19 -9.63410e-20 -8.08616e-20 -1.21320e-19 -9.68052e-20 -1.32971e-19 -5.36532e-20 -9.02290e-20 -8.73853e-20 -6.01595e-20 -6.74288e-20 -1.41983e-20 -3.01605e-20 -1.95985e-20 7.53358e-21 3.54650e-21 6.61425e-21 1.90026e-20 3.13630e-20 3.71265e-20 4.00185e-20 4.35587e-20 3.68297e-20 2.92912e-20 2.80973e-20 2.75350e-20 4.11698e-20 2.67809e-20 2.45143e-20 2.58548e-20 1.80390e-20 1.87601e-20 1.38120e-20 1.25267e-20 1.24527e-20 1.07285e-20 7.84788e-21 8.63690e-21 8.99078e-21 1.03057e-20 1.78198e-21 5.95485e-21 6.75230e-21 6.78564e-21 4.07342e-21 6.44809e-21 8.74025e-21 4.54370e-21 
-4.86928e-16 -2.72774e-16 -4.63543e-17 4.46514e-16 1.97588e-15 3.36327e-15 3.09860e-15 1.35024e-15 -3.05656e-16 -2.89795e-16 2.21555e-16 4.80388e-16 5.32095e-16 4.98007e-16 4.53504e-16 4.10980e-16 3.75748e-16 3.52740e-16 3.13443e-16 2.83793e-16 2.55349e-16 2.35781e-16 2.09590e-16 1.88645e-16 1.77281e-16 1.63819e-16 1.47033e-16 1.35835e-16 1.23987e-16 1.13758e-16 1.01871e-16 9.68041e-17 9.09371e-17 7.90323e-17 7.56680e-17 6.71436e-17 6.08122e-17 6.11404e-17 5.73536e-17 5.27186e-17 4.75996e-17 4.40890e-17 3.99049e-17 3.72980e-17 3.07223e-17 2.57066e-17 2.23402e-17 2.18058e-17 1.91136e-17 1.44400e-17 1.44112e-17 1.42803e-17 1.49290e-17 1.86221e-17 1.77053e-17 1.84976e-17 2.13408e-17 2.05501e-17 2.34334e-17 2.47180e-17 2.43337e-17 2.69391e-17 2.59069e-17 2.85508e-17 2.81687e-17 3.20449e-17 3.50913e-17 3.60968e-17 4.13116e-17 4.83304e-17 5.36293e-17 6.22285e-17 6.90033e-17 7.67759e-17 8.48567e-17 9.76818e-17 1.02334e-16 1.09880e-16 1.16556e-16 1.22756e-16 1.27374e-16 1.27222e-16 1.22336e-16 1.13876e-16 1.13467e-16 1.08058e-16 1.06502e-16 9.89035e-17 9.73270e-17 9.56755e-17 9.06590e-17 8.99214e-17 7.88591e-17 7.94228e-17 7.84611e-17 7.66446e-17 7.30083e-17 7.06307e-17 6.57564e-17 5.70692e-17 4.97902e-17 4.57602e-17 4.63117e-17 4.20673e-17 3.73135e-17 3.22773e-17 2.96482e-17 2.45896e-17 1.82432e-17 1.56109e-17 1.19157e-17 8.91284e-18 4.56123e-18 1.21431e-18 -8.73049e-19 -1.04888e-18 -1.14577e-18 -1.10547e-18 -1.10236e-18 -8.96935e-19 -1.04600e-18 -1.05374e-18 -8.60389e-19 -1.04132e-18 -8.51984e-19 -1.00220e-18 -6.89753e-19 -8.54090e-19 -5.71763e-19 -6.90122e-19 -4.79335e-19 -5.77694e-19 -4.19891e-19 -3.76180e-19 -5.37850e-19 -6.23905e-19 -5.64703e-19 -3.66158e-19 -4.01797e-19 -3.44703e-19 -2.73337e-19 -2.46665e-19 -3.34134e-19 -3.97595e-19 -3.21107e-19 -2.74289e-19 -3.68709e-19 -2.94080e-19 -2.44285e-19 -1.43497e-19 -2.34661e-19 -2.03378e-19 -1.87344e-19 -1.02252e-19 -8.71873e-20 -1.25812e-19 -9.77061e-20 -1.32741e-19 -5.38788e-20 -9.01190e-20 -9.08251e-20 -5.95003e-20 -6.87932e-20 -1.57822e-20 -2.81544e-20 -1.85648e-20 5.47479e-21 3.56364e-21 6.58788e-21 1.82307e-20 2.94766e-20 3.64014e-20 3.84126e-20 4.20141e-20 3.63814e-20 2.95842e-20 2.71171e-20 2.55559e-20 3.89378e-20 2.62750e-20 2.52251e-20 2.51447e-20 1.73855e-20 1.79054e-20 1.38820e-20 1.22510e-20 1.23202e-20 1.08482e-20 7.81656e-21 8.68584e-21 8.72760e-21 1.04452e-20 1.53327e-21 5.58311e-21 6.73308e-21 6.76746e-21 4.27290e-21 6.77097e-21 9.16058e-21 4.75676e-21 
-4.42019e-16 -2.63466e-16 -9.06865e-17 3.38743e-16 1.70547e-15 2.94243e-15 2.71292e-15 1.20231e-15 -2.38099e-16 -2.05363e-16 2.49344e-16 4.73340e-16 5.13738e-16 4.79427e-16 4.37033e-16 3.95649e-16 3.61495e-16 3.38829e-16 3.01246e-16 2.71672e-16 2.44989e-16 2.26794e-16 2.00995e-16 1.81691e-16 1.69919e-16 1.57307e-16 1.41068e-16 1.30220e-16 1.18725e-16 1.09146e-16 9.78092e-17 9.29531e-17 8.71803e-17 7.59069e-17 7.25096e-17 6.45140e-17 5.84434e-17 5.87866e-17 5.50475e-17 5.08019e-17 4.58221e-17 4.23783e-17 3.85288e-17 3.60836e-17 3.00934e-17 2.55884e-17 2.25468e-17 2.19751e-17 1.95718e-17 1.51749e-17 1.51540e-17 1.50236e-17 1.55845e-17 1.90621e-17 1.80401e-17 1.85512e-17 2.10088e-17 2.02378e-17 2.27717e-17 2.38406e-17 2.35232e-17 2.59609e-17 2.49684e-17 2.73733e-17 2.70255e-17 3.06359e-17 3.34404e-17 3.43188e-17 3.91109e-17 4.55888e-17 5.05148e-17 5.84418e-17 6.46261e-17 7.18025e-17 7.92120e-17 9.10699e-17 9.53369e-17 1.02292e-16 1.08471e-16 1.14168e-16 1.18419e-16 1.18255e-16 1.13720e-16 1.05815e-16 1.05397e-16 1.00416e-16 9.89035e-17 9.20167e-17 9.04916e-17 8.89465e-17 8.42844e-17 8.36025e-17 7.33228e-17 7.38624e-17 7.29756e-17 7.12775e-17 6.78924e-17 6.56627e-17 6.12318e-17 5.31468e-17 4.64337e-17 4.26841e-17 4.31913e-17 3.92921e-17 3.49271e-17 3.02713e-17 2.78648e-17 2.31882e-17 1.73201e-17 1.49221e-17 1.14906e-17 8.71250e-18 4.72213e-18 1.62288e-18 -3.18670e-19 -4.82212e-19 -6.14181e-19 -5.79013e-19 -5.84618e-19 -4.49747e-19 -5.86420e-19 -6.26465e-19 -4.38146e-19 -6.58483e-19 -4.88255e-19 -6.46782e-19 -3.82950e-19 -5.11544e-19 -2.98551e-19 -4.13799e-19 -2.35056e-19 -3.29232e-19 -1.75195e-19 -1.61280e-19 -3.09875e-19 -4.16791e-19 -3.72012e-19 -1.91604e-19 -2.36908e-19 -1.97404e-19 -1.23974e-19 -1.14151e-19 -2.12856e-19 -2.66289e-19 -1.96983e-19 -1.73470e-19 -2.50034e-19 -2.14350e-19 -1.54252e-19 -6.33505e-20 -1.55049e-19 -1.30638e-19 -1.23206e-19 -4.67631e-20 -3.65296e-20 -7.08107e-20 -5.92168e-20 -9.24092e-20 -1.97893e-20 -5.15845e-20 -6.05468e-20 -3.56041e-20 -4.40575e-20 -2.10093e-22 -1.19353e-20 -5.06296e-21 1.36319e-20 1.29416e-20 1.18953e-20 2.41682e-20 3.25060e-20 3.84819e-20 3.89129e-20 4.23507e-20 3.63412e-20 2.92549e-20 2.67300e-20 2.52576e-20 3.89399e-20 2.64683e-20 2.41567e-20 2.48775e-20 1.73161e-20 1.74303e-20 1.41057e-20 1.22700e-20 1.20144e-20 1.03283e-20 7.63025e-21 8.32362e-21 8.52906e-21 1.00085e-20 1.55238e-21 5.53932e-21 6.50300e-21 6.52562e-21 4.02457e-21 6.40126e-21 8.69037e-21 4.52957e-21 
-4.67332e-16 -3.43200e-16 -2.26760e-16 1.48987e-16 1.45390e-15 2.69327e-15 2.55439e-15 1.15465e-15 -2.40483e-16 -2.16357e-16 2.14812e-16 4.25514e-16 4.63776e-16 4.32416e-16 3.95570e-16 3.59963e-16 3.29256e-16 3.10125e-16 2.74802e-16 2.47844e-16 2.23871e-16 2.08011e-16 1.84472e-16 1.66414e-16 1.56153e-16 1.44909e-16 1.29877e-16 1.20169e-16 1.09520e-16 1.01274e-16 9.08413e-17 8.65068e-17 8.12661e-17 7.09686e-17 6.77547e-17 6.03225e-17 5.44185e-17 5.54402e-17 5.21150e-17 4.82750e-17 4.35730e-17 4.02468e-17 3.67817e-17 3.46018e-17 2.87999e-17 2.46429e-17 2.18549e-17 2.13294e-17 1.90028e-17 1.48190e-17 1.47931e-17 1.47306e-17 1.52448e-17 1.84992e-17 1.74951e-17 1.81083e-17 2.04651e-17 1.96613e-17 2.20324e-17 2.31662e-17 2.27974e-17 2.50626e-17 2.41175e-17 2.65002e-17 2.61172e-17 2.95418e-17 3.23302e-17 3.32008e-17 3.78952e-17 4.43216e-17 4.91055e-17 5.69389e-17 6.31074e-17 7.01648e-17 7.75223e-17 8.92998e-17 9.34528e-17 1.00440e-16 1.06459e-16 1.12121e-16 1.16418e-16 1.16228e-16 1.11750e-16 1.04059e-16 1.03670e-16 9.87085e-17 9.73270e-17 9.04916e-17 8.91480e-17 8.75209e-17 8.29896e-17 8.23679e-17 7.23030e-17 7.28288e-17 7.20195e-17 7.03236e-17 6.69805e-17 6.48453e-17 6.04470e-17 5.25252e-17 4.58739e-17 4.21879e-17 4.26697e-17 3.88499e-17 3.44960e-17 2.99282e-17 2.75217e-17 2.29093e-17 1.71245e-17 1.47384e-17 1.13592e-17 8.59523e-18 4.63571e-18 1.58347e-18 -3.46178e-19 -4.82091e-19 -6.14132e-19 -5.80594e-19 -5.93422e-19 -4.49419e-19 -5.82421e-19 -6.28795e-19 -4.36460e-19 -6.54239e-19 -4.85204e-19 -6.35350e-19 -3.76722e-19 -5.00337e-19 -2.99317e-19 -4.21077e-19 -2.35596e-19 -3.27013e-19 -1.75045e-19 -1.62514e-19 -3.10761e-19 -4.10265e-19 -3.66289e-19 -1.94619e-19 -2.39320e-19 -1.99550e-19 -1.36567e-19 -1.21289e-19 -2.12878e-19 -2.62438e-19 -1.97770e-19 -1.75841e-19 -2.43733e-19 -2.11372e-19 -1.51433e-19 -6.65180e-20 -1.51742e-19 -1.30232e-19 -1.20955e-19 -4.69239e-20 -4.05178e-20 -7.31060e-20 -5.94688e-20 -9.03661e-20 -2.03448e-20 -5.20202e-20 -6.25892e-20 -3.50914e-20 -4.48887e-20 -3.00277e-21 -1.09036e-20 -4.84570e-21 1.05053e-20 1.19653e-20 1.10839e-20 2.27367e-20 2.97337e-20 3.60923e-20 3.67192e-20 4.01698e-20 3.49987e-20 2.86153e-20 2.46608e-20 2.24009e-20 3.56544e-20 2.55664e-20 2.34125e-20 2.32643e-20 1.62509e-20 1.57112e-20 1.40046e-20 1.17366e-20 1.13324e-20 9.80697e-21 7.29315e-21 7.85955e-21 7.80899e-21 9.51903e-21 1.26612e-21 4.91767e-21 6.10047e-21 6.11981e-21 3.93819e-21 6.26394e-21 8.48932e-21 4.42057e-21 
-3.90561e-16 -1.48102e-16 1.32710e-16 6.48352e-16 2.08619e-15 3.33679e-15 3.03750e-15 1.40580e-15 -1.13988e-16 -1.33921e-16 2.97059e-16 5.12549e-16 5.48668e-16 5.10891e-16 4.64345e-16 4.19172e-16 3.82131e-16 3.56929e-16 3.17965e-16 2.87085e-16 2.58549e-16 2.38982e-16 2.11854e-16 1.91888e-16 1.78968e-16 1.65567e-16 1.48762e-16 1.37263e-16 1.25183e-16 1.14843e-16 1.02992e-16 9.77583e-17 9.16239e-17 7.97819e-17 7.60990e-17 6.77695e-17 6.16650e-17 6.16064e-17 5.76542e-17 5.33022e-17 4.82332e-17 4.48054e-17 4.07026e-17 3.79504e-17 3.19345e-17 2.73563e-17 2.41751e-17 2.34317e-17 2.08653e-17 1.63800e-17 1.61303e-17 1.57910e-17 1.61275e-17 1.92391e-17 1.81483e-17 1.85083e-17 2.07651e-17 1.99077e-17 2.22375e-17 2.32540e-17 2.27867e-17 2.50299e-17 2.40407e-17 2.62212e-17 2.58380e-17 2.93291e-17 3.19573e-17 3.28050e-17 3.73793e-17 4.36782e-17 4.84179e-17 5.60796e-17 6.20484e-17 6.90034e-17 7.62692e-17 8.77188e-17 9.19402e-17 9.86945e-17 1.04698e-16 1.10222e-16 1.14374e-16 1.14287e-16 1.09932e-16 1.02268e-16 1.01888e-16 9.71323e-17 9.56755e-17 8.89465e-17 8.75209e-17 8.61737e-17 8.16173e-17 8.09902e-17 7.10423e-17 7.15690e-17 7.06976e-17 6.90597e-17 6.58861e-17 6.37188e-17 5.94088e-17 5.15949e-17 4.51141e-17 4.14747e-17 4.19957e-17 3.82013e-17 3.39833e-17 2.94500e-17 2.71576e-17 2.25898e-17 1.69262e-17 1.46294e-17 1.12525e-17 8.59257e-18 4.72759e-18 1.70849e-18 -1.71715e-19 -3.53097e-19 -4.78038e-19 -4.50610e-19 -4.46964e-19 -3.40380e-19 -4.69691e-19 -5.05477e-19 -3.37065e-19 -5.50317e-19 -3.95889e-19 -5.52162e-19 -3.13967e-19 -4.33715e-19 -2.35928e-19 -3.32593e-19 -1.79113e-19 -2.72327e-19 -1.28610e-19 -1.16810e-19 -2.52975e-19 -3.59244e-19 -3.16621e-19 -1.48493e-19 -1.91266e-19 -1.57903e-19 -7.93447e-20 -7.97741e-20 -1.78309e-19 -2.28142e-19 -1.63960e-19 -1.43111e-19 -2.18693e-19 -1.88197e-19 -1.31611e-19 -4.61916e-20 -1.34661e-19 -1.10136e-19 -1.06854e-19 -3.49800e-20 -2.26032e-20 -5.84269e-20 -4.99239e-20 -8.15974e-20 -1.48804e-20 -4.33374e-20 -4.96550e-20 -3.14170e-20 -3.72015e-20 2.57971e-21 -1.12654e-20 -4.55205e-21 1.46755e-20 1.24804e-20 1.12293e-20 2.26160e-20 3.10500e-20 3.58781e-20 3.62247e-20 3.92355e-20 3.32687e-20 2.62610e-20 2.53301e-20 2.47819e-20 3.72507e-20 2.42987e-20 2.18460e-20 2.33105e-20 1.62971e-20 1.68121e-20 1.25843e-20 1.13119e-20 1.11510e-20 9.52032e-21 7.01660e-21 7.70754e-21 8.10139e-21 9.20737e-21 1.60561e-21 5.40423e-21 6.06551e-21 6.07406e-21 3.60355e-21 5.72635e-21 7.79477e-21 4.06687e-21 
-3.99316e-16 -2.20301e-16 -3.17990e-17 3.98548e-16 1.70836e-15 2.88809e-15 2.65505e-15 1.19600e-15 -1.83688e-16 -1.77108e-16 2.34084e-16 4.40181e-16 4.78893e-16 4.48177e-16 4.08943e-16 3.70609e-16 3.38224e-16 3.17438e-16 2.82264e-16 2.55155e-16 2.30077e-16 2.13169e-16 1.89091e-16 1.71066e-16 1.60164e-16 1.48258e-16 1.33159e-16 1.23068e-16 1.12227e-16 1.03275e-16 9.26593e-17 8.81230e-17 8.26350e-17 7.20126e-17 6.88334e-17 6.12781e-17 5.56681e-17 5.59920e-17 5.25808e-17 4.87217e-17 4.41693e-17 4.09602e-17 3.73239e-17 3.49375e-17 2.93573e-17 2.51705e-17 2.23129e-17 2.17023e-17 1.94204e-17 1.52938e-17 1.51499e-17 1.49309e-17 1.52605e-17 1.82675e-17 1.72335e-17 1.76380e-17 1.97735e-17 1.89667e-17 2.11152e-17 2.21079e-17 2.16290e-17 2.37296e-17 2.27739e-17 2.48568e-17 2.44996e-17 2.76949e-17 3.02313e-17 3.10062e-17 3.53111e-17 4.13080e-17 4.57418e-17 5.29705e-17 5.86507e-17 6.52332e-17 7.20952e-17 8.29544e-17 8.69159e-17 9.33550e-17 9.90425e-17 1.04287e-16 1.08245e-16 1.08164e-16 1.04051e-16 9.68207e-17 9.64968e-17 9.19546e-17 9.06590e-17 8.42844e-17 8.29896e-17 8.16173e-17 7.74188e-17 7.68087e-17 6.74207e-17 6.79373e-17 6.71399e-17 6.56097e-17 6.25540e-17 6.05454e-17 5.64780e-17 4.90617e-17 4.28820e-17 3.94764e-17 3.99281e-17 3.63729e-17 3.23572e-17 2.80662e-17 2.58964e-17 2.15890e-17 1.61894e-17 1.40125e-17 1.08594e-17 8.29598e-18 4.62298e-18 1.77902e-18 -1.52980e-20 -1.68141e-19 -3.13050e-19 -2.93288e-19 -3.00930e-19 -1.93273e-19 -3.32300e-19 -3.90017e-19 -2.08336e-19 -4.44330e-19 -2.90645e-19 -4.49519e-19 -2.16273e-19 -3.27108e-19 -1.51045e-19 -2.62550e-19 -1.05597e-19 -1.99402e-19 -5.34236e-20 -4.63321e-20 -1.89546e-19 -3.03480e-19 -2.65478e-19 -1.04705e-19 -1.48579e-19 -1.20491e-19 -4.29349e-20 -4.74842e-20 -1.48878e-19 -1.94666e-19 -1.33563e-19 -1.21870e-19 -1.87049e-19 -1.71985e-19 -1.07350e-19 -2.85676e-20 -1.14917e-19 -9.36645e-20 -9.25060e-20 -2.44378e-20 -1.33023e-20 -4.82702e-20 -4.25127e-20 -7.38764e-20 -7.35391e-21 -3.41016e-20 -4.69079e-20 -2.80591e-20 -3.48908e-20 2.89945e-21 -7.85636e-21 -3.19779e-21 1.21309e-20 1.20201e-20 1.05955e-20 2.10916e-20 2.83453e-20 3.28443e-20 3.34976e-20 3.62480e-20 3.09026e-20 2.46236e-20 2.27270e-20 2.12642e-20 3.33241e-20 2.29070e-20 2.02197e-20 2.11377e-20 1.48217e-20 1.45882e-20 1.21883e-20 1.04572e-20 1.00087e-20 8.56773e-21 6.35365e-21 6.98045e-21 7.25233e-21 8.41498e-21 1.26468e-21 4.76319e-21 5.52581e-21 5.47730e-21 3.28588e-21 5.28086e-21 7.28998e-21 3.84939e-21 
-4.08096e-16 -2.47084e-16 -7.87749e-17 3.37482e-16 1.62046e-15 2.79356e-15 2.60146e-15 1.19959e-15 -1.54795e-16 -1.53906e-16 2.42339e-16 4.38031e-16 4.72782e-16 4.41302e-16 4.02848e-16 3.65421e-16 3.33151e-16 3.12603e-16 2.77548e-16 2.50384e-16 2.25834e-16 2.09578e-16 1.85621e-16 1.68000e-16 1.57109e-16 1.45701e-16 1.30798e-16 1.20978e-16 1.10277e-16 1.01796e-16 9.14389e-17 8.70973e-17 8.17045e-17 7.13718e-17 6.81359e-17 6.07475e-17 5.51255e-17 5.57030e-17 5.23530e-17 4.86989e-17 4.41683e-17 4.10610e-17 3.76136e-17 3.53118e-17 2.98545e-17 2.59501e-17 2.32471e-17 2.25799e-17 2.02563e-17 1.62011e-17 1.59703e-17 1.57115e-17 1.59007e-17 1.86560e-17 1.75514e-17 1.78422e-17 1.98213e-17 1.88800e-17 2.08476e-17 2.18228e-17 2.13211e-17 2.32852e-17 2.23624e-17 2.43838e-17 2.40000e-17 2.71277e-17 2.96246e-17 3.04192e-17 3.46744e-17 4.06381e-17 4.50091e-17 5.22210e-17 5.78933e-17 6.44226e-17 7.12715e-17 8.21178e-17 8.60185e-17 9.24932e-17 9.81028e-17 1.03332e-16 1.07321e-16 1.07236e-16 1.03135e-16 9.59994e-17 9.56883e-17 9.11719e-17 8.99214e-17 8.36025e-17 8.23679e-17 8.09902e-17 7.68087e-17 7.62724e-17 6.69651e-17 6.74885e-17 6.67222e-17 6.51807e-17 6.21835e-17 6.02122e-17 5.61663e-17 4.88194e-17 4.27049e-17 3.92960e-17 3.97590e-17 3.62504e-17 3.22412e-17 2.79980e-17 2.58411e-17 2.15475e-17 1.62049e-17 1.40469e-17 1.08882e-17 8.34987e-18 4.69839e-18 1.87195e-18 8.72637e-20 -6.33431e-20 -2.08170e-19 -1.87042e-19 -1.98874e-19 -1.05751e-19 -2.39972e-19 -2.94942e-19 -1.27426e-19 -3.59745e-19 -2.12916e-19 -3.68382e-19 -1.53877e-19 -2.56065e-19 -9.88450e-20 -2.03989e-19 -5.81292e-20 -1.47642e-19 -9.47346e-21 -7.40000e-21 -1.44191e-19 -2.54591e-19 -2.18185e-19 -6.99458e-20 -1.12279e-19 -8.89835e-20 -1.69494e-20 -2.07221e-20 -1.19979e-19 -1.61581e-19 -1.04781e-19 -9.75002e-20 -1.58395e-19 -1.50421e-19 -8.79318e-20 -1.40221e-20 -9.50523e-20 -7.71499e-20 -7.58599e-20 -1.46864e-20 -4.69443e-21 -3.74792e-20 -3.33452e-20 -6.29643e-20 -1.58846e-22 -2.52256e-20 -3.93678e-20 -2.13430e-20 -2.84600e-20 6.43821e-21 -3.57092e-21 5.74966e-22 1.38696e-20 1.43209e-20 1.18514e-20 2.18577e-20 2.80800e-20 3.29527e-20 3.24308e-20 3.51595e-20 3.02416e-20 2.42660e-20 2.22735e-20 2.07378e-20 3.24170e-20 2.23392e-20 2.02434e-20 2.07211e-20 1.44776e-20 1.43312e-20 1.18841e-20 1.01965e-20 9.90074e-21 8.57374e-21 6.29492e-21 6.95381e-21 7.14000e-21 8.39827e-21 1.21180e-21 4.63353e-21 5.48182e-21 5.44613e-21 3.32712e-21 5.33303e-21 7.33714e-21 3.86411e-21 
-3.66580e-16 -2.53069e-16 -1.34459e-16 2.04103e-16 1.30448e-15 2.34241e-15 2.20893e-15 1.02153e-15 -1.45499e-16 -1.44858e-16 1.94423e-16 3.61405e-16 3.92006e-16 3.66243e-16 3.35429e-16 3.05243e-16 2.78516e-16 2.62293e-16 2.32288e-16 2.09582e-16 1.89249e-16 1.76120e-16 1.55957e-16 1.41013e-16 1.32142e-16 1.22673e-16 1.10087e-16 1.02020e-16 9.29129e-17 8.61327e-17 7.73970e-17 7.38181e-17 6.93482e-17 6.07170e-17 5.79830e-17 5.17274e-17 4.68217e-17 4.76422e-17 4.48659e-17 4.18570e-17 3.80305e-17 3.52911e-17 3.24613e-17 3.06546e-17 2.60669e-17 2.29073e-17 2.06780e-17 2.00913e-17 1.81126e-17 1.46169e-17 1.44030e-17 1.42154e-17 1.44013e-17 1.67481e-17 1.57770e-17 1.60882e-17 1.77857e-17 1.69204e-17 1.85851e-17 1.94688e-17 1.89957e-17 2.06622e-17 1.98558e-17 2.16296e-17 2.12549e-17 2.39177e-17 2.61173e-17 2.67881e-17 3.04739e-17 3.57228e-17 3.94945e-17 4.57832e-17 5.07450e-17 5.64522e-17 6.24577e-17 7.19692e-17 7.53540e-17 8.10491e-17 8.59199e-17 9.05226e-17 9.40494e-17 9.39674e-17 9.03683e-17 8.41614e-17 8.38910e-17 7.99176e-17 7.88591e-17 7.33228e-17 7.23030e-17 7.10423e-17 6.74207e-17 6.69651e-17 5.88626e-17 5.93212e-17 5.86875e-17 5.73254e-17 5.46869e-17 5.29982e-17 4.94647e-17 4.30288e-17 3.76591e-17 3.46921e-17 3.50746e-17 3.20336e-17 2.84963e-17 2.47885e-17 2.28901e-17 1.91402e-17 1.44530e-17 1.25662e-17 9.80139e-18 7.55718e-18 4.35168e-18 1.87960e-18 3.00276e-19 1.85845e-19 3.28636e-20 5.03984e-20 2.80836e-20 9.45634e-20 -2.74619e-20 -9.51484e-20 5.83035e-20 -1.69619e-19 -4.09691e-20 -1.85844e-19 -1.09028e-20 -8.71495e-20 2.23096e-20 -7.80893e-20 4.78607e-20 -3.19775e-20 9.39312e-20 8.15238e-20 -4.01152e-20 -1.47029e-19 -1.19192e-19 2.48577e-21 -3.76841e-20 -2.42750e-20 3.69607e-20 3.03662e-20 -6.20983e-20 -9.32408e-20 -4.69010e-20 -5.17410e-20 -9.56858e-20 -1.06907e-19 -4.46267e-20 1.40939e-20 -5.54822e-20 -4.38850e-20 -4.40987e-20 3.58740e-21 1.10868e-20 -1.66082e-20 -1.74294e-20 -4.32738e-20 1.07943e-20 -8.93550e-21 -2.75276e-20 -1.23477e-20 -1.95085e-20 8.26212e-21 1.55230e-21 3.41808e-21 1.14442e-20 1.34647e-20 1.06372e-20 1.86172e-20 2.27776e-20 2.66518e-20 2.61388e-20 2.83725e-20 2.43638e-20 1.97099e-20 1.73785e-20 1.54260e-20 2.52447e-20 1.83590e-20 1.62395e-20 1.63310e-20 1.14665e-20 1.07652e-20 9.95945e-21 8.19399e-21 7.68170e-21 6.70578e-21 4.94669e-21 5.46602e-21 5.54737e-21 6.65789e-21 7.96838e-22 3.53968e-21 4.34206e-21 4.25897e-21 2.61510e-21 4.23470e-21 5.92910e-21 3.16479e-21 
-3.81056e-16 -2.71749e-16 -1.69614e-16 1.72563e-16 1.28778e-15 2.34824e-15 2.22297e-15 1.02397e-15 -1.55915e-16 -1.54686e-16 1.90511e-16 3.63275e-16 3.97318e-16 3.72502e-16 3.41086e-16 3.10303e-16 2.83136e-16 2.66496e-16 2.36311e-16 2.13535e-16 1.92724e-16 1.79166e-16 1.58796e-16 1.43571e-16 1.34703e-16 1.24938e-16 1.12281e-16 1.04155e-16 9.49341e-17 8.79530e-17 7.91065e-17 7.55323e-17 7.09665e-17 6.21683e-17 5.95649e-17 5.31699e-17 4.82943e-17 4.89469e-17 4.62400e-17 4.32096e-17 3.93985e-17 3.67545e-17 3.39038e-17 3.21093e-17 2.76042e-17 2.45082e-17 2.23121e-17 2.16391e-17 1.95862e-17 1.60546e-17 1.57722e-17 1.54960e-17 1.55563e-17 1.77848e-17 1.67188e-17 1.68660e-17 1.84719e-17 1.74409e-17 1.90065e-17 1.98503e-17 1.93090e-17 2.09544e-17 2.01075e-17 2.18304e-17 2.14559e-17 2.41114e-17 2.63053e-17 2.69601e-17 3.06503e-17 3.59428e-17 3.96978e-17 4.60330e-17 5.10293e-17 5.67757e-17 6.28154e-17 7.23780e-17 7.57902e-17 8.15240e-17 8.64374e-17 9.10764e-17 9.46129e-17 9.45578e-17 9.09361e-17 8.46836e-17 8.44394e-17 8.04508e-17 7.94228e-17 7.38624e-17 7.28288e-17 7.15690e-17 6.79373e-17 6.74885e-17 5.93212e-17 5.98264e-17 5.91787e-17 5.78165e-17 5.51808e-17 5.34869e-17 4.99477e-17 4.34453e-17 3.80538e-17 3.50583e-17 3.54516e-17 3.24116e-17 2.88415e-17 2.51102e-17 2.32195e-17 1.94329e-17 1.47083e-17 1.28253e-17 1.00390e-17 7.77578e-18 4.55091e-18 2.06529e-18 4.72728e-19 3.51492e-19 1.86396e-19 2.03957e-19 1.74978e-19 2.30615e-19 9.81421e-20 2.62546e-20 1.76383e-19 -6.63411e-20 6.12411e-20 -9.23063e-20 7.46510e-20 3.20811e-21 9.99265e-20 -1.55741e-21 1.17061e-19 3.59625e-20 1.61915e-19 1.44687e-19 2.09871e-20 -9.43939e-20 -6.72766e-20 4.93620e-20 9.07802e-21 1.57105e-20 8.03095e-20 6.99458e-20 -2.94068e-20 -5.88549e-20 -1.31444e-20 -2.46951e-20 -6.69169e-20 -8.90317e-20 -2.29728e-20 3.42901e-20 -3.58479e-20 -2.64446e-20 -2.84463e-20 1.40038e-20 2.36231e-20 -4.11279e-21 -8.08578e-21 -3.46038e-20 1.95527e-20 1.47032e-21 -2.09865e-20 -7.01878e-21 -1.42992e-20 1.25099e-20 5.31146e-21 6.36902e-21 1.31495e-20 1.54756e-20 1.17315e-20 1.92495e-20 2.31653e-20 2.70084e-20 2.55710e-20 2.76091e-20 2.38139e-20 1.92402e-20 1.73130e-20 1.51687e-20 2.49553e-20 1.80634e-20 1.62734e-20 1.61818e-20 1.12799e-20 1.06800e-20 9.73079e-21 7.99281e-21 7.55204e-21 6.68995e-21 4.83611e-21 5.49487e-21 5.60563e-21 6.71556e-21 7.47351e-22 3.58066e-21 4.40058e-21 4.27963e-21 2.59254e-21 4.23531e-21 6.00603e-21 3.23680e-21 
-3.91623e-16 -3.19193e-16 -2.60480e-16 3.75328e-17 1.08957e-15 2.13336e-15 2.06489e-15 9.61045e-16 -1.63449e-16 -1.61353e-16 1.67505e-16 3.31024e-16 3.64356e-16 3.41723e-16 3.13881e-16 2.86708e-16 2.61643e-16 2.47242e-16 2.18496e-16 1.97363e-16 1.78397e-16 1.66296e-16 1.47323e-16 1.32918e-16 1.24998e-16 1.16101e-16 1.04234e-16 9.68562e-17 8.82265e-17 8.21721e-17 7.39461e-17 7.06818e-17 6.65471e-17 5.84511e-17 5.60516e-17 5.00738e-17 4.53126e-17 4.63708e-17 4.39303e-17 4.11400e-17 3.75980e-17 3.50327e-17 3.24679e-17 3.09276e-17 2.65937e-17 2.37305e-17 2.16996e-17 2.10542e-17 1.90564e-17 1.56372e-17 1.53694e-17 1.51358e-17 1.52157e-17 1.73908e-17 1.63068e-17 1.65217e-17 1.80468e-17 1.70416e-17 1.85236e-17 1.93910e-17 1.88535e-17 2.04591e-17 1.96227e-17 2.13647e-17 2.09998e-17 2.35588e-17 2.57550e-17 2.63931e-17 3.00393e-17 3.53020e-17 3.89897e-17 4.52659e-17 5.02480e-17 5.59222e-17 6.19038e-17 7.14117e-17 7.47539e-17 8.04994e-17 8.53107e-17 8.99261e-17 9.34775e-17 9.33850e-17 8.97931e-17 8.36678e-17 8.34076e-17 7.94332e-17 7.84611e-17 7.29756e-17 7.20195e-17 7.06976e-17 6.71399e-17 6.67222e-17 5.86875e-17 5.91787e-17 5.86054e-17 5.72196e-17 5.45879e-17 5.29476e-17 4.94544e-17 4.30546e-17 3.77054e-17 3.47484e-17 3.51176e-17 3.21354e-17 2.85851e-17 2.49167e-17 2.30196e-17 1.92827e-17 1.46230e-17 1.27482e-17 9.99576e-18 7.74165e-18 4.54347e-18 2.09295e-18 5.09908e-19 4.17254e-19 2.40880e-19 2.60801e-19 2.25364e-19 2.76169e-19 1.50756e-19 6.75327e-20 2.25156e-19 -2.36040e-20 1.04342e-19 -4.75084e-20 1.12942e-19 5.15140e-20 1.30567e-19 2.24348e-20 1.45755e-19 6.66772e-20 1.95828e-19 1.68351e-19 4.68909e-20 -6.86482e-20 -4.42628e-20 6.73454e-20 2.51569e-20 3.03842e-20 8.56984e-20 7.96469e-20 -1.63775e-20 -4.22484e-20 3.90025e-22 -1.57081e-20 -4.88367e-20 -7.94340e-20 -1.05903e-20 4.25450e-20 -2.50263e-20 -1.85007e-20 -1.87112e-20 2.14547e-20 2.66208e-20 1.57333e-21 -3.38086e-21 -2.87296e-20 2.40190e-20 6.21767e-21 -1.93207e-20 -3.01360e-21 -1.19016e-20 1.29465e-20 8.92944e-21 9.02783e-21 1.28089e-20 1.69641e-20 1.25625e-20 2.03375e-20 2.26834e-20 2.67822e-20 2.54388e-20 2.76441e-20 2.40954e-20 1.97525e-20 1.64603e-20 1.37876e-20 2.37215e-20 1.83196e-20 1.61409e-20 1.56832e-20 1.10458e-20 9.82034e-21 1.02204e-20 8.04332e-21 7.37394e-21 6.48027e-21 4.80810e-21 5.28905e-21 5.23392e-21 6.50713e-21 6.02528e-22 3.24335e-21 4.20472e-21 4.09527e-21 2.59786e-21 4.23352e-21 5.96414e-21 3.20026e-21 
-3.77396e-16 -2.95096e-16 -2.31142e-16 7.49349e-17 1.13924e-15 2.17094e-15 2.07319e-15 9.39162e-16 -1.84265e-16 -1.72526e-16 1.63125e-16 3.31041e-16 3.66433e-16 3.44921e-16 3.16768e-16 2.89163e-16 2.63765e-16 2.49087e-16 2.20301e-16 1.99025e-16 1.79726e-16 1.67490e-16 1.48340e-16 1.34029e-16 1.25929e-16 1.16907e-16 1.04941e-16 9.74835e-17 8.87929e-17 8.25526e-17 7.42672e-17 7.09873e-17 6.67337e-17 5.85428e-17 5.61259e-17 5.01036e-17 4.54465e-17 4.63440e-17 4.38568e-17 4.10999e-17 3.75226e-17 3.49458e-17 3.23404e-17 3.06790e-17 2.63411e-17 2.34002e-17 2.13377e-17 2.07040e-17 1.87554e-17 1.53677e-17 1.51001e-17 1.48772e-17 1.49205e-17 1.70537e-17 1.60135e-17 1.62101e-17 1.77401e-17 1.67578e-17 1.82230e-17 1.90663e-17 1.85323e-17 2.00954e-17 1.92841e-17 2.09589e-17 2.06069e-17 2.31057e-17 2.52574e-17 2.58854e-17 2.94300e-17 3.45621e-17 3.81678e-17 4.42634e-17 4.91063e-17 5.46495e-17 6.04797e-17 6.97196e-17 7.29976e-17 7.85656e-17 8.33076e-17 8.77988e-17 9.12358e-17 9.11877e-17 8.76974e-17 8.16837e-17 8.14676e-17 7.76023e-17 7.66446e-17 7.12775e-17 7.03236e-17 6.90597e-17 6.56097e-17 6.51807e-17 5.73254e-17 5.78165e-17 5.72196e-17 5.59248e-17 5.33488e-17 5.17416e-17 4.83345e-17 4.20535e-17 3.68321e-17 3.39696e-17 3.43233e-17 3.14128e-17 2.79600e-17 2.43622e-17 2.25439e-17 1.88979e-17 1.43246e-17 1.25076e-17 9.84125e-18 7.63462e-18 4.51514e-18 2.12560e-18 5.77030e-19 4.71448e-19 2.94059e-19 3.05296e-19 2.72268e-19 3.24586e-19 1.88840e-19 1.02662e-19 2.60260e-19 3.94717e-21 1.29382e-19 -2.60135e-20 1.35757e-19 7.16654e-20 1.53756e-19 4.54704e-20 1.64423e-19 8.22132e-20 2.10014e-19 1.88155e-19 6.16588e-20 -5.81833e-20 -3.42058e-20 7.71744e-20 3.64012e-20 3.96087e-20 1.04434e-19 9.01498e-20 -1.07662e-20 -3.70095e-20 6.11935e-21 -1.05650e-20 -4.67813e-20 -7.83250e-20 -7.40121e-21 4.46734e-20 -2.38193e-20 -1.59782e-20 -1.94934e-20 2.07032e-20 2.93917e-20 1.67313e-21 -4.11929e-21 -3.03720e-20 2.30810e-20 6.48549e-21 -1.93109e-20 -5.97419e-21 -1.35251e-20 1.17968e-20 6.04785e-21 5.90906e-21 1.06304e-20 1.38834e-20 1.04332e-20 1.70816e-20 2.04653e-20 2.36520e-20 2.29263e-20 2.46628e-20 2.11815e-20 1.71632e-20 1.49270e-20 1.23987e-20 2.15790e-20 1.64924e-20 1.42909e-20 1.40830e-20 9.92648e-21 8.77961e-21 9.03832e-21 7.08847e-21 6.41581e-21 5.69289e-21 4.14627e-21 4.73701e-21 4.82469e-21 5.84956e-21 5.05187e-22 3.05548e-21 3.85041e-21 3.67784e-21 2.20829e-21 3.66965e-21 5.32587e-21 2.92029e-21 
-3.45419e-16 -2.30381e-16 -1.18228e-16 2.24186e-16 1.27834e-15 2.26468e-15 2.12804e-15 9.90787e-16 -1.09896e-16 -1.16675e-16 1.96709e-16 3.53629e-16 3.84006e-16 3.60563e-16 3.29945e-16 2.99942e-16 2.73437e-16 2.57036e-16 2.28327e-16 2.06442e-16 1.86418e-16 1.73346e-16 1.53506e-16 1.39188e-16 1.30375e-16 1.20948e-16 1.08944e-16 1.01131e-16 9.21885e-17 8.54451e-17 7.70014e-17 7.36075e-17 6.91239e-17 6.06218e-17 5.80704e-17 5.19226e-17 4.73675e-17 4.77708e-17 4.51496e-17 4.23651e-17 3.87280e-17 3.63137e-17 3.35994e-17 3.18299e-17 2.76901e-17 2.49345e-17 2.29045e-17 2.21788e-17 2.01938e-17 1.68754e-17 1.64654e-17 1.60840e-17 1.59157e-17 1.77087e-17 1.65985e-17 1.65466e-17 1.78554e-17 1.67236e-17 1.79618e-17 1.86877e-17 1.80551e-17 1.94324e-17 1.86147e-17 2.00560e-17 1.96650e-17 2.20486e-17 2.39951e-17 2.45813e-17 2.78994e-17 3.27902e-17 3.61711e-17 4.19775e-17 4.65547e-17 5.18322e-17 5.74316e-17 6.62148e-17 6.93762e-17 7.46838e-17 7.91997e-17 8.34790e-17 8.67636e-17 8.67792e-17 8.34618e-17 7.77207e-17 7.75368e-17 7.39133e-17 7.30083e-17 6.78924e-17 6.69805e-17 6.58861e-17 6.25540e-17 6.21835e-17 5.46869e-17 5.51808e-17 5.45879e-17 5.33488e-17 5.10170e-17 4.94714e-17 4.62223e-17 4.02296e-17 3.52996e-17 3.25336e-17 3.29138e-17 3.01420e-17 2.68523e-17 2.34169e-17 2.17194e-17 1.82108e-17 1.38686e-17 1.21709e-17 9.57309e-18 7.50196e-18 4.53868e-18 2.24703e-18 7.73385e-19 6.44967e-19 4.75102e-19 4.85620e-19 4.55355e-19 4.73900e-19 3.44543e-19 2.70620e-19 3.95813e-19 1.50917e-19 2.59370e-19 1.07394e-19 2.35960e-19 1.82912e-19 2.43662e-19 1.55929e-19 2.44126e-19 1.67839e-19 2.79115e-19 2.53202e-19 1.42098e-19 2.36716e-20 4.50006e-20 1.40778e-19 1.02449e-19 9.71474e-20 1.62843e-19 1.42021e-19 4.04963e-20 1.83793e-20 5.65283e-20 3.41298e-20 -8.26321e-22 -4.05884e-20 2.46091e-20 7.21330e-20 8.25252e-21 1.37771e-20 7.05380e-21 3.76526e-20 4.89433e-20 2.25463e-20 1.23663e-20 -1.22626e-20 3.50123e-20 2.17991e-20 -2.94141e-21 4.81254e-21 -9.28534e-22 1.98391e-20 1.20188e-20 1.15677e-20 1.61340e-20 1.79472e-20 1.27743e-20 1.90894e-20 2.18996e-20 2.50307e-20 2.23237e-20 2.39428e-20 2.05131e-20 1.63406e-20 1.55647e-20 1.39287e-20 2.24366e-20 1.56657e-20 1.42222e-20 1.43531e-20 9.97405e-21 9.72810e-21 8.21572e-21 6.90683e-21 6.61921e-21 5.91475e-21 4.19188e-21 4.89666e-21 5.10269e-21 5.97033e-21 7.07291e-22 3.32357e-21 3.96453e-21 3.82754e-21 2.23338e-21 3.66873e-21 5.26701e-21 2.86087e-21 
-3.61541e-16 -2.90957e-16 -2.27869e-16 6.66540e-17 1.03993e-15 1.99861e-15 1.93333e-15 9.13503e-16 -1.16752e-16 -1.27505e-16 1.62118e-16 3.07491e-16 3.38058e-16 3.18415e-16 2.92658e-16 2.67474e-16 2.44131e-16 2.30547e-16 2.04307e-16 1.84777e-16 1.67134e-16 1.55942e-16 1.38110e-16 1.24962e-16 1.17605e-16 1.09244e-16 9.84574e-17 9.16412e-17 8.35075e-17 7.78054e-17 7.01924e-17 6.72887e-17 6.32789e-17 5.56457e-17 5.33704e-17 4.77491e-17 4.34588e-17 4.41985e-17 4.19476e-17 3.94927e-17 3.61388e-17 3.38830e-17 3.15088e-17 3.00565e-17 2.62636e-17 2.39311e-17 2.21904e-17 2.15063e-17 1.96503e-17 1.65633e-17 1.61649e-17 1.58358e-17 1.56401e-17 1.72098e-17 1.61335e-17 1.60948e-17 1.72946e-17 1.60873e-17 1.71806e-17 1.79302e-17 1.73024e-17 1.85548e-17 1.77933e-17 1.92004e-17 1.88058e-17 2.10360e-17 2.29484e-17 2.35284e-17 2.67304e-17 3.14905e-17 3.47084e-17 4.03283e-17 4.48020e-17 4.99087e-17 5.53408e-17 6.38884e-17 6.69062e-17 7.20991e-17 7.64393e-17 8.06181e-17 8.38358e-17 8.38442e-17 8.06225e-17 7.51272e-17 7.49737e-17 7.14351e-17 7.06307e-17 6.56627e-17 6.48453e-17 6.37188e-17 6.05454e-17 6.02122e-17 5.29982e-17 5.34869e-17 5.29476e-17 5.17416e-17 4.94714e-17 4.80385e-17 4.48873e-17 3.90894e-17 3.43104e-17 3.16470e-17 3.19965e-17 2.93515e-17 2.61288e-17 2.28198e-17 2.11702e-17 1.77803e-17 1.35688e-17 1.19202e-17 9.41810e-18 7.38958e-18 4.50570e-18 2.29773e-18 8.59268e-19 7.48974e-19 5.69498e-19 5.81852e-19 5.38803e-19 5.58409e-19 4.24143e-19 3.45836e-19 4.67017e-19 2.20789e-19 3.27466e-19 1.76462e-19 2.93331e-19 2.47935e-19 2.91064e-19 1.99736e-19 2.85968e-19 2.13209e-19 3.21268e-19 2.89753e-19 1.79074e-19 6.21529e-20 8.23837e-20 1.65632e-19 1.30175e-19 1.20164e-19 1.78711e-19 1.61164e-19 6.16342e-20 4.39292e-20 7.78017e-20 4.92503e-20 2.16634e-20 -2.70598e-20 3.96631e-20 8.01029e-20 2.24901e-20 2.40487e-20 1.87016e-20 4.08047e-20 5.21053e-20 2.76042e-20 1.74415e-20 -6.11623e-21 3.93298e-20 2.81995e-20 -8.10385e-22 7.87883e-21 8.76152e-22 1.98298e-20 1.45503e-20 1.27358e-20 1.41831e-20 1.73945e-20 1.21612e-20 1.72818e-20 1.89209e-20 2.22668e-20 1.91057e-20 2.05804e-20 1.80317e-20 1.47173e-20 1.32987e-20 1.10916e-20 1.87224e-20 1.38953e-20 1.31145e-20 1.23797e-20 8.55193e-21 8.03703e-21 7.45620e-21 5.99824e-21 5.74172e-21 5.31130e-21 3.68390e-21 4.38534e-21 4.39797e-21 5.41230e-21 4.38701e-22 2.74642e-21 3.54596e-21 3.39225e-21 2.07495e-21 3.42612e-21 4.95854e-21 2.70855e-21 
-3.20462e-16 -2.56219e-16 -2.04826e-16 6.90157e-17 9.68842e-16 1.85007e-15 1.78262e-15 8.54629e-16 -7.55727e-17 -8.33988e-17 1.75839e-16 3.05506e-16 3.32262e-16 3.12965e-16 2.87578e-16 2.62240e-16 2.38970e-16 2.25128e-16 1.99671e-16 1.80314e-16 1.63236e-16 1.52313e-16 1.34661e-16 1.22197e-16 1.14644e-16 1.06473e-16 9.59765e-17 8.93197e-17 8.13553e-17 7.58450e-17 6.84575e-17 6.56120e-17 6.16299e-17 5.42701e-17 5.20837e-17 4.67013e-17 4.26041e-17 4.31438e-17 4.09598e-17 3.86184e-17 3.53840e-17 3.31720e-17 3.09017e-17 2.95241e-17 2.61163e-17 2.40434e-17 2.24779e-17 2.17977e-17 2.01210e-17 1.72088e-17 1.68309e-17 1.64922e-17 1.62368e-17 1.76745e-17 1.65210e-17 1.62879e-17 1.72304e-17 1.60134e-17 1.68809e-17 1.74882e-17 1.68533e-17 1.80218e-17 1.72417e-17 1.84733e-17 1.81176e-17 2.01625e-17 2.19167e-17 2.23985e-17 2.53133e-17 2.97308e-17 3.27025e-17 3.78723e-17 4.19633e-17 4.66912e-17 5.16860e-17 5.95729e-17 6.23731e-17 6.71576e-17 7.12078e-17 7.50719e-17 7.80225e-17 7.80486e-17 7.50719e-17 6.99240e-17 6.97740e-17 6.65207e-17 6.57564e-17 6.12318e-17 6.04470e-17 5.94088e-17 5.64780e-17 5.61663e-17 4.94647e-17 4.99477e-17 4.94544e-17 4.83345e-17 4.62223e-17 4.48873e-17 4.20485e-17 3.66257e-17 3.22062e-17 2.97429e-17 3.00534e-17 2.76425e-17 2.46737e-17 2.16041e-17 2.01135e-17 1.69749e-17 1.30672e-17 1.15794e-17 9.25604e-18 7.36685e-18 4.71666e-18 2.67263e-18 1.32561e-18 1.22612e-18 1.01207e-18 1.01567e-18 9.65054e-19 9.34426e-19 8.01341e-19 6.91746e-19 8.15216e-19 5.28665e-19 6.23431e-19 4.59482e-19 5.43289e-19 5.24383e-19 5.15474e-19 4.22753e-19 4.86376e-19 4.12390e-19 5.21752e-19 4.67929e-19 3.62237e-19 2.23610e-19 2.33114e-19 3.03294e-19 2.60941e-19 2.35668e-19 3.01286e-19 2.66932e-19 1.54738e-19 1.44779e-19 1.73810e-19 1.26061e-19 1.11347e-19 3.06753e-20 1.08551e-19 1.40280e-19 8.15295e-20 7.78962e-20 6.51315e-20 7.96002e-20 8.98923e-20 6.71750e-20 4.38971e-20 2.06772e-20 6.24965e-20 5.61097e-20 1.89925e-20 2.16878e-20 1.58158e-20 2.85316e-20 2.29377e-20 1.87720e-20 1.60513e-20 2.01935e-20 1.32632e-20 1.73385e-20 1.77854e-20 1.92602e-20 1.60573e-20 1.68508e-20 1.42311e-20 1.12902e-20 1.04609e-20 7.92137e-21 1.50600e-20 1.18575e-20 9.85086e-21 9.75547e-21 6.81442e-21 5.66684e-21 6.39874e-21 4.76119e-21 4.05224e-21 3.73998e-21 2.60553e-21 3.27216e-21 3.50705e-21 4.12195e-21 1.86923e-22 2.27162e-21 2.81909e-21 2.54916e-21 1.34734e-21 2.38312e-21 3.77781e-21 2.19654e-21 
-2.85513e-16 -2.50129e-16 -2.23221e-16 -1.51370e-18 7.53658e-16 1.52032e-15 1.49981e-15 7.50907e-16 -3.22991e-17 -4.87582e-17 1.59931e-16 2.62859e-16 2.82626e-16 2.65174e-16 2.43986e-16 2.22959e-16 2.03182e-16 1.91701e-16 1.69750e-16 1.53301e-16 1.38979e-16 1.30032e-16 1.14999e-16 1.04300e-16 9.78586e-17 9.10336e-17 8.20529e-17 7.65144e-17 6.96489e-17 6.52247e-17 5.89135e-17 5.64856e-17 5.31091e-17 4.68960e-17 4.49646e-17 4.03838e-17 3.67603e-17 3.74517e-17 3.56403e-17 3.36887e-17 3.09443e-17 2.90231e-17 2.71618e-17 2.60601e-17 2.32353e-17 2.16386e-17 2.03846e-17 1.97281e-17 1.82530e-17 1.57137e-17 1.53256e-17 1.49882e-17 1.47153e-17 1.58414e-17 1.47609e-17 1.45112e-17 1.52058e-17 1.40819e-17 1.47153e-17 1.52406e-17 1.46536e-17 1.56160e-17 1.49306e-17 1.59884e-17 1.56622e-17 1.73885e-17 1.89091e-17 1.93126e-17 2.18190e-17 2.56717e-17 2.82235e-17 3.27166e-17 3.62741e-17 4.03681e-17 4.47318e-17 5.16072e-17 5.40251e-17 5.82366e-17 6.17094e-17 6.50856e-17 6.76999e-17 6.77017e-17 6.51128e-17 6.06824e-17 6.05394e-17 5.77029e-17 5.70692e-17 5.31468e-17 5.25252e-17 5.15949e-17 4.90617e-17 4.88194e-17 4.30288e-17 4.34453e-17 4.30546e-17 4.20535e-17 4.02296e-17 3.90894e-17 3.66257e-17 3.19495e-17 2.81016e-17 2.59600e-17 2.62256e-17 2.41474e-17 2.15541e-17 1.89014e-17 1.75933e-17 1.48678e-17 1.14865e-17 1.01949e-17 8.16135e-18 6.51754e-18 4.21410e-18 2.43618e-18 1.26131e-18 1.18812e-18 9.91484e-19 9.96068e-19 9.47512e-19 9.06248e-19 7.96960e-19 6.91963e-19 8.01871e-19 5.42771e-19 6.21890e-19 4.79392e-19 5.40749e-19 5.33584e-19 5.07148e-19 4.23901e-19 4.76873e-19 4.13724e-19 5.10198e-19 4.53583e-19 3.64897e-19 2.41544e-19 2.47145e-19 3.03208e-19 2.62635e-19 2.38011e-19 2.90003e-19 2.60058e-19 1.62427e-19 1.56902e-19 1.79267e-19 1.32128e-19 1.26571e-19 4.61205e-20 1.16409e-19 1.41296e-19 9.07845e-20 8.54819e-20 7.36033e-20 8.54470e-20 8.99672e-20 7.15026e-20 4.84704e-20 2.95560e-20 6.39881e-20 5.85000e-20 2.42762e-20 2.69410e-20 2.10608e-20 2.92284e-20 2.65255e-20 2.20570e-20 1.73049e-20 2.21688e-20 1.43943e-20 1.89604e-20 1.75550e-20 1.94739e-20 1.58291e-20 1.69049e-20 1.46121e-20 1.17895e-20 1.00079e-20 7.70750e-21 1.44609e-20 1.17290e-20 9.74900e-21 9.52933e-21 6.73543e-21 5.51377e-21 6.54457e-21 4.87288e-21 4.18222e-21 3.74058e-21 2.74448e-21 3.16436e-21 3.23426e-21 3.96043e-21 2.21277e-22 2.02889e-21 2.63207e-21 2.45325e-21 1.44000e-21 2.44609e-21 3.67273e-21 2.06140e-21 
-2.37166e-16 -1.89922e-16 -1.42377e-16 8.34226e-17 7.78664e-16 1.46554e-15 1.43406e-15 7.39314e-16 2.76503e-17 -1.17852e-18 1.74093e-16 2.59923e-16 2.74637e-16 2.57107e-16 2.36110e-16 2.15037e-16 1.95592e-16 1.83606e-16 1.62881e-16 1.46801e-16 1.32986e-16 1.24369e-16 1.09681e-16 9.99355e-17 9.32554e-17 8.67693e-17 7.82827e-17 7.29926e-17 6.63784e-17 6.21119e-17 5.61600e-17 5.38662e-17 5.05892e-17 4.47395e-17 4.28308e-17 3.85597e-17 3.52442e-17 3.56386e-17 3.38535e-17 3.21016e-17 2.94734e-17 2.77373e-17 2.60338e-17 2.50116e-17 2.27212e-17 2.15625e-17 2.05262e-17 1.97708e-17 1.84212e-17 1.61047e-17 1.56061e-17 1.51756e-17 1.47772e-17 1.55149e-17 1.44430e-17 1.39781e-17 1.44047e-17 1.32150e-17 1.35952e-17 1.39841e-17 1.34384e-17 1.42018e-17 1.36076e-17 1.44231e-17 1.41094e-17 1.56162e-17 1.68944e-17 1.72270e-17 1.93568e-17 2.27053e-17 2.48837e-17 2.87611e-17 3.17960e-17 3.53429e-17 3.91292e-17 4.50804e-17 4.71696e-17 5.07993e-17 5.38041e-17 5.67357e-17 5.89879e-17 5.90306e-17 5.67657e-17 5.28949e-17 5.27806e-17 5.03607e-17 4.97902e-17 4.64337e-17 4.58739e-17 4.51141e-17 4.28820e-17 4.27049e-17 3.76591e-17 3.80538e-17 3.77054e-17 3.68321e-17 3.52996e-17 3.43104e-17 3.22062e-17 2.81016e-17 2.48179e-17 2.29315e-17 2.31809e-17 2.14097e-17 1.91553e-17 1.68588e-17 1.57619e-17 1.33806e-17 1.04468e-17 9.36505e-18 7.56269e-18 6.14691e-18 4.16254e-18 2.61247e-18 1.57700e-18 1.49671e-18 1.29527e-18 1.29771e-18 1.24433e-18 1.15945e-18 1.05806e-18 9.52428e-19 1.03238e-18 7.75981e-19 8.33787e-19 6.93747e-19 7.11533e-19 7.26309e-19 6.58999e-19 5.92882e-19 6.10806e-19 5.55831e-19 6.35825e-19 5.66898e-19 4.94704e-19 3.69100e-19 3.67752e-19 4.00719e-19 3.61833e-19 3.24295e-19 3.75905e-19 3.36772e-19 2.37433e-19 2.40031e-19 2.55044e-19 1.95693e-19 1.97959e-19 9.92127e-20 1.67614e-19 1.82149e-19 1.38729e-19 1.28422e-19 1.12246e-19 1.09957e-19 1.16467e-19 1.01271e-19 7.02358e-20 5.37085e-20 8.03554e-20 8.03043e-20 4.33840e-20 3.95530e-20 3.53697e-20 3.71303e-20 3.32138e-20 2.73922e-20 2.03337e-20 2.44469e-20 1.52970e-20 1.82916e-20 1.58843e-20 1.68802e-20 1.17914e-20 1.23067e-20 1.04666e-20 8.20706e-21 7.87069e-21 6.01799e-21 1.12756e-20 8.74220e-21 7.31316e-21 7.27493e-21 5.05748e-21 4.29522e-21 4.67245e-21 3.49869e-21 3.00379e-21 2.79405e-21 1.92331e-21 2.45393e-21 2.65309e-21 3.08904e-21 1.46526e-22 1.73424e-21 2.13265e-21 1.91750e-21 9.96879e-22 1.76550e-21 2.82177e-21 1.64501e-21 
-2.10826e-16 -1.69744e-16 -1.29351e-16 7.87104e-17 7.23250e-16 1.35980e-15 1.32275e-15 6.76019e-16 2.19960e-17 -5.24831e-18 1.54038e-16 2.32900e-16 2.47896e-16 2.33059e-16 2.14531e-16 1.95708e-16 1.77829e-16 1.67275e-16 1.48194e-16 1.33647e-16 1.21156e-16 1.13464e-16 1.00054e-16 9.11265e-17 8.51381e-17 7.91340e-17 7.13769e-17 6.65947e-17 6.05791e-17 5.67881e-17 5.13238e-17 4.92335e-17 4.62649e-17 4.09401e-17 3.92416e-17 3.53415e-17 3.23273e-17 3.28159e-17 3.12869e-17 2.97366e-17 2.73960e-17 2.57615e-17 2.42277e-17 2.33027e-17 2.11862e-17 2.00947e-17 1.91142e-17 1.83960e-17 1.71679e-17 1.49968e-17 1.45312e-17 1.41392e-17 1.37831e-17 1.44643e-17 1.34626e-17 1.30711e-17 1.34442e-17 1.23622e-17 1.27012e-17 1.30679e-17 1.25413e-17 1.32490e-17 1.26833e-17 1.34390e-17 1.31550e-17 1.44938e-17 1.56952e-17 1.59836e-17 1.79119e-17 2.09883e-17 2.29815e-17 2.64920e-17 2.92560e-17 3.25076e-17 3.59712e-17 4.13941e-17 4.33107e-17 4.66213e-17 4.93970e-17 5.20948e-17 5.41495e-17 5.42031e-17 5.21385e-17 4.85857e-17 4.84950e-17 4.62770e-17 4.57602e-17 4.26841e-17 4.21879e-17 4.14747e-17 3.94764e-17 3.92960e-17 3.46921e-17 3.50583e-17 3.47484e-17 3.39696e-17 3.25336e-17 3.16470e-17 2.97429e-17 2.59600e-17 2.29315e-17 2.12535e-17 2.14466e-17 1.98503e-17 1.77849e-17 1.56702e-17 1.46848e-17 1.25205e-17 9.81401e-18 8.83159e-18 7.20154e-18 5.88473e-18 4.06959e-18 2.65393e-18 1.69666e-18 1.63017e-18 1.41607e-18 1.41053e-18 1.35445e-18 1.26313e-18 1.15836e-18 1.03741e-18 1.12451e-18 8.54480e-19 9.08025e-19 7.65768e-19 7.77189e-19 7.98953e-19 7.18281e-19 6.46489e-19 6.62493e-19 6.05398e-19 6.87109e-19 6.14400e-19 5.39889e-19 4.08084e-19 4.03012e-19 4.31028e-19 3.91658e-19 3.50443e-19 4.05923e-19 3.59437e-19 2.57309e-19 2.62762e-19 2.75696e-19 2.11222e-19 2.18248e-19 1.10516e-19 1.84125e-19 1.93180e-19 1.50726e-19 1.39428e-19 1.20559e-19 1.16682e-19 1.23323e-19 1.07324e-19 7.35415e-20 5.71151e-20 8.30487e-20 8.47226e-20 4.52434e-20 3.91636e-20 3.55536e-20 3.56529e-20 3.23498e-20 2.53873e-20 1.68693e-20 2.13927e-20 1.30351e-20 1.47844e-20 1.23227e-20 1.21011e-20 8.15571e-21 8.21532e-21 6.58533e-21 4.97080e-21 4.80535e-21 2.68293e-21 7.02372e-21 6.39832e-21 4.37379e-21 4.47584e-21 3.21162e-21 1.93886e-21 3.47152e-21 2.21113e-21 1.41835e-21 1.41224e-21 9.37526e-22 1.41464e-21 1.66442e-21 1.87314e-21 -1.25062e-22 1.11863e-21 1.39285e-21 1.10098e-21 4.06539e-22 8.89446e-22 1.77696e-21 1.16062e-21 
-2.14779e-16 -1.59989e-16 -9.62491e-17 1.39127e-16 8.06857e-16 1.45457e-15 1.41442e-15 7.49440e-16 7.34241e-17 2.95397e-17 1.81225e-16 2.56257e-16 2.67943e-16 2.50486e-16 2.29605e-16 2.08799e-16 1.89727e-16 1.77704e-16 1.57906e-16 1.42323e-16 1.28904e-16 1.20402e-16 1.06192e-16 9.68531e-17 9.02886e-17 8.39361e-17 7.57788e-17 7.06296e-17 6.42510e-17 6.00450e-17 5.43138e-17 5.20602e-17 4.88669e-17 4.31886e-17 4.13570e-17 3.72557e-17 3.41553e-17 3.44681e-17 3.27570e-17 3.11038e-17 2.86109e-17 2.69651e-17 2.53136e-17 2.42624e-17 2.20725e-17 2.09245e-17 1.98651e-17 1.90780e-17 1.77602e-17 1.55174e-17 1.49788e-17 1.45163e-17 1.40940e-17 1.47071e-17 1.36804e-17 1.32173e-17 1.35848e-17 1.24432e-17 1.27770e-17 1.31333e-17 1.26001e-17 1.32874e-17 1.27337e-17 1.34620e-17 1.31703e-17 1.45661e-17 1.57505e-17 1.60623e-17 1.80237e-17 2.11348e-17 2.31566e-17 2.67404e-17 2.95397e-17 3.28357e-17 3.63642e-17 4.18685e-17 4.38239e-17 4.71788e-17 4.99896e-17 5.27171e-17 5.47970e-17 5.48657e-17 5.27738e-17 4.91660e-17 4.90729e-17 4.68462e-17 4.63117e-17 4.31913e-17 4.26697e-17 4.19957e-17 3.99281e-17 3.97590e-17 3.50746e-17 3.54516e-17 3.51176e-17 3.43233e-17 3.29138e-17 3.19965e-17 3.00534e-17 2.62256e-17 2.31809e-17 2.14466e-17 2.16799e-17 2.00408e-17 1.79498e-17 1.58072e-17 1.48119e-17 1.26006e-17 9.86871e-18 8.87908e-18 7.20074e-18 5.88743e-18 4.04976e-18 2.60812e-18 1.64271e-18 1.56034e-18 1.36011e-18 1.35825e-18 1.30631e-18 1.21338e-18 1.11211e-18 1.00626e-18 1.07916e-18 8.24867e-19 8.75192e-19 7.37483e-19 7.45555e-19 7.64021e-19 6.90291e-19 6.28325e-19 6.37148e-19 5.83212e-19 6.58021e-19 5.89840e-19 5.20528e-19 3.95110e-19 3.91892e-19 4.18793e-19 3.81582e-19 3.41288e-19 3.95379e-19 3.51538e-19 2.52197e-19 2.56477e-19 2.69567e-19 2.08336e-19 2.11547e-19 1.09926e-19 1.77646e-19 1.88971e-19 1.47625e-19 1.36946e-19 1.18731e-19 1.13728e-19 1.21741e-19 1.06041e-19 7.37197e-20 5.77937e-20 8.23803e-20 8.38238e-20 4.72055e-20 4.07758e-20 3.75841e-20 3.77874e-20 3.33334e-20 2.71594e-20 2.00328e-20 2.35848e-20 1.45989e-20 1.69462e-20 1.45550e-20 1.50661e-20 9.98631e-21 1.02827e-20 8.56255e-21 6.54485e-21 6.80055e-21 5.18809e-21 9.75050e-21 7.38432e-21 6.05925e-21 6.17631e-21 4.28331e-21 3.67748e-21 3.83050e-21 2.88085e-21 2.42580e-21 2.30740e-21 1.52965e-21 2.08177e-21 2.33350e-21 2.62551e-21 1.10650e-22 1.56927e-21 1.86189e-21 1.63123e-21 7.69891e-22 1.41129e-21 2.36833e-21 1.41745e-21 
-2.01312e-16 -1.75715e-16 -1.55037e-16 3.72982e-17 6.28836e-16 1.22612e-15 1.21702e-15 6.42941e-16 4.97852e-17 1.83744e-17 1.55819e-16 2.23405e-16 2.35381e-16 2.21005e-16 2.03438e-16 1.85547e-16 1.68555e-16 1.58175e-16 1.40200e-16 1.26359e-16 1.14525e-16 1.07393e-16 9.45741e-17 8.62868e-17 8.04985e-17 7.48977e-17 6.76892e-17 6.33038e-17 5.75763e-17 5.41302e-17 4.90182e-17 4.71372e-17 4.42818e-17 3.92958e-17 3.77148e-17 3.40642e-17 3.12422e-17 3.16197e-17 3.02206e-17 2.88374e-17 2.65805e-17 2.51148e-17 2.37487e-17 2.29664e-17 2.12642e-17 2.05871e-17 1.98388e-17 1.90596e-17 1.79106e-17 1.59109e-17 1.53597e-17 1.49107e-17 1.44218e-17 1.47838e-17 1.37435e-17 1.31672e-17 1.33232e-17 1.21008e-17 1.22123e-17 1.24990e-17 1.19691e-17 1.25275e-17 1.20042e-17 1.26082e-17 1.23311e-17 1.35197e-17 1.45974e-17 1.48501e-17 1.65697e-17 1.94031e-17 2.11670e-17 2.43734e-17 2.68854e-17 2.98493e-17 3.30229e-17 3.79967e-17 3.97231e-17 4.27655e-17 4.52882e-17 4.77747e-17 4.96577e-17 4.97340e-17 4.78307e-17 4.45850e-17 4.45220e-17 4.25085e-17 4.20673e-17 3.92921e-17 3.88499e-17 3.82013e-17 3.63729e-17 3.62504e-17 3.20336e-17 3.24116e-17 3.21354e-17 3.14128e-17 3.01420e-17 2.93515e-17 2.76425e-17 2.41474e-17 2.14097e-17 1.98503e-17 2.00408e-17 1.86344e-17 1.67232e-17 1.48013e-17 1.39289e-17 1.19364e-17 9.45879e-18 8.59217e-18 7.07258e-18 5.86593e-18 4.21340e-18 2.91408e-18 2.02653e-18 1.95868e-18 1.73018e-18 1.72504e-18 1.65768e-18 1.53208e-18 1.42604e-18 1.29943e-18 1.36660e-18 1.08569e-18 1.12584e-18 9.80446e-19 9.57305e-19 9.96761e-19 8.77898e-19 8.13022e-19 8.04666e-19 7.52518e-19 8.24577e-19 7.38213e-19 6.72027e-19 5.34088e-19 5.23726e-19 5.32674e-19 4.92896e-19 4.39189e-19 4.92838e-19 4.40236e-19 3.33313e-19 3.45787e-19 3.52550e-19 2.74286e-19 2.90004e-19 1.60828e-19 2.36341e-19 2.37538e-19 1.99705e-19 1.82903e-19 1.60414e-19 1.44419e-19 1.51527e-19 1.37962e-19 9.70884e-20 8.23076e-20 1.03314e-19 1.08765e-19 6.43702e-20 5.45659e-20 5.11437e-20 4.57218e-20 4.29578e-20 3.42442e-20 2.23355e-20 2.73305e-20 1.64515e-20 1.78269e-20 1.33975e-20 1.35429e-20 7.21539e-21 7.24411e-21 6.06060e-21 4.64617e-21 4.71480e-21 2.69913e-21 6.57392e-21 5.75138e-21 4.53349e-21 4.31168e-21 2.96184e-21 2.07102e-21 3.07355e-21 2.00574e-21 1.46069e-21 1.54204e-21 9.45693e-22 1.48667e-21 1.68262e-21 1.95267e-21 -1.09799e-22 1.10170e-21 1.42228e-21 1.15344e-21 4.86026e-22 9.91214e-22 1.87015e-21 1.18784e-21 
-1.46775e-16 -9.54415e-17 -4.33785e-17 1.58104e-16 7.10303e-16 1.22767e-15 1.16626e-15 6.17864e-16 9.03377e-17 6.26766e-17 1.81073e-16 2.38077e-16 2.46242e-16 2.30840e-16 2.11882e-16 1.92110e-16 1.73943e-16 1.62311e-16 1.44248e-16 1.29661e-16 1.17487e-16 1.10007e-16 9.66367e-17 8.86560e-17 8.20715e-17 7.63290e-17 6.89113e-17 6.42263e-17 5.83782e-17 5.46412e-17 4.94622e-17 4.74026e-17 4.43758e-17 3.93141e-17 3.76134e-17 3.40114e-17 3.12826e-17 3.13492e-17 2.97877e-17 2.84133e-17 2.61725e-17 2.46931e-17 2.32782e-17 2.23675e-17 2.07771e-17 2.00597e-17 1.92772e-17 1.84898e-17 1.74435e-17 1.55112e-17 1.49562e-17 1.44829e-17 1.39734e-17 1.43108e-17 1.32628e-17 1.26111e-17 1.26371e-17 1.15437e-17 1.15594e-17 1.17327e-17 1.12276e-17 1.17282e-17 1.12185e-17 1.16726e-17 1.14332e-17 1.24976e-17 1.34168e-17 1.36017e-17 1.50692e-17 1.75686e-17 1.91410e-17 2.19215e-17 2.40626e-17 2.66722e-17 2.94525e-17 3.37845e-17 3.53397e-17 3.79811e-17 4.02430e-17 4.24053e-17 4.40426e-17 4.41400e-17 4.24791e-17 3.95466e-17 3.94817e-17 3.77541e-17 3.73135e-17 3.49271e-17 3.44960e-17 3.39833e-17 3.23572e-17 3.22412e-17 2.84963e-17 2.88415e-17 2.85851e-17 2.79600e-17 2.68523e-17 2.61288e-17 2.46737e-17 2.15541e-17 1.91553e-17 1.77849e-17 1.79498e-17 1.67232e-17 1.50813e-17 1.33681e-17 1.26439e-17 1.08824e-17 8.69816e-18 7.97176e-18 6.61889e-18 5.56052e-18 4.12827e-18 2.97806e-18 2.18888e-18 2.11886e-18 1.88440e-18 1.87184e-18 1.81234e-18 1.65752e-18 1.56071e-18 1.42224e-18 1.48978e-18 1.19745e-18 1.22799e-18 1.08151e-18 1.04272e-18 1.09296e-18 9.56416e-19 8.97096e-19 8.73979e-19 8.21908e-19 8.92443e-19 7.99325e-19 7.39492e-19 5.94245e-19 5.77760e-19 5.84447e-19 5.40930e-19 4.82822e-19 5.42982e-19 4.79061e-19 3.68444e-19 3.82758e-19 3.87927e-19 3.04617e-19 3.23752e-19 1.85042e-19 2.63350e-19 2.62565e-19 2.21977e-19 2.05725e-19 1.78048e-19 1.63807e-19 1.69423e-19 1.55572e-19 1.08521e-19 9.43050e-20 1.12764e-19 1.19489e-19 7.53285e-20 6.10148e-20 5.93269e-20 5.06495e-20 4.67560e-20 3.75872e-20 2.56493e-20 3.00045e-20 1.79568e-20 2.01099e-20 1.51860e-20 1.44384e-20 8.26440e-21 8.22288e-21 6.40599e-21 4.47874e-21 5.06474e-21 3.69362e-21 7.73209e-21 6.06256e-21 3.75239e-21 4.58970e-21 3.30368e-21 2.39242e-21 3.15389e-21 2.19684e-21 1.47530e-21 1.29453e-21 9.26216e-22 1.32191e-21 1.72004e-21 1.70140e-21 4.78304e-23 1.26131e-21 1.32342e-21 1.06791e-21 3.14717e-22 7.11878e-22 1.46773e-21 9.69324e-22 
-1.37229e-16 -1.18386e-16 -1.08259e-16 4.22643e-17 4.98979e-16 9.53217e-16 9.35890e-16 5.04259e-16 7.26409e-17 5.45556e-17 1.53906e-16 2.00804e-16 2.07782e-16 1.95086e-16 1.79677e-16 1.63457e-16 1.48048e-16 1.38363e-16 1.22673e-16 1.10252e-16 1.00026e-16 9.40039e-17 8.24858e-17 7.57558e-17 7.01207e-17 6.53497e-17 5.90353e-17 5.52765e-17 5.01835e-17 4.72837e-17 4.28656e-17 4.12156e-17 3.86405e-17 3.44048e-17 3.29611e-17 2.98864e-17 2.75057e-17 2.76836e-17 2.64445e-17 2.53530e-17 2.34123e-17 2.21330e-17 2.10375e-17 2.04142e-17 1.93467e-17 1.91152e-17 1.86610e-17 1.78937e-17 1.70108e-17 1.53567e-17 1.47955e-17 1.43346e-17 1.37882e-17 1.38623e-17 1.28278e-17 1.20830e-17 1.19088e-17 1.07621e-17 1.05817e-17 1.06857e-17 1.02212e-17 1.05965e-17 1.01392e-17 1.04841e-17 1.02638e-17 1.11235e-17 1.19095e-17 1.20366e-17 1.32564e-17 1.54180e-17 1.67179e-17 1.90959e-17 2.09165e-17 2.31440e-17 2.55233e-17 2.92580e-17 3.05524e-17 3.28385e-17 3.47459e-17 3.66311e-17 3.80447e-17 3.81303e-17 3.66780e-17 3.41742e-17 3.41204e-17 3.26315e-17 3.22773e-17 3.02713e-17 2.99282e-17 2.94500e-17 2.80662e-17 2.79980e-17 2.47885e-17 2.51102e-17 2.49167e-17 2.43622e-17 2.34169e-17 2.28198e-17 2.16041e-17 1.89014e-17 1.68588e-17 1.56702e-17 1.58072e-17 1.48013e-17 1.33681e-17 1.19221e-17 1.13099e-17 9.79770e-18 7.91746e-18 7.31481e-18 6.13849e-18 5.21719e-18 3.99284e-18 3.00538e-18 2.30591e-18 2.25179e-18 2.01521e-18 2.00391e-18 1.93639e-18 1.76553e-18 1.67772e-18 1.53474e-18 1.59139e-18 1.30338e-18 1.32329e-18 1.18362e-18 1.12237e-18 1.18626e-18 1.02329e-18 9.67454e-19 9.32501e-19 8.87375e-19 9.49796e-19 8.48274e-19 7.97606e-19 6.55338e-19 6.34661e-19 6.26980e-19 5.83265e-19 5.20051e-19 5.72374e-19 5.08862e-19 4.02076e-19 4.22063e-19 4.21761e-19 3.31858e-19 3.59990e-19 2.11148e-19 2.88249e-19 2.79939e-19 2.45935e-19 2.25481e-19 1.97264e-19 1.75551e-19 1.79020e-19 1.68824e-19 1.18628e-19 1.06840e-19 1.20420e-19 1.29492e-19 8.27913e-20 6.76654e-20 6.57260e-20 5.30923e-20 5.09625e-20 4.07416e-20 2.57334e-20 3.10435e-20 1.83210e-20 1.95770e-20 1.33429e-20 1.24819e-20 5.68632e-21 5.45324e-21 4.21232e-21 2.91380e-21 3.19029e-21 1.47763e-21 4.79068e-21 4.50510e-21 2.52669e-21 2.92452e-21 2.10312e-21 1.01028e-21 2.45216e-21 1.41441e-21 6.88117e-22 6.77891e-22 4.47903e-22 8.26938e-22 1.13677e-21 1.14390e-21 -1.40764e-22 8.26116e-22 9.38584e-22 6.66268e-22 1.14268e-22 4.08578e-22 1.08075e-21 7.78986e-22 
-1.01284e-16 -5.78920e-17 -1.66594e-17 1.57929e-16 6.18208e-16 1.03894e-15 9.82590e-16 5.38510e-16 1.24741e-16 9.92423e-17 1.84338e-16 2.24341e-16 2.29166e-16 2.15482e-16 1.97883e-16 1.79151e-16 1.61813e-16 1.50372e-16 1.33853e-16 1.20057e-16 1.08843e-16 1.02124e-16 8.93852e-17 8.25342e-17 7.59826e-17 7.07536e-17 6.39723e-17 5.97378e-17 5.42451e-17 5.08794e-17 4.61298e-17 4.42825e-17 4.13694e-17 3.67903e-17 3.51740e-17 3.19494e-17 2.95799e-17 2.94371e-17 2.80324e-17 2.69145e-17 2.48233e-17 2.35144e-17 2.22977e-17 2.14830e-17 2.04622e-17 2.02316e-17 1.97508e-17 1.89024e-17 1.80295e-17 1.63593e-17 1.57087e-17 1.51596e-17 1.44726e-17 1.43701e-17 1.32677e-17 1.23391e-17 1.19970e-17 1.07911e-17 1.04570e-17 1.04736e-17 9.97618e-18 1.02544e-17 9.80550e-18 9.99331e-18 9.79176e-18 1.05688e-17 1.12485e-17 1.13417e-17 1.23926e-17 1.43673e-17 1.55406e-17 1.76588e-17 1.92590e-17 2.12916e-17 2.34555e-17 2.68123e-17 2.80167e-17 3.00678e-17 3.18581e-17 3.35627e-17 3.48230e-17 3.49643e-17 3.36614e-17 3.13134e-17 3.12952e-17 2.99896e-17 2.96482e-17 2.78648e-17 2.75217e-17 2.71576e-17 2.58964e-17 2.58411e-17 2.28901e-17 2.32195e-17 2.30196e-17 2.25439e-17 2.17194e-17 2.11702e-17 2.01135e-17 1.75933e-17 1.57619e-17 1.46848e-17 1.48119e-17 1.39289e-17 1.26439e-17 1.13099e-17 1.08260e-17 9.43232e-18 7.70889e-18 7.20834e-18 6.12026e-18 5.28438e-18 4.18823e-18 3.28481e-18 2.63820e-18 2.56674e-18 2.31220e-18 2.29277e-18 2.22376e-18 2.02023e-18 1.92441e-18 1.76957e-18 1.81862e-18 1.50660e-18 1.51662e-18 1.36570e-18 1.28256e-18 1.35812e-18 1.17040e-18 1.11991e-18 1.06340e-18 1.01591e-18 1.07542e-18 9.65524e-19 9.16003e-19 7.58654e-19 7.33178e-19 7.17113e-19 6.71890e-19 5.97664e-19 6.61533e-19 5.82784e-19 4.64270e-19 4.87966e-19 4.85205e-19 3.84396e-19 4.14929e-19 2.48243e-19 3.31253e-19 3.18426e-19 2.82789e-19 2.60667e-19 2.26055e-19 1.98638e-19 2.05441e-19 1.93632e-19 1.35648e-19 1.23159e-19 1.35109e-19 1.47625e-19 9.72572e-20 7.57789e-20 7.56504e-20 5.98247e-20 5.53791e-20 4.38848e-20 2.81843e-20 3.25627e-20 1.88674e-20 1.92506e-20 1.29363e-20 1.08795e-20 3.58880e-21 2.84430e-21 1.50182e-21 3.06138e-22 2.01402e-21 7.39874e-22 3.34091e-21 2.80807e-21 5.86095e-22 1.59465e-21 1.18722e-21 2.92439e-22 1.26357e-21 5.51872e-22 -1.66961e-22 -9.34256e-23 -1.67829e-22 2.98514e-22 8.36326e-22 4.94138e-22 -1.54701e-22 7.62444e-22 6.15600e-22 2.87405e-22 -2.98737e-22 -1.98218e-22 3.72604e-22 4.58078e-22 
-8.79198e-17 -6.91881e-17 -6.08574e-17 7.52190e-17 4.49317e-16 8.04742e-16 7.74174e-16 4.31825e-16 1.11682e-16 9.47813e-17 1.59557e-16 1.89047e-16 1.91846e-16 1.80419e-16 1.66139e-16 1.50577e-16 1.35884e-16 1.26274e-16 1.12132e-16 1.00428e-16 9.11241e-17 8.57805e-17 7.49175e-17 6.93111e-17 6.36630e-17 5.92825e-17 5.35600e-17 5.01513e-17 4.54641e-17 4.28383e-17 3.88276e-17 3.73173e-17 3.48348e-17 3.10570e-17 2.96896e-17 2.70328e-17 2.50378e-17 2.50218e-17 2.39155e-17 2.30656e-17 2.13092e-17 2.01641e-17 1.92457e-17 1.86755e-17 1.80547e-17 1.81127e-17 1.78281e-17 1.70320e-17 1.63803e-17 1.49540e-17 1.43559e-17 1.38761e-17 1.32742e-17 1.31056e-17 1.21088e-17 1.12289e-17 1.08301e-17 9.73443e-18 9.34647e-18 9.32218e-18 8.90839e-18 9.13515e-18 8.75099e-18 8.87902e-18 8.70957e-18 9.31229e-18 9.89069e-18 9.93245e-18 1.07485e-17 1.23737e-17 1.33056e-17 1.49844e-17 1.62383e-17 1.78911e-17 1.96351e-17 2.23507e-17 2.33087e-17 2.49522e-17 2.64131e-17 2.78165e-17 2.88243e-17 2.89581e-17 2.78812e-17 2.59450e-17 2.59335e-17 2.48785e-17 2.45896e-17 2.31882e-17 2.29093e-17 2.25898e-17 2.15890e-17 2.15475e-17 1.91402e-17 1.94329e-17 1.92827e-17 1.88979e-17 1.82108e-17 1.77803e-17 1.69749e-17 1.48678e-17 1.33806e-17 1.25205e-17 1.26006e-17 1.19364e-17 1.08824e-17 9.79770e-18 9.43232e-18 8.31713e-18 6.88987e-18 6.51633e-18 5.62722e-18 4.92626e-18 4.04578e-18 3.30823e-18 2.75941e-18 2.70555e-18 2.44248e-18 2.41970e-18 2.34551e-18 2.12991e-18 2.03765e-18 1.87209e-18 1.92006e-18 1.60255e-18 1.60509e-18 1.45738e-18 1.35924e-18 1.44594e-18 1.23751e-18 1.18513e-18 1.12173e-18 1.07708e-18 1.13323e-18 1.01646e-18 9.70909e-19 8.11651e-19 7.81380e-19 7.55934e-19 7.10056e-19 6.31476e-19 6.92983e-19 6.10740e-19 4.92927e-19 5.20728e-19 5.14518e-19 4.07187e-19 4.45029e-19 2.68378e-19 3.53515e-19 3.34370e-19 3.01988e-19 2.77388e-19 2.41030e-19 2.09209e-19 2.14513e-19 2.04645e-19 1.43310e-19 1.32138e-19 1.41149e-19 1.55827e-19 1.02759e-19 7.98687e-20 7.98101e-20 6.10281e-20 5.79212e-20 4.52935e-20 2.72234e-20 3.23472e-20 1.84561e-20 1.80581e-20 1.08989e-20 8.27311e-21 1.09337e-21 1.35858e-22 -9.21448e-22 -1.59003e-21 -7.16799e-23 -1.63432e-21 3.17698e-22 1.23291e-21 -1.17499e-21 -2.60312e-22 -9.27967e-23 -1.29598e-21 5.34281e-22 -2.63791e-22 -1.15506e-21 -9.35110e-22 -7.65094e-22 -3.58189e-22 1.50866e-22 -2.71742e-22 -3.46956e-22 2.99242e-22 1.23611e-22 -2.37544e-22 -6.33607e-22 -7.04200e-22 -2.51438e-22 1.59049e-22 
-4.34369e-17 -2.41189e-17 -3.68089e-18 1.20072e-16 4.11047e-16 6.84117e-16 6.60100e-16 4.12256e-16 1.79025e-16 1.45743e-16 1.69798e-16 1.78070e-16 1.74808e-16 1.63366e-16 1.50253e-16 1.35658e-16 1.22070e-16 1.12795e-16 1.00321e-16 8.95349e-17 8.13744e-17 7.67539e-17 6.67994e-17 6.21622e-17 5.66715e-17 5.28104e-17 4.77940e-17 4.47386e-17 4.05240e-17 3.82762e-17 3.47424e-17 3.33713e-17 3.11358e-17 2.78622e-17 2.65902e-17 2.43463e-17 2.26312e-17 2.24940e-17 2.15053e-17 2.08440e-17 1.93099e-17 1.83456e-17 1.76158e-17 1.71725e-17 1.69702e-17 1.73490e-17 1.72483e-17 1.64252e-17 1.58852e-17 1.46790e-17 1.40354e-17 1.35068e-17 1.28376e-17 1.24115e-17 1.14026e-17 1.03917e-17 9.73916e-18 8.65764e-18 8.05169e-18 7.91651e-18 7.52565e-18 7.60882e-18 7.27245e-18 7.22848e-18 7.08513e-18 7.47978e-18 7.85658e-18 7.83836e-18 8.33783e-18 9.53895e-18 1.01755e-17 1.13470e-17 1.21844e-17 1.33711e-17 1.46385e-17 1.65869e-17 1.72783e-17 1.84715e-17 1.95280e-17 2.05588e-17 2.12924e-17 2.14268e-17 2.06373e-17 1.91964e-17 1.91844e-17 1.84661e-17 1.82432e-17 1.73201e-17 1.71245e-17 1.69262e-17 1.61894e-17 1.62049e-17 1.44530e-17 1.47083e-17 1.46230e-17 1.43246e-17 1.38686e-17 1.35688e-17 1.30672e-17 1.14865e-17 1.04468e-17 9.81401e-18 9.86871e-18 9.45879e-18 8.69816e-18 7.91746e-18 7.70889e-18 6.88987e-18 5.86574e-18 5.65417e-18 4.96619e-18 4.45754e-18 3.84742e-18 3.30336e-18 2.88409e-18 2.84071e-18 2.58020e-18 2.55669e-18 2.48365e-18 2.23838e-18 2.16344e-18 1.99569e-18 2.02876e-18 1.71946e-18 1.70693e-18 1.56755e-18 1.44089e-18 1.54374e-18 1.30746e-18 1.26636e-18 1.18355e-18 1.14575e-18 1.19235e-18 1.06608e-18 1.03563e-18 8.79833e-19 8.44043e-19 8.04517e-19 7.58011e-19 6.74303e-19 7.30582e-19 6.44953e-19 5.31703e-19 5.64860e-19 5.52722e-19 4.39944e-19 4.85738e-19 2.99775e-19 3.82146e-19 3.56369e-19 3.28972e-19 3.01615e-19 2.63144e-19 2.26355e-19 2.28707e-19 2.21946e-19 1.56000e-19 1.47684e-19 1.50255e-19 1.67212e-19 1.14521e-19 8.84521e-20 8.92977e-20 6.53597e-20 6.29015e-20 4.96485e-20 2.96689e-20 3.49161e-20 1.97915e-20 1.93755e-20 1.08706e-20 7.85726e-21 1.39395e-22 -8.83257e-22 -1.85837e-21 -2.45984e-21 -8.90044e-22 -2.11146e-21 -6.35556e-22 4.77245e-22 -2.21510e-21 -9.91320e-22 -5.36224e-22 -1.76077e-21 1.44739e-22 -5.58701e-22 -1.49116e-21 -1.33476e-21 -9.70818e-22 -6.99316e-22 -1.67024e-22 -7.07833e-22 -3.30401e-22 1.20795e-22 -1.58210e-22 -4.91395e-22 -7.94342e-22 -9.85564e-22 -6.88885e-22 -9.19693e-23 
-1.75220e-17 1.01586e-17 4.16480e-17 1.75038e-16 4.52463e-16 6.94087e-16 6.51386e-16 4.23204e-16 2.25413e-16 1.87515e-16 1.93941e-16 1.92973e-16 1.86242e-16 1.73771e-16 1.59517e-16 1.43414e-16 1.28852e-16 1.18522e-16 1.05737e-16 9.42246e-17 8.56112e-17 8.07082e-17 7.01282e-17 6.55734e-17 5.94226e-17 5.53561e-17 5.01683e-17 4.69038e-17 4.24663e-17 4.00231e-17 3.63517e-17 3.48845e-17 3.24377e-17 2.90205e-17 2.76318e-17 2.53344e-17 2.36332e-17 2.32635e-17 2.21566e-17 2.15188e-17 1.99256e-17 1.89564e-17 1.82119e-17 1.77379e-17 1.77631e-17 1.83313e-17 1.83075e-17 1.74211e-17 1.69485e-17 1.57850e-17 1.50927e-17 1.45011e-17 1.37292e-17 1.31469e-17 1.20714e-17 1.08749e-17 1.00507e-17 8.89735e-18 8.12074e-18 7.88879e-18 7.46983e-18 7.46000e-18 7.12288e-18 6.93429e-18 6.78419e-18 7.08727e-18 7.35067e-18 7.27890e-18 7.59966e-18 8.61598e-18 9.09654e-18 1.00133e-17 1.06188e-17 1.15977e-17 1.26400e-17 1.42159e-17 1.47976e-17 1.57579e-17 1.66574e-17 1.75054e-17 1.80979e-17 1.82668e-17 1.76143e-17 1.63530e-17 1.63573e-17 1.58156e-17 1.56109e-17 1.49221e-17 1.47384e-17 1.46294e-17 1.40125e-17 1.40469e-17 1.25662e-17 1.28253e-17 1.27482e-17 1.25076e-17 1.21709e-17 1.19202e-17 1.15794e-17 1.01949e-17 9.36505e-18 8.83159e-18 8.87908e-18 8.59217e-18 7.97176e-18 7.31481e-18 7.20834e-18 6.51633e-18 5.65417e-18 5.54705e-18 4.94020e-18 4.51694e-18 4.03426e-18 3.57557e-18 3.20429e-18 3.15349e-18 2.87472e-18 2.84668e-18 2.76941e-18 2.48947e-18 2.41266e-18 2.23124e-18 2.25831e-18 1.92700e-18 1.90507e-18 1.75616e-18 1.60526e-18 1.72363e-18 1.45582e-18 1.41939e-18 1.31613e-18 1.27794e-18 1.32240e-18 1.18309e-18 1.15753e-18 9.88408e-19 9.46624e-19 8.97395e-19 8.48138e-19 7.53179e-19 8.15702e-19 7.18665e-19 5.96460e-19 6.34078e-19 6.18648e-19 4.93874e-19 5.45566e-19 3.39952e-19 4.27763e-19 3.97067e-19 3.68737e-19 3.38679e-19 2.95050e-19 2.51553e-19 2.55217e-19 2.49012e-19 1.74816e-19 1.66478e-19 1.66309e-19 1.86974e-19 1.29678e-19 9.86157e-20 1.00576e-19 7.27156e-20 6.91291e-20 5.44403e-20 3.26317e-20 3.77370e-20 2.11779e-20 2.01880e-20 1.10071e-20 7.06532e-21 -1.38082e-21 -2.77264e-21 -3.82970e-21 -4.34496e-21 -1.86899e-21 -2.89963e-21 -1.86712e-21 -7.21373e-22 -3.71520e-21 -2.04021e-21 -1.26858e-21 -2.43695e-21 -6.48568e-22 -1.18460e-21 -2.18039e-21 -1.96111e-21 -1.45025e-21 -1.13101e-21 -4.37005e-22 -1.23124e-21 -3.66792e-22 3.63223e-23 -4.23830e-22 -8.05824e-22 -1.12096e-21 -1.46264e-21 -1.23660e-21 -3.36144e-22 
-9.93303e-18 -1.13061e-17 -2.24693e-17 6.31890e-17 2.65623e-16 4.56271e-16 4.38964e-16 2.95272e-16 1.74451e-16 1.53084e-16 1.52231e-16 1.49081e-16 1.45381e-16 1.37363e-16 1.27161e-16 1.14841e-16 1.03065e-16 9.51098e-17 8.46776e-17 7.54541e-17 6.87767e-17 6.52444e-17 5.65748e-17 5.31333e-17 4.81799e-17 4.49396e-17 4.07282e-17 3.82502e-17 3.45759e-17 3.27959e-17 2.98148e-17 2.86851e-17 2.66525e-17 2.39528e-17 2.28808e-17 2.10532e-17 1.96973e-17 1.94453e-17 1.86491e-17 1.82146e-17 1.69105e-17 1.60520e-17 1.55275e-17 1.52371e-17 1.54977e-17 1.61937e-17 1.63330e-17 1.55474e-17 1.52629e-17 1.43293e-17 1.37360e-17 1.32429e-17 1.25364e-17 1.19530e-17 1.09643e-17 9.83687e-18 8.98759e-18 7.93354e-18 7.12257e-18 6.87445e-18 6.51067e-18 6.47548e-18 6.17724e-18 5.95718e-18 5.85375e-18 6.00111e-18 6.21459e-18 6.10508e-18 6.26461e-18 7.03689e-18 7.34760e-18 7.94695e-18 8.33050e-18 9.04053e-18 9.76735e-18 1.08807e-17 1.12847e-17 1.19601e-17 1.26458e-17 1.32794e-17 1.36843e-17 1.38494e-17 1.33720e-17 1.24067e-17 1.24350e-17 1.20540e-17 1.19157e-17 1.14906e-17 1.13592e-17 1.12525e-17 1.08594e-17 1.08882e-17 9.80139e-18 1.00390e-17 9.99576e-18 9.84125e-18 9.57309e-18 9.41810e-18 9.25604e-18 8.16135e-18 7.56269e-18 7.20154e-18 7.20074e-18 7.07258e-18 6.61889e-18 6.13849e-18 6.12026e-18 5.62722e-18 4.96619e-18 4.94020e-18 4.50938e-18 4.16591e-18 3.83250e-18 3.50181e-18 3.19878e-18 3.16456e-18 2.88204e-18 2.84931e-18 2.76883e-18 2.49710e-18 2.41763e-18 2.22671e-18 2.26250e-18 1.92667e-18 1.90485e-18 1.75831e-18 1.61025e-18 1.72995e-18 1.45940e-18 1.41514e-18 1.31723e-18 1.27896e-18 1.32485e-18 1.18697e-18 1.15742e-18 9.87788e-19 9.44320e-19 8.93979e-19 8.44761e-19 7.50242e-19 8.12670e-19 7.14248e-19 5.92987e-19 6.31472e-19 6.15427e-19 4.89545e-19 5.44621e-19 3.37084e-19 4.27623e-19 3.94094e-19 3.67074e-19 3.36611e-19 2.92379e-19 2.49451e-19 2.52442e-19 2.46375e-19 1.72249e-19 1.64164e-19 1.64398e-19 1.85267e-19 1.26385e-19 9.58619e-20 9.76281e-20 6.97072e-20 6.74050e-20 5.20897e-20 2.91472e-20 3.50302e-20 1.93164e-20 1.76041e-20 8.43998e-21 3.97133e-21 -3.55381e-21 -5.19644e-21 -5.93787e-21 -5.96399e-21 -3.85325e-21 -5.35362e-21 -4.73342e-21 -1.97368e-21 -5.26799e-21 -3.75893e-21 -2.42810e-21 -4.06725e-21 -1.15046e-21 -1.91142e-21 -3.12520e-21 -2.77314e-21 -2.01786e-21 -1.74547e-21 -1.08046e-21 -1.92564e-21 -5.86903e-22 -4.11333e-22 -8.71293e-22 -1.29749e-21 -1.43325e-21 -1.91401e-21 -1.76423e-21 -5.73012e-22 
1.92426e-17 3.74914e-17 5.50833e-17 1.58895e-16 3.49021e-16 5.00139e-16 4.58495e-16 3.22333e-16 2.26387e-16 1.95116e-16 1.77180e-16 1.64153e-16 1.55551e-16 1.45584e-16 1.33908e-16 1.20144e-16 1.07688e-16 9.85780e-17 8.81820e-17 7.84022e-17 7.13820e-17 6.75052e-17 5.84450e-17 5.51493e-17 4.96352e-17 4.62611e-17 4.19884e-17 3.92898e-17 3.55184e-17 3.35095e-17 3.04793e-17 2.92511e-17 2.71083e-17 2.43361e-17 2.31420e-17 2.13390e-17 2.00472e-17 1.95934e-17 1.86977e-17 1.82748e-17 1.69397e-17 1.61428e-17 1.55978e-17 1.52338e-17 1.56058e-17 1.63720e-17 1.65061e-17 1.56622e-17 1.53835e-17 1.44902e-17 1.38373e-17 1.32765e-17 1.25112e-17 1.17851e-17 1.07956e-17 9.57195e-18 8.61658e-18 7.56354e-18 6.66748e-18 6.35070e-18 5.99720e-18 5.88116e-18 5.61194e-18 5.28356e-18 5.17728e-18 5.26044e-18 5.35277e-18 5.22031e-18 5.22529e-18 5.78131e-18 5.95615e-18 6.31343e-18 6.47266e-18 6.95902e-18 7.46136e-18 8.19478e-18 8.48166e-18 8.91831e-18 9.42102e-18 9.86387e-18 1.01238e-17 1.03054e-17 9.96759e-18 9.21686e-18 9.24670e-18 9.04833e-18 8.91284e-18 8.71250e-18 8.59523e-18 8.59257e-18 8.29598e-18 8.34987e-18 7.55718e-18 7.77578e-18 7.74165e-18 7.63462e-18 7.50196e-18 7.38958e-18 7.36685e-18 6.51754e-18 6.14691e-18 5.88473e-18 5.88743e-18 5.86593e-18 5.56052e-18 5.21719e-18 5.28438e-18 4.92626e-18 4.45754e-18 4.51694e-18 4.16591e-18 3.93210e-18 3.73118e-18 3.48696e-18 3.25006e-18 3.20743e-18 2.93343e-18 2.90005e-18 2.82355e-18 2.53517e-18 2.46426e-18 2.28012e-18 2.30041e-18 1.97582e-18 1.94338e-18 1.80200e-18 1.63814e-18 1.76355e-18 1.48435e-18 1.45228e-18 1.33889e-18 1.30477e-18 1.34174e-18 1.20242e-18 1.18293e-18 1.01641e-18 9.70903e-19 9.13790e-19 8.65831e-19 7.68548e-19 8.31093e-19 7.29492e-19 6.10430e-19 6.50682e-19 6.32345e-19 5.05530e-19 5.60854e-19 3.52331e-19 4.38783e-19 4.03032e-19 3.78328e-19 3.47481e-19 3.01713e-19 2.55715e-19 2.59230e-19 2.54089e-19 1.77915e-19 1.71076e-19 1.67620e-19 1.89951e-19 1.32999e-19 9.94939e-20 1.02506e-19 7.23380e-20 6.87762e-20 5.36328e-20 3.10964e-20 3.59793e-20 1.98174e-20 1.79517e-20 8.68659e-21 3.90630e-21 -4.09508e-21 -5.84289e-21 -6.65371e-21 -6.75568e-21 -3.86534e-21 -4.82675e-21 -4.64842e-21 -2.61808e-21 -5.79966e-21 -3.92740e-21 -2.56572e-21 -3.82684e-21 -1.68236e-21 -2.11553e-21 -3.20454e-21 -2.87220e-21 -2.11100e-21 -1.82407e-21 -1.06849e-21 -2.06314e-21 -4.90030e-22 -3.34822e-22 -9.28038e-22 -1.34067e-21 -1.51550e-21 -2.06341e-21 -1.99204e-21 -7.05095e-22 
5.91137e-17 8.10982e-17 1.05949e-16 2.05996e-16 3.46184e-16 4.36562e-16 3.85696e-16 3.06853e-16 2.75189e-16 2.37107e-16 1.93172e-16 1.66690e-16 1.53977e-16 1.43671e-16 1.31875e-16 1.17602e-16 1.05049e-16 9.54871e-17 8.57178e-17 7.59785e-17 6.92200e-17 6.54520e-17 5.64632e-17 5.36363e-17 4.78364e-17 4.45663e-17 4.04819e-17 3.78058e-17 3.41647e-17 3.21959e-17 2.92759e-17 2.80174e-17 2.58920e-17 2.32585e-17 2.20678e-17 2.04248e-17 1.92917e-17 1.86542e-17 1.77752e-17 1.74345e-17 1.61831e-17 1.54602e-17 1.49745e-17 1.46366e-17 1.52969e-17 1.62362e-17 1.64654e-17 1.55810e-17 1.54062e-17 1.46266e-17 1.39567e-17 1.33585e-17 1.25571e-17 1.17072e-17 1.06939e-17 9.34807e-18 8.22594e-18 7.19729e-18 6.16404e-18 5.74257e-18 5.41185e-18 5.22790e-18 4.97471e-18 4.51471e-18 4.43460e-18 4.38453e-18 4.33808e-18 4.14107e-18 3.91003e-18 4.15755e-18 4.12724e-18 4.09786e-18 3.92264e-18 4.07087e-18 4.21168e-18 4.36480e-18 4.46075e-18 4.53656e-18 4.76768e-18 4.93064e-18 4.96707e-18 5.15863e-18 5.02488e-18 4.59004e-18 4.62266e-18 4.67351e-18 4.56123e-18 4.72213e-18 4.63571e-18 4.72759e-18 4.62298e-18 4.69839e-18 4.35168e-18 4.55091e-18 4.54347e-18 4.51514e-18 4.53868e-18 4.50570e-18 4.71666e-18 4.21410e-18 4.16254e-18 4.06959e-18 4.04976e-18 4.21340e-18 4.12827e-18 3.99284e-18 4.18823e-18 4.04578e-18 3.84742e-18 4.03426e-18 3.83250e-18 3.73118e-18 3.73695e-18 3.62697e-18 3.47786e-18 3.43559e-18 3.15179e-18 3.11449e-18 3.03728e-18 2.71709e-18 2.65296e-18 2.45768e-18 2.47264e-18 2.13522e-18 2.09139e-18 1.94909e-18 1.76251e-18 1.90156e-18 1.59579e-18 1.56754e-18 1.43788e-18 1.40504e-18 1.43835e-18 1.28877e-18 1.27644e-18 1.10304e-18 1.05167e-18 9.85886e-19 9.34017e-19 8.29853e-19 8.95466e-19 7.84318e-19 6.61020e-19 7.05277e-19 6.83640e-19 5.48288e-19 6.10116e-19 3.87016e-19 4.76558e-19 4.36152e-19 4.11558e-19 3.78615e-19 3.27966e-19 2.79616e-19 2.81285e-19 2.77026e-19 1.93845e-19 1.88337e-19 1.81250e-19 2.05388e-19 1.46780e-19 1.09191e-19 1.13360e-19 7.88088e-20 7.50321e-20 5.89243e-20 3.47630e-20 3.96852e-20 2.18892e-20 2.03089e-20 9.96284e-21 4.67020e-21 -4.00367e-21 -5.80895e-21 -6.83429e-21 -7.12434e-21 -3.95302e-21 -4.60668e-21 -4.48293e-21 -2.72628e-21 -6.40266e-21 -4.03032e-21 -2.58788e-21 -3.84356e-21 -1.77903e-21 -2.13803e-21 -3.31960e-21 -3.08286e-21 -2.19026e-21 -1.98312e-21 -1.13681e-21 -2.28263e-21 -4.31169e-22 -3.19388e-22 -1.03979e-21 -1.44543e-21 -1.63810e-21 -2.26502e-21 -2.27315e-21 -8.55565e-22 
6.62303e-17 6.97856e-17 6.82027e-17 1.35709e-16 2.11299e-16 2.51906e-16 2.18432e-16 2.17039e-16 2.57718e-16 2.28854e-16 1.71051e-16 1.37997e-16 1.25807e-16 1.18233e-16 1.09144e-16 9.74259e-17 8.67187e-17 7.86470e-17 7.06005e-17 6.22750e-17 5.69586e-17 5.42084e-17 4.64284e-17 4.45210e-17 3.94406e-17 3.68283e-17 3.35011e-17 3.13889e-17 2.83024e-17 2.68543e-17 2.45007e-17 2.35368e-17 2.17012e-17 1.96387e-17 1.86434e-17 1.73611e-17 1.65006e-17 1.59423e-17 1.52599e-17 1.51258e-17 1.41093e-17 1.35016e-17 1.32184e-17 1.30376e-17 1.39455e-17 1.50936e-17 1.54837e-17 1.46632e-17 1.46220e-17 1.40374e-17 1.34095e-17 1.28537e-17 1.20506e-17 1.11063e-17 1.01262e-17 8.76390e-18 7.55276e-18 6.54056e-18 5.41422e-18 4.95388e-18 4.63809e-18 4.37791e-18 4.15534e-18 3.62282e-18 3.56059e-18 3.37551e-18 3.24502e-18 3.01327e-18 2.62193e-18 2.64843e-18 2.44881e-18 2.14387e-18 1.76132e-18 1.67002e-18 1.54202e-18 1.29161e-18 1.23720e-18 1.07105e-18 1.09799e-18 1.06911e-18 9.52558e-19 1.14953e-18 1.17184e-18 1.00578e-18 1.05350e-18 1.27144e-18 1.21431e-18 1.62288e-18 1.58347e-18 1.70849e-18 1.77902e-18 1.87195e-18 1.87960e-18 2.06529e-18 2.09295e-18 2.12560e-18 2.24703e-18 2.29773e-18 2.67263e-18 2.43618e-18 2.61247e-18 2.65393e-18 2.60812e-18 2.91408e-18 2.97806e-18 3.00538e-18 3.28481e-18 3.30823e-18 3.30336e-18 3.57557e-18 3.50181e-18 3.48696e-18 3.62697e-18 3.63298e-18 3.54272e-18 3.51097e-18 3.22329e-18 3.18441e-18 3.10378e-18 2.77774e-18 2.71454e-18 2.51451e-18 2.52740e-18 2.18903e-18 2.14159e-18 2.00020e-18 1.80463e-18 1.95087e-18 1.63191e-18 1.60415e-18 1.46924e-18 1.43904e-18 1.46942e-18 1.31614e-18 1.30649e-18 1.13252e-18 1.07860e-18 1.00608e-18 9.55539e-19 8.47856e-19 9.11283e-19 7.99237e-19 6.77114e-19 7.23925e-19 6.99720e-19 5.60666e-19 6.26929e-19 3.97785e-19 4.88077e-19 4.43717e-19 4.21850e-19 3.87157e-19 3.36387e-19 2.83276e-19 2.85213e-19 2.82509e-19 1.97953e-19 1.92941e-19 1.84223e-19 2.10166e-19 1.49281e-19 1.11153e-19 1.15143e-19 7.91575e-20 7.61635e-20 5.92790e-20 3.36724e-20 3.90277e-20 2.12627e-20 1.89709e-20 8.20748e-21 2.51389e-21 -6.03658e-21 -8.08478e-21 -8.82021e-21 -8.69407e-21 -5.52422e-21 -6.35659e-21 -6.77941e-21 -4.02734e-21 -7.73466e-21 -5.46003e-21 -3.57234e-21 -5.02094e-21 -2.41658e-21 -2.82169e-21 -4.06922e-21 -3.72479e-21 -2.66279e-21 -2.47006e-21 -1.62509e-21 -2.84224e-21 -5.71810e-22 -6.40802e-22 -1.39378e-21 -1.82791e-21 -1.88788e-21 -2.63420e-21 -2.72430e-21 -1.06829e-21 
8.15827e-17 9.32234e-17 9.63526e-17 1.59711e-16 2.12147e-16 2.14143e-16 1.62445e-16 1.76140e-16 2.48405e-16 2.27786e-16 1.68354e-16 1.33709e-16 1.20675e-16 1.13317e-16 1.04495e-16 9.28186e-17 8.25076e-17 7.44930e-17 6.70696e-17 5.90763e-17 5.39716e-17 5.13881e-17 4.39249e-17 4.23039e-17 3.72801e-17 3.47534e-17 3.16735e-17 2.96021e-17 2.67077e-17 2.52859e-17 2.30782e-17 2.21439e-17 2.03755e-17 1.84297e-17 1.74892e-17 1.63479e-17 1.56062e-17 1.49606e-17 1.43094e-17 1.42157e-17 1.32510e-17 1.27260e-17 1.24799e-17 1.22993e-17 1.32982e-17 1.44669e-17 1.48664e-17 1.40619e-17 1.40639e-17 1.35503e-17 1.29291e-17 1.23746e-17 1.15656e-17 1.05820e-17 9.63753e-18 8.25674e-18 7.01215e-18 6.04179e-18 4.88985e-18 4.40182e-18 4.10526e-18 3.80945e-18 3.60613e-18 3.02671e-18 2.97477e-18 2.73794e-18 2.54576e-18 2.30542e-18 1.81830e-18 1.70098e-18 1.41385e-18 9.48077e-19 4.30736e-19 1.89298e-19 -9.45713e-20 -5.99158e-19 -7.38387e-19 -1.05833e-18 -1.14830e-18 -1.30834e-18 -1.51857e-18 -1.32046e-18 -1.20004e-18 -1.21261e-18 -1.15795e-18 -8.34093e-19 -8.73049e-19 -3.18670e-19 -3.46178e-19 -1.71715e-19 -1.52980e-20 8.72637e-20 3.00276e-19 4.72728e-19 5.09908e-19 5.77030e-19 7.73385e-19 8.59268e-19 1.32561e-18 1.26131e-18 1.57700e-18 1.69666e-18 1.64271e-18 2.02653e-18 2.18888e-18 2.30591e-18 2.63820e-18 2.75941e-18 2.88409e-18 3.20429e-18 3.19878e-18 3.25006e-18 3.47786e-18 3.54272e-18 3.51018e-18 3.47750e-18 3.19799e-18 3.15900e-18 3.08135e-18 2.75384e-18 2.69431e-18 2.50028e-18 2.50664e-18 2.17786e-18 2.12593e-18 1.99020e-18 1.79110e-18 1.93643e-18 1.62000e-18 1.59635e-18 1.45750e-18 1.42982e-18 1.45572e-18 1.30512e-18 1.29895e-18 1.12916e-18 1.07520e-18 1.00131e-18 9.51662e-19 8.45164e-19 9.07504e-19 7.95506e-19 6.76231e-19 7.22785e-19 6.97994e-19 5.60640e-19 6.26241e-19 3.99824e-19 4.87286e-19 4.43290e-19 4.22021e-19 3.88060e-19 3.36757e-19 2.84857e-19 2.86012e-19 2.83264e-19 1.99135e-19 1.95002e-19 1.84981e-19 2.10408e-19 1.51868e-19 1.13182e-19 1.17538e-19 8.08476e-20 7.78882e-20 6.12607e-20 3.62434e-20 4.11488e-20 2.27203e-20 2.13084e-20 1.00622e-20 4.94284e-21 -4.24992e-21 -5.97555e-21 -6.83004e-21 -7.08984e-21 -4.06118e-21 -4.44434e-21 -4.63720e-21 -2.98646e-21 -6.49512e-21 -4.11033e-21 -2.63506e-21 -3.74458e-21 -1.88156e-21 -2.13752e-21 -3.23363e-21 -3.05901e-21 -2.13412e-21 -2.00886e-21 -1.21012e-21 -2.34151e-21 -3.78659e-22 -3.75219e-22 -1.10587e-21 -1.46579e-21 -1.59564e-21 -2.23956e-21 -2.33453e-21 -9.29154e-22 
7.13359e-17 6.04684e-17 3.26011e-17 6.41951e-17 7.87606e-17 7.09239e-17 4.61605e-17 1.08467e-16 2.12592e-16 2.01932e-16 1.42723e-16 1.08528e-16 9.74889e-17 9.22510e-17 8.58555e-17 7.65630e-17 6.78695e-17 6.14092e-17 5.50432e-17 4.83458e-17 4.44029e-17 4.26673e-17 3.62884e-17 3.51087e-17 3.08618e-17 2.88421e-17 2.62753e-17 2.46908e-17 2.22322e-17 2.13120e-17 1.94985e-17 1.87677e-17 1.72912e-17 1.57684e-17 1.50334e-17 1.41359e-17 1.34957e-17 1.30665e-17 1.26189e-17 1.26375e-17 1.18702e-17 1.13963e-17 1.13030e-17 1.12884e-17 1.23637e-17 1.36094e-17 1.40883e-17 1.33471e-17 1.34043e-17 1.29780e-17 1.24155e-17 1.19230e-17 1.11755e-17 1.02467e-17 9.32402e-18 8.02104e-18 6.79397e-18 5.86290e-18 4.72023e-18 4.25265e-18 3.96066e-18 3.68694e-18 3.47227e-18 2.93120e-18 2.88370e-18 2.61189e-18 2.43744e-18 2.18514e-18 1.69503e-18 1.58025e-18 1.27614e-18 8.04281e-19 2.99245e-19 4.40126e-20 -2.55376e-19 -7.62370e-19 -9.20160e-19 -1.22756e-18 -1.34758e-18 -1.50086e-18 -1.70297e-18 -1.53019e-18 -1.40871e-18 -1.38100e-18 -1.33892e-18 -1.03204e-18 -1.04888e-18 -4.82212e-19 -4.82091e-19 -3.53097e-19 -1.68141e-19 -6.33431e-20 1.85845e-19 3.51492e-19 4.17254e-19 4.71448e-19 6.44967e-19 7.48974e-19 1.22612e-18 1.18812e-18 1.49671e-18 1.63017e-18 1.56034e-18 1.95868e-18 2.11886e-18 2.25179e-18 2.56674e-18 2.70555e-18 2.84071e-18 3.15349e-18 3.16456e-18 3.20743e-18 3.43559e-18 3.51097e-18 3.47750e-18 3.46443e-18 3.18037e-18 3.14188e-18 3.06169e-18 2.73850e-18 2.68208e-18 2.48132e-18 2.49642e-18 2.16488e-18 2.11586e-18 1.98158e-18 1.78507e-18 1.93310e-18 1.61268e-18 1.58259e-18 1.45114e-18 1.42357e-18 1.45329e-18 1.29975e-18 1.29246e-18 1.12340e-18 1.06857e-18 9.94679e-19 9.44068e-19 8.38623e-19 8.96599e-19 7.87549e-19 6.70781e-19 7.18168e-19 6.92792e-19 5.54883e-19 6.24488e-19 3.96433e-19 4.85492e-19 4.40253e-19 4.19911e-19 3.84980e-19 3.35131e-19 2.83843e-19 2.82519e-19 2.81030e-19 1.97391e-19 1.93690e-19 1.83713e-19 2.08800e-19 1.48973e-19 1.12300e-19 1.15741e-19 7.88921e-20 7.76845e-20 6.07584e-20 3.43559e-20 4.04334e-20 2.22192e-20 2.07299e-20 9.09163e-21 3.92418e-21 -4.72548e-21 -6.44748e-21 -7.15495e-21 -7.19226e-21 -4.93754e-21 -5.80862e-21 -5.89009e-21 -3.03712e-21 -6.89617e-21 -4.73750e-21 -3.01226e-21 -4.61834e-21 -1.69324e-21 -2.27121e-21 -3.57749e-21 -3.36871e-21 -2.29818e-21 -2.25491e-21 -1.53324e-21 -2.59739e-21 -5.23651e-22 -6.41429e-22 -1.29585e-21 -1.67321e-21 -1.68351e-21 -2.35953e-21 -2.46582e-21 -9.81638e-22 
6.47212e-17 5.79566e-17 3.40780e-17 6.63542e-17 8.35825e-17 7.36231e-17 4.52239e-17 9.74322e-17 1.93272e-16 1.85920e-16 1.33783e-16 1.03053e-16 9.25535e-17 8.74757e-17 8.12753e-17 7.23886e-17 6.42443e-17 5.80709e-17 5.21391e-17 4.58231e-17 4.20445e-17 4.03337e-17 3.43336e-17 3.32313e-17 2.91982e-17 2.72922e-17 2.49030e-17 2.33754e-17 2.10716e-17 2.01536e-17 1.84438e-17 1.77629e-17 1.63626e-17 1.49018e-17 1.41830e-17 1.33314e-17 1.27444e-17 1.22996e-17 1.18623e-17 1.18761e-17 1.11291e-17 1.07197e-17 1.06208e-17 1.05892e-17 1.15927e-17 1.27674e-17 1.32138e-17 1.25228e-17 1.25652e-17 1.21756e-17 1.16416e-17 1.11731e-17 1.04538e-17 9.55096e-18 8.69320e-18 7.45355e-18 6.30246e-18 5.41401e-18 4.33932e-18 3.89694e-18 3.62468e-18 3.35249e-18 3.15875e-18 2.64077e-18 2.59111e-18 2.34267e-18 2.16326e-18 1.93789e-18 1.47477e-18 1.35140e-18 1.06341e-18 6.22875e-19 1.44523e-19 -1.03591e-19 -3.85800e-19 -8.70923e-19 -1.02357e-18 -1.31867e-18 -1.44018e-18 -1.59228e-18 -1.78456e-18 -1.62038e-18 -1.50231e-18 -1.46613e-18 -1.42413e-18 -1.12944e-18 -1.14577e-18 -6.14181e-19 -6.14132e-19 -4.78038e-19 -3.13050e-19 -2.08170e-19 3.28636e-20 1.86396e-19 2.40880e-19 2.94059e-19 4.75102e-19 5.69498e-19 1.01207e-18 9.91484e-19 1.29527e-18 1.41607e-18 1.36011e-18 1.73018e-18 1.88440e-18 2.01521e-18 2.31220e-18 2.44248e-18 2.58020e-18 2.87472e-18 2.88204e-18 2.93343e-18 3.15179e-18 3.22329e-18 3.19799e-18 3.18037e-18 2.92458e-18 2.88860e-18 2.81612e-18 2.51701e-18 2.46637e-18 2.28562e-18 2.29427e-18 1.99349e-18 1.94597e-18 1.82436e-18 1.64094e-18 1.77647e-18 1.48209e-18 1.45790e-18 1.33344e-18 1.30907e-18 1.33322e-18 1.19371e-18 1.18888e-18 1.03539e-18 9.85254e-19 9.15721e-19 8.69634e-19 7.72463e-19 8.26106e-19 7.25345e-19 6.18587e-19 6.62218e-19 6.38501e-19 5.12352e-19 5.75260e-19 3.66860e-19 4.46938e-19 4.05308e-19 3.87402e-19 3.55364e-19 3.09045e-19 2.61444e-19 2.60590e-19 2.59173e-19 1.82277e-19 1.79268e-19 1.69194e-19 1.92404e-19 1.38279e-19 1.03915e-19 1.07427e-19 7.32080e-20 7.16318e-20 5.62579e-20 3.22627e-20 3.75308e-20 2.06585e-20 1.92439e-20 8.60226e-21 3.94681e-21 -4.31624e-21 -5.89875e-21 -6.53584e-21 -6.59821e-21 -4.28754e-21 -4.94927e-21 -5.10523e-21 -2.84300e-21 -6.16792e-21 -4.18327e-21 -2.68526e-21 -3.97408e-21 -1.65343e-21 -2.07104e-21 -3.17733e-21 -2.97818e-21 -2.05895e-21 -1.98326e-21 -1.30840e-21 -2.29092e-21 -4.40460e-22 -5.14911e-22 -1.12616e-21 -1.46531e-21 -1.50634e-21 -2.11165e-21 -2.20249e-21 -8.75438e-22 
6.39127e-17 5.51028e-17 3.17039e-17 6.25859e-17 7.41861e-17 6.50692e-17 4.52924e-17 1.06654e-16 2.03485e-16 1.91348e-16 1.35211e-16 1.02626e-16 9.16077e-17 8.62773e-17 8.00949e-17 7.13436e-17 6.33299e-17 5.71826e-17 5.13502e-17 4.50994e-17 4.13725e-17 3.97123e-17 3.37954e-17 3.26805e-17 2.87190e-17 2.68512e-17 2.45137e-17 2.30382e-17 2.07606e-17 1.98724e-17 1.81970e-17 1.75219e-17 1.61430e-17 1.47216e-17 1.40212e-17 1.31896e-17 1.26091e-17 1.21879e-17 1.17665e-17 1.17836e-17 1.10620e-17 1.06689e-17 1.05878e-17 1.05832e-17 1.16062e-17 1.27944e-17 1.32461e-17 1.25252e-17 1.25454e-17 1.21482e-17 1.15913e-17 1.11051e-17 1.03923e-17 9.47284e-18 8.62076e-18 7.39098e-18 6.24310e-18 5.35151e-18 4.28938e-18 3.85409e-18 3.59293e-18 3.32051e-18 3.13847e-18 2.63051e-18 2.58116e-18 2.34069e-18 2.16686e-18 1.94213e-18 1.49033e-18 1.37186e-18 1.08159e-18 6.50108e-19 1.77484e-19 -6.72641e-20 -3.44345e-19 -8.17945e-19 -9.72530e-19 -1.26215e-18 -1.39202e-18 -1.54086e-18 -1.72948e-18 -1.57203e-18 -1.46228e-18 -1.42099e-18 -1.38210e-18 -1.09171e-18 -1.10547e-18 -5.79013e-19 -5.80594e-19 -4.50610e-19 -2.93288e-19 -1.87042e-19 5.03984e-20 2.03957e-19 2.60801e-19 3.05296e-19 4.85620e-19 5.81852e-19 1.01567e-18 9.96068e-19 1.29771e-18 1.41053e-18 1.35825e-18 1.72504e-18 1.87184e-18 2.00391e-18 2.29277e-18 2.41970e-18 2.55669e-18 2.84668e-18 2.84931e-18 2.90005e-18 3.11449e-18 3.18441e-18 3.15900e-18 3.14188e-18 2.88860e-18 2.85788e-18 2.78335e-18 2.48641e-18 2.43718e-18 2.26127e-18 2.26715e-18 1.97308e-18 1.92642e-18 1.80626e-18 1.62262e-18 1.75768e-18 1.46507e-18 1.44252e-18 1.31863e-18 1.29610e-18 1.31962e-18 1.17923e-18 1.17648e-18 1.02573e-18 9.76454e-19 9.06694e-19 8.61513e-19 7.65112e-19 8.15233e-19 7.18387e-19 6.13779e-19 6.57091e-19 6.33238e-19 5.08040e-19 5.70947e-19 3.64420e-19 4.42924e-19 4.01881e-19 3.84528e-19 3.52379e-19 3.07644e-19 2.59184e-19 2.58009e-19 2.57474e-19 1.81600e-19 1.78750e-19 1.68652e-19 1.91583e-19 1.37764e-19 1.04465e-19 1.07476e-19 7.35458e-20 7.23815e-20 5.71212e-20 3.32142e-20 3.85200e-20 2.13714e-20 2.03544e-20 9.41766e-21 5.21338e-21 -3.43224e-21 -4.82591e-21 -5.43845e-21 -5.62179e-21 -3.55328e-21 -4.12820e-21 -4.12749e-21 -2.25549e-21 -5.34016e-21 -3.48079e-21 -2.21710e-21 -3.37023e-21 -1.31405e-21 -1.71298e-21 -2.72337e-21 -2.58278e-21 -1.76423e-21 -1.70783e-21 -1.09135e-21 -1.97358e-21 -3.69580e-22 -4.01151e-22 -9.51508e-22 -1.25474e-21 -1.31760e-21 -1.84491e-21 -1.91238e-21 -7.55432e-22 
6.92055e-17 6.98288e-17 5.92639e-17 9.92004e-17 1.18614e-16 1.06983e-16 7.38005e-17 1.20480e-16 2.10078e-16 1.96619e-16 1.41581e-16 1.09395e-16 9.79094e-17 9.19719e-17 8.50525e-17 7.55803e-17 6.71036e-17 6.05453e-17 5.44377e-17 4.78540e-17 4.38409e-17 4.18979e-17 3.57161e-17 3.44771e-17 3.03042e-17 2.82939e-17 2.57917e-17 2.41543e-17 2.17930e-17 2.07447e-17 1.89724e-17 1.82240e-17 1.67860e-17 1.52446e-17 1.44961e-17 1.36013e-17 1.29996e-17 1.25209e-17 1.20368e-17 1.20172e-17 1.12774e-17 1.08721e-17 1.07426e-17 1.06743e-17 1.16219e-17 1.27222e-17 1.31186e-17 1.24095e-17 1.24120e-17 1.19897e-17 1.14402e-17 1.09526e-17 1.02402e-17 9.36184e-18 8.51073e-18 7.28832e-18 6.15808e-18 5.29671e-18 4.25494e-18 3.81542e-18 3.54921e-18 3.28808e-18 3.09755e-18 2.58792e-18 2.53884e-18 2.31157e-18 2.12722e-18 1.90556e-18 1.45719e-18 1.33611e-18 1.06253e-18 6.36847e-19 1.64678e-19 -7.54217e-20 -3.45247e-19 -8.18467e-19 -9.56417e-19 -1.24505e-18 -1.36296e-18 -1.51722e-18 -1.70178e-18 -1.54280e-18 -1.42849e-18 -1.40154e-18 -1.36892e-18 -1.07450e-18 -1.10236e-18 -5.84618e-19 -5.93422e-19 -4.46964e-19 -3.00930e-19 -1.98874e-19 2.80836e-20 1.74978e-19 2.25364e-19 2.72268e-19 4.55355e-19 5.38803e-19 9.65054e-19 9.47512e-19 1.24433e-18 1.35445e-18 1.30631e-18 1.65768e-18 1.81234e-18 1.93639e-18 2.22376e-18 2.34551e-18 2.48365e-18 2.76941e-18 2.76883e-18 2.82355e-18 3.03728e-18 3.10378e-18 3.08135e-18 3.06169e-18 2.81612e-18 2.78335e-18 2.71597e-18 2.42275e-18 2.37664e-18 2.20456e-18 2.21168e-18 1.92285e-18 1.87646e-18 1.75982e-18 1.58153e-18 1.71232e-18 1.42900e-18 1.40762e-18 1.28589e-18 1.26312e-18 1.28602e-18 1.15061e-18 1.14771e-18 1.00027e-18 9.51873e-19 8.85672e-19 8.40636e-19 7.47452e-19 7.98460e-19 7.01770e-19 5.99187e-19 6.40725e-19 6.17984e-19 4.96670e-19 5.57130e-19 3.56231e-19 4.32789e-19 3.94025e-19 3.75606e-19 3.45251e-19 3.00472e-19 2.55730e-19 2.54031e-19 2.52626e-19 1.78295e-19 1.75570e-19 1.65683e-19 1.87435e-19 1.36178e-19 1.03085e-19 1.06397e-19 7.30707e-20 7.16714e-20 5.69619e-20 3.42229e-20 3.91142e-20 2.18905e-20 2.16647e-20 1.08223e-20 6.91814e-21 -1.68751e-21 -2.85692e-21 -3.72934e-21 -4.29964e-21 -2.32396e-21 -2.57635e-21 -2.21622e-21 -1.22101e-21 -4.41917e-21 -2.34005e-21 -1.38142e-21 -2.38364e-21 -7.78789e-22 -1.12193e-21 -2.08160e-21 -2.10807e-21 -1.36206e-21 -1.36148e-21 -7.41947e-22 -1.59243e-21 -2.19400e-22 -1.57255e-22 -7.17598e-22 -9.76638e-22 -1.12028e-21 -1.57060e-21 -1.62884e-21 -6.45605e-22 
5.07165e-17 3.98592e-17 1.34413e-17 3.86370e-17 4.95434e-17 4.36714e-17 2.82134e-17 8.17111e-17 1.67121e-16 1.59521e-16 1.12829e-16 8.58378e-17 7.69874e-17 7.28760e-17 6.77466e-17 6.03926e-17 5.35567e-17 4.83769e-17 4.34313e-17 3.81388e-17 3.50093e-17 3.36234e-17 2.85840e-17 2.76654e-17 2.43278e-17 2.27363e-17 2.07474e-17 1.95042e-17 1.75672e-17 1.68284e-17 1.54102e-17 1.48578e-17 1.36718e-17 1.24612e-17 1.18766e-17 1.11624e-17 1.06664e-17 1.02955e-17 9.93607e-18 9.96609e-18 9.34110e-18 8.99835e-18 8.93007e-18 8.92498e-18 9.81080e-18 1.08409e-17 1.12379e-17 1.06461e-17 1.06906e-17 1.03618e-17 9.90454e-18 9.50990e-18 8.89384e-18 8.11703e-18 7.39011e-18 6.33404e-18 5.35784e-18 4.58986e-18 3.67253e-18 3.30167e-18 3.07269e-18 2.83915e-18 2.68081e-18 2.24358e-18 2.20540e-18 1.99139e-18 1.84896e-18 1.66030e-18 1.27110e-18 1.17488e-18 9.27984e-19 5.54912e-19 1.55692e-19 -4.86206e-20 -2.85849e-19 -6.89930e-19 -8.19358e-19 -1.06654e-18 -1.16200e-18 -1.28621e-18 -1.44877e-18 -1.30524e-18 -1.20603e-18 -1.17900e-18 -1.13723e-18 -8.90245e-19 -8.96935e-19 -4.49747e-19 -4.49419e-19 -3.40380e-19 -1.93273e-19 -1.05751e-19 9.45634e-20 2.30615e-19 2.76169e-19 3.24586e-19 4.73900e-19 5.58409e-19 9.34426e-19 9.06248e-19 1.15945e-18 1.26313e-18 1.21338e-18 1.53208e-18 1.65752e-18 1.76553e-18 2.02023e-18 2.12991e-18 2.23838e-18 2.48947e-18 2.49710e-18 2.53517e-18 2.71709e-18 2.77774e-18 2.75384e-18 2.73850e-18 2.51701e-18 2.48641e-18 2.42275e-18 2.16861e-18 2.12148e-18 1.96635e-18 1.97413e-18 1.71431e-18 1.67450e-18 1.56902e-18 1.41239e-18 1.52800e-18 1.27598e-18 1.25399e-18 1.14774e-18 1.12670e-18 1.14764e-18 1.02819e-18 1.02250e-18 8.90081e-19 8.47413e-19 7.87533e-19 7.48505e-19 6.64591e-19 7.10765e-19 6.24654e-19 5.32326e-19 5.69673e-19 5.49466e-19 4.40631e-19 4.94547e-19 3.14942e-19 3.84166e-19 3.48550e-19 3.33068e-19 3.05490e-19 2.65844e-19 2.24286e-19 2.24104e-19 2.22655e-19 1.56944e-19 1.54122e-19 1.45919e-19 1.65939e-19 1.18888e-19 8.96478e-20 9.24412e-20 6.32834e-20 6.21355e-20 4.87822e-20 2.80791e-20 3.26660e-20 1.80421e-20 1.69223e-20 7.63471e-21 3.86001e-21 -3.46473e-21 -4.75882e-21 -5.24541e-21 -5.31414e-21 -3.43110e-21 -4.00339e-21 -4.10230e-21 -2.26690e-21 -4.94849e-21 -3.35526e-21 -2.16011e-21 -3.20086e-21 -1.31128e-21 -1.66428e-21 -2.56173e-21 -2.39737e-21 -1.66165e-21 -1.58985e-21 -1.04302e-21 -1.83362e-21 -3.60704e-22 -4.05992e-22 -8.94790e-22 -1.17430e-21 -1.21284e-21 -1.69609e-21 -1.75757e-21 -6.93315e-22 
5.58541e-17 4.84177e-17 2.80092e-17 5.20545e-17 5.82402e-17 4.60118e-17 2.59236e-17 8.14486e-17 1.69444e-16 1.62017e-16 1.15074e-16 8.74429e-17 7.80314e-17 7.35704e-17 6.83537e-17 6.08716e-17 5.39953e-17 4.87907e-17 4.37801e-17 3.84476e-17 3.53086e-17 3.38930e-17 2.88362e-17 2.79063e-17 2.44768e-17 2.29025e-17 2.08845e-17 1.96174e-17 1.76735e-17 1.69292e-17 1.54945e-17 1.49123e-17 1.37464e-17 1.25309e-17 1.19208e-17 1.12124e-17 1.07011e-17 1.03298e-17 9.95522e-18 9.96716e-18 9.35028e-18 9.00277e-18 8.93003e-18 8.92306e-18 9.79791e-18 1.08137e-17 1.12029e-17 1.06115e-17 1.06454e-17 1.03143e-17 9.85806e-18 9.45684e-18 8.85284e-18 8.09060e-18 7.35353e-18 6.30265e-18 5.31438e-18 4.56832e-18 3.65145e-18 3.27250e-18 3.04661e-18 2.82086e-18 2.65546e-18 2.22034e-18 2.17949e-18 1.96777e-18 1.81276e-18 1.61847e-18 1.22351e-18 1.11571e-18 8.70888e-19 4.95643e-19 8.59077e-20 -1.31759e-19 -3.73732e-19 -7.89887e-19 -9.21851e-19 -1.17127e-18 -1.28703e-18 -1.41956e-18 -1.57891e-18 -1.44794e-18 -1.34820e-18 -1.30831e-18 -1.28250e-18 -1.03087e-18 -1.04600e-18 -5.86420e-19 -5.82421e-19 -4.69691e-19 -3.32300e-19 -2.39972e-19 -2.74619e-20 9.81421e-20 1.50756e-19 1.88840e-19 3.44543e-19 4.24143e-19 8.01341e-19 7.96960e-19 1.05806e-18 1.15836e-18 1.11211e-18 1.42604e-18 1.56071e-18 1.67772e-18 1.92441e-18 2.03765e-18 2.16344e-18 2.41266e-18 2.41763e-18 2.46426e-18 2.65296e-18 2.71454e-18 2.69431e-18 2.68208e-18 2.46637e-18 2.43718e-18 2.37664e-18 2.12148e-18 2.08261e-18 1.92908e-18 1.93712e-18 1.68374e-18 1.64332e-18 1.54186e-18 1.38583e-18 1.50141e-18 1.25110e-18 1.23085e-18 1.12584e-18 1.10603e-18 1.12681e-18 1.00750e-18 1.00482e-18 8.76052e-19 8.33241e-19 7.74790e-19 7.34771e-19 6.53320e-19 6.96896e-19 6.12689e-19 5.23558e-19 5.60534e-19 5.40229e-19 4.33725e-19 4.87921e-19 3.11520e-19 3.78871e-19 3.44052e-19 3.28699e-19 3.01621e-19 2.62598e-19 2.23384e-19 2.21264e-19 2.20505e-19 1.55286e-19 1.53134e-19 1.44242e-19 1.63393e-19 1.18044e-19 8.93901e-20 9.21861e-20 6.28313e-20 6.19866e-20 4.90083e-20 2.85627e-20 3.31900e-20 1.84466e-20 1.78302e-20 8.40781e-21 4.77955e-21 -2.44339e-21 -3.58996e-21 -4.23643e-21 -4.49974e-21 -2.87020e-21 -3.34768e-21 -3.17870e-21 -1.61005e-21 -4.49252e-21 -2.78417e-21 -1.72224e-21 -2.80040e-21 -9.18790e-22 -1.31946e-21 -2.24547e-21 -2.18530e-21 -1.44839e-21 -1.44186e-21 -9.05006e-22 -1.66813e-21 -2.98011e-22 -3.17733e-22 -8.00353e-22 -1.05496e-21 -1.11724e-21 -1.56500e-21 -1.62799e-21 -6.45578e-22 
5.06787e-17 4.84433e-17 3.81114e-17 7.06229e-17 8.12184e-17 7.05945e-17 5.34850e-17 1.02544e-16 1.78999e-16 1.64713e-16 1.16309e-16 8.78154e-17 7.73107e-17 7.22137e-17 6.67041e-17 5.92553e-17 5.26585e-17 4.73847e-17 4.26777e-17 3.74465e-17 3.43402e-17 3.28611e-17 2.79728e-17 2.70626e-17 2.37479e-17 2.21977e-17 2.02995e-17 1.90388e-17 1.71747e-17 1.63907e-17 1.50216e-17 1.44732e-17 1.33327e-17 1.21363e-17 1.15318e-17 1.08457e-17 1.03754e-17 9.98259e-18 9.60030e-18 9.60942e-18 8.99589e-18 8.70980e-18 8.63443e-18 8.60912e-18 9.44010e-18 1.04250e-17 1.07889e-17 1.02028e-17 1.02021e-17 9.88344e-18 9.41759e-18 9.01143e-18 8.41145e-18 7.62467e-18 6.93731e-18 5.91739e-18 4.97950e-18 4.23568e-18 3.36662e-18 3.01029e-18 2.79918e-18 2.55897e-18 2.42001e-18 1.99776e-18 1.94925e-18 1.76450e-18 1.60535e-18 1.43632e-18 1.06995e-18 9.59306e-19 7.23360e-19 3.77259e-19 -8.74995e-21 -2.12994e-19 -4.35725e-19 -8.23051e-19 -9.50151e-19 -1.18755e-18 -1.30241e-18 -1.42869e-18 -1.58078e-18 -1.45083e-18 -1.35899e-18 -1.31434e-18 -1.28383e-18 -1.03817e-18 -1.05374e-18 -6.26465e-19 -6.28795e-19 -5.05477e-19 -3.90017e-19 -2.94942e-19 -9.51484e-20 2.62546e-20 6.75327e-20 1.02662e-19 2.70620e-19 3.45836e-19 6.91746e-19 6.91963e-19 9.52428e-19 1.03741e-18 1.00626e-18 1.29943e-18 1.42224e-18 1.53474e-18 1.76957e-18 1.87209e-18 1.99569e-18 2.23124e-18 2.22671e-18 2.28012e-18 2.45768e-18 2.51451e-18 2.50028e-18 2.48132e-18 2.28562e-18 2.26127e-18 2.20456e-18 1.96635e-18 1.92908e-18 1.79546e-18 1.79301e-18 1.56569e-18 1.52581e-18 1.43330e-18 1.28401e-18 1.39065e-18 1.15948e-18 1.14582e-18 1.04331e-18 1.02709e-18 1.04167e-18 9.32082e-19 9.32358e-19 8.15641e-19 7.76948e-19 7.19656e-19 6.84759e-19 6.08366e-19 6.47446e-19 5.70866e-19 4.89168e-19 5.23590e-19 5.04175e-19 4.05625e-19 4.54466e-19 2.92113e-19 3.51931e-19 3.19570e-19 3.06769e-19 2.81353e-19 2.45720e-19 2.06591e-19 2.05864e-19 2.05411e-19 1.45613e-19 1.43814e-19 1.34787e-19 1.52943e-19 1.11538e-19 8.46389e-20 8.72455e-20 5.98680e-20 5.86519e-20 4.67645e-20 2.81826e-20 3.19915e-20 1.79223e-20 1.74677e-20 8.56745e-21 5.63564e-21 -1.83789e-21 -2.78623e-21 -3.30079e-21 -3.63576e-21 -1.90450e-21 -2.07441e-21 -2.01125e-21 -1.30561e-21 -3.43808e-21 -1.96433e-21 -1.23495e-21 -1.84960e-21 -8.45665e-22 -1.01595e-21 -1.65972e-21 -1.61562e-21 -1.09598e-21 -1.04558e-21 -5.76934e-22 -1.22300e-21 -1.75838e-22 -1.30384e-22 -5.50247e-22 -7.51669e-22 -8.59581e-22 -1.20645e-21 -1.24583e-21 -4.92359e-22 
5.17606e-17 4.20385e-17 1.93866e-17 4.05019e-17 4.33656e-17 3.18222e-17 1.69139e-17 7.73369e-17 1.64240e-16 1.56099e-16 1.09548e-16 8.25140e-17 7.34596e-17 6.92614e-17 6.43595e-17 5.73386e-17 5.08658e-17 4.59964e-17 4.12887e-17 3.62678e-17 3.33440e-17 3.20234e-17 2.72691e-17 2.63613e-17 2.31498e-17 2.16587e-17 1.97338e-17 1.85254e-17 1.67045e-17 1.59979e-17 1.46413e-17 1.40754e-17 1.29610e-17 1.18096e-17 1.12420e-17 1.05720e-17 1.00933e-17 9.77889e-18 9.43362e-18 9.44470e-18 8.89272e-18 8.56418e-18 8.50502e-18 8.49843e-18 9.29566e-18 1.02178e-17 1.05672e-17 1.00004e-17 1.00216e-17 9.69221e-18 9.26499e-18 8.88358e-18 8.31471e-18 7.62310e-18 6.92080e-18 5.93592e-18 5.01072e-18 4.31861e-18 3.46223e-18 3.10678e-18 2.89174e-18 2.69006e-18 2.52827e-18 2.12618e-18 2.09228e-18 1.89616e-18 1.75565e-18 1.56947e-18 1.20470e-18 1.11208e-18 8.89467e-19 5.45747e-19 1.67126e-19 -2.89832e-20 -2.49370e-19 -6.27677e-19 -7.43384e-19 -9.67560e-19 -1.06602e-18 -1.18841e-18 -1.33033e-18 -1.21060e-18 -1.11923e-18 -1.09555e-18 -1.07305e-18 -8.44893e-19 -8.60389e-19 -4.38146e-19 -4.36460e-19 -3.37065e-19 -2.08336e-19 -1.27426e-19 5.83035e-20 1.76383e-19 2.25156e-19 2.60260e-19 3.95813e-19 4.67017e-19 8.15216e-19 8.01871e-19 1.03238e-18 1.12451e-18 1.07916e-18 1.36660e-18 1.48978e-18 1.59139e-18 1.81862e-18 1.92006e-18 2.02876e-18 2.25831e-18 2.26250e-18 2.30041e-18 2.47264e-18 2.52740e-18 2.50664e-18 2.49642e-18 2.29427e-18 2.26715e-18 2.21168e-18 1.97413e-18 1.93712e-18 1.79301e-18 1.80481e-18 1.56494e-18 1.52842e-18 1.43354e-18 1.29052e-18 1.39717e-18 1.16559e-18 1.14449e-18 1.04887e-18 1.02969e-18 1.05045e-18 9.39378e-19 9.35510e-19 8.14658e-19 7.74859e-19 7.22259e-19 6.84155e-19 6.08854e-19 6.49769e-19 5.71298e-19 4.87790e-19 5.21394e-19 5.03128e-19 4.04008e-19 4.54608e-19 2.89856e-19 3.53586e-19 3.22408e-19 3.06450e-19 2.81870e-19 2.45219e-19 2.10597e-19 2.07654e-19 2.06489e-19 1.45835e-19 1.43766e-19 1.36032e-19 1.53180e-19 1.11002e-19 8.48606e-20 8.71765e-20 5.99608e-20 5.96110e-20 4.74899e-20 2.85281e-20 3.29887e-20 1.85791e-20 1.89403e-20 9.68905e-21 6.76807e-21 -2.96164e-22 -1.08051e-21 -1.85677e-21 -2.48805e-21 -1.36011e-21 -1.63953e-21 -9.92058e-22 -2.05444e-22 -2.98794e-21 -1.32013e-21 -6.77658e-22 -1.61904e-21 -1.06188e-22 -5.24055e-22 -1.36158e-21 -1.47331e-21 -8.73852e-22 -9.36765e-22 -4.79744e-22 -1.09171e-21 -1.48966e-22 -7.17788e-23 -4.74835e-22 -6.65453e-22 -7.86371e-22 -1.09592e-21 -1.12142e-21 -4.37134e-22 
4.55931e-17 4.30286e-17 3.34723e-17 5.95612e-17 6.70282e-17 5.77729e-17 4.32410e-17 8.63738e-17 1.53242e-16 1.41266e-16 9.93330e-17 7.47790e-17 6.59237e-17 6.16077e-17 5.69944e-17 5.06603e-17 4.49977e-17 4.05212e-17 3.64462e-17 3.20053e-17 2.93466e-17 2.81266e-17 2.39546e-17 2.31655e-17 2.03037e-17 1.89918e-17 1.73620e-17 1.63048e-17 1.46985e-17 1.40608e-17 1.28823e-17 1.24025e-17 1.14335e-17 1.04281e-17 9.91005e-18 9.32508e-18 8.91165e-18 8.58725e-18 8.27381e-18 8.28213e-18 7.76865e-18 7.51600e-18 7.46132e-18 7.45968e-18 8.20473e-18 9.08059e-18 9.41043e-18 8.89863e-18 8.89999e-18 8.63206e-18 8.22811e-18 7.87361e-18 7.35894e-18 6.67143e-18 6.07046e-18 5.18813e-18 4.36301e-18 3.71814e-18 2.95430e-18 2.64255e-18 2.45585e-18 2.24573e-18 2.12066e-18 1.75238e-18 1.70776e-18 1.53751e-18 1.39484e-18 1.23895e-18 9.10929e-19 8.08303e-19 5.90813e-19 2.78725e-19 -6.76925e-20 -2.57834e-19 -4.62619e-19 -8.16051e-19 -9.34162e-19 -1.14800e-18 -1.26396e-18 -1.37987e-18 -1.51522e-18 -1.40809e-18 -1.32458e-18 -1.27119e-18 -1.24869e-18 -1.03112e-18 -1.04132e-18 -6.58483e-19 -6.54239e-19 -5.50317e-19 -4.44330e-19 -3.59745e-19 -1.69619e-19 -6.63411e-20 -2.36040e-20 3.94717e-21 1.50917e-19 2.20789e-19 5.28665e-19 5.42771e-19 7.75981e-19 8.54480e-19 8.24867e-19 1.08569e-18 1.19745e-18 1.30338e-18 1.50660e-18 1.60255e-18 1.71946e-18 1.92700e-18 1.92667e-18 1.97582e-18 2.13522e-18 2.18903e-18 2.17786e-18 2.16488e-18 1.99349e-18 1.97308e-18 1.92285e-18 1.71431e-18 1.68374e-18 1.56569e-18 1.56494e-18 1.36695e-18 1.33214e-18 1.25183e-18 1.12081e-18 1.21517e-18 1.01157e-18 9.99203e-19 9.10407e-19 8.96582e-19 9.10032e-19 8.12872e-19 8.14039e-19 7.12434e-19 6.78341e-19 6.28069e-19 5.97275e-19 5.30632e-19 5.63467e-19 4.97395e-19 4.26880e-19 4.57193e-19 4.39968e-19 3.53776e-19 3.97474e-19 2.55255e-19 3.07627e-19 2.79016e-19 2.68004e-19 2.45635e-19 2.14866e-19 1.80753e-19 1.79408e-19 1.79459e-19 1.27139e-19 1.25756e-19 1.17631e-19 1.33495e-19 9.71615e-20 7.39819e-20 7.61066e-20 5.20175e-20 5.12954e-20 4.08587e-20 2.43611e-20 2.78992e-20 1.56104e-20 1.52317e-20 7.34407e-21 4.74464e-21 -1.67328e-21 -2.50049e-21 -2.93776e-21 -3.20562e-21 -1.82463e-21 -2.03374e-21 -1.96425e-21 -1.14645e-21 -3.11130e-21 -1.83179e-21 -1.13969e-21 -1.77032e-21 -7.05109e-22 -9.08145e-22 -1.51449e-21 -1.47847e-21 -9.88347e-22 -9.67280e-22 -5.67890e-22 -1.12816e-21 -1.75102e-22 -1.61911e-22 -5.22032e-22 -7.00249e-22 -7.72242e-22 -1.08605e-21 -1.12897e-21 -4.49831e-22 
4.29425e-17 3.46059e-17 1.87255e-17 3.81143e-17 3.69939e-17 2.71021e-17 2.07305e-17 7.71728e-17 1.49822e-16 1.37514e-16 9.39755e-17 6.89916e-17 6.07013e-17 5.69473e-17 5.28477e-17 4.70358e-17 4.16762e-17 3.75465e-17 3.37090e-17 2.94954e-17 2.70982e-17 2.60487e-17 2.20870e-17 2.13809e-17 1.87376e-17 1.75381e-17 1.60157e-17 1.50525e-17 1.35550e-17 1.30095e-17 1.19282e-17 1.14943e-17 1.05841e-17 9.67058e-18 9.19589e-18 8.66340e-18 8.27611e-18 8.00553e-18 7.72337e-18 7.75080e-18 7.28053e-18 7.03056e-18 6.99952e-18 7.02366e-18 7.74314e-18 8.58519e-18 8.91100e-18 8.43030e-18 8.45025e-18 8.19766e-18 7.82287e-18 7.49725e-18 7.01733e-18 6.38716e-18 5.81099e-18 4.97775e-18 4.19332e-18 3.58740e-18 2.86127e-18 2.56525e-18 2.38773e-18 2.19583e-18 2.07464e-18 1.72866e-18 1.69048e-18 1.52644e-18 1.40130e-18 1.24909e-18 9.39208e-19 8.54602e-19 6.51027e-19 3.56184e-19 3.30881e-20 -1.38622e-19 -3.29078e-19 -6.53874e-19 -7.61247e-19 -9.57946e-19 -1.05775e-18 -1.16357e-18 -1.28768e-18 -1.18436e-18 -1.10819e-18 -1.06802e-18 -1.04650e-18 -8.44174e-19 -8.51984e-19 -4.88255e-19 -4.85204e-19 -3.95889e-19 -2.90645e-19 -2.12916e-19 -4.09691e-20 6.12411e-20 1.04342e-19 1.29382e-19 2.59370e-19 3.27466e-19 6.23431e-19 6.21890e-19 8.33787e-19 9.08025e-19 8.75192e-19 1.12584e-18 1.22799e-18 1.32329e-18 1.51662e-18 1.60509e-18 1.70693e-18 1.90507e-18 1.90485e-18 1.94338e-18 2.09139e-18 2.14159e-18 2.12593e-18 2.11586e-18 1.94597e-18 1.92642e-18 1.87646e-18 1.67450e-18 1.64332e-18 1.52581e-18 1.52842e-18 1.33214e-18 1.30069e-18 1.22028e-18 1.09460e-18 1.18678e-18 9.87621e-19 9.73697e-19 8.89155e-19 8.74941e-19 8.90141e-19 7.94322e-19 7.94208e-19 6.93798e-19 6.60405e-19 6.12353e-19 5.82021e-19 5.16816e-19 5.48998e-19 4.84877e-19 4.15411e-19 4.44841e-19 4.28279e-19 3.43757e-19 3.86854e-19 2.47331e-19 2.99534e-19 2.71787e-19 2.60538e-19 2.38621e-19 2.08900e-19 1.75563e-19 1.74399e-19 1.74593e-19 1.23473e-19 1.21810e-19 1.14490e-19 1.30006e-19 9.37908e-20 7.15739e-20 7.34340e-20 5.02332e-20 4.97351e-20 3.94275e-20 2.31361e-20 2.68146e-20 1.49563e-20 1.45074e-20 6.86890e-21 4.22345e-21 -1.83047e-21 -2.67785e-21 -3.10779e-21 -3.31106e-21 -2.04484e-21 -2.37039e-21 -2.27623e-21 -1.20731e-21 -3.24472e-21 -2.00386e-21 -1.25419e-21 -1.98857e-21 -7.02422e-22 -9.69417e-22 -1.62025e-21 -1.56959e-21 -1.04793e-21 -1.03330e-21 -6.38839e-22 -1.19635e-21 -2.10205e-22 -2.15917e-22 -5.68080e-22 -7.53874e-22 -8.06656e-22 -1.13062e-21 -1.17285e-21 -4.64268e-22 
3.55283e-17 2.39875e-17 1.87960e-18 1.35091e-17 3.48304e-18 -1.17995e-17 -1.40809e-17 4.95554e-17 1.28410e-16 1.22589e-16 8.40197e-17 6.12200e-17 5.34653e-17 5.01633e-17 4.67138e-17 4.16376e-17 3.69655e-17 3.33202e-17 2.99458e-17 2.62223e-17 2.41536e-17 2.33071e-17 1.97734e-17 1.92161e-17 1.68157e-17 1.57803e-17 1.44432e-17 1.36110e-17 1.22563e-17 1.18158e-17 1.08578e-17 1.04848e-17 9.66852e-18 8.86246e-18 8.43254e-18 7.96886e-18 7.62405e-18 7.38975e-18 7.15700e-18 7.20586e-18 6.77849e-18 6.57177e-18 6.57155e-18 6.62013e-18 7.33950e-18 8.18877e-18 8.52579e-18 8.06812e-18 8.08665e-18 7.86642e-18 7.50518e-18 7.19441e-18 6.72448e-18 6.08861e-18 5.53418e-18 4.72887e-18 3.96377e-18 3.36759e-18 2.65748e-18 2.37371e-18 2.20683e-18 2.01171e-18 1.89754e-18 1.56704e-18 1.52695e-18 1.36182e-18 1.23396e-18 1.09211e-18 7.91469e-19 6.96177e-19 4.92981e-19 2.08163e-19 -1.05959e-19 -2.83474e-19 -4.73840e-19 -7.94221e-19 -9.09730e-19 -1.09961e-18 -1.21539e-18 -1.31990e-18 -1.43956e-18 -1.34804e-18 -1.27275e-18 -1.21264e-18 -1.19451e-18 -9.99799e-19 -1.00220e-18 -6.46782e-19 -6.35350e-19 -5.52162e-19 -4.49519e-19 -3.68382e-19 -1.85844e-19 -9.23063e-20 -4.75084e-20 -2.60135e-20 1.07394e-19 1.76462e-19 4.59482e-19 4.79392e-19 6.93747e-19 7.65768e-19 7.37483e-19 9.80446e-19 1.08151e-18 1.18362e-18 1.36570e-18 1.45738e-18 1.56755e-18 1.75616e-18 1.75831e-18 1.80200e-18 1.94909e-18 2.00020e-18 1.99020e-18 1.98158e-18 1.82436e-18 1.80626e-18 1.75982e-18 1.56902e-18 1.54186e-18 1.43330e-18 1.43354e-18 1.25183e-18 1.22028e-18 1.14811e-18 1.02767e-18 1.11430e-18 9.27045e-19 9.14322e-19 8.34188e-19 8.22177e-19 8.34306e-19 7.45136e-19 7.45999e-19 6.53827e-19 6.22432e-19 5.76136e-19 5.47446e-19 4.86899e-19 5.15396e-19 4.55817e-19 3.91995e-19 4.19786e-19 4.03868e-19 3.24694e-19 3.65660e-19 2.34904e-19 2.82882e-19 2.56806e-19 2.46837e-19 2.26147e-19 1.98103e-19 1.67340e-19 1.65103e-19 1.65366e-19 1.17631e-19 1.16678e-19 1.09130e-19 1.23207e-19 8.99081e-20 6.93088e-20 7.09351e-20 4.86004e-20 4.85821e-20 3.89587e-20 2.35128e-20 2.70410e-20 1.52925e-20 1.54620e-20 7.76284e-21 5.80383e-21 -4.37858e-22 -9.94735e-22 -1.40805e-21 -1.81225e-21 -9.37040e-22 -1.11312e-21 -7.72665e-22 -2.88775e-22 -2.01706e-21 -9.38176e-22 -5.26570e-22 -1.07598e-21 -1.68516e-22 -4.11335e-22 -9.31270e-22 -9.81269e-22 -6.00668e-22 -6.24384e-22 -3.18014e-22 -7.27958e-22 -9.99127e-23 -4.62183e-23 -3.11822e-22 -4.41755e-22 -5.24534e-22 -7.33297e-22 -7.46671e-22 -2.90860e-22 
3.12251e-17 1.67952e-17 -1.07118e-17 -5.72514e-18 -1.63748e-17 -2.99154e-17 -3.11663e-17 3.01942e-17 1.05791e-16 1.04531e-16 7.17583e-17 5.24740e-17 4.64145e-17 4.39872e-17 4.11536e-17 3.67640e-17 3.25970e-17 2.94822e-17 2.64521e-17 2.31658e-17 2.13747e-17 2.06496e-17 1.75110e-17 1.70038e-17 1.49074e-17 1.39829e-17 1.27656e-17 1.20346e-17 1.08326e-17 1.04462e-17 9.58862e-18 9.25749e-18 8.52915e-18 7.80718e-18 7.44632e-18 7.02965e-18 6.71963e-18 6.52863e-18 6.32566e-18 6.37445e-18 6.01005e-18 5.80181e-18 5.80447e-18 5.84768e-18 6.45913e-18 7.16787e-18 7.44970e-18 7.05638e-18 7.08637e-18 6.88088e-18 6.58208e-18 6.32245e-18 5.91855e-18 5.41141e-18 4.92005e-18 4.22248e-18 3.56475e-18 3.05997e-18 2.44498e-18 2.19482e-18 2.04619e-18 1.89345e-18 1.78264e-18 1.49760e-18 1.46916e-18 1.32074e-18 1.22003e-18 1.08869e-18 8.25239e-19 7.55336e-19 5.84004e-19 3.36603e-19 6.63631e-20 -8.13664e-20 -2.45550e-19 -5.17108e-19 -6.12601e-19 -7.73167e-19 -8.55544e-19 -9.43562e-19 -1.04521e-18 -9.62698e-19 -8.98491e-19 -8.66892e-19 -8.49659e-19 -6.87724e-19 -6.89753e-19 -3.82950e-19 -3.76722e-19 -3.13967e-19 -2.16273e-19 -1.53877e-19 -1.09028e-20 7.46510e-20 1.12942e-19 1.35757e-19 2.35960e-19 2.93331e-19 5.43289e-19 5.40749e-19 7.11533e-19 7.77189e-19 7.45555e-19 9.57305e-19 1.04272e-18 1.12237e-18 1.28256e-18 1.35924e-18 1.44089e-18 1.60526e-18 1.61025e-18 1.63814e-18 1.76251e-18 1.80463e-18 1.79110e-18 1.78507e-18 1.64094e-18 1.62262e-18 1.58153e-18 1.41239e-18 1.38583e-18 1.28401e-18 1.29052e-18 1.12081e-18 1.09460e-18 1.02767e-18 9.24559e-19 1.00073e-18 8.34405e-19 8.19154e-19 7.50575e-19 7.38016e-19 7.51782e-19 6.72406e-19 6.69805e-19 5.84620e-19 5.56217e-19 5.17487e-19 4.90529e-19 4.36696e-19 4.64276e-19 4.09431e-19 3.50463e-19 3.74760e-19 3.61327e-19 2.90117e-19 3.26901e-19 2.08724e-19 2.53823e-19 2.31363e-19 2.20666e-19 2.02630e-19 1.76754e-19 1.51227e-19 1.48978e-19 1.48466e-19 1.05369e-19 1.04134e-19 9.84388e-20 1.10538e-19 8.02532e-20 6.19944e-20 6.33890e-20 4.37253e-20 4.39230e-20 3.51636e-20 2.13366e-20 2.46685e-20 1.40140e-20 1.45215e-20 7.55296e-21 5.85865e-21 3.69603e-22 -5.27379e-23 -5.37777e-22 -1.04802e-21 -4.60266e-22 -6.49835e-22 -8.03558e-23 2.60226e-22 -1.48494e-21 -4.50085e-22 -1.70227e-22 -7.40599e-22 1.75381e-22 -1.22461e-22 -6.42814e-22 -7.52004e-22 -4.09081e-22 -4.59180e-22 -1.87862e-22 -5.33932e-22 -6.53992e-23 2.16537e-23 -2.05673e-22 -3.17180e-22 -4.13213e-22 -5.70114e-22 -5.63111e-22 -2.10539e-22 
3.53947e-17 2.04677e-17 -6.82267e-18 -1.13718e-18 -1.36641e-17 -2.78061e-17 -2.86216e-17 3.73066e-17 1.17084e-16 1.13972e-16 7.72599e-17 5.55953e-17 4.86393e-17 4.58560e-17 4.28889e-17 3.82938e-17 3.39115e-17 3.06517e-17 2.74416e-17 2.39806e-17 2.21402e-17 2.14521e-17 1.81464e-17 1.76651e-17 1.54375e-17 1.45004e-17 1.32392e-17 1.24962e-17 1.12359e-17 1.08879e-17 1.00071e-17 9.66623e-18 8.91542e-18 8.19367e-18 7.81483e-18 7.39594e-18 7.06762e-18 6.89064e-18 6.68723e-18 6.75308e-18 6.38029e-18 6.15761e-18 6.17795e-18 6.24219e-18 6.91827e-18 7.70801e-18 8.02812e-18 7.60366e-18 7.63978e-18 7.42964e-18 7.10668e-18 6.82550e-18 6.39586e-18 5.83982e-18 5.30474e-18 4.55340e-18 3.82926e-18 3.28566e-18 2.61335e-18 2.34119e-18 2.17901e-18 2.01110e-18 1.89048e-18 1.58246e-18 1.54885e-18 1.38439e-18 1.27184e-18 1.12552e-18 8.36678e-19 7.55685e-19 5.65436e-19 2.91958e-19 -5.19862e-21 -1.70126e-19 -3.53307e-19 -6.55078e-19 -7.61592e-19 -9.37812e-19 -1.03995e-18 -1.13824e-18 -1.24938e-18 -1.16391e-18 -1.09273e-18 -1.04533e-18 -1.03137e-18 -8.51007e-19 -8.54090e-19 -5.11544e-19 -5.00337e-19 -4.33715e-19 -3.27108e-19 -2.56065e-19 -8.71495e-20 3.20811e-21 5.15140e-20 7.16654e-20 1.82912e-19 2.47935e-19 5.24383e-19 5.33584e-19 7.26309e-19 7.98953e-19 7.64021e-19 9.96761e-19 1.09296e-18 1.18626e-18 1.35812e-18 1.44594e-18 1.54374e-18 1.72363e-18 1.72995e-18 1.76355e-18 1.90156e-18 1.95087e-18 1.93643e-18 1.93310e-18 1.77647e-18 1.75768e-18 1.71232e-18 1.52800e-18 1.50141e-18 1.39065e-18 1.39717e-18 1.21517e-18 1.18678e-18 1.11430e-18 1.00073e-18 1.08587e-18 9.02522e-19 8.87044e-19 8.12441e-19 7.99201e-19 8.14421e-19 7.26354e-19 7.25494e-19 6.33463e-19 6.02346e-19 5.59260e-19 5.30412e-19 4.71533e-19 5.00108e-19 4.41590e-19 3.78584e-19 4.05605e-19 3.90506e-19 3.13138e-19 3.53857e-19 2.25614e-19 2.74179e-19 2.48788e-19 2.38199e-19 2.18078e-19 1.90859e-19 1.61767e-19 1.59321e-19 1.59726e-19 1.12847e-19 1.11524e-19 1.04876e-19 1.18656e-19 8.53569e-20 6.56274e-20 6.71088e-20 4.57458e-20 4.58435e-20 3.63635e-20 2.10672e-20 2.48122e-20 1.38642e-20 1.36702e-20 6.48921e-21 4.10640e-21 -1.28361e-21 -2.00301e-21 -2.43667e-21 -2.66562e-21 -1.82908e-21 -2.25227e-21 -1.97123e-21 -7.73803e-22 -2.85021e-21 -1.72274e-21 -1.03553e-21 -1.87651e-21 -3.83427e-22 -7.54630e-22 -1.43324e-21 -1.42349e-21 -9.08744e-22 -9.38248e-22 -5.98705e-22 -1.07848e-21 -2.08539e-22 -2.21071e-22 -5.18340e-22 -6.87015e-22 -7.19922e-22 -1.00484e-21 -1.03676e-21 -4.06691e-22 
3.01583e-17 2.28184e-17 5.42454e-18 1.74066e-17 1.71975e-17 8.10032e-18 -2.51966e-19 4.08653e-17 1.00383e-16 9.73655e-17 6.86097e-17 5.18428e-17 4.63359e-17 4.38010e-17 4.07616e-17 3.63474e-17 3.22955e-17 2.91912e-17 2.62562e-17 2.30956e-17 2.12469e-17 2.04087e-17 1.73960e-17 1.68292e-17 1.48053e-17 1.38477e-17 1.26338e-17 1.18754e-17 1.07068e-17 1.02460e-17 9.38738e-18 9.03225e-18 8.32133e-18 7.58297e-18 7.23414e-18 6.80367e-18 6.50628e-18 6.29742e-18 6.08449e-18 6.09311e-18 5.74101e-18 5.53708e-18 5.50399e-18 5.50527e-18 6.02613e-18 6.62249e-18 6.84510e-18 6.47527e-18 6.48578e-18 6.27524e-18 5.99535e-18 5.74724e-18 5.37653e-18 4.92377e-18 4.47482e-18 3.83796e-18 3.24543e-18 2.79037e-18 2.23920e-18 2.01099e-18 1.87361e-18 1.74120e-18 1.63773e-18 1.37785e-18 1.35412e-18 1.22589e-18 1.13482e-18 1.01567e-18 7.81004e-19 7.19143e-19 5.70046e-19 3.47742e-19 1.02657e-19 -2.65197e-20 -1.72546e-19 -4.18253e-19 -4.97340e-19 -6.44824e-19 -7.10739e-19 -7.89651e-19 -8.84609e-19 -8.06115e-19 -7.47456e-19 -7.28615e-19 -7.12120e-19 -5.64475e-19 -5.71763e-19 -2.98551e-19 -2.99317e-19 -2.35928e-19 -1.51045e-19 -9.88450e-20 2.23096e-20 9.99265e-20 1.30567e-19 1.53756e-19 2.43662e-19 2.91064e-19 5.15474e-19 5.07148e-19 6.58999e-19 7.18281e-19 6.90291e-19 8.77898e-19 9.56416e-19 1.02329e-18 1.17040e-18 1.23751e-18 1.30746e-18 1.45582e-18 1.45940e-18 1.48435e-18 1.59579e-18 1.63191e-18 1.62000e-18 1.61268e-18 1.48209e-18 1.46507e-18 1.42900e-18 1.27598e-18 1.25110e-18 1.15948e-18 1.16559e-18 1.01157e-18 9.87621e-19 9.27045e-19 8.34405e-19 9.02522e-19 7.54276e-19 7.40177e-19 6.78154e-19 6.66432e-19 6.78899e-19 6.07955e-19 6.04954e-19 5.27419e-19 5.01871e-19 4.67831e-19 4.43397e-19 3.95032e-19 4.20872e-19 3.70614e-19 3.16792e-19 3.38331e-19 3.26578e-19 2.62428e-19 2.95119e-19 1.88475e-19 2.29418e-19 2.09688e-19 1.99310e-19 1.83418e-19 1.59733e-19 1.37350e-19 1.35424e-19 1.34473e-19 9.55668e-20 9.43126e-20 8.94601e-20 1.00144e-19 7.31270e-20 5.64550e-20 5.78111e-20 4.01372e-20 4.01821e-20 3.23059e-20 2.01227e-20 2.29615e-20 1.31302e-20 1.39147e-20 7.54389e-21 6.14916e-21 1.04204e-21 7.48675e-22 2.38123e-22 -3.93179e-22 1.33821e-22 1.01475e-22 7.50489e-22 6.55293e-22 -9.19014e-22 9.19538e-23 2.01343e-22 -2.18078e-22 3.70466e-22 1.39165e-22 -2.96428e-22 -4.58727e-22 -1.93782e-22 -2.52728e-22 -9.05596e-24 -3.03999e-22 6.39892e-24 1.30858e-22 -7.49317e-23 -1.57755e-22 -2.81422e-22 -3.86660e-22 -3.71896e-22 -1.35756e-22 
3.63050e-17 3.96998e-17 4.02865e-17 6.65942e-17 7.75156e-17 6.93940e-17 5.16437e-17 7.65172e-17 1.22920e-16 1.12030e-16 8.00179e-17 6.12339e-17 5.40454e-17 5.03164e-17 4.62830e-17 4.10209e-17 3.64530e-17 3.27565e-17 2.95305e-17 2.59275e-17 2.37207e-17 2.26078e-17 1.92690e-17 1.85912e-17 1.63167e-17 1.52317e-17 1.39056e-17 1.30005e-17 1.17310e-17 1.11309e-17 1.01864e-17 9.78625e-18 9.00303e-18 8.16464e-18 7.74255e-18 7.25983e-18 6.94007e-18 6.65552e-18 6.36946e-18 6.34654e-18 5.93227e-18 5.73248e-18 5.65569e-18 5.60965e-18 6.12179e-18 6.72062e-18 6.93087e-18 6.55110e-18 6.54478e-18 6.32292e-18 6.02115e-18 5.75388e-18 5.36768e-18 4.87669e-18 4.43368e-18 3.77490e-18 3.17502e-18 2.70872e-18 2.15667e-18 1.92352e-18 1.78864e-18 1.63844e-18 1.54912e-18 1.27480e-18 1.24527e-18 1.13477e-18 1.02901e-18 9.20019e-19 6.85323e-19 6.12693e-19 4.65933e-19 2.41997e-19 -1.03234e-20 -1.40797e-19 -2.84198e-19 -5.38539e-19 -6.13003e-19 -7.70490e-19 -8.39719e-19 -9.26594e-19 -1.02631e-18 -9.40544e-19 -8.78277e-19 -8.55283e-19 -8.38200e-19 -6.73866e-19 -6.90122e-19 -4.13799e-19 -4.21077e-19 -3.32593e-19 -2.62550e-19 -2.03989e-19 -7.80893e-20 -1.55741e-21 2.24348e-20 4.54704e-20 1.55929e-19 1.99736e-19 4.22753e-19 4.23901e-19 5.92882e-19 6.46489e-19 6.28325e-19 8.13022e-19 8.97096e-19 9.67454e-19 1.11991e-18 1.18513e-18 1.26636e-18 1.41939e-18 1.41514e-18 1.45228e-18 1.56754e-18 1.60415e-18 1.59635e-18 1.58259e-18 1.45790e-18 1.44252e-18 1.40762e-18 1.25399e-18 1.23085e-18 1.14582e-18 1.14449e-18 9.99203e-19 9.73697e-19 9.14322e-19 8.19154e-19 8.87044e-19 7.40177e-19 7.32345e-19 6.66036e-19 6.55736e-19 6.65177e-19 5.95080e-19 5.95640e-19 5.20767e-19 4.95953e-19 4.60292e-19 4.37782e-19 3.89159e-19 4.14503e-19 3.65318e-19 3.12994e-19 3.34570e-19 3.22452e-19 2.59696e-19 2.90494e-19 1.86953e-19 2.25122e-19 2.05216e-19 1.96169e-19 1.80381e-19 1.57444e-19 1.33104e-19 1.32530e-19 1.32084e-19 9.37413e-20 9.25135e-20 8.68579e-20 9.82881e-20 7.21632e-20 5.48750e-20 5.65834e-20 3.91072e-20 3.82286e-20 3.06950e-20 1.91051e-20 2.13928e-20 1.21028e-20 1.22497e-20 6.41522e-21 4.70047e-21 -2.38434e-22 -7.29798e-22 -1.17807e-21 -1.60367e-21 -5.44008e-22 -4.88454e-22 -2.53520e-22 -2.79211e-22 -1.68787e-21 -6.33042e-22 -3.40457e-22 -6.43098e-22 -2.48152e-22 -3.29131e-22 -7.09323e-22 -7.72187e-22 -4.81510e-22 -4.76860e-22 -1.75442e-22 -5.69876e-22 -3.13364e-23 5.16150e-23 -2.20695e-22 -3.26347e-22 -4.39636e-22 -6.17611e-22 -6.35562e-22 -2.51553e-22 
2.92112e-17 2.26920e-17 8.72813e-18 2.06293e-17 2.09270e-17 1.35128e-17 6.41635e-18 4.40672e-17 9.62916e-17 9.12205e-17 6.34103e-17 4.72198e-17 4.17929e-17 3.93620e-17 3.65975e-17 3.26114e-17 2.89356e-17 2.61483e-17 2.34858e-17 2.06018e-17 1.89552e-17 1.82258e-17 1.54958e-17 1.49970e-17 1.31619e-17 1.23189e-17 1.12337e-17 1.05457e-17 9.50888e-18 9.11304e-18 8.35097e-18 8.03493e-18 7.40024e-18 6.74616e-18 6.42505e-18 6.04729e-18 5.77761e-18 5.60614e-18 5.41023e-18 5.42183e-18 5.10379e-18 4.91759e-18 4.89197e-18 4.89797e-18 5.36764e-18 5.91366e-18 6.12005e-18 5.79088e-18 5.80515e-18 5.61600e-18 5.36668e-18 5.14611e-18 4.81794e-18 4.41423e-18 4.01012e-18 3.44098e-18 2.90642e-18 2.50314e-18 2.00965e-18 1.80485e-18 1.68264e-18 1.56362e-18 1.47297e-18 1.24094e-18 1.21957e-18 1.10742e-18 1.02739e-18 9.20529e-19 7.11750e-19 6.59054e-19 5.28681e-19 3.30942e-19 1.12309e-19 -4.35974e-22 -1.27705e-19 -3.43246e-19 -4.12216e-19 -5.41038e-19 -5.99105e-19 -6.69070e-19 -7.51079e-19 -6.81598e-19 -6.30640e-19 -6.16356e-19 -6.03046e-19 -4.70893e-19 -4.79335e-19 -2.35056e-19 -2.35596e-19 -1.79113e-19 -1.05597e-19 -5.81292e-20 4.78607e-20 1.17061e-19 1.45755e-19 1.64423e-19 2.44126e-19 2.85968e-19 4.86376e-19 4.76873e-19 6.10806e-19 6.62493e-19 6.37148e-19 8.04666e-19 8.73979e-19 9.32501e-19 1.06340e-18 1.12173e-18 1.18355e-18 1.31613e-18 1.31723e-18 1.33889e-18 1.43788e-18 1.46924e-18 1.45750e-18 1.45114e-18 1.33344e-18 1.31863e-18 1.28589e-18 1.14774e-18 1.12584e-18 1.04331e-18 1.04887e-18 9.10407e-19 8.89155e-19 8.34188e-19 7.50575e-19 8.12441e-19 6.78154e-19 6.66036e-19 6.10325e-19 5.99574e-19 6.11150e-19 5.46419e-19 5.44345e-19 4.74404e-19 4.51404e-19 4.20670e-19 3.98732e-19 3.54994e-19 3.78058e-19 3.33091e-19 2.84687e-19 3.04175e-19 2.93527e-19 2.35754e-19 2.65211e-19 1.69262e-19 2.06097e-19 1.88193e-19 1.78917e-19 1.64551e-19 1.43476e-19 1.22991e-19 1.21292e-19 1.20680e-19 8.55963e-20 8.43903e-20 8.00004e-20 8.98045e-20 6.53318e-20 5.03244e-20 5.15233e-20 3.56667e-20 3.56301e-20 2.85507e-20 1.75499e-20 2.01162e-20 1.14424e-20 1.19568e-20 6.34287e-21 4.92106e-21 5.08802e-22 1.78458e-22 -2.88827e-22 -7.74540e-22 -2.37529e-22 -3.11516e-22 1.87576e-22 3.12568e-22 -1.18422e-21 -2.49136e-22 -4.26736e-23 -4.86494e-22 1.78035e-22 -4.16714e-23 -4.69925e-22 -5.85276e-22 -3.02223e-22 -3.52624e-22 -1.16229e-22 -4.16588e-22 -2.90475e-23 5.33922e-23 -1.51131e-22 -2.38519e-22 -3.32576e-22 -4.61703e-22 -4.61784e-22 -1.76180e-22 
2.52741e-17 1.54170e-17 -4.34758e-18 5.59326e-19 -8.80133e-18 -2.26190e-17 -2.56880e-17 2.30116e-17 8.56797e-17 8.54021e-17 5.91739e-17 4.34110e-17 3.82224e-17 3.60769e-17 3.36859e-17 3.00837e-17 2.67270e-17 2.41507e-17 2.17074e-17 1.89976e-17 1.75227e-17 1.69330e-17 1.43527e-17 1.39529e-17 1.22345e-17 1.14807e-17 1.04925e-17 9.88062e-18 8.89813e-18 8.56407e-18 7.87563e-18 7.60391e-18 7.00710e-18 6.41519e-18 6.11098e-18 5.77200e-18 5.52205e-18 5.36682e-18 5.18998e-18 5.22417e-18 4.91770e-18 4.75185e-18 4.75071e-18 4.77760e-18 5.27178e-18 5.84824e-18 6.07397e-18 5.74717e-18 5.76249e-18 5.58973e-18 5.33516e-18 5.11697e-18 4.78517e-18 4.35594e-18 3.95719e-18 3.38712e-18 2.84751e-18 2.43238e-18 1.93404e-18 1.73192e-18 1.61561e-18 1.48570e-18 1.40220e-18 1.17210e-18 1.14705e-18 1.03399e-18 9.50498e-19 8.48423e-19 6.40306e-19 5.81221e-19 4.45152e-19 2.48198e-19 2.97558e-20 -8.76206e-20 -2.18875e-19 -4.35472e-19 -5.11708e-19 -6.40942e-19 -7.10151e-19 -7.81484e-19 -8.63702e-19 -7.97945e-19 -7.47324e-19 -7.19503e-19 -7.06805e-19 -5.72954e-19 -5.77694e-19 -3.29232e-19 -3.27013e-19 -2.72327e-19 -1.99402e-19 -1.47642e-19 -3.19775e-20 3.59625e-20 6.66772e-20 8.22132e-20 1.67839e-19 2.13209e-19 4.12390e-19 4.13724e-19 5.55831e-19 6.05398e-19 5.83212e-19 7.52518e-19 8.21908e-19 8.87375e-19 1.01591e-18 1.07708e-18 1.14575e-18 1.27794e-18 1.27896e-18 1.30477e-18 1.40504e-18 1.43904e-18 1.42982e-18 1.42357e-18 1.30907e-18 1.29610e-18 1.26312e-18 1.12670e-18 1.10603e-18 1.02709e-18 1.02969e-18 8.96582e-19 8.74941e-19 8.22177e-19 7.38016e-19 7.99201e-19 6.66432e-19 6.55736e-19 5.99574e-19 5.90693e-19 6.00477e-19 5.36599e-19 5.35694e-19 4.68368e-19 4.45837e-19 4.14541e-19 3.93276e-19 3.50321e-19 3.71147e-19 3.28289e-19 2.81727e-19 3.01114e-19 2.90234e-19 2.33306e-19 2.62605e-19 1.68282e-19 2.03568e-19 1.85969e-19 1.77487e-19 1.63056e-19 1.42706e-19 1.21856e-19 1.19937e-19 1.19694e-19 8.54181e-20 8.45184e-20 7.98359e-20 8.93516e-20 6.54391e-20 5.09858e-20 5.19667e-20 3.61219e-20 3.63670e-20 2.94022e-20 1.84736e-20 2.10128e-20 1.20805e-20 1.29199e-20 7.03930e-21 6.02027e-21 1.23966e-21 1.05985e-21 6.36293e-22 4.40344e-23 3.99384e-22 4.16249e-22 1.02571e-21 7.86143e-22 -4.76165e-22 3.50895e-22 3.56018e-22 5.00748e-23 4.51373e-22 2.58472e-22 -7.40762e-23 -2.43502e-22 -4.99000e-23 -1.12763e-22 7.50493e-23 -1.40921e-22 3.57381e-23 1.57167e-22 1.88588e-24 -5.43399e-23 -1.67324e-22 -2.28024e-22 -2.09566e-22 -7.29946e-23 
2.98565e-17 2.01317e-17 1.83507e-18 6.88360e-18 -1.85748e-19 -9.67872e-18 -1.43139e-17 3.10573e-17 8.97788e-17 8.72200e-17 5.99356e-17 4.42592e-17 3.96050e-17 3.75932e-17 3.51419e-17 3.14015e-17 2.78271e-17 2.52212e-17 2.25816e-17 1.98056e-17 1.82456e-17 1.76068e-17 1.49508e-17 1.44493e-17 1.26906e-17 1.18842e-17 1.08207e-17 1.01844e-17 9.16812e-18 8.82117e-18 8.08131e-18 7.76912e-18 7.16238e-18 6.54671e-18 6.24944e-18 5.88608e-18 5.61216e-18 5.46570e-18 5.28772e-18 5.30418e-18 5.01576e-18 4.81915e-18 4.80779e-18 4.83566e-18 5.31532e-18 5.85217e-18 6.05936e-18 5.72826e-18 5.74301e-18 5.54950e-18 5.30190e-18 5.08501e-18 4.77227e-18 4.39119e-18 3.98460e-18 3.43047e-18 2.89861e-18 2.50978e-18 2.02292e-18 1.82033e-18 1.70158e-18 1.59545e-18 1.50008e-18 1.27876e-18 1.26059e-18 1.14703e-18 1.07473e-18 9.61630e-19 7.55523e-19 7.10620e-19 5.82316e-19 3.86816e-19 1.72014e-19 6.21434e-20 -6.43085e-20 -2.75421e-19 -3.41846e-19 -4.66342e-19 -5.24040e-19 -5.91261e-19 -6.69776e-19 -6.06836e-19 -5.58839e-19 -5.46464e-19 -5.38297e-19 -4.11946e-19 -4.19891e-19 -1.75195e-19 -1.75045e-19 -1.28610e-19 -5.34236e-20 -9.47346e-21 9.39312e-20 1.61915e-19 1.95828e-19 2.10014e-19 2.79115e-19 3.21268e-19 5.21752e-19 5.10198e-19 6.35825e-19 6.87109e-19 6.58021e-19 8.24577e-19 8.92443e-19 9.49796e-19 1.07542e-18 1.13323e-18 1.19235e-18 1.32240e-18 1.32485e-18 1.34174e-18 1.43835e-18 1.46942e-18 1.45572e-18 1.45329e-18 1.33322e-18 1.31962e-18 1.28602e-18 1.14764e-18 1.12681e-18 1.04167e-18 1.05045e-18 9.10032e-19 8.90141e-19 8.34306e-19 7.51782e-19 8.14421e-19 6.78899e-19 6.65177e-19 6.11150e-19 6.00477e-19 6.14273e-19 5.47528e-19 5.45218e-19 4.74470e-19 4.51130e-19 4.21543e-19 3.98620e-19 3.55200e-19 3.77206e-19 3.33074e-19 2.84727e-19 3.04242e-19 2.93588e-19 2.35430e-19 2.66046e-19 1.69061e-19 2.06803e-19 1.89204e-19 1.79274e-19 1.64858e-19 1.44018e-19 1.24330e-19 1.21768e-19 1.21421e-19 8.60502e-20 8.48409e-20 8.07781e-20 9.02577e-20 6.53988e-20 5.09336e-20 5.18501e-20 3.59622e-20 3.64273e-20 2.92268e-20 1.79789e-20 2.08157e-20 1.19130e-20 1.27791e-20 6.89053e-21 5.60208e-21 1.18233e-21 9.54081e-22 4.30616e-22 -1.62965e-22 8.36853e-23 -1.79610e-23 6.95008e-22 7.91351e-22 -8.40342e-22 1.05473e-22 2.31581e-22 -2.91168e-22 4.99757e-22 1.96434e-22 -2.68183e-22 -4.47810e-22 -1.60252e-22 -2.56352e-22 -4.36263e-23 -3.02456e-22 -6.73867e-24 8.88315e-23 -9.02339e-23 -1.64089e-22 -2.60703e-22 -3.58650e-22 -3.50814e-22 -1.30305e-22 
2.27426e-17 1.35023e-17 -6.67677e-18 -2.90679e-18 -8.75363e-18 -1.99834e-17 -2.57416e-17 1.53263e-17 7.17340e-17 7.38928e-17 5.23130e-17 3.95406e-17 3.56194e-17 3.39630e-17 3.17790e-17 2.84100e-17 2.52437e-17 2.28886e-17 2.05815e-17 1.80980e-17 1.66918e-17 1.60758e-17 1.36908e-17 1.32672e-17 1.16872e-17 1.09466e-17 9.97537e-18 9.38012e-18 8.45538e-18 8.10055e-18 7.42663e-18 7.15617e-18 6.59189e-18 6.00634e-18 5.73684e-18 5.39907e-18 5.16641e-18 5.01434e-18 4.84996e-18 4.86617e-18 4.58485e-18 4.41444e-18 4.39172e-18 4.39154e-18 4.79696e-18 5.25697e-18 5.43182e-18 5.14274e-18 5.15651e-18 4.98644e-18 4.76859e-18 4.57846e-18 4.28193e-18 3.93554e-18 3.57344e-18 3.06690e-18 2.59560e-18 2.23712e-18 1.79761e-18 1.61565e-18 1.50659e-18 1.40534e-18 1.32069e-18 1.11629e-18 1.10093e-18 9.96832e-19 9.30186e-19 8.35806e-19 6.50490e-19 6.06944e-19 4.94166e-19 3.21004e-19 1.30917e-19 3.35783e-20 -7.88197e-20 -2.67322e-19 -3.27045e-19 -4.38447e-19 -4.81843e-19 -5.41550e-19 -6.13585e-19 -5.50819e-19 -5.04961e-19 -4.98484e-19 -4.84480e-19 -3.71810e-19 -3.76180e-19 -1.61280e-19 -1.62514e-19 -1.16810e-19 -4.63321e-20 -7.40000e-21 8.15238e-20 1.44687e-19 1.68351e-19 1.88155e-19 2.53202e-19 2.89753e-19 4.67929e-19 4.53583e-19 5.66898e-19 6.14400e-19 5.89840e-19 7.38213e-19 7.99325e-19 8.48274e-19 9.65524e-19 1.01646e-18 1.06608e-18 1.18309e-18 1.18697e-18 1.20242e-18 1.28877e-18 1.31614e-18 1.30512e-18 1.29975e-18 1.19371e-18 1.17923e-18 1.15061e-18 1.02819e-18 1.00750e-18 9.32082e-19 9.39378e-19 8.12872e-19 7.94322e-19 7.45136e-19 6.72406e-19 7.26354e-19 6.07955e-19 5.95080e-19 5.46419e-19 5.36599e-19 5.47528e-19 4.91113e-19 4.87058e-19 4.23920e-19 4.03253e-19 3.77160e-19 3.56770e-19 3.18319e-19 3.39729e-19 2.98786e-19 2.54875e-19 2.71881e-19 2.62784e-19 2.11162e-19 2.37465e-19 1.51313e-19 1.84969e-19 1.69745e-19 1.60579e-19 1.48072e-19 1.28608e-19 1.11835e-19 1.09942e-19 1.08747e-19 7.73757e-20 7.62974e-20 7.28469e-20 8.09860e-20 5.92618e-20 4.60139e-20 4.70416e-20 3.28914e-20 3.31364e-20 2.67509e-20 1.69771e-20 1.93315e-20 1.11537e-20 1.21785e-20 6.85800e-21 5.95507e-21 1.70458e-21 1.58987e-21 1.10895e-21 4.45222e-22 6.76931e-22 6.96245e-22 1.44365e-21 1.09704e-21 -1.96731e-22 6.28990e-22 5.61173e-22 2.43960e-22 6.36130e-22 4.18176e-22 8.06506e-23 -1.21817e-22 5.12236e-23 -2.26824e-23 1.53216e-22 -3.59245e-23 5.69606e-23 2.02241e-22 6.16104e-23 1.42325e-23 -1.12186e-22 -1.46019e-22 -1.15180e-22 -3.03884e-23 
2.74562e-17 2.34023e-17 1.36051e-17 2.48253e-17 2.29676e-17 1.28519e-17 4.62450e-18 3.99609e-17 8.94811e-17 8.49949e-17 5.95529e-17 4.46492e-17 3.94966e-17 3.70748e-17 3.43889e-17 3.05939e-17 2.71896e-17 2.45371e-17 2.20889e-17 1.94145e-17 1.78420e-17 1.71100e-17 1.45819e-17 1.40998e-17 1.23806e-17 1.15851e-17 1.05770e-17 9.92308e-18 8.94838e-18 8.54700e-18 7.83081e-18 7.52663e-18 6.93638e-18 6.31718e-18 6.00876e-18 5.65012e-18 5.39780e-18 5.21144e-18 5.01832e-18 5.01616e-18 4.71811e-18 4.55443e-18 4.51998e-18 4.51808e-18 4.95310e-18 5.45099e-18 5.63559e-18 5.32913e-18 5.33216e-18 5.15833e-18 4.92313e-18 4.71304e-18 4.40893e-18 4.03011e-18 3.65975e-18 3.13206e-18 2.63841e-18 2.26656e-18 1.81293e-18 1.62178e-18 1.51042e-18 1.39759e-18 1.31456e-18 1.09856e-18 1.07608e-18 9.75741e-19 8.94003e-19 7.95758e-19 6.02147e-19 5.46515e-19 4.23584e-19 2.41311e-19 3.57554e-20 -7.35393e-20 -1.93982e-19 -3.99598e-19 -4.64347e-19 -5.87228e-19 -6.49016e-19 -7.18642e-19 -7.95502e-19 -7.34126e-19 -6.84937e-19 -6.63968e-19 -6.54849e-19 -5.28983e-19 -5.37850e-19 -3.09875e-19 -3.10761e-19 -2.52975e-19 -1.89546e-19 -1.44191e-19 -4.01152e-20 2.09871e-20 4.68909e-20 6.16588e-20 1.42098e-19 1.79074e-19 3.62237e-19 3.64897e-19 4.94704e-19 5.39889e-19 5.20528e-19 6.72027e-19 7.39492e-19 7.97606e-19 9.16003e-19 9.70909e-19 1.03563e-18 1.15753e-18 1.15742e-18 1.18293e-18 1.27644e-18 1.30649e-18 1.29895e-18 1.29246e-18 1.18888e-18 1.17648e-18 1.14771e-18 1.02250e-18 1.00482e-18 9.32358e-19 9.35510e-19 8.14039e-19 7.94208e-19 7.45999e-19 6.69805e-19 7.25494e-19 6.04954e-19 5.95640e-19 5.44345e-19 5.35694e-19 5.45218e-19 4.87058e-19 4.86681e-19 4.25018e-19 4.04384e-19 3.76612e-19 3.56848e-19 3.17899e-19 3.37722e-19 2.97968e-19 2.55385e-19 2.72859e-19 2.63144e-19 2.11677e-19 2.38101e-19 1.52605e-19 1.84778e-19 1.68977e-19 1.60808e-19 1.47964e-19 1.29150e-19 1.10918e-19 1.09073e-19 1.08759e-19 7.72926e-20 7.64468e-20 7.21197e-20 8.07717e-20 5.93147e-20 4.58686e-20 4.69710e-20 3.25444e-20 3.25265e-20 2.62685e-20 1.64926e-20 1.87297e-20 1.07294e-20 1.14267e-20 6.25815e-21 5.13944e-21 9.84673e-22 7.65241e-22 3.13617e-22 -2.30614e-22 2.10266e-22 2.33394e-22 7.81113e-22 6.01970e-22 -6.92147e-22 1.67368e-22 2.29327e-22 -9.02755e-23 3.29624e-22 1.55846e-22 -1.89647e-22 -3.38959e-22 -1.25521e-22 -1.82171e-22 2.16553e-23 -2.22747e-22 2.26140e-23 1.28741e-22 -4.57141e-23 -1.07478e-22 -2.16658e-22 -2.99398e-22 -2.91440e-22 -1.08269e-22 
2.04897e-17 1.37450e-17 1.35350e-18 7.71169e-18 -1.17232e-18 -1.30809e-17 -1.37254e-17 2.80327e-17 7.76388e-17 7.40298e-17 5.05854e-17 3.66057e-17 3.16926e-17 2.96009e-17 2.75188e-17 2.45058e-17 2.17846e-17 1.95945e-17 1.76492e-17 1.54522e-17 1.42392e-17 1.37219e-17 1.16544e-17 1.13150e-17 9.89350e-18 9.28986e-18 8.50507e-18 8.00641e-18 7.21226e-18 6.93749e-18 6.37918e-18 6.15388e-18 5.67820e-18 5.19691e-18 4.94041e-18 4.66863e-18 4.46626e-18 4.32895e-18 4.18560e-18 4.21505e-18 3.96853e-18 3.85710e-18 3.86209e-18 3.89092e-18 4.30910e-18 4.79868e-18 4.98524e-18 4.71069e-18 4.70797e-18 4.57277e-18 4.35324e-18 4.16578e-18 3.88838e-18 3.51430e-18 3.19222e-18 2.72229e-18 2.27845e-18 1.93082e-18 1.52024e-18 1.35463e-18 1.26061e-18 1.14585e-18 1.08187e-18 8.90096e-19 8.64908e-19 7.71977e-19 6.93184e-19 6.13050e-19 4.38140e-19 3.79047e-19 2.60217e-19 9.66666e-20 -8.76626e-20 -1.94790e-19 -3.05588e-19 -4.93452e-19 -5.61880e-19 -6.72779e-19 -7.45282e-19 -8.09352e-19 -8.76891e-19 -8.26313e-19 -7.82262e-19 -7.43571e-19 -7.36160e-19 -6.21470e-19 -6.23905e-19 -4.16791e-19 -4.10265e-19 -3.59244e-19 -3.03480e-19 -2.54591e-19 -1.47029e-19 -9.43939e-20 -6.86482e-20 -5.81833e-20 2.36716e-20 6.21529e-20 2.23610e-19 2.41544e-19 3.69100e-19 4.08084e-19 3.95110e-19 5.34088e-19 5.94245e-19 6.55338e-19 7.58654e-19 8.11651e-19 8.79833e-19 9.88408e-19 9.87788e-19 1.01641e-18 1.10304e-18 1.13252e-18 1.12916e-18 1.12340e-18 1.03539e-18 1.02573e-18 1.00027e-18 8.90081e-19 8.76052e-19 8.15641e-19 8.14658e-19 7.12434e-19 6.93798e-19 6.53827e-19 5.84620e-19 6.33463e-19 5.27419e-19 5.20767e-19 4.74404e-19 4.68368e-19 4.74470e-19 4.23920e-19 4.25018e-19 3.73706e-19 3.55811e-19 3.29608e-19 3.12811e-19 2.78885e-19 2.94265e-19 2.60822e-19 2.25063e-19 2.40681e-19 2.31519e-19 1.86690e-19 2.10114e-19 1.35709e-19 1.62441e-19 1.48353e-19 1.42319e-19 1.30768e-19 1.14594e-19 9.79127e-20 9.59582e-20 9.59812e-20 6.88757e-20 6.86572e-20 6.41554e-20 7.15643e-20 5.32972e-20 4.17325e-20 4.25610e-20 2.95040e-20 2.98358e-20 2.43828e-20 1.57057e-20 1.76808e-20 1.02544e-20 1.11828e-20 6.26365e-21 5.72771e-21 1.57005e-21 1.54581e-21 1.20201e-21 6.26556e-22 8.42250e-22 9.78830e-22 1.53933e-21 9.84924e-22 1.35798e-22 7.61906e-22 6.05782e-22 4.92178e-22 5.42218e-22 4.38209e-22 2.47318e-22 6.97779e-23 1.55131e-22 9.36645e-23 2.16422e-22 9.37839e-23 8.93706e-23 2.17133e-22 1.18659e-22 9.92608e-23 -1.42560e-23 -1.69358e-23 6.83798e-24 1.05703e-23 
1.89288e-17 1.23650e-17 1.50914e-18 9.53112e-18 3.13417e-18 -5.17481e-18 -3.28124e-18 3.50019e-17 7.88519e-17 7.25215e-17 4.88631e-17 3.51670e-17 3.04962e-17 2.85001e-17 2.64643e-17 2.35743e-17 2.09533e-17 1.88318e-17 1.69812e-17 1.48784e-17 1.36979e-17 1.31859e-17 1.12061e-17 1.08561e-17 9.51396e-18 8.92404e-18 8.17790e-18 7.70289e-18 6.94324e-18 6.67064e-18 6.12919e-18 5.91381e-18 5.45758e-18 4.99108e-18 4.74864e-18 4.48042e-18 4.28901e-18 4.14993e-18 4.01234e-18 4.03754e-18 3.80043e-18 3.69897e-18 3.70195e-18 3.73238e-18 4.14161e-18 4.61863e-18 4.80128e-18 4.53185e-18 4.52335e-18 4.39121e-18 4.17472e-18 3.98955e-18 3.72032e-18 3.35077e-18 3.04397e-18 2.58881e-18 2.16380e-18 1.82130e-18 1.42792e-18 1.27195e-18 1.18221e-18 1.07142e-18 1.01383e-18 8.31419e-19 8.07992e-19 7.22217e-19 6.49026e-19 5.75730e-19 4.12508e-19 3.58836e-19 2.46283e-19 9.40861e-20 -7.76085e-20 -1.76342e-19 -2.77369e-19 -4.51900e-19 -5.15227e-19 -6.18504e-19 -6.85119e-19 -7.43041e-19 -8.06147e-19 -7.56342e-19 -7.16154e-19 -6.80643e-19 -6.71576e-19 -5.63614e-19 -5.64703e-19 -3.72012e-19 -3.66289e-19 -3.16621e-19 -2.65478e-19 -2.18185e-19 -1.19192e-19 -6.72766e-20 -4.42628e-20 -3.42058e-20 4.50006e-20 8.23837e-20 2.33114e-19 2.47145e-19 3.67752e-19 4.03012e-19 3.91892e-19 5.23726e-19 5.77760e-19 6.34661e-19 7.33178e-19 7.81380e-19 8.44043e-19 9.46624e-19 9.44320e-19 9.70903e-19 1.05167e-18 1.07860e-18 1.07520e-18 1.06857e-18 9.85254e-19 9.76454e-19 9.51873e-19 8.47413e-19 8.33241e-19 7.76948e-19 7.74859e-19 6.78341e-19 6.60405e-19 6.22432e-19 5.56217e-19 6.02346e-19 5.01871e-19 4.95953e-19 4.51404e-19 4.45837e-19 4.51130e-19 4.03253e-19 4.04384e-19 3.55811e-19 3.39198e-19 3.13769e-19 2.98135e-19 2.65700e-19 2.80184e-19 2.48681e-19 2.14641e-19 2.29493e-19 2.20722e-19 1.78078e-19 2.00142e-19 1.29452e-19 1.54609e-19 1.41212e-19 1.35656e-19 1.24640e-19 1.09327e-19 9.30833e-20 9.14234e-20 9.13753e-20 6.57759e-20 6.55787e-20 6.12555e-20 6.83487e-20 5.09928e-20 3.99997e-20 4.07459e-20 2.83430e-20 2.86628e-20 2.34666e-20 1.52454e-20 1.70800e-20 9.92977e-21 1.08597e-20 6.11945e-21 5.71999e-21 1.61811e-21 1.62964e-21 1.32669e-21 7.58025e-22 9.63790e-22 1.13418e-21 1.66426e-21 1.01433e-21 3.09491e-22 8.66755e-22 6.66347e-22 6.20458e-22 5.47732e-22 4.76296e-22 3.33162e-22 1.60410e-22 2.08127e-22 1.54888e-22 2.58428e-22 1.63541e-22 1.02810e-22 2.35818e-22 1.55031e-22 1.44183e-22 2.97523e-23 4.45367e-23 7.28190e-23 3.72355e-23 
2.12912e-17 1.70994e-17 7.39599e-18 1.37026e-17 8.12081e-18 -4.12147e-18 -1.11629e-17 2.25794e-17 6.85589e-17 6.73582e-17 4.76905e-17 3.59523e-17 3.18948e-17 3.00259e-17 2.78966e-17 2.48566e-17 2.21671e-17 2.00343e-17 1.81053e-17 1.59458e-17 1.46826e-17 1.40819e-17 1.20401e-17 1.16300e-17 1.02400e-17 9.59247e-18 8.76471e-18 8.21189e-18 7.41615e-18 7.05436e-18 6.46678e-18 6.20590e-18 5.72324e-18 5.19445e-18 4.93832e-18 4.63893e-18 4.43179e-18 4.27811e-18 4.10787e-18 4.09656e-18 3.85075e-18 3.71848e-18 3.68425e-18 3.67333e-18 4.00853e-18 4.38238e-18 4.51277e-18 4.26009e-18 4.24887e-18 4.09524e-18 3.89972e-18 3.72655e-18 3.47946e-18 3.18191e-18 2.88200e-18 2.45902e-18 2.06725e-18 1.77272e-18 1.41634e-18 1.26414e-18 1.18025e-18 1.09603e-18 1.03020e-18 8.62970e-19 8.47460e-19 7.74607e-19 7.10837e-19 6.37491e-19 4.89548e-19 4.48980e-19 3.59454e-19 2.24361e-19 6.64175e-20 -1.63943e-20 -1.04520e-19 -2.58385e-19 -3.04978e-19 -3.95580e-19 -4.40211e-19 -4.93370e-19 -5.48828e-19 -5.02869e-19 -4.66818e-19 -4.56914e-19 -4.52346e-19 -3.56944e-19 -3.66158e-19 -1.91604e-19 -1.94619e-19 -1.48493e-19 -1.04705e-19 -6.99458e-20 2.48577e-21 4.93620e-20 6.73454e-20 7.71744e-20 1.40778e-19 1.65632e-19 3.03294e-19 3.03208e-19 4.00719e-19 4.31028e-19 4.18793e-19 5.32674e-19 5.84447e-19 6.26980e-19 7.17113e-19 7.55934e-19 8.04517e-19 8.97395e-19 8.93979e-19 9.13790e-19 9.85886e-19 1.00608e-18 1.00131e-18 9.94679e-19 9.15721e-19 9.06694e-19 8.85672e-19 7.87533e-19 7.74790e-19 7.19656e-19 7.22259e-19 6.28069e-19 6.12353e-19 5.76136e-19 5.17487e-19 5.59260e-19 4.67831e-19 4.60292e-19 4.20670e-19 4.14541e-19 4.21543e-19 3.77160e-19 3.76612e-19 3.29608e-19 3.13769e-19 2.93626e-19 2.77149e-19 2.48051e-19 2.62923e-19 2.32375e-19 1.99543e-19 2.12490e-19 2.05163e-19 1.65705e-19 1.86102e-19 1.19987e-19 1.44647e-19 1.33829e-19 1.26446e-19 1.17018e-19 1.01932e-19 8.97981e-20 8.73052e-20 8.65701e-20 6.22624e-20 6.19138e-20 5.86964e-20 6.43220e-20 4.86195e-20 3.84858e-20 3.92073e-20 2.77407e-20 2.81975e-20 2.33830e-20 1.60459e-20 1.77443e-20 1.05114e-20 1.23155e-20 7.58197e-21 7.52691e-21 3.52223e-21 3.77855e-21 3.24568e-21 2.29409e-21 2.19157e-21 2.53420e-21 3.54967e-21 2.22241e-21 1.34127e-21 2.05079e-21 1.52966e-21 1.53447e-21 1.24066e-21 1.12924e-21 9.91127e-22 6.47365e-22 6.32183e-22 5.12260e-22 5.99231e-22 5.68138e-22 2.28971e-22 4.58232e-22 3.97847e-22 4.27536e-22 2.43201e-22 3.49157e-22 4.04068e-22 1.74955e-22 
1.88803e-17 1.67907e-17 1.09639e-17 2.11577e-17 2.01052e-17 1.18295e-17 6.33133e-18 3.27435e-17 6.96240e-17 6.52690e-17 4.56433e-17 3.41746e-17 3.01681e-17 2.82635e-17 2.61558e-17 2.32618e-17 2.06982e-17 1.86309e-17 1.68251e-17 1.47725e-17 1.35645e-17 1.29910e-17 1.10672e-17 1.06893e-17 9.39499e-18 8.79003e-18 8.03746e-18 7.53332e-18 6.80093e-18 6.47291e-18 5.93893e-18 5.71352e-18 5.26024e-18 4.78210e-18 4.54754e-18 4.27190e-18 4.08779e-18 3.93828e-18 3.78481e-18 3.78679e-18 3.55746e-18 3.44960e-18 3.42615e-18 3.42210e-18 3.74789e-18 4.12502e-18 4.25895e-18 4.02089e-18 4.01070e-18 3.87690e-18 3.68855e-18 3.52417e-18 3.28611e-18 2.98327e-18 2.71243e-18 2.31308e-18 1.94798e-18 1.65759e-18 1.32050e-18 1.18065e-18 1.09880e-18 1.00571e-18 9.51218e-19 7.87495e-19 7.67459e-19 6.97805e-19 6.34099e-19 5.66976e-19 4.25733e-19 3.83685e-19 2.90108e-19 1.58207e-19 7.27473e-21 -7.32422e-20 -1.59382e-19 -3.08442e-19 -3.56412e-19 -4.46990e-19 -4.92817e-19 -5.44639e-19 -6.00605e-19 -5.52512e-19 -5.17121e-19 -5.00725e-19 -4.91354e-19 -3.96070e-19 -4.01797e-19 -2.36908e-19 -2.39320e-19 -1.91266e-19 -1.48579e-19 -1.12279e-19 -3.76841e-20 9.07802e-21 2.51569e-20 3.64012e-20 1.02449e-19 1.30175e-19 2.60941e-19 2.62635e-19 3.61833e-19 3.91658e-19 3.81582e-19 4.92896e-19 5.40930e-19 5.83265e-19 6.71890e-19 7.10056e-19 7.58011e-19 8.48138e-19 8.44761e-19 8.65831e-19 9.34017e-19 9.55539e-19 9.51662e-19 9.44068e-19 8.69634e-19 8.61513e-19 8.40636e-19 7.48505e-19 7.34771e-19 6.84759e-19 6.84155e-19 5.97275e-19 5.82021e-19 5.47446e-19 4.90529e-19 5.30412e-19 4.43397e-19 4.37782e-19 3.98732e-19 3.93276e-19 3.98620e-19 3.56770e-19 3.56848e-19 3.12811e-19 2.98135e-19 2.77149e-19 2.63276e-19 2.34744e-19 2.48637e-19 2.20175e-19 1.89321e-19 2.01883e-19 1.94671e-19 1.57096e-19 1.75956e-19 1.13554e-19 1.36311e-19 1.25287e-19 1.19302e-19 1.10031e-19 9.62808e-20 8.26243e-20 8.13748e-20 8.09464e-20 5.82811e-20 5.77932e-20 5.45335e-20 6.05926e-20 4.53233e-20 3.55531e-20 3.62406e-20 2.55496e-20 2.56754e-20 2.11008e-20 1.41405e-20 1.56261e-20 9.15113e-21 1.02772e-20 6.07000e-21 5.80088e-21 2.11213e-21 2.19073e-21 1.82447e-21 1.16183e-21 1.33818e-21 1.59568e-21 2.22163e-21 1.30102e-21 6.23395e-22 1.21127e-21 9.09771e-22 9.27572e-22 6.93695e-22 6.46374e-22 5.34610e-22 3.18559e-22 3.31676e-22 2.71104e-22 3.71263e-22 2.93741e-22 1.46813e-22 3.11040e-22 2.32685e-22 2.36108e-22 9.74643e-23 1.41103e-22 1.75807e-22 7.93929e-23 
1.61345e-17 1.34412e-17 5.94778e-18 1.20224e-17 8.17076e-18 -2.04258e-18 -8.46211e-18 1.75404e-17 5.50463e-17 5.45769e-17 3.89807e-17 2.96142e-17 2.64158e-17 2.49453e-17 2.32050e-17 2.06983e-17 1.84776e-17 1.67037e-17 1.51123e-17 1.33097e-17 1.22518e-17 1.17576e-17 1.00463e-17 9.71383e-18 8.56129e-18 8.01846e-18 7.33594e-18 6.87816e-18 6.21391e-18 5.90885e-18 5.42263e-18 5.21471e-18 4.81005e-18 4.36827e-18 4.15896e-18 3.90991e-18 3.74639e-18 3.61393e-18 3.47844e-18 3.47650e-18 3.27134e-18 3.17172e-18 3.14858e-18 3.14138e-18 3.42931e-18 3.75551e-18 3.86867e-18 3.65196e-18 3.63780e-18 3.50954e-18 3.33645e-18 3.18675e-18 2.96934e-18 2.69900e-18 2.44686e-18 2.08362e-18 1.74905e-18 1.48817e-18 1.18277e-18 1.05514e-18 9.82097e-19 9.02679e-19 8.49755e-19 7.05772e-19 6.89456e-19 6.26967e-19 5.70221e-19 5.10679e-19 3.85408e-19 3.47561e-19 2.68772e-19 1.53197e-19 1.89337e-20 -5.21005e-20 -1.27612e-19 -2.59155e-19 -3.00271e-19 -3.78392e-19 -4.18191e-19 -4.63016e-19 -5.11035e-19 -4.70479e-19 -4.39521e-19 -4.26860e-19 -4.20828e-19 -3.38210e-19 -3.44703e-19 -1.97404e-19 -1.99550e-19 -1.57903e-19 -1.20491e-19 -8.89835e-20 -2.42750e-20 1.57105e-20 3.03842e-20 3.96087e-20 9.71474e-20 1.20164e-19 2.35668e-19 2.38011e-19 3.24295e-19 3.50443e-19 3.41288e-19 4.39189e-19 4.82822e-19 5.20051e-19 5.97664e-19 6.31476e-19 6.74303e-19 7.53179e-19 7.50242e-19 7.68548e-19 8.29853e-19 8.47856e-19 8.45164e-19 8.38623e-19 7.72463e-19 7.65112e-19 7.47452e-19 6.64591e-19 6.53320e-19 6.08366e-19 6.08854e-19 5.30632e-19 5.16816e-19 4.86899e-19 4.36696e-19 4.71533e-19 3.95032e-19 3.89159e-19 3.54994e-19 3.50321e-19 3.55200e-19 3.18319e-19 3.17899e-19 2.78885e-19 2.65700e-19 2.48051e-19 2.34744e-19 2.10274e-19 2.22359e-19 1.96848e-19 1.69469e-19 1.80345e-19 1.74073e-19 1.40784e-19 1.57765e-19 1.02086e-19 1.22510e-19 1.13453e-19 1.07393e-19 9.94649e-20 8.68025e-20 7.62385e-20 7.42000e-20 7.34611e-20 5.32545e-20 5.30188e-20 5.02508e-20 5.49129e-20 4.18533e-20 3.33450e-20 3.38804e-20 2.41441e-20 2.46094e-20 2.05456e-20 1.44273e-20 1.57838e-20 9.41952e-21 1.11920e-20 6.99328e-21 7.20498e-21 3.52733e-21 3.85055e-21 3.40536e-21 2.50144e-21 2.34131e-21 2.73889e-21 3.66839e-21 2.21942e-21 1.62201e-21 2.18306e-21 1.59858e-21 1.71844e-21 1.22832e-21 1.17388e-21 1.12687e-21 7.93826e-22 7.16587e-22 6.06524e-22 6.52867e-22 6.75885e-22 2.48658e-22 4.73647e-22 4.47871e-22 4.95589e-22 3.19691e-22 4.54530e-22 5.10995e-22 2.15452e-22 
2.35265e-17 2.89005e-17 3.15922e-17 4.95817e-17 6.12205e-17 5.46303e-17 3.49909e-17 4.10719e-17 6.73236e-17 6.40767e-17 4.86371e-17 3.94344e-17 3.57923e-17 3.36443e-17 3.09642e-17 2.74501e-17 2.44818e-17 2.20851e-17 2.00071e-17 1.76946e-17 1.61787e-17 1.53318e-17 1.31756e-17 1.26607e-17 1.11894e-17 1.04260e-17 9.49841e-18 8.83121e-18 7.99586e-18 7.49099e-18 6.83097e-18 6.52795e-18 6.00483e-18 5.39109e-18 5.11231e-18 4.76459e-18 4.55533e-18 4.34109e-18 4.13217e-18 4.07809e-18 3.80301e-18 3.66249e-18 3.57056e-18 3.49247e-18 3.73536e-18 4.00644e-18 4.08145e-18 3.85776e-18 3.84064e-18 3.68213e-18 3.51030e-18 3.35123e-18 3.12171e-18 2.87134e-18 2.60777e-18 2.22231e-18 1.88601e-18 1.62914e-18 1.32075e-18 1.18101e-18 1.09964e-18 1.02627e-18 9.64853e-19 8.04800e-19 7.92058e-19 7.34841e-19 6.74197e-19 6.10901e-19 4.77792e-19 4.40471e-19 3.68481e-19 2.44866e-19 1.00027e-19 3.06730e-20 -4.58354e-20 -1.88751e-19 -2.20851e-19 -3.09993e-19 -3.31999e-19 -3.82188e-19 -4.38249e-19 -3.85369e-19 -3.48873e-19 -3.57283e-19 -3.47064e-19 -2.56731e-19 -2.73337e-19 -1.23974e-19 -1.36567e-19 -7.93447e-20 -4.29349e-20 -1.69494e-20 3.69607e-20 8.03095e-20 8.56984e-20 1.04434e-19 1.62843e-19 1.78711e-19 3.01286e-19 2.90003e-19 3.75905e-19 4.05923e-19 3.95379e-19 4.92838e-19 5.42982e-19 5.72374e-19 6.61533e-19 6.92983e-19 7.30582e-19 8.15702e-19 8.12670e-19 8.31093e-19 8.95466e-19 9.11283e-19 9.07504e-19 8.96599e-19 8.26106e-19 8.15233e-19 7.98460e-19 7.10765e-19 6.96896e-19 6.47446e-19 6.49769e-19 5.63467e-19 5.48998e-19 5.15396e-19 4.64276e-19 5.00108e-19 4.20872e-19 4.14503e-19 3.78058e-19 3.71147e-19 3.77206e-19 3.39729e-19 3.37722e-19 2.94265e-19 2.80184e-19 2.62923e-19 2.48637e-19 2.22359e-19 2.39099e-19 2.09090e-19 1.78126e-19 1.89238e-19 1.83314e-19 1.48320e-19 1.64892e-19 1.06342e-19 1.28831e-19 1.19372e-19 1.12086e-19 1.04252e-19 8.98470e-20 7.94511e-20 7.83852e-20 7.67739e-20 5.48679e-20 5.41728e-20 5.16303e-20 5.68781e-20 4.31475e-20 3.31316e-20 3.42860e-20 2.43280e-20 2.39461e-20 1.97308e-20 1.37042e-20 1.48362e-20 8.71382e-21 1.00125e-20 6.23794e-21 5.86393e-21 2.52706e-21 2.61070e-21 2.09679e-21 1.29731e-21 1.60183e-21 1.97249e-21 2.70429e-21 1.50952e-21 6.67588e-22 1.43479e-21 1.08711e-21 1.12935e-21 7.72444e-22 7.53602e-22 6.20784e-22 3.58759e-22 3.77901e-22 3.10500e-22 4.48279e-22 3.30293e-22 1.86317e-22 3.85680e-22 2.68648e-22 2.73177e-22 9.69033e-23 1.39964e-22 1.73322e-22 7.77281e-23 
1.66185e-17 1.57364e-17 1.19563e-17 2.19899e-17 2.27659e-17 1.60032e-17 9.78563e-18 3.06167e-17 6.12541e-17 5.72145e-17 4.05695e-17 3.09281e-17 2.75345e-17 2.58420e-17 2.38910e-17 2.12442e-17 1.89395e-17 1.70709e-17 1.54558e-17 1.36065e-17 1.24891e-17 1.19175e-17 1.01926e-17 9.81272e-18 8.65826e-18 8.08776e-18 7.38811e-18 6.90521e-18 6.24193e-18 5.90131e-18 5.40352e-18 5.18341e-18 4.76933e-18 4.31158e-18 4.09767e-18 3.83744e-18 3.66991e-18 3.52545e-18 3.37385e-18 3.35631e-18 3.14541e-18 3.04146e-18 3.00218e-18 2.97893e-18 3.23411e-18 3.52192e-18 3.61589e-18 3.40854e-18 3.39274e-18 3.26324e-18 3.10174e-18 2.95908e-18 2.75813e-18 2.51556e-18 2.28587e-18 1.94864e-18 1.64719e-18 1.40802e-18 1.13210e-18 1.01455e-18 9.48067e-19 8.76375e-19 8.30383e-19 6.94611e-19 6.80834e-19 6.28465e-19 5.78267e-19 5.23280e-19 4.09396e-19 3.78628e-19 3.07835e-19 2.02369e-19 7.83412e-20 1.64832e-20 -5.05522e-20 -1.69379e-19 -2.04249e-19 -2.77898e-19 -3.06991e-19 -3.48989e-19 -3.94056e-19 -3.52687e-19 -3.24916e-19 -3.22856e-19 -3.15039e-19 -2.38419e-19 -2.46665e-19 -1.14151e-19 -1.21289e-19 -7.97741e-20 -4.74842e-20 -2.07221e-20 3.03662e-20 6.99458e-20 7.96469e-20 9.01498e-20 1.42021e-19 1.61164e-19 2.66932e-19 2.60058e-19 3.36772e-19 3.59437e-19 3.51538e-19 4.40236e-19 4.79061e-19 5.08862e-19 5.82784e-19 6.10740e-19 6.44953e-19 7.18665e-19 7.14248e-19 7.29492e-19 7.84318e-19 7.99237e-19 7.95506e-19 7.87549e-19 7.25345e-19 7.18387e-19 7.01770e-19 6.24654e-19 6.12689e-19 5.70866e-19 5.71298e-19 4.97395e-19 4.84877e-19 4.55817e-19 4.09431e-19 4.41590e-19 3.70614e-19 3.65318e-19 3.33091e-19 3.28289e-19 3.33074e-19 2.98786e-19 2.97968e-19 2.60822e-19 2.48681e-19 2.32375e-19 2.20175e-19 1.96848e-19 2.09090e-19 1.84939e-19 1.58607e-19 1.68605e-19 1.62963e-19 1.31771e-19 1.47142e-19 9.50674e-20 1.14343e-19 1.06016e-19 1.00104e-19 9.27937e-20 8.08695e-20 7.06724e-20 6.93812e-20 6.85325e-20 4.95763e-20 4.91452e-20 4.67553e-20 5.13040e-20 3.89164e-20 3.07772e-20 3.13499e-20 2.24460e-20 2.26458e-20 1.88325e-20 1.32541e-20 1.44145e-20 8.57934e-21 1.00971e-20 6.32402e-21 6.43048e-21 3.03683e-21 3.28698e-21 2.87246e-21 2.06360e-21 2.05658e-21 2.43329e-21 3.22993e-21 1.88223e-21 1.35071e-21 1.89126e-21 1.38051e-21 1.51801e-21 1.01578e-21 9.95900e-22 9.58343e-22 6.72558e-22 6.02008e-22 5.21600e-22 5.82087e-22 5.78571e-22 2.22013e-22 4.33269e-22 3.93066e-22 4.28850e-22 2.60827e-22 3.72183e-22 4.24188e-22 1.81049e-22 
1.14992e-17 8.25306e-18 1.87692e-18 6.86832e-18 1.23159e-18 -7.10219e-18 -8.14284e-18 1.79894e-17 4.98308e-17 4.73132e-17 3.24515e-17 2.37224e-17 2.07643e-17 1.94710e-17 1.80957e-17 1.61352e-17 1.43962e-17 1.29655e-17 1.17429e-17 1.03081e-17 9.49973e-18 9.13354e-18 7.78505e-18 7.52830e-18 6.61988e-18 6.20689e-18 5.69102e-18 5.34322e-18 4.82676e-18 4.60268e-18 4.23455e-18 4.08048e-18 3.76031e-18 3.42480e-18 3.25803e-18 3.06918e-18 2.93912e-18 2.83620e-18 2.72951e-18 2.73625e-18 2.57661e-18 2.50872e-18 2.50351e-18 2.51193e-18 2.76318e-18 3.05338e-18 3.15588e-18 2.97542e-18 2.96082e-18 2.86314e-18 2.71712e-18 2.59241e-18 2.41299e-18 2.17673e-18 1.97590e-18 1.67960e-18 1.40611e-18 1.18565e-18 9.34899e-19 8.33233e-19 7.75738e-19 7.03063e-19 6.65746e-19 5.47500e-19 5.31245e-19 4.80517e-19 4.31471e-19 3.84890e-19 2.82265e-19 2.48262e-19 1.78302e-19 8.38588e-20 -2.68323e-20 -8.86011e-20 -1.51749e-19 -2.60487e-19 -2.98310e-19 -3.63248e-19 -4.02723e-19 -4.41375e-19 -4.79838e-19 -4.48252e-19 -4.22829e-19 -4.05085e-19 -4.00467e-19 -3.31173e-19 -3.34134e-19 -2.12856e-19 -2.12878e-19 -1.78309e-19 -1.48878e-19 -1.19979e-19 -6.20983e-20 -2.94068e-20 -1.63775e-20 -1.07662e-20 4.04963e-20 6.16342e-20 1.54738e-19 1.62427e-19 2.37433e-19 2.57309e-19 2.52197e-19 3.33313e-19 3.68444e-19 4.02076e-19 4.64270e-19 4.92927e-19 5.31703e-19 5.96460e-19 5.92987e-19 6.10430e-19 6.61020e-19 6.77114e-19 6.76231e-19 6.70781e-19 6.18587e-19 6.13779e-19 5.99187e-19 5.32326e-19 5.23558e-19 4.89168e-19 4.87790e-19 4.26880e-19 4.15411e-19 3.91995e-19 3.50463e-19 3.78584e-19 3.16792e-19 3.12994e-19 2.84687e-19 2.81727e-19 2.84727e-19 2.54875e-19 2.55385e-19 2.25063e-19 2.14641e-19 1.99543e-19 1.89321e-19 1.69469e-19 1.78126e-19 1.58607e-19 1.37291e-19 1.46084e-19 1.40783e-19 1.14031e-19 1.27781e-19 8.30960e-20 9.88677e-20 9.16026e-20 8.70947e-20 8.06112e-20 7.07337e-20 6.16071e-20 5.99281e-20 5.95585e-20 4.35508e-20 4.35243e-20 4.10268e-20 4.47950e-20 3.43749e-20 2.77242e-20 2.80111e-20 2.00643e-20 2.06092e-20 1.73307e-20 1.23768e-20 1.34648e-20 8.09258e-21 9.72274e-21 6.12804e-21 6.54562e-21 3.29053e-21 3.64606e-21 3.30770e-21 2.50843e-21 2.29699e-21 2.69309e-21 3.49905e-21 2.07232e-21 1.74621e-21 2.13907e-21 1.54043e-21 1.73846e-21 1.14383e-21 1.13061e-21 1.15729e-21 8.57722e-22 7.35471e-22 6.41479e-22 6.50133e-22 7.18426e-22 2.44183e-22 4.51071e-22 4.58464e-22 5.16574e-22 3.60370e-22 5.10548e-22 5.66927e-22 2.36506e-22 
1.19827e-17 7.98316e-18 7.45740e-19 5.24601e-18 -9.31272e-19 -8.85613e-18 -8.59023e-18 1.88245e-17 5.13593e-17 4.85592e-17 3.30034e-17 2.37706e-17 2.06062e-17 1.92485e-17 1.78956e-17 1.59622e-17 1.42081e-17 1.27726e-17 1.15207e-17 1.00822e-17 9.28908e-18 8.95803e-18 7.60616e-18 7.37004e-18 6.45156e-18 6.05760e-18 5.55312e-18 5.23155e-18 4.71353e-18 4.52834e-18 4.17090e-18 4.02883e-18 3.72028e-18 3.40590e-18 3.24019e-18 3.06138e-18 2.92877e-18 2.83798e-18 2.73858e-18 2.75949e-18 2.60196e-18 2.53468e-18 2.54368e-18 2.56567e-18 2.84423e-18 3.16853e-18 3.28788e-18 3.10048e-18 3.08775e-18 2.99394e-18 2.83896e-18 2.71045e-18 2.52443e-18 2.26761e-18 2.05888e-18 1.75023e-18 1.46064e-18 1.22594e-18 9.58596e-19 8.53343e-19 7.93625e-19 7.14579e-19 6.77382e-19 5.53735e-19 5.35764e-19 4.78246e-19 4.26932e-19 3.78453e-19 2.68052e-19 2.30759e-19 1.53291e-19 5.08130e-20 -6.60450e-20 -1.34004e-19 -2.02649e-19 -3.20127e-19 -3.63955e-19 -4.33291e-19 -4.80538e-19 -5.20533e-19 -5.61823e-19 -5.29179e-19 -5.02040e-19 -4.75815e-19 -4.70886e-19 -3.96538e-19 -3.97595e-19 -2.66289e-19 -2.62438e-19 -2.28142e-19 -1.94666e-19 -1.61581e-19 -9.32408e-20 -5.88549e-20 -4.22484e-20 -3.70095e-20 1.83793e-20 4.39292e-20 1.44779e-19 1.56902e-19 2.40031e-19 2.62762e-19 2.56477e-19 3.45787e-19 3.82758e-19 4.22063e-19 4.87966e-19 5.20728e-19 5.64860e-19 6.34078e-19 6.31472e-19 6.50682e-19 7.05277e-19 7.23925e-19 7.22785e-19 7.18168e-19 6.62218e-19 6.57091e-19 6.40725e-19 5.69673e-19 5.60534e-19 5.23590e-19 5.21394e-19 4.57193e-19 4.44841e-19 4.19786e-19 3.74760e-19 4.05605e-19 3.38331e-19 3.34570e-19 3.04175e-19 3.01114e-19 3.04242e-19 2.71881e-19 2.72859e-19 2.40681e-19 2.29493e-19 2.12490e-19 2.01883e-19 1.80345e-19 1.89238e-19 1.68605e-19 1.46084e-19 1.55998e-19 1.49967e-19 1.21236e-19 1.36251e-19 8.84459e-20 1.05130e-19 9.66019e-20 9.26069e-20 8.52889e-20 7.50249e-20 6.43574e-20 6.28628e-20 6.27779e-20 4.56636e-20 4.56544e-20 4.27571e-20 4.71681e-20 3.57638e-20 2.85757e-20 2.89179e-20 2.04090e-20 2.09161e-20 1.73909e-20 1.19145e-20 1.31277e-20 7.79040e-21 9.01119e-21 5.40512e-21 5.56713e-21 2.37030e-21 2.59203e-21 2.32573e-21 1.70421e-21 1.61586e-21 1.89910e-21 2.50494e-21 1.49465e-21 1.12918e-21 1.49837e-21 1.08990e-21 1.19933e-21 8.25930e-22 7.99601e-22 7.81819e-22 5.58050e-22 4.97340e-22 4.24005e-22 4.51192e-22 4.71847e-22 1.72552e-22 3.26016e-22 3.13006e-22 3.46113e-22 2.27100e-22 3.20813e-22 3.59983e-22 1.50381e-22 
1.25546e-17 9.45428e-18 3.31273e-18 8.93794e-18 3.91627e-18 -4.37049e-18 -5.42938e-18 2.04792e-17 5.21260e-17 4.92329e-17 3.39553e-17 2.49391e-17 2.17610e-17 2.03158e-17 1.88196e-17 1.67510e-17 1.49310e-17 1.34216e-17 1.21375e-17 1.06599e-17 9.80495e-18 9.40501e-18 8.01602e-18 7.74665e-18 6.80584e-18 6.37828e-18 5.83363e-18 5.47589e-18 4.93824e-18 4.70889e-18 4.32629e-18 4.16352e-18 3.83785e-18 3.49540e-18 3.32483e-18 3.12917e-18 2.99336e-18 2.89139e-18 2.78267e-18 2.78662e-18 2.62275e-18 2.54955e-18 2.54323e-18 2.55243e-18 2.81043e-18 3.10673e-18 3.21239e-18 3.02768e-18 3.01440e-18 2.91332e-18 2.76621e-18 2.64001e-18 2.46030e-18 2.22576e-18 2.02207e-18 1.72212e-18 1.44611e-18 1.22421e-18 9.70299e-19 8.66368e-19 8.09182e-19 7.38432e-19 7.00225e-19 5.80631e-19 5.65032e-19 5.13187e-19 4.65023e-19 4.16180e-19 3.11635e-19 2.78486e-19 2.07308e-19 1.10460e-19 -2.71354e-21 -6.55401e-20 -1.30487e-19 -2.41310e-19 -2.80540e-19 -3.47412e-19 -3.87142e-19 -4.25897e-19 -4.66423e-19 -4.34092e-19 -4.08954e-19 -3.92245e-19 -3.87638e-19 -3.17522e-19 -3.21107e-19 -1.96983e-19 -1.97770e-19 -1.63960e-19 -1.33563e-19 -1.04781e-19 -4.69010e-20 -1.31444e-20 3.90025e-22 6.11935e-21 5.65283e-20 7.78017e-20 1.73810e-19 1.79267e-19 2.55044e-19 2.75696e-19 2.69567e-19 3.52550e-19 3.87927e-19 4.21761e-19 4.85205e-19 5.14518e-19 5.52722e-19 6.18648e-19 6.15427e-19 6.32345e-19 6.83640e-19 6.99720e-19 6.97994e-19 6.92792e-19 6.38501e-19 6.33238e-19 6.17984e-19 5.49466e-19 5.40229e-19 5.04175e-19 5.03128e-19 4.39968e-19 4.28279e-19 4.03868e-19 3.61327e-19 3.90506e-19 3.26578e-19 3.22452e-19 2.93527e-19 2.90234e-19 2.93588e-19 2.62784e-19 2.63144e-19 2.31519e-19 2.20722e-19 2.05163e-19 1.94671e-19 1.74073e-19 1.83314e-19 1.62963e-19 1.40783e-19 1.49967e-19 1.44629e-19 1.16957e-19 1.31092e-19 8.50436e-20 1.01465e-19 9.37370e-20 8.92158e-20 8.24402e-20 7.22917e-20 6.26964e-20 6.11454e-20 6.08218e-20 4.42471e-20 4.41373e-20 4.15977e-20 4.56531e-20 3.47394e-20 2.78180e-20 2.81642e-20 2.00566e-20 2.04950e-20 1.71224e-20 1.19724e-20 1.31063e-20 7.82182e-21 9.21784e-21 5.70023e-21 5.93185e-21 2.78479e-21 3.05341e-21 2.73412e-21 2.02739e-21 1.90336e-21 2.22377e-21 2.93767e-21 1.75344e-21 1.36641e-21 1.76772e-21 1.28065e-21 1.41476e-21 9.67004e-22 9.39476e-22 9.27303e-22 6.70960e-22 5.88925e-22 5.09314e-22 5.36104e-22 5.68784e-22 2.00937e-22 3.82576e-22 3.72952e-22 4.13619e-22 2.74022e-22 3.89402e-22 4.38521e-22 1.85158e-22 
1.11805e-17 1.09455e-17 8.76993e-18 1.56255e-17 1.38731e-17 6.79265e-18 2.70472e-18 2.00359e-17 4.41172e-17 4.16059e-17 2.95774e-17 2.23919e-17 1.96961e-17 1.83685e-17 1.69504e-17 1.50587e-17 1.34416e-17 1.20819e-17 1.09485e-17 9.64115e-18 8.84621e-18 8.44422e-18 7.22397e-18 6.95997e-18 6.11822e-18 5.72755e-18 5.23680e-18 4.89966e-18 4.42751e-18 4.19252e-18 3.84509e-18 3.69246e-18 3.40540e-18 3.08631e-18 2.93051e-18 2.75036e-18 2.63207e-18 2.53047e-18 2.42474e-18 2.41930e-18 2.27408e-18 2.21516e-18 2.19914e-18 2.19198e-18 2.39211e-18 2.62136e-18 2.69570e-18 2.53778e-18 2.51506e-18 2.42309e-18 2.29515e-18 2.18441e-18 2.03029e-18 1.83345e-18 1.66334e-18 1.41075e-18 1.18273e-18 9.98214e-19 7.89956e-19 7.02429e-19 6.54956e-19 5.96056e-19 5.64469e-19 4.63991e-19 4.50748e-19 4.11369e-19 3.68414e-19 3.30539e-19 2.44760e-19 2.15302e-19 1.59169e-19 8.12372e-20 -1.26171e-20 -6.45759e-20 -1.16030e-19 -2.08181e-19 -2.38488e-19 -2.93834e-19 -3.25723e-19 -3.58731e-19 -3.91598e-19 -3.64544e-19 -3.43505e-19 -3.31242e-19 -3.27893e-19 -2.69013e-19 -2.74289e-19 -1.73470e-19 -1.75841e-19 -1.43111e-19 -1.21870e-19 -9.75002e-20 -5.17410e-20 -2.46951e-20 -1.57081e-20 -1.05650e-20 3.41298e-20 4.92503e-20 1.26061e-19 1.32128e-19 1.95693e-19 2.11222e-19 2.08336e-19 2.74286e-19 3.04617e-19 3.31858e-19 3.84396e-19 4.07187e-19 4.39944e-19 4.93874e-19 4.89545e-19 5.05530e-19 5.48288e-19 5.60666e-19 5.60640e-19 5.54883e-19 5.12352e-19 5.08040e-19 4.96670e-19 4.40631e-19 4.33725e-19 4.05625e-19 4.04008e-19 3.53776e-19 3.43757e-19 3.24694e-19 2.90117e-19 3.13138e-19 2.62428e-19 2.59696e-19 2.35754e-19 2.33306e-19 2.35430e-19 2.11162e-19 2.11677e-19 1.86690e-19 1.78078e-19 1.65705e-19 1.57096e-19 1.40784e-19 1.48320e-19 1.31771e-19 1.14031e-19 1.21236e-19 1.16957e-19 9.49976e-20 1.06052e-19 6.92657e-20 8.21310e-20 7.63240e-20 7.24322e-20 6.72250e-20 5.88053e-20 5.16258e-20 5.01562e-20 4.96846e-20 3.63714e-20 3.64048e-20 3.42590e-20 3.72561e-20 2.89367e-20 2.32753e-20 2.35985e-20 1.69527e-20 1.73118e-20 1.46433e-20 1.06735e-20 1.14824e-20 6.92902e-21 8.40252e-21 5.39702e-21 5.80762e-21 3.02242e-21 3.35620e-21 3.03374e-21 2.30429e-21 2.14553e-21 2.54026e-21 3.25911e-21 1.88678e-21 1.63169e-21 1.98817e-21 1.42705e-21 1.64205e-21 1.02577e-21 1.03861e-21 1.08066e-21 8.09296e-22 6.84266e-22 6.03950e-22 6.11977e-22 6.74948e-22 2.31515e-22 4.24311e-22 4.29885e-22 4.85785e-22 3.38045e-22 4.78115e-22 5.29529e-22 2.20331e-22 
1.01634e-17 4.12376e-18 -5.61832e-18 -5.44176e-18 -1.56941e-17 -2.43029e-17 -2.09336e-17 1.03482e-17 4.39950e-17 4.22802e-17 2.78627e-17 1.94481e-17 1.67963e-17 1.57736e-17 1.47787e-17 1.32281e-17 1.17778e-17 1.06292e-17 9.58942e-18 8.41093e-18 7.78894e-18 7.55039e-18 6.42591e-18 6.22924e-18 5.45298e-18 5.13507e-18 4.70167e-18 4.44189e-18 4.00070e-18 3.86342e-18 3.55930e-18 3.43088e-18 3.17595e-18 2.91524e-18 2.78038e-18 2.63013e-18 2.51299e-18 2.44934e-18 2.37304e-18 2.39494e-18 2.27481e-18 2.21282e-18 2.23060e-18 2.26205e-18 2.51195e-18 2.79477e-18 2.90122e-18 2.73354e-18 2.72084e-18 2.63830e-18 2.50465e-18 2.39168e-18 2.23191e-18 2.01714e-18 1.82737e-18 1.55875e-18 1.30066e-18 1.09938e-18 8.61677e-19 7.67828e-19 7.13904e-19 6.49892e-19 6.11634e-19 5.05666e-19 4.90386e-19 4.35403e-19 3.89994e-19 3.42312e-19 2.42678e-19 2.09877e-19 1.39176e-19 4.80955e-20 -5.62446e-20 -1.20368e-19 -1.83450e-19 -2.89368e-19 -3.29908e-19 -3.89111e-19 -4.36030e-19 -4.72769e-19 -5.06985e-19 -4.83397e-19 -4.59180e-19 -4.33230e-19 -4.32781e-19 -3.69431e-19 -3.68709e-19 -2.50034e-19 -2.43733e-19 -2.18693e-19 -1.87049e-19 -1.58395e-19 -9.56858e-20 -6.69169e-20 -4.88367e-20 -4.67813e-20 -8.26321e-22 2.16634e-20 1.11347e-19 1.26571e-19 1.97959e-19 2.18248e-19 2.11547e-19 2.90004e-19 3.23752e-19 3.59990e-19 4.14929e-19 4.45029e-19 4.85738e-19 5.45566e-19 5.44621e-19 5.60854e-19 6.10116e-19 6.26929e-19 6.26241e-19 6.24488e-19 5.75260e-19 5.70947e-19 5.57130e-19 4.94547e-19 4.87921e-19 4.54466e-19 4.54608e-19 3.97474e-19 3.86854e-19 3.65660e-19 3.26901e-19 3.53857e-19 2.95119e-19 2.90494e-19 2.65211e-19 2.62605e-19 2.66046e-19 2.37465e-19 2.38101e-19 2.10114e-19 2.00142e-19 1.86102e-19 1.75956e-19 1.57765e-19 1.64892e-19 1.47142e-19 1.27781e-19 1.36251e-19 1.31092e-19 1.06052e-19 1.19929e-19 7.77422e-20 9.26532e-20 8.56798e-20 8.16181e-20 7.53766e-20 6.62778e-20 5.82317e-20 5.59274e-20 5.58062e-20 4.07923e-20 4.09887e-20 3.85018e-20 4.18033e-20 3.20628e-20 2.61628e-20 2.63055e-20 1.86831e-20 1.95791e-20 1.64683e-20 1.15887e-20 1.28194e-20 7.71451e-21 9.35647e-21 5.83691e-21 6.28810e-21 3.26731e-21 3.64406e-21 3.32878e-21 2.56522e-21 2.18392e-21 2.50260e-21 3.33528e-21 2.10519e-21 1.73180e-21 2.07171e-21 1.50599e-21 1.62063e-21 1.20147e-21 1.13281e-21 1.12780e-21 8.30548e-22 7.28104e-22 6.15305e-22 6.03159e-22 6.92668e-22 2.22998e-22 4.07291e-22 4.33941e-22 4.92509e-22 3.58656e-22 5.07903e-22 5.61984e-22 2.33788e-22 
6.72299e-18 4.65795e-18 5.97321e-19 2.73460e-18 -3.12431e-18 -1.04693e-17 -1.04325e-17 8.52207e-18 3.05862e-17 2.96915e-17 2.06041e-17 1.50086e-17 1.28815e-17 1.19495e-17 1.10876e-17 9.87672e-18 8.84638e-18 7.95060e-18 7.21876e-18 6.35447e-18 5.85961e-18 5.63349e-18 4.82347e-18 4.66839e-18 4.08888e-18 3.84592e-18 3.53182e-18 3.31923e-18 2.99599e-18 2.86043e-18 2.63277e-18 2.53309e-18 2.34194e-18 2.13483e-18 2.02246e-18 1.90834e-18 1.82409e-18 1.75799e-18 1.68886e-18 1.69272e-18 1.59328e-18 1.55837e-18 1.55972e-18 1.56869e-18 1.73695e-18 1.93094e-18 1.99935e-18 1.88167e-18 1.86535e-18 1.80611e-18 1.70859e-18 1.62596e-18 1.51031e-18 1.35011e-18 1.22257e-18 1.03255e-18 8.55437e-19 7.12953e-19 5.51033e-19 4.86071e-19 4.52459e-19 4.03986e-19 3.81707e-19 3.07511e-19 2.95477e-19 2.63194e-19 2.27296e-19 1.99816e-19 1.33179e-19 1.05754e-19 5.89982e-20 -9.92019e-22 -7.36674e-20 -1.19111e-19 -1.61203e-19 -2.34640e-19 -2.62945e-19 -3.05012e-19 -3.39788e-19 -3.66755e-19 -3.90528e-19 -3.74634e-19 -3.57923e-19 -3.37664e-19 -3.37685e-19 -2.92370e-19 -2.94080e-19 -2.14350e-19 -2.11372e-19 -1.88197e-19 -1.71985e-19 -1.50421e-19 -1.06907e-19 -8.90317e-20 -7.94340e-20 -7.83250e-20 -4.05884e-20 -2.70598e-20 3.06753e-20 4.61205e-20 9.92127e-20 1.10516e-19 1.09926e-19 1.60828e-19 1.85042e-19 2.11148e-19 2.48243e-19 2.68378e-19 2.99775e-19 3.39952e-19 3.37084e-19 3.52331e-19 3.87016e-19 3.97785e-19 3.99824e-19 3.96433e-19 3.66860e-19 3.64420e-19 3.56231e-19 3.14942e-19 3.11520e-19 2.92113e-19 2.89856e-19 2.55255e-19 2.47331e-19 2.34904e-19 2.08724e-19 2.25614e-19 1.88475e-19 1.86953e-19 1.69262e-19 1.68282e-19 1.69061e-19 1.51313e-19 1.52605e-19 1.35709e-19 1.29452e-19 1.19987e-19 1.13554e-19 1.02086e-19 1.06342e-19 9.50674e-20 8.30960e-20 8.84459e-20 8.50436e-20 6.92657e-20 7.77422e-20 5.12709e-20 5.99865e-20 5.57710e-20 5.32945e-20 4.94188e-20 4.34064e-20 3.83965e-20 3.67569e-20 3.65983e-20 2.70535e-20 2.74064e-20 2.54700e-20 2.74155e-20 2.17323e-20 1.78132e-20 1.79695e-20 1.28720e-20 1.34028e-20 1.14948e-20 8.52577e-21 9.17210e-21 5.59334e-21 6.94559e-21 4.50333e-21 5.04306e-21 2.78215e-21 3.13812e-21 2.90276e-21 2.27615e-21 1.99681e-21 2.34087e-21 2.97817e-21 1.76016e-21 1.65007e-21 1.86984e-21 1.33241e-21 1.54517e-21 9.76866e-22 9.85008e-22 1.05432e-21 8.09465e-22 6.73367e-22 5.92743e-22 5.67142e-22 6.66315e-22 2.12185e-22 3.75049e-22 4.09593e-22 4.71298e-22 3.52093e-22 4.96572e-22 5.43462e-22 2.23759e-22 
9.38156e-18 6.06942e-18 -5.20201e-19 7.50996e-19 -4.07690e-18 -1.02076e-17 -1.13257e-17 7.84364e-18 3.18915e-17 3.18520e-17 2.22571e-17 1.65089e-17 1.46216e-17 1.38000e-17 1.29188e-17 1.15603e-17 1.03189e-17 9.35634e-18 8.44656e-18 7.45778e-18 6.88460e-18 6.64184e-18 5.69400e-18 5.50143e-18 4.83925e-18 4.54717e-18 4.15453e-18 3.90689e-18 3.52423e-18 3.37292e-18 3.09436e-18 2.96952e-18 2.74259e-18 2.50075e-18 2.38029e-18 2.24266e-18 2.13896e-18 2.07614e-18 2.00354e-18 2.00335e-18 1.89536e-18 1.83437e-18 1.83237e-18 1.83999e-18 2.01749e-18 2.21689e-18 2.28874e-18 2.15810e-18 2.14821e-18 2.07473e-18 1.97438e-18 1.88624e-18 1.76143e-18 1.60543e-18 1.45366e-18 1.24334e-18 1.04278e-18 8.91909e-19 7.08184e-19 6.32963e-19 5.90350e-19 5.44727e-19 5.10730e-19 4.28263e-19 4.17817e-19 3.76047e-19 3.41541e-19 3.02932e-19 2.25593e-19 2.01439e-19 1.50537e-19 8.02810e-20 -1.73040e-21 -4.99085e-20 -9.80993e-20 -1.79568e-19 -2.08586e-19 -2.54081e-19 -2.85150e-19 -3.13839e-19 -3.40481e-19 -3.21771e-19 -3.03197e-19 -2.90024e-19 -2.89518e-19 -2.42261e-19 -2.44285e-19 -1.54252e-19 -1.51433e-19 -1.31611e-19 -1.07350e-19 -8.79318e-20 -4.46267e-20 -2.29728e-20 -1.05903e-20 -7.40121e-21 2.46091e-20 3.96631e-20 1.08551e-19 1.16409e-19 1.67614e-19 1.84125e-19 1.77646e-19 2.36341e-19 2.63350e-19 2.88249e-19 3.31253e-19 3.53515e-19 3.82146e-19 4.27763e-19 4.27623e-19 4.38783e-19 4.76558e-19 4.88077e-19 4.87286e-19 4.85492e-19 4.46938e-19 4.42924e-19 4.32789e-19 3.84166e-19 3.78871e-19 3.51931e-19 3.53586e-19 3.07627e-19 2.99534e-19 2.82882e-19 2.53823e-19 2.74179e-19 2.29418e-19 2.25122e-19 2.06097e-19 2.03568e-19 2.06803e-19 1.84969e-19 1.84778e-19 1.62441e-19 1.54609e-19 1.44647e-19 1.36311e-19 1.22510e-19 1.28831e-19 1.14343e-19 9.88677e-20 1.05130e-19 1.01465e-19 8.21310e-20 9.26532e-20 5.99865e-20 7.20613e-20 6.69868e-20 6.31727e-20 5.86412e-20 5.11860e-20 4.59447e-20 4.38962e-20 4.34743e-20 3.16889e-20 3.17926e-20 3.00951e-20 3.24176e-20 2.49893e-20 2.03475e-20 2.05231e-20 1.46665e-20 1.53221e-20 1.29337e-20 9.25735e-21 1.01932e-20 6.15809e-21 7.60816e-21 4.85819e-21 5.22492e-21 2.90252e-21 3.23007e-21 2.92666e-21 2.24802e-21 1.91207e-21 2.19236e-21 2.94156e-21 1.86533e-21 1.49466e-21 1.81665e-21 1.32750e-21 1.41146e-21 1.06439e-21 9.98275e-22 9.81510e-22 7.15572e-22 6.33397e-22 5.31926e-22 5.26464e-22 5.98164e-22 1.95666e-22 3.58277e-22 3.75989e-22 4.26399e-22 3.07109e-22 4.35498e-22 4.81710e-22 2.00595e-22 
9.21458e-18 6.50077e-18 3.63209e-19 8.55632e-19 -6.24958e-18 -1.60572e-17 -1.92830e-17 3.15995e-18 3.14061e-17 3.26258e-17 2.31765e-17 1.75019e-17 1.56619e-17 1.48403e-17 1.38608e-17 1.23851e-17 1.10898e-17 1.00645e-17 9.13986e-18 8.08272e-18 7.46586e-18 7.16664e-18 6.16090e-18 5.93005e-18 5.24257e-18 4.92257e-18 4.48747e-18 4.19438e-18 3.79571e-18 3.58762e-18 3.28938e-18 3.14496e-18 2.89895e-18 2.61903e-18 2.49265e-18 2.33690e-18 2.22840e-18 2.15351e-18 2.06025e-18 2.04437e-18 1.93168e-18 1.86514e-18 1.84929e-18 1.84206e-18 1.99570e-18 2.15757e-18 2.20849e-18 2.08037e-18 2.06460e-18 1.97829e-18 1.88255e-18 1.79525e-18 1.67354e-18 1.54357e-18 1.39274e-18 1.18654e-18 9.98194e-19 8.59957e-19 6.90825e-19 6.15568e-19 5.76518e-19 5.41042e-19 5.05888e-19 4.29582e-19 4.22088e-19 3.90340e-19 3.58754e-19 3.22613e-19 2.54644e-19 2.36253e-19 1.97192e-19 1.38474e-19 6.40834e-20 2.49334e-20 -1.47895e-20 -8.37893e-20 -1.03459e-19 -1.41992e-19 -1.61910e-19 -1.88830e-19 -2.10135e-19 -1.93088e-19 -1.77204e-19 -1.77274e-19 -1.79177e-19 -1.37418e-19 -1.43497e-19 -6.33505e-20 -6.65180e-20 -4.61916e-20 -2.85676e-20 -1.40221e-20 1.40939e-20 3.42901e-20 4.25450e-20 4.46734e-20 7.21330e-20 8.01029e-20 1.40280e-19 1.41296e-19 1.82149e-19 1.93180e-19 1.88971e-19 2.37538e-19 2.62565e-19 2.79939e-19 3.18426e-19 3.34370e-19 3.56369e-19 3.97067e-19 3.94094e-19 4.03032e-19 4.36152e-19 4.43717e-19 4.43290e-19 4.40253e-19 4.05308e-19 4.01881e-19 3.94025e-19 3.48550e-19 3.44052e-19 3.19570e-19 3.22408e-19 2.79016e-19 2.71787e-19 2.56806e-19 2.31363e-19 2.48788e-19 2.09688e-19 2.05216e-19 1.88193e-19 1.85969e-19 1.89204e-19 1.69745e-19 1.68977e-19 1.48353e-19 1.41212e-19 1.33829e-19 1.25287e-19 1.13453e-19 1.19372e-19 1.06016e-19 9.16026e-20 9.66019e-20 9.37370e-20 7.63240e-20 8.56798e-20 5.57710e-20 6.69868e-20 6.38688e-20 5.89274e-20 5.54053e-20 4.81231e-20 4.51817e-20 4.25076e-20 4.16743e-20 3.08525e-20 3.09990e-20 2.97946e-20 3.10908e-20 2.48826e-20 2.08883e-20 2.09245e-20 1.54978e-20 1.63839e-20 1.42300e-20 1.11370e-20 1.19489e-20 7.41853e-21 9.81813e-21 6.76160e-21 7.70878e-21 5.00891e-21 5.64875e-21 5.17697e-21 4.09423e-21 3.44024e-21 3.96473e-21 5.17954e-21 3.19810e-21 2.88498e-21 3.26359e-21 2.34910e-21 2.61168e-21 1.80769e-21 1.75615e-21 1.82868e-21 1.38762e-21 1.17470e-21 1.01742e-21 9.67137e-22 1.14889e-21 3.55162e-22 6.33233e-22 6.99836e-22 8.07067e-22 6.07684e-22 8.62104e-22 9.45621e-22 3.92648e-22 
5.46051e-18 -6.11285e-21 -9.61868e-18 -1.20182e-17 -2.23883e-17 -3.14258e-17 -2.87251e-17 -2.77811e-18 2.55045e-17 2.69804e-17 1.81148e-17 1.26886e-17 1.09997e-17 1.04296e-17 9.84238e-18 8.84428e-18 7.91356e-18 7.15965e-18 6.49314e-18 5.69952e-18 5.30292e-18 5.15658e-18 4.39398e-18 4.27753e-18 3.76136e-18 3.55151e-18 3.26160e-18 3.08096e-18 2.77948e-18 2.67701e-18 2.47461e-18 2.39145e-18 2.21346e-18 2.02817e-18 1.93582e-18 1.83493e-18 1.75797e-18 1.71353e-18 1.66036e-18 1.67768e-18 1.58999e-18 1.55162e-18 1.56514e-18 1.58573e-18 1.75670e-18 1.95071e-18 2.02250e-18 1.90593e-18 1.89493e-18 1.83631e-18 1.74236e-18 1.66403e-18 1.54826e-18 1.39579e-18 1.26224e-18 1.07209e-18 8.91851e-19 7.48539e-19 5.83173e-19 5.17744e-19 4.82747e-19 4.37798e-19 4.11831e-19 3.39656e-19 3.29728e-19 2.93698e-19 2.62331e-19 2.32785e-19 1.66236e-19 1.43833e-19 9.81604e-20 3.97663e-20 -2.97762e-20 -7.24005e-20 -1.13575e-19 -1.81879e-19 -2.09591e-19 -2.47471e-19 -2.77695e-19 -3.01677e-19 -3.23778e-19 -3.07993e-19 -2.92680e-19 -2.76915e-19 -2.76456e-19 -2.34919e-19 -2.34661e-19 -1.55049e-19 -1.51742e-19 -1.34661e-19 -1.14917e-19 -9.50523e-20 -5.54822e-20 -3.58479e-20 -2.50263e-20 -2.38193e-20 8.25252e-21 2.24901e-20 8.15295e-20 9.07845e-20 1.38729e-19 1.50726e-19 1.47625e-19 1.99705e-19 2.21977e-19 2.45935e-19 2.82789e-19 3.01988e-19 3.28972e-19 3.68737e-19 3.67074e-19 3.78328e-19 4.11558e-19 4.21850e-19 4.22021e-19 4.19911e-19 3.87402e-19 3.84528e-19 3.75606e-19 3.33068e-19 3.28699e-19 3.06769e-19 3.06450e-19 2.68004e-19 2.60538e-19 2.46837e-19 2.20666e-19 2.38199e-19 1.99310e-19 1.96169e-19 1.78917e-19 1.77487e-19 1.79274e-19 1.60579e-19 1.60808e-19 1.42319e-19 1.35656e-19 1.26446e-19 1.19302e-19 1.07393e-19 1.12086e-19 1.00104e-19 8.70947e-20 9.26069e-20 8.92158e-20 7.24322e-20 8.16181e-20 5.32945e-20 6.31727e-20 5.89274e-20 5.59458e-20 5.18651e-20 4.54757e-20 4.06693e-20 3.88006e-20 3.85112e-20 2.84323e-20 2.86999e-20 2.70342e-20 2.88825e-20 2.26491e-20 1.87429e-20 1.88096e-20 1.35509e-20 1.42860e-20 1.22142e-20 8.99623e-21 9.80190e-21 5.98904e-21 7.51855e-21 4.89149e-21 5.49816e-21 3.14745e-21 3.54793e-21 3.28747e-21 2.59494e-21 2.19082e-21 2.51224e-21 3.27325e-21 2.02136e-21 1.84812e-21 2.07307e-21 1.48445e-21 1.66352e-21 1.14710e-21 1.11255e-21 1.16400e-21 8.88673e-22 7.48302e-22 6.51863e-22 6.16865e-22 7.36912e-22 2.23626e-22 4.02722e-22 4.50523e-22 5.16945e-22 3.90897e-22 5.54429e-22 6.11340e-22 2.54575e-22 
6.83859e-18 4.28087e-18 -1.36550e-18 -9.18513e-19 -7.41507e-18 -1.58898e-17 -1.77111e-17 1.63343e-18 2.58953e-17 2.71451e-17 1.93059e-17 1.44716e-17 1.28130e-17 1.21068e-17 1.13123e-17 1.01164e-17 9.06855e-18 8.21243e-18 7.45993e-18 6.59330e-18 6.09029e-18 5.85836e-18 5.03131e-18 4.85678e-18 4.28249e-18 4.02549e-18 3.68174e-18 3.45162e-18 3.11952e-18 2.96263e-18 2.72160e-18 2.61072e-18 2.40971e-18 2.18538e-18 2.07651e-18 1.95251e-18 1.86576e-18 1.80121e-18 1.72707e-18 1.72451e-18 1.62805e-18 1.58192e-18 1.57604e-18 1.57573e-18 1.72151e-18 1.88216e-18 1.93493e-18 1.82157e-18 1.80516e-18 1.73680e-18 1.64611e-18 1.56832e-18 1.45746e-18 1.32218e-18 1.19410e-18 1.01272e-18 8.45006e-19 7.15321e-19 5.62823e-19 4.99446e-19 4.65836e-19 4.26741e-19 4.00672e-19 3.31662e-19 3.23243e-19 2.92903e-19 2.62227e-19 2.34249e-19 1.72124e-19 1.51039e-19 1.12015e-19 5.71402e-20 -1.01758e-20 -4.90455e-20 -8.62899e-20 -1.52167e-19 -1.73997e-19 -2.10895e-19 -2.35260e-19 -2.59675e-19 -2.80029e-19 -2.64611e-19 -2.48994e-19 -2.39686e-19 -2.39983e-19 -2.00343e-19 -2.03378e-19 -1.30638e-19 -1.30232e-19 -1.10136e-19 -9.36645e-20 -7.71499e-20 -4.38850e-20 -2.64446e-20 -1.85007e-20 -1.59782e-20 1.37771e-20 2.40487e-20 7.78962e-20 8.54819e-20 1.28422e-19 1.39428e-19 1.36946e-19 1.82903e-19 2.05725e-19 2.25481e-19 2.60667e-19 2.77388e-19 3.01615e-19 3.38679e-19 3.36611e-19 3.47481e-19 3.78615e-19 3.87157e-19 3.88060e-19 3.84980e-19 3.55364e-19 3.52379e-19 3.45251e-19 3.05490e-19 3.01621e-19 2.81353e-19 2.81870e-19 2.45635e-19 2.38621e-19 2.26147e-19 2.02630e-19 2.18078e-19 1.83418e-19 1.80381e-19 1.64551e-19 1.63056e-19 1.64858e-19 1.48072e-19 1.47964e-19 1.30768e-19 1.24640e-19 1.17018e-19 1.10031e-19 9.94649e-20 1.04252e-19 9.27937e-20 8.06112e-20 8.52889e-20 8.24402e-20 6.72250e-20 7.53766e-20 4.94188e-20 5.86412e-20 5.54053e-20 5.18651e-20 4.85808e-20 4.23128e-20 3.89689e-20 3.68818e-20 3.62404e-20 2.69392e-20 2.72039e-20 2.58021e-20 2.71559e-20 2.17896e-20 1.81652e-20 1.82389e-20 1.33691e-20 1.41032e-20 1.22211e-20 9.46506e-21 1.01306e-20 6.26831e-21 8.16050e-21 5.52603e-21 6.32834e-21 3.94047e-21 4.45827e-21 4.11224e-21 3.25932e-21 2.76731e-21 3.21482e-21 4.13506e-21 2.50604e-21 2.33831e-21 2.61304e-21 1.87177e-21 2.12781e-21 1.40748e-21 1.39347e-21 1.47946e-21 1.13423e-21 9.48266e-22 8.28564e-22 7.81756e-22 9.34166e-22 2.89388e-22 5.09795e-22 5.67607e-22 6.56317e-22 4.98356e-22 7.04834e-22 7.70305e-22 3.17852e-22 
4.62594e-18 5.00354e-19 -6.11532e-18 -7.61406e-18 -1.68659e-17 -2.44212e-17 -2.15318e-17 8.81178e-19 2.41221e-17 2.40684e-17 1.56975e-17 1.07351e-17 9.21666e-18 8.67332e-18 8.15156e-18 7.31587e-18 6.53478e-18 5.89809e-18 5.34387e-18 4.67437e-18 4.34276e-18 4.22457e-18 3.58607e-18 3.47656e-18 3.04781e-18 2.87856e-18 2.63768e-18 2.49072e-18 2.24636e-18 2.16447e-18 2.00158e-18 1.93043e-18 1.78461e-18 1.63793e-18 1.56094e-18 1.47875e-18 1.41558e-18 1.38664e-18 1.34254e-18 1.35662e-18 1.29233e-18 1.26364e-18 1.27962e-18 1.30117e-18 1.44428e-18 1.60627e-18 1.66589e-18 1.56551e-18 1.55217e-18 1.50034e-18 1.41897e-18 1.35160e-18 1.25721e-18 1.13077e-18 1.02206e-18 8.67717e-19 7.20462e-19 6.03321e-19 4.69805e-19 4.17284e-19 3.89453e-19 3.51885e-19 3.33014e-19 2.75165e-19 2.66197e-19 2.38774e-19 2.13265e-19 1.88843e-19 1.36366e-19 1.18781e-19 8.11702e-20 3.42578e-20 -2.24330e-20 -5.64980e-20 -8.89722e-20 -1.43362e-19 -1.64851e-19 -1.94957e-19 -2.20905e-19 -2.40913e-19 -2.57164e-19 -2.45601e-19 -2.33806e-19 -2.20478e-19 -2.21366e-19 -1.87196e-19 -1.87344e-19 -1.23206e-19 -1.20955e-19 -1.06854e-19 -9.25060e-20 -7.58599e-20 -4.40987e-20 -2.84463e-20 -1.87112e-20 -1.94934e-20 7.05380e-21 1.87016e-20 6.51315e-20 7.36033e-20 1.12246e-19 1.20559e-19 1.18731e-19 1.60414e-19 1.78048e-19 1.97264e-19 2.26055e-19 2.41030e-19 2.63144e-19 2.95050e-19 2.92379e-19 3.01713e-19 3.27966e-19 3.36387e-19 3.36757e-19 3.35131e-19 3.09045e-19 3.07644e-19 3.00472e-19 2.65844e-19 2.62598e-19 2.45720e-19 2.45219e-19 2.14866e-19 2.08900e-19 1.98103e-19 1.76754e-19 1.90859e-19 1.59733e-19 1.57444e-19 1.43476e-19 1.42706e-19 1.44018e-19 1.28608e-19 1.29150e-19 1.14594e-19 1.09327e-19 1.01932e-19 9.62808e-20 8.68025e-20 8.98470e-20 8.08695e-20 7.07337e-20 7.50249e-20 7.22917e-20 5.88053e-20 6.62778e-20 4.34064e-20 5.11860e-20 4.81231e-20 4.54757e-20 4.23128e-20 3.73844e-20 3.35399e-20 3.17561e-20 3.15993e-20 2.36450e-20 2.38910e-20 2.25777e-20 2.39128e-20 1.89757e-20 1.60728e-20 1.59563e-20 1.16940e-20 1.24821e-20 1.07981e-20 8.24498e-21 8.89680e-21 5.50145e-21 7.11024e-21 4.73886e-21 5.48898e-21 3.34094e-21 3.79891e-21 3.53977e-21 2.83345e-21 2.36195e-21 2.72821e-21 3.50040e-21 2.13959e-21 2.05477e-21 2.23740e-21 1.59672e-21 1.82106e-21 1.21082e-21 1.19494e-21 1.28186e-21 9.92457e-22 8.24191e-22 7.21043e-22 6.67001e-22 8.15100e-22 2.44296e-22 4.26899e-22 4.90172e-22 5.69100e-22 4.41635e-22 6.24345e-22 6.81681e-22 2.81052e-22 
6.48236e-18 3.22587e-18 -3.80712e-18 -7.90339e-18 -1.86700e-17 -3.04368e-17 -3.35061e-17 -1.16408e-17 1.55970e-17 2.01520e-17 1.49653e-17 1.15653e-17 1.05665e-17 1.01941e-17 9.65025e-18 8.68913e-18 7.84156e-18 7.19482e-18 6.56113e-18 5.86361e-18 5.45240e-18 5.26465e-18 4.57502e-18 4.39667e-18 3.90639e-18 3.68492e-18 3.35701e-18 3.13803e-18 2.84642e-18 2.68752e-18 2.46126e-18 2.34016e-18 2.16643e-18 1.95204e-18 1.85847e-18 1.74237e-18 1.65833e-18 1.60984e-18 1.54220e-18 1.52406e-18 1.45121e-18 1.40040e-18 1.38902e-18 1.38332e-18 1.48830e-18 1.58890e-18 1.61750e-18 1.51981e-18 1.49743e-18 1.42451e-18 1.35186e-18 1.28568e-18 1.19499e-18 1.10710e-18 9.87649e-19 8.37041e-19 6.93965e-19 5.97888e-19 4.73052e-19 4.17209e-19 3.90330e-19 3.71972e-19 3.40829e-19 2.91922e-19 2.88812e-19 2.66040e-19 2.43405e-19 2.17993e-19 1.70793e-19 1.57618e-19 1.35719e-19 9.82321e-20 4.67972e-20 1.81862e-20 -7.15349e-21 -5.45178e-20 -6.60078e-20 -8.77762e-20 -1.03019e-19 -1.21563e-19 -1.31198e-19 -1.25474e-19 -1.14656e-19 -1.15149e-19 -1.21434e-19 -9.63410e-20 -1.02252e-19 -4.67631e-20 -4.69239e-20 -3.49800e-20 -2.44378e-20 -1.46864e-20 3.58740e-21 1.40038e-20 2.14547e-20 2.07032e-20 3.76526e-20 4.08047e-20 7.96002e-20 8.54470e-20 1.09957e-19 1.16682e-19 1.13728e-19 1.44419e-19 1.63807e-19 1.75551e-19 1.98638e-19 2.09209e-19 2.26355e-19 2.51553e-19 2.49451e-19 2.55715e-19 2.79616e-19 2.83276e-19 2.84857e-19 2.83843e-19 2.61444e-19 2.59184e-19 2.55730e-19 2.24286e-19 2.23384e-19 2.06591e-19 2.10597e-19 1.80753e-19 1.75563e-19 1.67340e-19 1.51227e-19 1.61767e-19 1.37350e-19 1.33104e-19 1.22991e-19 1.21856e-19 1.24330e-19 1.11835e-19 1.10918e-19 9.79127e-20 9.30833e-20 8.97981e-20 8.26243e-20 7.62385e-20 7.94511e-20 7.06724e-20 6.16071e-20 6.43574e-20 6.26964e-20 5.16258e-20 5.82317e-20 3.83965e-20 4.59447e-20 4.51817e-20 4.06693e-20 3.89689e-20 3.35399e-20 3.44207e-20 3.08437e-20 2.97737e-20 2.26300e-20 2.31423e-20 2.24264e-20 2.20736e-20 1.89083e-20 1.66944e-20 1.65370e-20 1.25652e-20 1.38208e-20 1.24229e-20 1.04795e-20 1.11243e-20 7.09008e-21 1.00128e-20 7.19680e-21 8.59933e-21 6.15561e-21 7.01867e-21 6.49898e-21 5.24219e-21 4.24297e-21 4.87697e-21 6.32739e-21 3.95650e-21 3.74048e-21 4.05505e-21 2.91372e-21 3.25037e-21 2.25733e-21 2.19464e-21 2.32648e-21 1.79220e-21 1.50234e-21 1.29734e-21 1.18811e-21 1.46846e-21 4.35883e-22 7.51668e-22 8.73285e-22 1.02144e-21 8.01864e-22 1.13439e-21 1.23265e-21 5.07249e-22 
6.97182e-18 6.75484e-18 4.09984e-18 5.24104e-18 1.85884e-18 -6.02232e-18 -1.17462e-17 2.65965e-19 1.94231e-17 2.14913e-17 1.63594e-17 1.31585e-17 1.20995e-17 1.15441e-17 1.07647e-17 9.61914e-18 8.64005e-18 7.85672e-18 7.15862e-18 6.36023e-18 5.85764e-18 5.58605e-18 4.82971e-18 4.62932e-18 4.10913e-18 3.84830e-18 3.50632e-18 3.26096e-18 2.95469e-18 2.76213e-18 2.52572e-18 2.40383e-18 2.21702e-18 1.98554e-18 1.88269e-18 1.75479e-18 1.67259e-18 1.60335e-18 1.51997e-18 1.49805e-18 1.40834e-18 1.35611e-18 1.32862e-18 1.30349e-18 1.38854e-18 1.47199e-18 1.48780e-18 1.39775e-18 1.37722e-18 1.30789e-18 1.23776e-18 1.17546e-18 1.09078e-18 1.00545e-18 9.04907e-19 7.67774e-19 6.45614e-19 5.56444e-19 4.47830e-19 3.98396e-19 3.72969e-19 3.50346e-19 3.27529e-19 2.75931e-19 2.72272e-19 2.54370e-19 2.32350e-19 2.11146e-19 1.66765e-19 1.54531e-19 1.32280e-19 9.45237e-20 4.50205e-20 1.97419e-20 -4.47586e-21 -5.06780e-20 -6.06027e-20 -8.66380e-20 -9.62529e-20 -1.14766e-19 -1.28337e-19 -1.16003e-19 -1.04233e-19 -1.07901e-19 -1.09387e-19 -8.08616e-20 -8.71873e-20 -3.65296e-20 -4.05178e-20 -2.26032e-20 -1.33023e-20 -4.69443e-21 1.10868e-20 2.36231e-20 2.66208e-20 2.93917e-20 4.89433e-20 5.21053e-20 8.98923e-20 8.99672e-20 1.16467e-19 1.23323e-19 1.21741e-19 1.51527e-19 1.69423e-19 1.79020e-19 2.05441e-19 2.14513e-19 2.28707e-19 2.55217e-19 2.52442e-19 2.59230e-19 2.81285e-19 2.85213e-19 2.86012e-19 2.82519e-19 2.60590e-19 2.58009e-19 2.54031e-19 2.24104e-19 2.21264e-19 2.05864e-19 2.07654e-19 1.79408e-19 1.74399e-19 1.65103e-19 1.48978e-19 1.59321e-19 1.35424e-19 1.32530e-19 1.21292e-19 1.19937e-19 1.21768e-19 1.09942e-19 1.09073e-19 9.59582e-20 9.14234e-20 8.73052e-20 8.13748e-20 7.42000e-20 7.83852e-20 6.93812e-20 5.99281e-20 6.28628e-20 6.11454e-20 5.01562e-20 5.59274e-20 3.67569e-20 4.38962e-20 4.25076e-20 3.88006e-20 3.68818e-20 3.17561e-20 3.08437e-20 2.88844e-20 2.78729e-20 2.09217e-20 2.11158e-20 2.04157e-20 2.07945e-20 1.73244e-20 1.46569e-20 1.47282e-20 1.10981e-20 1.17782e-20 1.04063e-20 8.62270e-21 9.04625e-21 5.70052e-21 7.78948e-21 5.53250e-21 6.47973e-21 4.40482e-21 4.99911e-21 4.60468e-21 3.66981e-21 3.10721e-21 3.62476e-21 4.63567e-21 2.78887e-21 2.64895e-21 2.93418e-21 2.10024e-21 2.40480e-21 1.56037e-21 1.56014e-21 1.67271e-21 1.28783e-21 1.07063e-21 9.38129e-22 8.79937e-22 1.05740e-21 3.27698e-22 5.71057e-22 6.38354e-22 7.41770e-22 5.67027e-22 8.01511e-22 8.72134e-22 3.58621e-22 
6.17764e-18 4.48965e-18 2.80700e-19 -4.74582e-19 -7.32914e-18 -1.60295e-17 -1.85911e-17 -1.68650e-18 1.95558e-17 2.12890e-17 1.52464e-17 1.14931e-17 1.02712e-17 9.72050e-18 9.08153e-18 8.10697e-18 7.25868e-18 6.57830e-18 5.97550e-18 5.27053e-18 4.86785e-18 4.67447e-18 4.00670e-18 3.85941e-18 3.40124e-18 3.19793e-18 2.91633e-18 2.72398e-18 2.46352e-18 2.32781e-18 2.13837e-18 2.04312e-18 1.88503e-18 1.70332e-18 1.61698e-18 1.51736e-18 1.44609e-18 1.39609e-18 1.33095e-18 1.32372e-18 1.25190e-18 1.21077e-18 1.20269e-18 1.19922e-18 1.30287e-18 1.41088e-18 1.44306e-18 1.35754e-18 1.34451e-18 1.28829e-18 1.22230e-18 1.16379e-18 1.08367e-18 9.96319e-19 8.98427e-19 7.64207e-19 6.40888e-19 5.51314e-19 4.41600e-19 3.92061e-19 3.68306e-19 3.43594e-19 3.22079e-19 2.71225e-19 2.65629e-19 2.45940e-19 2.22975e-19 1.99850e-19 1.54309e-19 1.40198e-19 1.13146e-19 7.38829e-20 2.32161e-20 -5.04005e-21 -3.25711e-20 -8.01085e-20 -9.43793e-20 -1.21250e-19 -1.37785e-19 -1.57667e-19 -1.71735e-19 -1.61526e-19 -1.50630e-19 -1.47781e-19 -1.50576e-19 -1.21320e-19 -1.25812e-19 -7.08107e-20 -7.31060e-20 -5.84269e-20 -4.82702e-20 -3.74792e-20 -1.66082e-20 -4.11279e-21 1.57333e-21 1.67313e-21 2.25463e-20 2.76042e-20 6.71750e-20 7.15026e-20 1.01271e-19 1.07324e-19 1.06041e-19 1.37962e-19 1.55572e-19 1.68824e-19 1.93632e-19 2.04645e-19 2.21946e-19 2.49012e-19 2.46375e-19 2.54089e-19 2.77026e-19 2.82509e-19 2.83264e-19 2.81030e-19 2.59173e-19 2.57474e-19 2.52626e-19 2.22655e-19 2.20505e-19 2.05411e-19 2.06489e-19 1.79459e-19 1.74593e-19 1.65366e-19 1.48466e-19 1.59726e-19 1.34473e-19 1.32084e-19 1.20680e-19 1.19694e-19 1.21421e-19 1.08747e-19 1.08759e-19 9.59812e-20 9.13753e-20 8.65701e-20 8.09464e-20 7.34611e-20 7.67739e-20 6.85325e-20 5.95585e-20 6.27779e-20 6.08218e-20 4.96846e-20 5.58062e-20 3.65983e-20 4.34743e-20 4.16743e-20 3.85112e-20 3.62404e-20 3.15993e-20 2.97737e-20 2.78729e-20 2.74404e-20 2.04586e-20 2.06695e-20 1.97740e-20 2.04627e-20 1.66733e-20 1.41599e-20 1.41474e-20 1.05309e-20 1.12017e-20 9.82435e-21 7.86151e-21 8.36755e-21 5.23210e-21 7.00964e-21 4.88262e-21 5.66238e-21 3.73605e-21 4.23212e-21 3.89779e-21 3.10566e-21 2.60937e-21 3.01928e-21 3.89975e-21 2.37759e-21 2.22591e-21 2.47137e-21 1.76858e-21 2.00160e-21 1.33925e-21 1.31983e-21 1.40119e-21 1.07487e-21 8.98901e-22 7.84464e-22 7.37620e-22 8.86091e-22 2.71640e-22 4.78193e-22 5.35643e-22 6.20939e-22 4.73319e-22 6.70471e-22 7.32575e-22 3.02993e-22 
2.06795e-18 -1.23946e-18 -7.20318e-18 -1.01885e-17 -1.89496e-17 -2.68108e-17 -2.55545e-17 -7.33416e-18 1.24625e-17 1.45388e-17 9.78925e-18 6.87443e-18 6.06733e-18 5.82226e-18 5.51893e-18 4.97272e-18 4.47168e-18 4.06063e-18 3.70962e-18 3.25822e-18 3.03815e-18 2.95202e-18 2.51924e-18 2.43609e-18 2.15056e-18 2.03393e-18 1.86106e-18 1.74808e-18 1.58039e-18 1.50400e-18 1.39229e-18 1.33776e-18 1.23488e-18 1.12182e-18 1.06919e-18 1.00868e-18 9.65965e-19 9.43697e-19 9.05756e-19 9.12082e-19 8.70303e-19 8.50539e-19 8.58396e-19 8.66966e-19 9.51580e-19 1.04122e-18 1.06931e-18 1.00288e-18 9.89397e-19 9.48508e-19 8.94322e-19 8.49931e-19 7.87100e-19 7.13481e-19 6.41982e-19 5.42647e-19 4.51315e-19 3.79240e-19 2.97039e-19 2.63011e-19 2.46461e-19 2.24809e-19 2.12292e-19 1.76486e-19 1.71844e-19 1.56791e-19 1.40145e-19 1.25735e-19 9.41373e-20 8.40433e-20 6.29547e-20 3.62710e-20 1.14533e-21 -1.94183e-20 -3.82094e-20 -7.00436e-20 -8.13984e-20 -9.84599e-20 -1.12390e-19 -1.25890e-19 -1.33821e-19 -1.27526e-19 -1.20045e-19 -1.15437e-19 -1.17251e-19 -9.68052e-20 -9.77061e-20 -5.92168e-20 -5.94688e-20 -4.99239e-20 -4.25127e-20 -3.33452e-20 -1.74294e-20 -8.08578e-21 -3.38086e-21 -4.11929e-21 1.23663e-20 1.74415e-20 4.38971e-20 4.84704e-20 7.02358e-20 7.35415e-20 7.37197e-20 9.70884e-20 1.08521e-19 1.18628e-19 1.35648e-19 1.43310e-19 1.56000e-19 1.74816e-19 1.72249e-19 1.77915e-19 1.93845e-19 1.97953e-19 1.99135e-19 1.97391e-19 1.82277e-19 1.81600e-19 1.78295e-19 1.56944e-19 1.55286e-19 1.45613e-19 1.45835e-19 1.27139e-19 1.23473e-19 1.17631e-19 1.05369e-19 1.12847e-19 9.55668e-20 9.37413e-20 8.55963e-20 8.54181e-20 8.60502e-20 7.73757e-20 7.72926e-20 6.88757e-20 6.57759e-20 6.22624e-20 5.82811e-20 5.32545e-20 5.48679e-20 4.95763e-20 4.35508e-20 4.56636e-20 4.42471e-20 3.63714e-20 4.07923e-20 2.70535e-20 3.16889e-20 3.08525e-20 2.84323e-20 2.69392e-20 2.36450e-20 2.26300e-20 2.09217e-20 2.04586e-20 1.57950e-20 1.60819e-20 1.54507e-20 1.55736e-20 1.31347e-20 1.16241e-20 1.14331e-20 8.73227e-21 9.53703e-21 8.53336e-21 7.16256e-21 7.53733e-21 4.79654e-21 6.62998e-21 4.70875e-21 5.71210e-21 3.89689e-21 4.46371e-21 4.17780e-21 3.39280e-21 2.80136e-21 3.24173e-21 4.11130e-21 2.48636e-21 2.51387e-21 2.65425e-21 1.88280e-21 2.18652e-21 1.40244e-21 1.40686e-21 1.54625e-21 1.21558e-21 9.92455e-22 8.78173e-22 7.97369e-22 9.94233e-22 2.90760e-22 5.00781e-22 5.89451e-22 6.89730e-22 5.45428e-22 7.71327e-22 8.38860e-22 3.45285e-22 
1.47360e-18 -2.75390e-18 -9.98993e-18 -1.42014e-17 -2.47880e-17 -3.33769e-17 -3.06798e-17 -9.97591e-18 1.14700e-17 1.39612e-17 9.21810e-18 6.24336e-18 5.41325e-18 5.19844e-18 4.97139e-18 4.50030e-18 4.05914e-18 3.68624e-18 3.37530e-18 2.96924e-18 2.78370e-18 2.72418e-18 2.33072e-18 2.26014e-18 1.99334e-18 1.89501e-18 1.73856e-18 1.64087e-18 1.48326e-18 1.42167e-18 1.32006e-18 1.27048e-18 1.17634e-18 1.07383e-18 1.02399e-18 9.71202e-19 9.29541e-19 9.12104e-19 8.80081e-19 8.89829e-19 8.51906e-19 8.36928e-19 8.51295e-19 8.66021e-19 9.58405e-19 1.05731e-18 1.09000e-18 1.02140e-18 1.00578e-18 9.67542e-19 9.10754e-19 8.65058e-19 8.00004e-19 7.18853e-19 6.45539e-19 5.43945e-19 4.48246e-19 3.72046e-19 2.85610e-19 2.51414e-19 2.35302e-19 2.11791e-19 1.99302e-19 1.63638e-19 1.58334e-19 1.41446e-19 1.23308e-19 1.09399e-19 7.60488e-20 6.36713e-20 4.04815e-20 1.31839e-20 -2.30514e-20 -4.68288e-20 -6.68676e-20 -1.00996e-19 -1.15013e-19 -1.32223e-19 -1.50629e-19 -1.64781e-19 -1.72333e-19 -1.67728e-19 -1.60036e-19 -1.50834e-19 -1.53543e-19 -1.32971e-19 -1.32741e-19 -9.24092e-20 -9.03661e-20 -8.15974e-20 -7.38764e-20 -6.29643e-20 -4.32738e-20 -3.46038e-20 -2.87296e-20 -3.03720e-20 -1.22626e-20 -6.11623e-21 2.06772e-20 2.95560e-20 5.37085e-20 5.71151e-20 5.77937e-20 8.23076e-20 9.43050e-20 1.06840e-19 1.23159e-19 1.32138e-19 1.47684e-19 1.66478e-19 1.64164e-19 1.71076e-19 1.88337e-19 1.92941e-19 1.95002e-19 1.93690e-19 1.79268e-19 1.78750e-19 1.75570e-19 1.54122e-19 1.53134e-19 1.43814e-19 1.43766e-19 1.25756e-19 1.21810e-19 1.16678e-19 1.04134e-19 1.11524e-19 9.43126e-20 9.25135e-20 8.43903e-20 8.45184e-20 8.48409e-20 7.62974e-20 7.64468e-20 6.86572e-20 6.55787e-20 6.19138e-20 5.77932e-20 5.30188e-20 5.41728e-20 4.91452e-20 4.35243e-20 4.56544e-20 4.41373e-20 3.64048e-20 4.09887e-20 2.74064e-20 3.17926e-20 3.09990e-20 2.86999e-20 2.72039e-20 2.38910e-20 2.31423e-20 2.11158e-20 2.06695e-20 1.60819e-20 1.65478e-20 1.57558e-20 1.57076e-20 1.34855e-20 1.20739e-20 1.18503e-20 9.02464e-21 9.97718e-21 8.98944e-21 7.58694e-21 7.99792e-21 5.10769e-21 7.10755e-21 5.05068e-21 6.19135e-21 4.24798e-21 4.87942e-21 4.59071e-21 3.74544e-21 3.06253e-21 3.53517e-21 4.47716e-21 2.72103e-21 2.78701e-21 2.90700e-21 2.05944e-21 2.39437e-21 1.54063e-21 1.54355e-21 1.70358e-21 1.34544e-21 1.09533e-21 9.69167e-22 8.70836e-22 1.09823e-21 3.16262e-22 5.41404e-22 6.47622e-22 7.59615e-22 6.07142e-22 8.58194e-22 9.32472e-22 3.83418e-22 
1.23713e-18 -3.59989e-18 -1.22408e-17 -1.80381e-17 -2.93672e-17 -3.85790e-17 -3.64934e-17 -1.51256e-17 7.77182e-18 1.16615e-17 7.73149e-18 5.25838e-18 4.78743e-18 4.77518e-18 4.64649e-18 4.24864e-18 3.84206e-18 3.53468e-18 3.24303e-18 2.85746e-18 2.69568e-18 2.65085e-18 2.26843e-18 2.20041e-18 1.95782e-18 1.86112e-18 1.70626e-18 1.60807e-18 1.45639e-18 1.39058e-18 1.29269e-18 1.24410e-18 1.15092e-18 1.04750e-18 1.00441e-18 9.50850e-19 9.13159e-19 9.03122e-19 8.74361e-19 8.82759e-19 8.47230e-19 8.26075e-19 8.36894e-19 8.46205e-19 9.19598e-19 9.94546e-19 1.01678e-18 9.52396e-19 9.37897e-19 8.95857e-19 8.44707e-19 8.03758e-19 7.44113e-19 6.79189e-19 6.09560e-19 5.18866e-19 4.33251e-19 3.67460e-19 2.91390e-19 2.60268e-19 2.45648e-19 2.27381e-19 2.14150e-19 1.82962e-19 1.79836e-19 1.64922e-19 1.52026e-19 1.38044e-19 1.10061e-19 1.03014e-19 8.50538e-20 6.25446e-20 3.17682e-20 1.39313e-20 -2.54680e-21 -2.83202e-20 -3.86493e-20 -5.15395e-20 -6.19964e-20 -7.31734e-20 -7.89606e-20 -7.44562e-20 -6.87457e-20 -6.74298e-20 -6.94047e-20 -5.36532e-20 -5.38788e-20 -1.97893e-20 -2.03448e-20 -1.48804e-20 -7.35391e-21 -1.58846e-22 1.07943e-20 1.95527e-20 2.40190e-20 2.30810e-20 3.50123e-20 3.93298e-20 6.24965e-20 6.39881e-20 8.03554e-20 8.30487e-20 8.23803e-20 1.03314e-19 1.12764e-19 1.20420e-19 1.35109e-19 1.41149e-19 1.50255e-19 1.66309e-19 1.64398e-19 1.67620e-19 1.81250e-19 1.84223e-19 1.84981e-19 1.83713e-19 1.69194e-19 1.68652e-19 1.65683e-19 1.45919e-19 1.44242e-19 1.34787e-19 1.36032e-19 1.17631e-19 1.14490e-19 1.09130e-19 9.84388e-20 1.04876e-19 8.94601e-20 8.68579e-20 8.00004e-20 7.98359e-20 8.07781e-20 7.28469e-20 7.21197e-20 6.41554e-20 6.12555e-20 5.86964e-20 5.45335e-20 5.02508e-20 5.16303e-20 4.67553e-20 4.10268e-20 4.27571e-20 4.15977e-20 3.42590e-20 3.85018e-20 2.54700e-20 3.00951e-20 2.97946e-20 2.70342e-20 2.58021e-20 2.25777e-20 2.24264e-20 2.04157e-20 1.97740e-20 1.54507e-20 1.57558e-20 1.54282e-20 1.51040e-20 1.29605e-20 1.17687e-20 1.14820e-20 8.93413e-21 9.93606e-21 8.96821e-21 7.70997e-21 8.11151e-21 5.21087e-21 7.36558e-21 5.30736e-21 6.52218e-21 4.59197e-21 5.26867e-21 4.94458e-21 4.03522e-21 3.28418e-21 3.77620e-21 4.80951e-21 2.94383e-21 2.98796e-21 3.12230e-21 2.21475e-21 2.55618e-21 1.67166e-21 1.66248e-21 1.82442e-21 1.43733e-21 1.17347e-21 1.03689e-21 9.33205e-22 1.17609e-21 3.36887e-22 5.80368e-22 6.93858e-22 8.12865e-22 6.48587e-22 9.18177e-22 9.99539e-22 4.12246e-22 
2.10282e-18 -1.10455e-18 -6.66378e-18 -8.74563e-18 -1.61329e-17 -2.24868e-17 -2.08331e-17 -4.22066e-18 1.35833e-17 1.48075e-17 9.74535e-18 6.74038e-18 5.90478e-18 5.63080e-18 5.31197e-18 4.77542e-18 4.27122e-18 3.86168e-18 3.50954e-18 3.06994e-18 2.85214e-18 2.77162e-18 2.35067e-18 2.27198e-18 2.00121e-18 1.88735e-18 1.72549e-18 1.62710e-18 1.46726e-18 1.40468e-18 1.30027e-18 1.25403e-18 1.15352e-18 1.05292e-18 1.00472e-18 9.47332e-19 9.06820e-19 8.84351e-19 8.50521e-19 8.59067e-19 8.19275e-19 7.98994e-19 8.08089e-19 8.20168e-19 9.08287e-19 1.00383e-18 1.03746e-18 9.75790e-19 9.68503e-19 9.32628e-19 8.82331e-19 8.41439e-19 7.81020e-19 7.07529e-19 6.39202e-19 5.41965e-19 4.52632e-19 3.80228e-19 2.98557e-19 2.65669e-19 2.48854e-19 2.26454e-19 2.14759e-19 1.78873e-19 1.74328e-19 1.58434e-19 1.43587e-19 1.28905e-19 9.74446e-20 8.81732e-20 6.61866e-20 3.82027e-20 3.78393e-21 -1.54600e-20 -3.48557e-20 -6.68407e-20 -7.83076e-20 -9.63566e-20 -1.08680e-19 -1.21359e-19 -1.30475e-19 -1.22672e-19 -1.15095e-19 -1.10716e-19 -1.10915e-19 -9.02290e-20 -9.01190e-20 -5.15845e-20 -5.20202e-20 -4.33374e-20 -3.41016e-20 -2.52256e-20 -8.93550e-21 1.47032e-21 6.21767e-21 6.48549e-21 2.17991e-20 2.81995e-20 5.61097e-20 5.85000e-20 8.03043e-20 8.47226e-20 8.38238e-20 1.08765e-19 1.19489e-19 1.29492e-19 1.47625e-19 1.55827e-19 1.67212e-19 1.86974e-19 1.85267e-19 1.89951e-19 2.05388e-19 2.10166e-19 2.10408e-19 2.08800e-19 1.92404e-19 1.91583e-19 1.87435e-19 1.65939e-19 1.63393e-19 1.52943e-19 1.53180e-19 1.33495e-19 1.30006e-19 1.23207e-19 1.10538e-19 1.18656e-19 1.00144e-19 9.82881e-20 8.98045e-20 8.93516e-20 9.02577e-20 8.09860e-20 8.07717e-20 7.15643e-20 6.83487e-20 6.43220e-20 6.05926e-20 5.49129e-20 5.68781e-20 5.13040e-20 4.47950e-20 4.71681e-20 4.56531e-20 3.72561e-20 4.18033e-20 2.74155e-20 3.24176e-20 3.10908e-20 2.88825e-20 2.71559e-20 2.39128e-20 2.20736e-20 2.07945e-20 2.04627e-20 1.55736e-20 1.57076e-20 1.51040e-20 1.56591e-20 1.26870e-20 1.10141e-20 1.08503e-20 8.20859e-21 8.85674e-21 7.78549e-21 6.28462e-21 6.67957e-21 4.20284e-21 5.65197e-21 3.91943e-21 4.68206e-21 3.06148e-21 3.49812e-21 3.27227e-21 2.64817e-21 2.19682e-21 2.53664e-21 3.22669e-21 1.95367e-21 1.95760e-21 2.07933e-21 1.47525e-21 1.70921e-21 1.10311e-21 1.10218e-21 1.20607e-21 9.45601e-22 7.73508e-22 6.85127e-22 6.25588e-22 7.75844e-22 2.27052e-22 3.95090e-22 4.62158e-22 5.38717e-22 4.23492e-22 5.99581e-22 6.54090e-22 2.70043e-22 
2.87876e-18 2.64899e-18 1.16078e-18 1.37777e-18 -3.14747e-18 -9.98705e-18 -1.23454e-17 -1.80679e-18 1.23635e-17 1.36451e-17 1.01013e-17 7.83430e-18 7.03381e-18 6.64418e-18 6.18410e-18 5.52231e-18 4.98083e-18 4.50090e-18 4.12897e-18 3.65512e-18 3.37057e-18 3.21909e-18 2.77806e-18 2.66081e-18 2.35576e-18 2.21272e-18 2.02060e-18 1.87778e-18 1.70297e-18 1.58734e-18 1.45928e-18 1.38944e-18 1.28261e-18 1.14790e-18 1.08631e-18 1.01484e-18 9.69723e-19 9.31463e-19 8.80610e-19 8.72233e-19 8.23983e-19 8.04142e-19 7.95998e-19 7.86388e-19 8.45090e-19 9.03332e-19 9.12718e-19 8.52261e-19 8.31405e-19 7.87707e-19 7.36486e-19 6.94011e-19 6.38092e-19 5.75174e-19 5.15907e-19 4.31118e-19 3.56813e-19 2.97914e-19 2.32509e-19 2.03681e-19 1.90715e-19 1.72742e-19 1.63434e-19 1.32505e-19 1.28629e-19 1.20115e-19 1.03998e-19 9.45435e-20 6.90444e-20 5.89514e-20 4.41759e-20 2.28480e-20 -7.35228e-21 -2.48325e-20 -3.89647e-20 -6.67982e-20 -7.40926e-20 -8.95288e-20 -9.98909e-20 -1.12504e-19 -1.19131e-19 -1.13368e-19 -1.06271e-19 -1.03950e-19 -1.06051e-19 -8.73853e-20 -9.08251e-20 -6.05468e-20 -6.25892e-20 -4.96550e-20 -4.69079e-20 -3.93678e-20 -2.75276e-20 -2.09865e-20 -1.93207e-20 -1.93109e-20 -2.94141e-21 -8.10385e-22 1.89925e-20 2.42762e-20 4.33840e-20 4.52434e-20 4.72055e-20 6.43702e-20 7.53285e-20 8.27913e-20 9.72572e-20 1.02759e-19 1.14521e-19 1.29678e-19 1.26385e-19 1.32999e-19 1.46780e-19 1.49281e-19 1.51868e-19 1.48973e-19 1.38279e-19 1.37764e-19 1.36178e-19 1.18888e-19 1.18044e-19 1.11538e-19 1.11002e-19 9.71615e-20 9.37908e-20 8.99081e-20 8.02532e-20 8.53569e-20 7.31270e-20 7.21632e-20 6.53318e-20 6.54391e-20 6.53988e-20 5.92618e-20 5.93147e-20 5.32972e-20 5.09928e-20 4.86195e-20 4.53233e-20 4.18533e-20 4.31475e-20 3.89164e-20 3.43749e-20 3.57638e-20 3.47394e-20 2.89367e-20 3.20628e-20 2.17323e-20 2.49893e-20 2.48826e-20 2.26491e-20 2.17896e-20 1.89757e-20 1.89083e-20 1.73244e-20 1.66733e-20 1.31347e-20 1.34855e-20 1.29605e-20 1.26870e-20 1.13598e-20 1.01188e-20 1.00071e-20 7.77882e-21 8.47084e-21 7.74063e-21 6.88102e-21 7.06598e-21 4.55350e-21 6.45680e-21 4.71382e-21 5.79924e-21 4.07268e-21 4.67647e-21 4.37712e-21 3.55513e-21 2.98022e-21 3.49063e-21 4.36450e-21 2.57729e-21 2.66542e-21 2.81054e-21 1.98835e-21 2.35426e-21 1.43600e-21 1.47564e-21 1.64696e-21 1.30168e-21 1.05380e-21 9.37969e-22 8.52163e-22 1.05898e-21 3.16133e-22 5.36579e-22 6.27104e-22 7.36575e-22 5.82012e-22 8.20637e-22 8.87756e-22 3.62884e-22 
-6.51818e-19 -5.11359e-18 -1.24040e-17 -1.80838e-17 -2.99287e-17 -3.86819e-17 -3.49124e-17 -1.42543e-17 5.90107e-18 8.88467e-18 5.41180e-18 3.23887e-18 2.77071e-18 2.75414e-18 2.71438e-18 2.50050e-18 2.28215e-18 2.08841e-18 1.93981e-18 1.70109e-18 1.62482e-18 1.61782e-18 1.38003e-18 1.33784e-18 1.18845e-18 1.14087e-18 1.04751e-18 9.92789e-19 8.99904e-19 8.63289e-19 8.10737e-19 7.81416e-19 7.23739e-19 6.61428e-19 6.36190e-19 6.06063e-19 5.83065e-19 5.83180e-19 5.65457e-19 5.76337e-19 5.61851e-19 5.57230e-19 5.76216e-19 5.93379e-19 6.56632e-19 7.19771e-19 7.38807e-19 6.87887e-19 6.71394e-19 6.39974e-19 5.97395e-19 5.64746e-19 5.19057e-19 4.66644e-19 4.15828e-19 3.48380e-19 2.85376e-19 2.34015e-19 1.78503e-19 1.56603e-19 1.48083e-19 1.33741e-19 1.26457e-19 1.06097e-19 1.03130e-19 9.38956e-20 8.31697e-20 7.50742e-20 5.65816e-20 5.04666e-20 3.69652e-20 2.33653e-20 2.12513e-21 -1.18140e-20 -2.24817e-20 -3.95572e-20 -4.75198e-20 -5.48021e-20 -6.61148e-20 -7.46014e-20 -7.61315e-20 -7.55344e-20 -7.20726e-20 -6.77979e-20 -7.11297e-20 -6.01595e-20 -5.95003e-20 -3.56041e-20 -3.50914e-20 -3.14170e-20 -2.80591e-20 -2.13430e-20 -1.23477e-20 -7.01878e-21 -3.01360e-21 -5.97419e-21 4.81254e-21 7.87883e-21 2.16878e-20 2.69410e-20 3.95530e-20 3.91636e-20 4.07758e-20 5.45659e-20 6.10148e-20 6.76654e-20 7.57789e-20 7.98687e-20 8.84521e-20 9.86157e-20 9.58619e-20 9.94939e-20 1.09191e-19 1.11153e-19 1.13182e-19 1.12300e-19 1.03915e-19 1.04465e-19 1.03085e-19 8.96478e-20 8.93901e-20 8.46389e-20 8.48606e-20 7.39819e-20 7.15739e-20 6.93088e-20 6.19944e-20 6.56274e-20 5.64550e-20 5.48750e-20 5.03244e-20 5.09858e-20 5.09336e-20 4.60139e-20 4.58686e-20 4.17325e-20 3.99997e-20 3.84858e-20 3.55531e-20 3.33450e-20 3.31316e-20 3.07772e-20 2.77242e-20 2.85757e-20 2.78180e-20 2.32753e-20 2.61628e-20 1.78132e-20 2.03475e-20 2.08883e-20 1.87429e-20 1.81652e-20 1.60728e-20 1.66944e-20 1.46569e-20 1.41599e-20 1.16241e-20 1.20739e-20 1.17687e-20 1.10141e-20 1.01188e-20 9.71722e-21 9.31897e-21 7.45595e-21 8.51798e-21 7.90499e-21 7.15076e-21 7.43290e-21 4.85220e-21 7.05699e-21 5.18454e-21 6.55228e-21 4.73331e-21 5.46252e-21 5.16194e-21 4.25044e-21 3.43715e-21 3.95994e-21 4.99275e-21 3.03532e-21 3.19626e-21 3.26776e-21 2.30740e-21 2.70054e-21 1.72140e-21 1.73191e-21 1.93383e-21 1.54064e-21 1.24401e-21 1.10578e-21 9.80210e-22 1.25493e-21 3.53547e-22 6.00432e-22 7.33506e-22 8.64005e-22 6.99800e-22 9.89460e-22 1.07372e-21 4.41444e-22 
8.17558e-19 -1.55293e-18 -6.13789e-18 -9.26037e-18 -1.75315e-17 -2.54115e-17 -2.48239e-17 -9.65630e-18 7.24644e-18 9.83332e-18 6.90330e-18 4.99860e-18 4.47391e-18 4.31805e-18 4.10378e-18 3.70626e-18 3.36619e-18 3.06091e-18 2.82928e-18 2.50518e-18 2.34135e-18 2.26654e-18 1.95570e-18 1.88209e-18 1.67355e-18 1.58453e-18 1.45120e-18 1.35705e-18 1.23230e-18 1.15660e-18 1.07216e-18 1.02432e-18 9.47548e-19 8.52653e-19 8.12610e-19 7.64508e-19 7.33007e-19 7.13941e-19 6.82093e-19 6.81956e-19 6.52553e-19 6.41730e-19 6.45615e-19 6.47784e-19 7.02289e-19 7.55104e-19 7.66144e-19 7.14128e-19 6.95665e-19 6.59971e-19 6.16467e-19 5.81235e-19 5.33544e-19 4.81137e-19 4.29376e-19 3.58600e-19 2.94962e-19 2.44449e-19 1.88733e-19 1.64944e-19 1.55246e-19 1.40894e-19 1.32648e-19 1.09173e-19 1.06275e-19 9.84047e-20 8.56749e-20 7.76428e-20 5.76061e-20 4.99991e-20 3.74832e-20 2.22264e-20 -1.31202e-21 -1.59931e-20 -2.72908e-20 -4.75903e-20 -5.44740e-20 -6.44397e-20 -7.44546e-20 -8.43145e-20 -8.77628e-20 -8.52979e-20 -8.05198e-20 -7.77856e-20 -8.07038e-20 -6.74288e-20 -6.87932e-20 -4.40575e-20 -4.48887e-20 -3.72015e-20 -3.48908e-20 -2.84600e-20 -1.95085e-20 -1.42992e-20 -1.19016e-20 -1.35251e-20 -9.28534e-22 8.76152e-22 1.58158e-20 2.10608e-20 3.53697e-20 3.55536e-20 3.75841e-20 5.11437e-20 5.93269e-20 6.57260e-20 7.56504e-20 7.98101e-20 8.92977e-20 1.00576e-19 9.76281e-20 1.02506e-19 1.13360e-19 1.15143e-19 1.17538e-19 1.15741e-19 1.07427e-19 1.07476e-19 1.06397e-19 9.24412e-20 9.21861e-20 8.72455e-20 8.71765e-20 7.61066e-20 7.34340e-20 7.09351e-20 6.33890e-20 6.71088e-20 5.78111e-20 5.65834e-20 5.15233e-20 5.19667e-20 5.18501e-20 4.70416e-20 4.69710e-20 4.25610e-20 4.07459e-20 3.92073e-20 3.62406e-20 3.38804e-20 3.42860e-20 3.13499e-20 2.80111e-20 2.89179e-20 2.81642e-20 2.35985e-20 2.63055e-20 1.79695e-20 2.05231e-20 2.09245e-20 1.88096e-20 1.82389e-20 1.59563e-20 1.65370e-20 1.47282e-20 1.41474e-20 1.14331e-20 1.18503e-20 1.14820e-20 1.08503e-20 1.00071e-20 9.31897e-21 9.07788e-21 7.19009e-21 8.04945e-21 7.45816e-21 6.76399e-21 6.97533e-21 4.53989e-21 6.56912e-21 4.84253e-21 6.05901e-21 4.35716e-21 5.01583e-21 4.72146e-21 3.86530e-21 3.17498e-21 3.68123e-21 4.62760e-21 2.77858e-21 2.90436e-21 3.00796e-21 2.12481e-21 2.49921e-21 1.56419e-21 1.58728e-21 1.77193e-21 1.40695e-21 1.13696e-21 1.01200e-21 9.07127e-22 1.14628e-21 3.30626e-22 5.62481e-22 6.73844e-22 7.92459e-22 6.34710e-22 8.96806e-22 9.72479e-22 3.99253e-22 
1.91090e-19 -1.56478e-18 -5.18500e-18 -7.70939e-18 -1.45579e-17 -2.13252e-17 -2.09741e-17 -8.38246e-18 5.61743e-18 7.81996e-18 5.49280e-18 4.01449e-18 3.64288e-18 3.53426e-18 3.34787e-18 3.02229e-18 2.74704e-18 2.49782e-18 2.31813e-18 2.05028e-18 1.91356e-18 1.84444e-18 1.58925e-18 1.52289e-18 1.36148e-18 1.28670e-18 1.17592e-18 1.09628e-18 9.97753e-19 9.27292e-19 8.59796e-19 8.21690e-19 7.56214e-19 6.76360e-19 6.45935e-19 6.04773e-19 5.81419e-19 5.65193e-19 5.36606e-19 5.34537e-19 5.11621e-19 5.03055e-19 5.04652e-19 5.03358e-19 5.38656e-19 5.70268e-19 5.74030e-19 5.33954e-19 5.18071e-19 4.87354e-19 4.54424e-19 4.27579e-19 3.91028e-19 3.56071e-19 3.17909e-19 2.65022e-19 2.20789e-19 1.83792e-19 1.45514e-19 1.28154e-19 1.21831e-19 1.12256e-19 1.06642e-19 9.00848e-20 8.82187e-20 8.48891e-20 7.65215e-20 7.12019e-20 5.88453e-20 5.51021e-20 4.78518e-20 3.93692e-20 2.37359e-20 1.54958e-20 9.18561e-21 -2.10150e-21 -5.30565e-21 -1.10159e-20 -1.49940e-20 -2.16977e-20 -2.30966e-20 -2.10268e-20 -1.85801e-20 -2.06462e-20 -2.25318e-20 -1.41983e-20 -1.57822e-20 -2.10093e-22 -3.00277e-21 2.57971e-21 2.89945e-21 6.43821e-21 8.26212e-21 1.25099e-20 1.29465e-20 1.17968e-20 1.98391e-20 1.98298e-20 2.85316e-20 2.92284e-20 3.71303e-20 3.56529e-20 3.77874e-20 4.57218e-20 5.06495e-20 5.30923e-20 5.98247e-20 6.10281e-20 6.53597e-20 7.27156e-20 6.97072e-20 7.23380e-20 7.88088e-20 7.91575e-20 8.08476e-20 7.88921e-20 7.32080e-20 7.35458e-20 7.30707e-20 6.32834e-20 6.28313e-20 5.98680e-20 5.99608e-20 5.20175e-20 5.02332e-20 4.86004e-20 4.37253e-20 4.57458e-20 4.01372e-20 3.91072e-20 3.56667e-20 3.61219e-20 3.59622e-20 3.28914e-20 3.25444e-20 2.95040e-20 2.83430e-20 2.77407e-20 2.55496e-20 2.41441e-20 2.43280e-20 2.24460e-20 2.00643e-20 2.04090e-20 2.00566e-20 1.69527e-20 1.86831e-20 1.28720e-20 1.46665e-20 1.54978e-20 1.35509e-20 1.33691e-20 1.16940e-20 1.25652e-20 1.10981e-20 1.05309e-20 8.73227e-21 9.02464e-21 8.93413e-21 8.20859e-21 7.77882e-21 7.45595e-21 7.19009e-21 5.89314e-21 6.62174e-21 6.20717e-21 5.83003e-21 5.94884e-21 3.90489e-21 5.74183e-21 4.30390e-21 5.43350e-21 3.96951e-21 4.57176e-21 4.30666e-21 3.53231e-21 2.91234e-21 3.37844e-21 4.23392e-21 2.52674e-21 2.67398e-21 2.75494e-21 1.94214e-21 2.29853e-21 1.41805e-21 1.44721e-21 1.62613e-21 1.29619e-21 1.04168e-21 9.32800e-22 8.35709e-22 1.05701e-21 3.03231e-22 5.17538e-22 6.21010e-22 7.30028e-22 5.84625e-22 8.26794e-22 8.97638e-22 3.69253e-22 
-2.02193e-18 -7.46279e-18 -1.61617e-17 -2.34780e-17 -3.60996e-17 -4.43745e-17 -3.95126e-17 -1.85488e-17 1.30962e-18 5.04220e-18 2.52605e-18 9.87530e-19 8.95768e-19 1.09937e-18 1.24245e-18 1.22276e-18 1.14049e-18 1.08195e-18 1.02555e-18 9.00192e-19 8.99582e-19 9.40050e-19 8.00363e-19 7.77919e-19 7.03093e-19 6.88473e-19 6.33481e-19 6.09980e-19 5.53473e-19 5.39543e-19 5.14465e-19 4.98090e-19 4.62869e-19 4.26007e-19 4.15528e-19 3.98834e-19 3.84747e-19 3.96728e-19 3.89813e-19 4.02882e-19 4.01292e-19 3.98278e-19 4.20815e-19 4.40976e-19 4.91301e-19 5.37930e-19 5.52187e-19 5.12126e-19 4.98055e-19 4.72704e-19 4.39783e-19 4.15868e-19 3.81193e-19 3.44428e-19 3.05252e-19 2.56791e-19 2.10342e-19 1.71961e-19 1.30908e-19 1.15989e-19 1.10704e-19 1.01123e-19 9.56264e-20 8.30247e-20 8.15072e-20 7.36079e-20 6.74590e-20 6.14548e-20 4.88768e-20 4.59435e-20 3.59249e-20 2.75700e-20 1.33744e-20 3.23319e-21 -3.96450e-21 -1.41246e-20 -2.02397e-20 -2.32265e-20 -3.13395e-20 -3.71173e-20 -3.59260e-20 -3.73008e-20 -3.53154e-20 -3.26686e-20 -3.58629e-20 -3.01605e-20 -2.81544e-20 -1.19353e-20 -1.09036e-20 -1.12654e-20 -7.85636e-21 -3.57092e-21 1.55230e-21 5.31146e-21 8.92944e-21 6.04785e-21 1.20188e-20 1.45503e-20 2.29377e-20 2.65255e-20 3.32138e-20 3.23498e-20 3.33334e-20 4.29578e-20 4.67560e-20 5.09625e-20 5.53791e-20 5.79212e-20 6.29015e-20 6.91291e-20 6.74050e-20 6.87762e-20 7.50321e-20 7.61635e-20 7.78882e-20 7.76845e-20 7.16318e-20 7.23815e-20 7.16714e-20 6.21355e-20 6.19866e-20 5.86519e-20 5.96110e-20 5.12954e-20 4.97351e-20 4.85821e-20 4.39230e-20 4.58435e-20 4.01821e-20 3.82286e-20 3.56301e-20 3.63670e-20 3.64273e-20 3.31364e-20 3.25265e-20 2.98358e-20 2.86628e-20 2.81975e-20 2.56754e-20 2.46094e-20 2.39461e-20 2.26458e-20 2.06092e-20 2.09161e-20 2.04950e-20 1.73118e-20 1.95791e-20 1.34028e-20 1.53221e-20 1.63839e-20 1.42860e-20 1.41032e-20 1.24821e-20 1.38208e-20 1.17782e-20 1.12017e-20 9.53703e-21 9.97718e-21 9.93606e-21 8.85674e-21 8.47084e-21 8.51798e-21 8.04945e-21 6.62174e-21 7.78008e-21 7.30098e-21 6.79328e-21 7.05262e-21 4.65021e-21 6.90897e-21 5.12884e-21 6.57225e-21 4.84979e-21 5.60942e-21 5.31693e-21 4.39726e-21 3.51793e-21 4.03983e-21 5.09579e-21 3.11906e-21 3.31102e-21 3.35188e-21 2.36642e-21 2.76501e-21 1.77698e-21 1.78141e-21 1.99290e-21 1.59184e-21 1.28367e-21 1.14040e-21 1.00201e-21 1.29555e-21 3.59583e-22 6.08404e-22 7.53738e-22 8.89426e-22 7.26888e-22 1.02794e-21 1.11494e-21 4.58269e-22 
-1.93899e-18 -6.64876e-18 -1.43569e-17 -2.10516e-17 -3.29982e-17 -4.14012e-17 -3.73418e-17 -1.77985e-17 9.80514e-19 4.69534e-18 2.55644e-18 1.17917e-18 1.04705e-18 1.19563e-18 1.29545e-18 1.25164e-18 1.17381e-18 1.10197e-18 1.05252e-18 9.27689e-19 9.18306e-19 9.43718e-19 8.09560e-19 7.84828e-19 7.11080e-19 6.93834e-19 6.37840e-19 6.08386e-19 5.54385e-19 5.31636e-19 5.06116e-19 4.88017e-19 4.52636e-19 4.12765e-19 4.01388e-19 3.83891e-19 3.70684e-19 3.79238e-19 3.69981e-19 3.79389e-19 3.76703e-19 3.75623e-19 3.94491e-19 4.10412e-19 4.53251e-19 4.91503e-19 5.01620e-19 4.64546e-19 4.49400e-19 4.24148e-19 3.93415e-19 3.70692e-19 3.38075e-19 3.05395e-19 2.69108e-19 2.23875e-19 1.81906e-19 1.47199e-19 1.10868e-19 9.68884e-20 9.27915e-20 8.47947e-20 7.98367e-20 6.91353e-20 6.79235e-20 6.26391e-20 5.66154e-20 5.21449e-20 4.21557e-20 3.95710e-20 3.23166e-20 2.68836e-20 1.50006e-20 6.70151e-21 1.51361e-21 -5.86987e-21 -1.02999e-20 -1.17423e-20 -1.83612e-20 -2.33935e-20 -2.14154e-20 -2.32464e-20 -2.19800e-20 -2.07233e-20 -2.42288e-20 -1.95985e-20 -1.85648e-20 -5.06296e-21 -4.84570e-21 -4.55205e-21 -3.19779e-21 5.74966e-22 3.41808e-21 6.36902e-21 9.02783e-21 5.90906e-21 1.15677e-20 1.27358e-20 1.87720e-20 2.20570e-20 2.73922e-20 2.53873e-20 2.71594e-20 3.42442e-20 3.75872e-20 4.07416e-20 4.38848e-20 4.52935e-20 4.96485e-20 5.44403e-20 5.20897e-20 5.36328e-20 5.89243e-20 5.92790e-20 6.12607e-20 6.07584e-20 5.62579e-20 5.71212e-20 5.69619e-20 4.87822e-20 4.90083e-20 4.67645e-20 4.74899e-20 4.08587e-20 3.94275e-20 3.89587e-20 3.51636e-20 3.63635e-20 3.23059e-20 3.06950e-20 2.85507e-20 2.94022e-20 2.92268e-20 2.67509e-20 2.62685e-20 2.43828e-20 2.34666e-20 2.33830e-20 2.11008e-20 2.05456e-20 1.97308e-20 1.88325e-20 1.73307e-20 1.73909e-20 1.71224e-20 1.46433e-20 1.64683e-20 1.14948e-20 1.29337e-20 1.42300e-20 1.22142e-20 1.22211e-20 1.07981e-20 1.24229e-20 1.04063e-20 9.82435e-21 8.53336e-21 8.98944e-21 8.96821e-21 7.78549e-21 7.74063e-21 7.90499e-21 7.45816e-21 6.20717e-21 7.30098e-21 6.93008e-21 6.57953e-21 6.78597e-21 4.49469e-21 6.73556e-21 5.04746e-21 6.48465e-21 4.82659e-21 5.58139e-21 5.28769e-21 4.37189e-21 3.50957e-21 4.03555e-21 5.08405e-21 3.10005e-21 3.29812e-21 3.34113e-21 2.35736e-21 2.76122e-21 1.76223e-21 1.77208e-21 1.98606e-21 1.58717e-21 1.27828e-21 1.13742e-21 1.00120e-21 1.29195e-21 3.59655e-22 6.08810e-22 7.51972e-22 8.87336e-22 7.23761e-22 1.02363e-21 1.11024e-21 4.56450e-22 
-6.67955e-19 -2.37270e-18 -6.00394e-18 -9.60485e-18 -1.75386e-17 -2.52517e-17 -2.51503e-17 -1.23079e-17 2.18393e-18 5.26484e-18 3.87433e-18 2.91562e-18 2.77221e-18 2.77125e-18 2.66914e-18 2.43642e-18 2.24337e-18 2.06120e-18 1.93620e-18 1.72507e-18 1.62047e-18 1.56518e-18 1.36190e-18 1.29382e-18 1.16733e-18 1.10730e-18 1.00952e-18 9.35574e-19 8.55052e-19 7.82644e-19 7.27172e-19 6.88657e-19 6.34940e-19 5.60799e-19 5.35487e-19 4.99280e-19 4.79979e-19 4.70326e-19 4.42362e-19 4.37647e-19 4.23751e-19 4.17821e-19 4.19693e-19 4.15671e-19 4.34719e-19 4.44281e-19 4.36174e-19 3.99996e-19 3.78266e-19 3.45571e-19 3.15060e-19 2.91303e-19 2.62155e-19 2.39670e-19 2.10200e-19 1.72790e-19 1.42789e-19 1.18033e-19 9.40553e-20 8.23546e-20 8.00045e-20 7.47754e-20 7.15619e-20 6.21064e-20 6.12969e-20 6.18276e-20 5.56095e-20 5.33370e-20 4.71037e-20 4.52579e-20 4.26107e-20 4.02272e-20 3.01037e-20 2.46639e-20 2.25930e-20 1.77017e-20 1.71254e-20 1.56970e-20 1.34682e-20 8.18259e-21 1.03620e-20 9.43894e-21 1.04230e-20 6.74139e-21 3.33038e-21 7.53358e-21 5.47479e-21 1.36319e-20 1.05053e-20 1.46755e-20 1.21309e-20 1.38696e-20 1.14442e-20 1.31495e-20 1.28089e-20 1.06304e-20 1.61340e-20 1.41831e-20 1.60513e-20 1.73049e-20 2.03337e-20 1.68693e-20 2.00328e-20 2.23355e-20 2.56493e-20 2.57334e-20 2.81843e-20 2.72234e-20 2.96689e-20 3.26317e-20 2.91472e-20 3.10964e-20 3.47630e-20 3.36724e-20 3.62434e-20 3.43559e-20 3.22627e-20 3.32142e-20 3.42229e-20 2.80791e-20 2.85627e-20 2.81826e-20 2.85281e-20 2.43611e-20 2.31361e-20 2.35128e-20 2.13366e-20 2.10672e-20 2.01227e-20 1.91051e-20 1.75499e-20 1.84736e-20 1.79789e-20 1.69771e-20 1.64926e-20 1.57057e-20 1.52454e-20 1.60459e-20 1.41405e-20 1.44273e-20 1.37042e-20 1.32541e-20 1.23768e-20 1.19145e-20 1.19724e-20 1.06735e-20 1.15887e-20 8.52577e-21 9.25735e-21 1.11370e-20 8.99623e-21 9.46506e-21 8.24498e-21 1.04795e-20 8.62270e-21 7.86151e-21 7.16256e-21 7.58694e-21 7.70997e-21 6.28462e-21 6.88102e-21 7.15076e-21 6.76399e-21 5.83003e-21 6.79328e-21 6.57953e-21 6.60617e-21 6.64884e-21 4.44610e-21 6.78461e-21 5.20017e-21 6.69737e-21 5.06200e-21 5.84987e-21 5.52249e-21 4.55140e-21 3.72135e-21 4.32232e-21 5.39674e-21 3.22294e-21 3.45384e-21 3.52525e-21 2.48471e-21 2.94852e-21 1.81148e-21 1.85401e-21 2.09471e-21 1.67489e-21 1.34314e-21 1.20132e-21 1.06656e-21 1.36128e-21 3.88398e-22 6.55145e-22 7.95167e-22 9.38524e-22 7.58950e-22 1.07203e-21 1.16007e-21 4.75431e-22 
-1.65611e-18 -5.58499e-18 -1.21948e-17 -1.83390e-17 -2.94384e-17 -3.77656e-17 -3.47707e-17 -1.69455e-17 5.95581e-19 4.21438e-18 2.44594e-18 1.31443e-18 1.26276e-18 1.40890e-18 1.47727e-18 1.40655e-18 1.31659e-18 1.23527e-18 1.18093e-18 1.05061e-18 1.02501e-18 1.03116e-18 8.94258e-19 8.56389e-19 7.80482e-19 7.55282e-19 6.90003e-19 6.49623e-19 5.94510e-19 5.56887e-19 5.25844e-19 5.01238e-19 4.63723e-19 4.15948e-19 4.03384e-19 3.81837e-19 3.68129e-19 3.73418e-19 3.60086e-19 3.63989e-19 3.61592e-19 3.59396e-19 3.72758e-19 3.82185e-19 4.11807e-19 4.33181e-19 4.34416e-19 3.99748e-19 3.81975e-19 3.54510e-19 3.26298e-19 3.04946e-19 2.76280e-19 2.53164e-19 2.21150e-19 1.83146e-19 1.49323e-19 1.22155e-19 9.39850e-20 8.20901e-20 7.92528e-20 7.44988e-20 6.98989e-20 6.19491e-20 6.15060e-20 5.90433e-20 5.40971e-20 5.06649e-20 4.38223e-20 4.27302e-20 3.86826e-20 3.64106e-20 2.72747e-20 2.13020e-20 1.86646e-20 1.45674e-20 1.26890e-20 1.31006e-20 9.20361e-21 4.83524e-21 8.15261e-21 5.76095e-21 6.30953e-21 4.69366e-21 7.99801e-22 3.54650e-21 3.56364e-21 1.29416e-20 1.19653e-20 1.24804e-20 1.20201e-20 1.43209e-20 1.34647e-20 1.54756e-20 1.69641e-20 1.38834e-20 1.79472e-20 1.73945e-20 2.01935e-20 2.21688e-20 2.44469e-20 2.13927e-20 2.35848e-20 2.73305e-20 3.00045e-20 3.10435e-20 3.25627e-20 3.23472e-20 3.49161e-20 3.77370e-20 3.50302e-20 3.59793e-20 3.96852e-20 3.90277e-20 4.11488e-20 4.04334e-20 3.75308e-20 3.85200e-20 3.91142e-20 3.26660e-20 3.31900e-20 3.19915e-20 3.29887e-20 2.78992e-20 2.68146e-20 2.70410e-20 2.46685e-20 2.48122e-20 2.29615e-20 2.13928e-20 2.01162e-20 2.10128e-20 2.08157e-20 1.93315e-20 1.87297e-20 1.76808e-20 1.70800e-20 1.77443e-20 1.56261e-20 1.57838e-20 1.48362e-20 1.44145e-20 1.34648e-20 1.31277e-20 1.31063e-20 1.14824e-20 1.28194e-20 9.17210e-21 1.01932e-20 1.19489e-20 9.80190e-21 1.01306e-20 8.89680e-21 1.11243e-20 9.04625e-21 8.36755e-21 7.53733e-21 7.99792e-21 8.11151e-21 6.67957e-21 7.06598e-21 7.43290e-21 6.97533e-21 5.94884e-21 7.05262e-21 6.78597e-21 6.64884e-21 6.80316e-21 4.53737e-21 6.90532e-21 5.24563e-21 6.76095e-21 5.11116e-21 5.90885e-21 5.58946e-21 4.61815e-21 3.71870e-21 4.28465e-21 5.39279e-21 3.27756e-21 3.48430e-21 3.53805e-21 2.49711e-21 2.92828e-21 1.85862e-21 1.87430e-21 2.10164e-21 1.67887e-21 1.35185e-21 1.20336e-21 1.06153e-21 1.36619e-21 3.82498e-22 6.46906e-22 7.95570e-22 9.39060e-22 7.64226e-22 1.08069e-21 1.17146e-21 4.81387e-22 
-1.22207e-18 -3.79984e-18 -8.19491e-18 -1.23804e-17 -1.98016e-17 -2.54214e-17 -2.35336e-17 -1.18051e-17 -1.45971e-19 2.42630e-18 1.42680e-18 7.61739e-19 7.49390e-19 8.54400e-19 9.05801e-19 8.67510e-19 8.17667e-19 7.70592e-19 7.39966e-19 6.60553e-19 6.46191e-19 6.50416e-19 5.65989e-19 5.40708e-19 4.94177e-19 4.78562e-19 4.37212e-19 4.11447e-19 3.76661e-19 3.51553e-19 3.32440e-19 3.16401e-19 2.92869e-19 2.61889e-19 2.54181e-19 2.40369e-19 2.31690e-19 2.35432e-19 2.26529e-19 2.28744e-19 2.27846e-19 2.26627e-19 2.35291e-19 2.41135e-19 2.58859e-19 2.70484e-19 2.69843e-19 2.47608e-19 2.35446e-19 2.17110e-19 1.98856e-19 1.85300e-19 1.67338e-19 1.53588e-19 1.33654e-19 1.10502e-19 9.00766e-20 7.36382e-20 5.68893e-20 4.97119e-20 4.84587e-20 4.58022e-20 4.31042e-20 3.86959e-20 3.85695e-20 3.74174e-20 3.45132e-20 3.26478e-20 2.89228e-20 2.84849e-20 2.63868e-20 2.56496e-20 2.02988e-20 1.67933e-20 1.55262e-20 1.36928e-20 1.27025e-20 1.34328e-20 1.12228e-20 8.60139e-21 1.11039e-20 9.24256e-21 9.38211e-21 7.99401e-21 5.31291e-21 6.61425e-21 6.58788e-21 1.18953e-20 1.10839e-20 1.12293e-20 1.05955e-20 1.18514e-20 1.06372e-20 1.17315e-20 1.25625e-20 1.04332e-20 1.27743e-20 1.21612e-20 1.32632e-20 1.43943e-20 1.52970e-20 1.30351e-20 1.45989e-20 1.64515e-20 1.79568e-20 1.83210e-20 1.88674e-20 1.84561e-20 1.97915e-20 2.11779e-20 1.93164e-20 1.98174e-20 2.18892e-20 2.12627e-20 2.27203e-20 2.22192e-20 2.06585e-20 2.13714e-20 2.18905e-20 1.80421e-20 1.84466e-20 1.79223e-20 1.85791e-20 1.56104e-20 1.49563e-20 1.52925e-20 1.40140e-20 1.38642e-20 1.31302e-20 1.21028e-20 1.14424e-20 1.20805e-20 1.19130e-20 1.11537e-20 1.07294e-20 1.02544e-20 9.92977e-21 1.05114e-20 9.15113e-21 9.41952e-21 8.71382e-21 8.57934e-21 8.09258e-21 7.79040e-21 7.82182e-21 6.92902e-21 7.71451e-21 5.59334e-21 6.15809e-21 7.41853e-21 5.98904e-21 6.26831e-21 5.50145e-21 7.09008e-21 5.70052e-21 5.23210e-21 4.79654e-21 5.10769e-21 5.21087e-21 4.20284e-21 4.55350e-21 4.85220e-21 4.53989e-21 3.90489e-21 4.65021e-21 4.49469e-21 4.44610e-21 4.53737e-21 3.03466e-21 4.63801e-21 3.53394e-21 4.56750e-21 3.46428e-21 4.00679e-21 3.79118e-21 3.13467e-21 2.52392e-21 2.90841e-21 3.65719e-21 2.22035e-21 2.36808e-21 2.40084e-21 1.69351e-21 1.98910e-21 1.25888e-21 1.27111e-21 1.42747e-21 1.14134e-21 9.18047e-22 8.17882e-22 7.20850e-22 9.28569e-22 2.59689e-22 4.38924e-22 5.40475e-22 6.38104e-22 5.19733e-22 7.34922e-22 7.96557e-22 3.27286e-22 
-1.61021e-18 -5.22884e-18 -1.14563e-17 -1.78003e-17 -2.87805e-17 -3.73717e-17 -3.51982e-17 -1.82752e-17 -1.03328e-18 3.01703e-18 1.79408e-18 9.62135e-19 1.02489e-18 1.21279e-18 1.30465e-18 1.25824e-18 1.19188e-18 1.13605e-18 1.09437e-18 9.81655e-19 9.62657e-19 9.69509e-19 8.48472e-19 8.07298e-19 7.41621e-19 7.18040e-19 6.53025e-19 6.10029e-19 5.59746e-19 5.17326e-19 4.87878e-19 4.60247e-19 4.25740e-19 3.77592e-19 3.65830e-19 3.44560e-19 3.31282e-19 3.38192e-19 3.22937e-19 3.23374e-19 3.23856e-19 3.19630e-19 3.30286e-19 3.36076e-19 3.55207e-19 3.62280e-19 3.56344e-19 3.25228e-19 3.06334e-19 2.77387e-19 2.52401e-19 2.33589e-19 2.09743e-19 1.96148e-19 1.67964e-19 1.38078e-19 1.11356e-19 9.23580e-20 7.16056e-20 6.20587e-20 6.08341e-20 5.94464e-20 5.51221e-20 5.07645e-20 5.13420e-20 5.08096e-20 4.72812e-20 4.48780e-20 4.09815e-20 4.11334e-20 4.02617e-20 4.05578e-20 3.40741e-20 2.99832e-20 2.92690e-20 2.80613e-20 2.82614e-20 3.05659e-20 2.87170e-20 2.49608e-20 2.97180e-20 2.61068e-20 2.63144e-20 2.28324e-20 1.81388e-20 1.90026e-20 1.82307e-20 2.41682e-20 2.27367e-20 2.26160e-20 2.10916e-20 2.18577e-20 1.86172e-20 1.92495e-20 2.03375e-20 1.70816e-20 1.90894e-20 1.72818e-20 1.73385e-20 1.89604e-20 1.82916e-20 1.47844e-20 1.69462e-20 1.78269e-20 2.01099e-20 1.95770e-20 1.92506e-20 1.80581e-20 1.93755e-20 2.01880e-20 1.76041e-20 1.79517e-20 2.03089e-20 1.89709e-20 2.13084e-20 2.07299e-20 1.92439e-20 2.03544e-20 2.16647e-20 1.69223e-20 1.78302e-20 1.74677e-20 1.89403e-20 1.52317e-20 1.45074e-20 1.54620e-20 1.45215e-20 1.36702e-20 1.39147e-20 1.22497e-20 1.19568e-20 1.29199e-20 1.27791e-20 1.21785e-20 1.14267e-20 1.11828e-20 1.08597e-20 1.23155e-20 1.02772e-20 1.11920e-20 1.00125e-20 1.00971e-20 9.72274e-21 9.01119e-21 9.21784e-21 8.40252e-21 9.35647e-21 6.94559e-21 7.60816e-21 9.81813e-21 7.51855e-21 8.16050e-21 7.11024e-21 1.00128e-20 7.78948e-21 7.00964e-21 6.62998e-21 7.10755e-21 7.36558e-21 5.65197e-21 6.45680e-21 7.05699e-21 6.56912e-21 5.74183e-21 6.90897e-21 6.73556e-21 6.78461e-21 6.90532e-21 4.63801e-21 7.17300e-21 5.50126e-21 7.11611e-21 5.46726e-21 6.32195e-21 5.97307e-21 4.93516e-21 3.96425e-21 4.57177e-21 5.75660e-21 3.50392e-21 3.71095e-21 3.77457e-21 2.66766e-21 3.12154e-21 1.98865e-21 2.00348e-21 2.24264e-21 1.78831e-21 1.44304e-21 1.28109e-21 1.12956e-21 1.45389e-21 4.08740e-22 6.88497e-22 8.45970e-22 9.99730e-22 8.14465e-22 1.15116e-21 1.24590e-21 5.11039e-22 
-6.55672e-19 -2.45796e-18 -5.95581e-18 -9.78057e-18 -1.70608e-17 -2.36476e-17 -2.32604e-17 -1.19821e-17 1.70322e-19 2.99805e-18 2.13355e-18 1.54365e-18 1.55042e-18 1.62757e-18 1.61121e-18 1.48928e-18 1.38721e-18 1.29450e-18 1.23336e-18 1.10803e-18 1.05597e-18 1.02664e-18 9.01416e-19 8.54389e-19 7.80458e-19 7.44055e-19 6.75286e-19 6.22827e-19 5.72155e-19 5.17823e-19 4.81944e-19 4.51807e-19 4.16016e-19 3.63508e-19 3.49377e-19 3.25112e-19 3.12521e-19 3.09559e-19 2.90732e-19 2.85382e-19 2.80828e-19 2.76033e-19 2.77275e-19 2.74262e-19 2.80144e-19 2.74597e-19 2.63285e-19 2.39181e-19 2.22847e-19 1.97499e-19 1.78875e-19 1.63729e-19 1.46004e-19 1.40787e-19 1.20091e-19 9.80647e-20 8.08909e-20 6.95910e-20 5.72895e-20 4.96358e-20 4.89548e-20 4.96354e-20 4.60336e-20 4.26015e-20 4.33857e-20 4.52755e-20 4.23953e-20 4.07942e-20 3.89909e-20 3.97123e-20 4.09486e-20 4.25824e-20 3.81149e-20 3.62419e-20 3.68660e-20 3.71267e-20 3.89842e-20 4.09816e-20 4.17054e-20 3.86809e-20 4.23241e-20 4.00989e-20 3.99759e-20 3.45605e-20 3.09551e-20 3.13630e-20 2.94766e-20 3.25060e-20 2.97337e-20 3.10500e-20 2.83453e-20 2.80800e-20 2.27776e-20 2.31653e-20 2.26834e-20 2.04653e-20 2.18996e-20 1.89209e-20 1.77854e-20 1.75550e-20 1.58843e-20 1.23227e-20 1.45550e-20 1.33975e-20 1.51860e-20 1.33429e-20 1.29363e-20 1.08989e-20 1.08706e-20 1.10071e-20 8.43998e-21 8.68659e-21 9.96284e-21 8.20748e-21 1.00622e-20 9.09163e-21 8.60226e-21 9.41766e-21 1.08223e-20 7.63471e-21 8.40781e-21 8.56745e-21 9.68905e-21 7.34407e-21 6.86890e-21 7.76284e-21 7.55296e-21 6.48921e-21 7.54389e-21 6.41522e-21 6.34287e-21 7.03930e-21 6.89053e-21 6.85800e-21 6.25815e-21 6.26365e-21 6.11945e-21 7.58197e-21 6.07000e-21 6.99328e-21 6.23794e-21 6.32402e-21 6.12804e-21 5.40512e-21 5.70023e-21 5.39702e-21 5.83691e-21 4.50333e-21 4.85819e-21 6.76160e-21 4.89149e-21 5.52603e-21 4.73886e-21 7.19680e-21 5.53250e-21 4.88262e-21 4.70875e-21 5.05068e-21 5.30736e-21 3.91943e-21 4.71382e-21 5.18454e-21 4.84253e-21 4.30390e-21 5.12884e-21 5.04746e-21 5.20017e-21 5.24563e-21 3.53394e-21 5.50126e-21 4.27018e-21 5.50695e-21 4.26088e-21 4.91884e-21 4.63444e-21 3.81902e-21 3.09638e-21 3.57908e-21 4.50388e-21 2.72269e-21 2.87498e-21 2.94230e-21 2.07847e-21 2.43867e-21 1.53784e-21 1.55632e-21 1.74209e-21 1.38814e-21 1.11916e-21 9.96221e-22 8.84568e-22 1.12989e-21 3.20589e-22 5.42638e-22 6.59571e-22 7.78266e-22 6.29191e-22 8.89692e-22 9.63863e-22 3.95924e-22 
-2.14081e-18 -5.49147e-18 -1.14331e-17 -1.75882e-17 -2.82722e-17 -3.68007e-17 -3.46951e-17 -1.83924e-17 -1.84232e-18 2.23683e-18 1.36215e-18 7.33861e-19 8.43039e-19 1.03850e-18 1.12692e-18 1.09274e-18 1.04865e-18 1.00030e-18 9.80357e-19 8.84547e-19 8.68724e-19 8.68651e-19 7.65251e-19 7.23398e-19 6.71027e-19 6.49876e-19 5.91483e-19 5.50630e-19 5.07482e-19 4.61163e-19 4.36064e-19 4.10917e-19 3.79569e-19 3.32308e-19 3.23036e-19 3.02641e-19 2.92231e-19 2.96999e-19 2.81752e-19 2.81096e-19 2.82081e-19 2.81002e-19 2.90176e-19 2.93662e-19 3.05755e-19 3.04942e-19 2.94984e-19 2.66827e-19 2.46715e-19 2.18984e-19 1.96025e-19 1.79171e-19 1.57902e-19 1.48583e-19 1.25851e-19 1.01648e-19 8.26580e-20 6.72166e-20 5.31503e-20 4.59958e-20 4.65243e-20 4.61564e-20 4.34638e-20 4.12666e-20 4.19724e-20 4.36660e-20 4.11910e-20 4.06107e-20 3.97289e-20 4.09313e-20 4.18577e-20 4.54128e-20 4.19067e-20 3.98648e-20 4.13717e-20 4.37780e-20 4.49782e-20 4.89158e-20 4.89201e-20 4.63385e-20 5.19639e-20 4.82570e-20 4.73744e-20 4.23604e-20 3.81483e-20 3.71265e-20 3.64014e-20 3.84819e-20 3.60923e-20 3.58781e-20 3.28443e-20 3.29527e-20 2.66518e-20 2.70084e-20 2.67822e-20 2.36520e-20 2.50307e-20 2.22668e-20 1.92602e-20 1.94739e-20 1.68802e-20 1.21011e-20 1.50661e-20 1.35429e-20 1.44384e-20 1.24819e-20 1.08795e-20 8.27311e-21 7.85726e-21 7.06532e-21 3.97133e-21 3.90630e-21 4.67020e-21 2.51389e-21 4.94284e-21 3.92418e-21 3.94681e-21 5.21338e-21 6.91814e-21 3.86001e-21 4.77955e-21 5.63564e-21 6.76807e-21 4.74464e-21 4.22345e-21 5.80383e-21 5.85865e-21 4.10640e-21 6.14916e-21 4.70047e-21 4.92106e-21 6.02027e-21 5.60208e-21 5.95507e-21 5.13944e-21 5.72771e-21 5.71999e-21 7.52691e-21 5.80088e-21 7.20498e-21 5.86393e-21 6.43048e-21 6.54562e-21 5.56713e-21 5.93185e-21 5.80762e-21 6.28810e-21 5.04306e-21 5.22492e-21 7.70878e-21 5.49816e-21 6.32834e-21 5.48898e-21 8.59933e-21 6.47973e-21 5.66238e-21 5.71210e-21 6.19135e-21 6.52218e-21 4.68206e-21 5.79924e-21 6.55228e-21 6.05901e-21 5.43350e-21 6.57225e-21 6.48465e-21 6.69737e-21 6.76095e-21 4.56750e-21 7.11611e-21 5.50695e-21 7.16945e-21 5.52446e-21 6.39272e-21 6.04807e-21 5.00397e-21 4.03780e-21 4.66040e-21 5.84714e-21 3.53567e-21 3.79071e-21 3.83808e-21 2.70548e-21 3.18852e-21 2.00031e-21 2.02801e-21 2.28457e-21 1.82921e-21 1.46826e-21 1.31048e-21 1.15492e-21 1.48748e-21 4.16612e-22 7.03142e-22 8.65326e-22 1.02223e-21 8.32506e-22 1.17706e-21 1.27517e-21 5.23736e-22 
-1.08385e-18 -3.33404e-18 -7.50120e-18 -1.22368e-17 -2.01902e-17 -2.69319e-17 -2.62349e-17 -1.44982e-17 -2.04764e-18 1.32864e-18 9.22568e-19 5.75049e-19 7.00978e-19 8.58440e-19 9.21971e-19 8.87855e-19 8.50822e-19 8.21348e-19 8.00149e-19 7.25063e-19 7.10572e-19 7.07124e-19 6.26279e-19 5.91457e-19 5.48168e-19 5.29219e-19 4.77738e-19 4.39824e-19 4.06016e-19 3.65286e-19 3.42850e-19 3.18771e-19 2.94108e-19 2.54860e-19 2.47148e-19 2.30279e-19 2.21368e-19 2.25524e-19 2.11600e-19 2.08293e-19 2.10683e-19 2.06774e-19 2.10904e-19 2.10432e-19 2.12490e-19 2.01738e-19 1.89470e-19 1.70005e-19 1.54823e-19 1.31594e-19 1.16712e-19 1.05187e-19 9.18969e-20 9.28802e-20 7.55327e-20 6.05997e-20 4.84434e-20 4.25306e-20 3.50119e-20 2.96642e-20 3.01477e-20 3.30953e-20 2.97797e-20 2.98520e-20 3.14067e-20 3.36516e-20 3.24369e-20 3.16443e-20 3.20896e-20 3.39887e-20 3.71016e-20 4.08050e-20 3.91331e-20 3.87255e-20 4.07949e-20 4.38056e-20 4.66374e-20 5.07887e-20 5.24235e-20 5.05111e-20 5.56074e-20 5.20776e-20 5.14423e-20 4.57231e-20 4.16026e-20 4.00185e-20 3.84126e-20 3.89129e-20 3.67192e-20 3.62247e-20 3.34976e-20 3.24308e-20 2.61388e-20 2.55710e-20 2.54388e-20 2.29263e-20 2.23237e-20 1.91057e-20 1.60573e-20 1.58291e-20 1.17914e-20 8.15571e-21 9.98631e-21 7.21539e-21 8.26440e-21 5.68632e-21 3.58880e-21 1.09337e-21 1.39395e-22 -1.38082e-21 -3.55381e-21 -4.09508e-21 -4.00367e-21 -6.03658e-21 -4.24992e-21 -4.72548e-21 -4.31624e-21 -3.43224e-21 -1.68751e-21 -3.46473e-21 -2.44339e-21 -1.83789e-21 -2.96164e-22 -1.67328e-21 -1.83047e-21 -4.37858e-22 3.69603e-22 -1.28361e-21 1.04204e-21 -2.38434e-22 5.08802e-22 1.23966e-21 1.18233e-21 1.70458e-21 9.84673e-22 1.57005e-21 1.61811e-21 3.52223e-21 2.11213e-21 3.52733e-21 2.52706e-21 3.03683e-21 3.29053e-21 2.37030e-21 2.78479e-21 3.02242e-21 3.26731e-21 2.78215e-21 2.90252e-21 5.00891e-21 3.14745e-21 3.94047e-21 3.34094e-21 6.15561e-21 4.40482e-21 3.73605e-21 3.89689e-21 4.24798e-21 4.59197e-21 3.06148e-21 4.07268e-21 4.73331e-21 4.35716e-21 3.96951e-21 4.84979e-21 4.82659e-21 5.06200e-21 5.11116e-21 3.46428e-21 5.46726e-21 4.26088e-21 5.52446e-21 4.33152e-21 5.00491e-21 4.71604e-21 3.89314e-21 3.12873e-21 3.60954e-21 4.55327e-21 2.77353e-21 2.91842e-21 2.97996e-21 2.10862e-21 2.46039e-21 1.57303e-21 1.58292e-21 1.76678e-21 1.40606e-21 1.13674e-21 1.00789e-21 8.91066e-22 1.14363e-21 3.22915e-22 5.44427e-22 6.65870e-22 7.86860e-22 6.39321e-22 9.03851e-22 9.78122e-22 4.01328e-22 
-1.44533e-18 -4.20481e-18 -9.17334e-18 -1.47806e-17 -2.41048e-17 -3.17765e-17 -3.06463e-17 -1.68853e-17 -2.51788e-18 1.34322e-18 8.66394e-19 4.62267e-19 6.10078e-19 8.00959e-19 8.92570e-19 8.74324e-19 8.46202e-19 8.24096e-19 8.07861e-19 7.33205e-19 7.24911e-19 7.28144e-19 6.45603e-19 6.07768e-19 5.64908e-19 5.47878e-19 4.94024e-19 4.55667e-19 4.20636e-19 3.79107e-19 3.56913e-19 3.31248e-19 3.06032e-19 2.65081e-19 2.57405e-19 2.40179e-19 2.30686e-19 2.37853e-19 2.23351e-19 2.20776e-19 2.25101e-19 2.21293e-19 2.27828e-19 2.29149e-19 2.33016e-19 2.22493e-19 2.09419e-19 1.87276e-19 1.69831e-19 1.43890e-19 1.26674e-19 1.13846e-19 9.91337e-20 9.96278e-20 8.06129e-20 6.45096e-20 5.12126e-20 4.43295e-20 3.61172e-20 3.06126e-20 3.15748e-20 3.47273e-20 3.14527e-20 3.20589e-20 3.37319e-20 3.60832e-20 3.49500e-20 3.43283e-20 3.49754e-20 3.71132e-20 4.03974e-20 4.46509e-20 4.29229e-20 4.23139e-20 4.47263e-20 4.82770e-20 5.11361e-20 5.59611e-20 5.73695e-20 5.53373e-20 6.13609e-20 5.70497e-20 5.62499e-20 5.03242e-20 4.55827e-20 4.35587e-20 4.20141e-20 4.23507e-20 4.01698e-20 3.92355e-20 3.62480e-20 3.51595e-20 2.83725e-20 2.76091e-20 2.76441e-20 2.46628e-20 2.39428e-20 2.05804e-20 1.68508e-20 1.69049e-20 1.23067e-20 8.21532e-21 1.02827e-20 7.24411e-21 8.22288e-21 5.45324e-21 2.84430e-21 1.35858e-22 -8.83257e-22 -2.77264e-21 -5.19644e-21 -5.84289e-21 -5.80895e-21 -8.08478e-21 -5.97555e-21 -6.44748e-21 -5.89875e-21 -4.82591e-21 -2.85692e-21 -4.75882e-21 -3.58996e-21 -2.78623e-21 -1.08051e-21 -2.50049e-21 -2.67785e-21 -9.94735e-22 -5.27379e-23 -2.00301e-21 7.48675e-22 -7.29798e-22 1.78458e-22 1.05985e-21 9.54081e-22 1.58987e-21 7.65241e-22 1.54581e-21 1.62964e-21 3.77855e-21 2.19073e-21 3.85055e-21 2.61070e-21 3.28698e-21 3.64606e-21 2.59203e-21 3.05341e-21 3.35620e-21 3.64406e-21 3.13812e-21 3.23007e-21 5.64875e-21 3.54793e-21 4.45827e-21 3.79891e-21 7.01867e-21 4.99911e-21 4.23212e-21 4.46371e-21 4.87942e-21 5.26867e-21 3.49812e-21 4.67647e-21 5.46252e-21 5.01583e-21 4.57176e-21 5.60942e-21 5.58139e-21 5.84987e-21 5.90885e-21 4.00679e-21 6.32195e-21 4.91884e-21 6.39272e-21 5.00491e-21 5.78793e-21 5.45845e-21 4.51085e-21 3.61969e-21 4.17598e-21 5.26230e-21 3.20559e-21 3.38569e-21 3.44809e-21 2.43884e-21 2.84913e-21 1.81875e-21 1.83160e-21 2.04747e-21 1.63147e-21 1.31771e-21 1.16858e-21 1.03076e-21 1.32600e-21 3.73517e-22 6.28424e-22 7.71206e-22 9.11895e-22 7.42568e-22 1.04951e-21 1.13531e-21 4.65548e-22 
-2.00338e-18 -5.21787e-18 -1.06625e-17 -1.64819e-17 -2.59389e-17 -3.30871e-17 -3.09229e-17 -1.68517e-17 -2.84615e-18 7.96406e-19 2.67256e-19 -1.27501e-19 5.78974e-20 2.87557e-19 4.28026e-19 4.69170e-19 4.81915e-19 4.90822e-19 5.05721e-19 4.65089e-19 4.81781e-19 5.02582e-19 4.49916e-19 4.23526e-19 4.03913e-19 3.98423e-19 3.61148e-19 3.36541e-19 3.12304e-19 2.82447e-19 2.70285e-19 2.52297e-19 2.33773e-19 2.03402e-19 2.00213e-19 1.88228e-19 1.81642e-19 1.91176e-19 1.82212e-19 1.81744e-19 1.87656e-19 1.86236e-19 1.95371e-19 2.00030e-19 2.07171e-19 2.01924e-19 1.92940e-19 1.72799e-19 1.57067e-19 1.35223e-19 1.19279e-19 1.07741e-19 9.32799e-20 9.06781e-20 7.32571e-20 5.77072e-20 4.45248e-20 3.56685e-20 2.67230e-20 2.22106e-20 2.32239e-20 2.51320e-20 2.25324e-20 2.35102e-20 2.48822e-20 2.64230e-20 2.57145e-20 2.55817e-20 2.65309e-20 2.84893e-20 3.09358e-20 3.54283e-20 3.47108e-20 3.41398e-20 3.64556e-20 4.04402e-20 4.24525e-20 4.75630e-20 4.83748e-20 4.70598e-20 5.29453e-20 4.87178e-20 4.77433e-20 4.32930e-20 3.92301e-20 3.68297e-20 3.63814e-20 3.63412e-20 3.49987e-20 3.32687e-20 3.09026e-20 3.02416e-20 2.43638e-20 2.38139e-20 2.40954e-20 2.11815e-20 2.05131e-20 1.80317e-20 1.42311e-20 1.46121e-20 1.04666e-20 6.58533e-21 8.56255e-21 6.06060e-21 6.40599e-21 4.21232e-21 1.50182e-21 -9.21448e-22 -1.85837e-21 -3.82970e-21 -5.93787e-21 -6.65371e-21 -6.83429e-21 -8.82021e-21 -6.83004e-21 -7.15495e-21 -6.53584e-21 -5.43845e-21 -3.72934e-21 -5.24541e-21 -4.23643e-21 -3.30079e-21 -1.85677e-21 -2.93776e-21 -3.10779e-21 -1.40805e-21 -5.37777e-22 -2.43667e-21 2.38123e-22 -1.17807e-21 -2.88827e-22 6.36293e-22 4.30616e-22 1.10895e-21 3.13617e-22 1.20201e-21 1.32669e-21 3.24568e-21 1.82447e-21 3.40536e-21 2.09679e-21 2.87246e-21 3.30770e-21 2.32573e-21 2.73412e-21 3.03374e-21 3.32878e-21 2.90276e-21 2.92666e-21 5.17697e-21 3.28747e-21 4.11224e-21 3.53977e-21 6.49898e-21 4.60468e-21 3.89779e-21 4.17780e-21 4.59071e-21 4.94458e-21 3.27227e-21 4.37712e-21 5.16194e-21 4.72146e-21 4.30666e-21 5.31693e-21 5.28769e-21 5.52249e-21 5.58946e-21 3.79118e-21 5.97307e-21 4.63444e-21 6.04807e-21 4.71604e-21 5.45845e-21 5.16421e-21 4.27520e-21 3.42186e-21 3.94167e-21 4.96233e-21 3.02579e-21 3.22016e-21 3.26045e-21 2.30333e-21 2.69573e-21 1.71925e-21 1.73123e-21 1.94106e-21 1.55039e-21 1.24943e-21 1.10984e-21 9.75202e-22 1.26014e-21 3.51993e-22 5.92168e-22 7.31728e-22 8.65405e-22 7.07364e-22 9.99978e-22 1.08221e-21 4.44013e-22 
-2.14290e-18 -5.32339e-18 -1.05713e-17 -1.60634e-17 -2.46955e-17 -3.08019e-17 -2.82965e-17 -1.55175e-17 -3.20915e-18 6.79997e-20 -3.11306e-19 -6.14426e-19 -4.30770e-19 -2.01751e-19 -3.88382e-20 4.51611e-20 9.06645e-20 1.28087e-19 1.63211e-19 1.55771e-19 1.92078e-19 2.26127e-19 2.05399e-19 1.92505e-19 1.93275e-19 1.99992e-19 1.81441e-19 1.72658e-19 1.61701e-19 1.48043e-19 1.46862e-19 1.37729e-19 1.28439e-19 1.12211e-19 1.13427e-19 1.08367e-19 1.05246e-19 1.17242e-19 1.13914e-19 1.16513e-19 1.24481e-19 1.25264e-19 1.36286e-19 1.43693e-19 1.52136e-19 1.51120e-19 1.46121e-19 1.30639e-19 1.18504e-19 1.02475e-19 8.98795e-20 8.15226e-20 7.01339e-20 6.72115e-20 5.37626e-20 4.21308e-20 3.18351e-20 2.41363e-20 1.69532e-20 1.39530e-20 1.53162e-20 1.65482e-20 1.48639e-20 1.64459e-20 1.75419e-20 1.83194e-20 1.82170e-20 1.84096e-20 1.95278e-20 2.12323e-20 2.29397e-20 2.70195e-20 2.70658e-20 2.66371e-20 2.86095e-20 3.25493e-20 3.36382e-20 3.83371e-20 3.85345e-20 3.78998e-20 4.30654e-20 3.91665e-20 3.80878e-20 3.51595e-20 3.18552e-20 2.92912e-20 2.95842e-20 2.92549e-20 2.86153e-20 2.62610e-20 2.46236e-20 2.42660e-20 1.97099e-20 1.92402e-20 1.97525e-20 1.71632e-20 1.63406e-20 1.47173e-20 1.12902e-20 1.17895e-20 8.20706e-21 4.97080e-21 6.54485e-21 4.64617e-21 4.47874e-21 2.91380e-21 3.06138e-22 -1.59003e-21 -2.45984e-21 -4.34496e-21 -5.96399e-21 -6.75568e-21 -7.12434e-21 -8.69407e-21 -7.08984e-21 -7.19226e-21 -6.59821e-21 -5.62179e-21 -4.29964e-21 -5.31414e-21 -4.49974e-21 -3.63576e-21 -2.48805e-21 -3.20562e-21 -3.31106e-21 -1.81225e-21 -1.04802e-21 -2.66562e-21 -3.93179e-22 -1.60367e-21 -7.74540e-22 4.40344e-23 -1.62965e-22 4.45222e-22 -2.30614e-22 6.26556e-22 7.58025e-22 2.29409e-21 1.16183e-21 2.50144e-21 1.29731e-21 2.06360e-21 2.50843e-21 1.70421e-21 2.02739e-21 2.30429e-21 2.56522e-21 2.27615e-21 2.24802e-21 4.09423e-21 2.59494e-21 3.25932e-21 2.83345e-21 5.24219e-21 3.66981e-21 3.10566e-21 3.39280e-21 3.74544e-21 4.03522e-21 2.64817e-21 3.55513e-21 4.25044e-21 3.86530e-21 3.53231e-21 4.39726e-21 4.37189e-21 4.55140e-21 4.61815e-21 3.13467e-21 4.93516e-21 3.81902e-21 5.00397e-21 3.89314e-21 4.51085e-21 4.27520e-21 3.54688e-21 2.82821e-21 3.25215e-21 4.09327e-21 2.50109e-21 2.67722e-21 2.69648e-21 1.90311e-21 2.22873e-21 1.42354e-21 1.43208e-21 1.60875e-21 1.28760e-21 1.03605e-21 9.21037e-22 8.06239e-22 1.04641e-21 2.89928e-22 4.87472e-22 6.06529e-22 7.17657e-22 5.88726e-22 8.32406e-22 9.01167e-22 3.69918e-22 
-9.57457e-19 -2.15492e-18 -4.58340e-18 -7.30244e-18 -1.22471e-17 -1.67212e-17 -1.63926e-17 -8.99276e-18 -9.06934e-19 1.22351e-18 9.65209e-19 7.51062e-19 8.26588e-19 9.06662e-19 9.12573e-19 8.54517e-19 8.07446e-19 7.57777e-19 7.32220e-19 6.63244e-19 6.33425e-19 6.14695e-19 5.44485e-19 5.11047e-19 4.72183e-19 4.50542e-19 4.09329e-19 3.77215e-19 3.47660e-19 3.10210e-19 2.89709e-19 2.71088e-19 2.49761e-19 2.15872e-19 2.08075e-19 1.92441e-19 1.85523e-19 1.83748e-19 1.71417e-19 1.67701e-19 1.66076e-19 1.64677e-19 1.65833e-19 1.63226e-19 1.63962e-19 1.56260e-19 1.46198e-19 1.30717e-19 1.17783e-19 1.00736e-19 8.80752e-20 7.84617e-20 6.75875e-20 6.49515e-20 5.42253e-20 4.30341e-20 3.57333e-20 2.95533e-20 2.49523e-20 2.17141e-20 2.23859e-20 2.28851e-20 2.18081e-20 2.10181e-20 2.14936e-20 2.37874e-20 2.24545e-20 2.26639e-20 2.31919e-20 2.41787e-20 2.56956e-20 2.86108e-20 2.73097e-20 2.69236e-20 2.86059e-20 3.07553e-20 3.23458e-20 3.46957e-20 3.57808e-20 3.44004e-20 3.76522e-20 3.58005e-20 3.51551e-20 3.12026e-20 2.89470e-20 2.80973e-20 2.71171e-20 2.67300e-20 2.46608e-20 2.53301e-20 2.27270e-20 2.22735e-20 1.73785e-20 1.73130e-20 1.64603e-20 1.49270e-20 1.55647e-20 1.32987e-20 1.04609e-20 1.00079e-20 7.87069e-21 4.80535e-21 6.80055e-21 4.71480e-21 5.06474e-21 3.19029e-21 2.01402e-21 -7.16799e-23 -8.90044e-22 -1.86899e-21 -3.85325e-21 -3.86534e-21 -3.95302e-21 -5.52422e-21 -4.06118e-21 -4.93754e-21 -4.28754e-21 -3.55328e-21 -2.32396e-21 -3.43110e-21 -2.87020e-21 -1.90450e-21 -1.36011e-21 -1.82463e-21 -2.04484e-21 -9.37040e-22 -4.60266e-22 -1.82908e-21 1.33821e-22 -5.44008e-22 -2.37529e-22 3.99384e-22 8.36853e-23 6.76931e-22 2.10266e-22 8.42250e-22 9.63790e-22 2.19157e-21 1.33818e-21 2.34131e-21 1.60183e-21 2.05658e-21 2.29699e-21 1.61586e-21 1.90336e-21 2.14553e-21 2.18392e-21 1.99681e-21 1.91207e-21 3.44024e-21 2.19082e-21 2.76731e-21 2.36195e-21 4.24297e-21 3.10721e-21 2.60937e-21 2.80136e-21 3.06253e-21 3.28418e-21 2.19682e-21 2.98022e-21 3.43715e-21 3.17498e-21 2.91234e-21 3.51793e-21 3.50957e-21 3.72135e-21 3.71870e-21 2.52392e-21 3.96425e-21 3.09638e-21 4.03780e-21 3.12873e-21 3.61969e-21 3.42186e-21 2.82821e-21 2.29777e-21 2.66081e-21 3.32708e-21 1.99644e-21 2.14893e-21 2.17989e-21 1.53563e-21 1.81932e-21 1.12490e-21 1.14803e-21 1.29766e-21 1.03974e-21 8.32766e-22 7.45210e-22 6.58566e-22 8.45212e-22 2.38453e-22 4.02310e-22 4.92339e-22 5.81504e-22 4.72205e-22 6.67436e-22 7.22711e-22 2.96610e-22 
-5.07496e-19 -9.69149e-19 -2.41964e-18 -4.45170e-18 -8.81398e-18 -1.36291e-17 -1.44405e-17 -7.98062e-18 -3.28246e-22 2.06945e-18 1.78686e-18 1.54690e-18 1.59276e-18 1.62541e-18 1.56577e-18 1.43220e-18 1.32899e-18 1.22959e-18 1.16551e-18 1.04875e-18 9.81516e-19 9.38170e-19 8.26401e-19 7.74633e-19 7.06437e-19 6.67933e-19 6.05545e-19 5.54386e-19 5.09163e-19 4.53612e-19 4.19319e-19 3.91357e-19 3.60129e-19 3.10883e-19 2.95864e-19 2.72031e-19 2.61096e-19 2.54444e-19 2.34158e-19 2.26915e-19 2.20952e-19 2.17098e-19 2.14405e-19 2.06393e-19 2.03860e-19 1.91356e-19 1.76471e-19 1.57357e-19 1.40585e-19 1.18594e-19 1.02398e-19 8.99546e-20 7.70076e-20 7.33722e-20 6.14818e-20 4.85275e-20 4.06301e-20 3.41888e-20 2.96596e-20 2.59235e-20 2.64873e-20 2.65461e-20 2.58172e-20 2.39581e-20 2.42215e-20 2.76044e-20 2.52908e-20 2.57517e-20 2.59335e-20 2.65000e-20 2.83390e-20 3.07936e-20 2.82633e-20 2.74828e-20 2.92846e-20 3.04838e-20 3.27073e-20 3.42752e-20 3.56018e-20 3.32888e-20 3.65679e-20 3.49874e-20 3.47663e-20 2.99897e-20 2.74491e-20 2.75350e-20 2.55559e-20 2.52576e-20 2.24009e-20 2.47819e-20 2.12642e-20 2.07378e-20 1.54260e-20 1.51687e-20 1.37876e-20 1.23987e-20 1.39287e-20 1.10916e-20 7.92137e-21 7.70750e-21 6.01799e-21 2.68293e-21 5.18809e-21 2.69913e-21 3.69362e-21 1.47763e-21 7.39874e-22 -1.63432e-21 -2.11146e-21 -2.89963e-21 -5.35362e-21 -4.82675e-21 -4.60668e-21 -6.35659e-21 -4.44434e-21 -5.80862e-21 -4.94927e-21 -4.12820e-21 -2.57635e-21 -4.00339e-21 -3.34768e-21 -2.07441e-21 -1.63953e-21 -2.03374e-21 -2.37039e-21 -1.11312e-21 -6.49835e-22 -2.25227e-21 1.01475e-22 -4.88454e-22 -3.11516e-22 4.16249e-22 -1.79610e-23 6.96245e-22 2.33394e-22 9.78830e-22 1.13418e-21 2.53420e-21 1.59568e-21 2.73889e-21 1.97249e-21 2.43329e-21 2.69309e-21 1.89910e-21 2.22377e-21 2.54026e-21 2.50260e-21 2.34087e-21 2.19236e-21 3.96473e-21 2.51224e-21 3.21482e-21 2.72821e-21 4.87697e-21 3.62476e-21 3.01928e-21 3.24173e-21 3.53517e-21 3.77620e-21 2.53664e-21 3.49063e-21 3.95994e-21 3.68123e-21 3.37844e-21 4.03983e-21 4.03555e-21 4.32232e-21 4.28465e-21 2.90841e-21 4.57177e-21 3.57908e-21 4.66040e-21 3.60954e-21 4.17598e-21 3.94167e-21 3.25215e-21 2.66081e-21 3.09827e-21 3.85696e-21 2.29450e-21 2.47308e-21 2.51960e-21 1.77571e-21 2.11411e-21 1.28693e-21 1.32351e-21 1.50042e-21 1.20130e-21 9.61698e-22 8.60743e-22 7.62986e-22 9.74841e-22 2.78942e-22 4.68169e-22 5.68555e-22 6.72137e-22 5.44397e-22 7.68479e-22 8.30230e-22 3.39620e-22 
-8.09936e-19 -2.15456e-18 -5.05217e-18 -8.59357e-18 -1.53709e-17 -2.19333e-17 -2.21457e-17 -1.20065e-17 -5.74702e-19 2.34003e-18 1.84821e-18 1.47193e-18 1.54821e-18 1.63617e-18 1.61298e-18 1.49160e-18 1.39477e-18 1.30311e-18 1.24647e-18 1.12388e-18 1.06617e-18 1.02963e-18 9.08735e-19 8.54887e-19 7.84063e-19 7.45847e-19 6.75603e-19 6.19408e-19 5.70246e-19 5.09089e-19 4.72766e-19 4.40943e-19 4.05803e-19 3.50567e-19 3.36032e-19 3.10338e-19 2.98278e-19 2.94092e-19 2.72870e-19 2.65418e-19 2.61372e-19 2.56962e-19 2.56118e-19 2.49618e-19 2.48348e-19 2.33949e-19 2.17485e-19 1.94744e-19 1.75869e-19 1.49372e-19 1.31128e-19 1.16720e-19 1.01000e-19 9.92082e-20 8.22996e-20 6.53295e-20 5.38166e-20 4.62199e-20 3.92833e-20 3.37678e-20 3.42569e-20 3.58600e-20 3.35628e-20 3.20456e-20 3.30206e-20 3.67037e-20 3.44528e-20 3.43259e-20 3.47503e-20 3.61545e-20 3.90980e-20 4.28273e-20 4.03545e-20 3.98222e-20 4.22093e-20 4.46868e-20 4.77950e-20 5.09553e-20 5.29940e-20 5.05092e-20 5.51599e-20 5.25609e-20 5.20044e-20 4.55297e-20 4.18798e-20 4.11698e-20 3.89378e-20 3.89399e-20 3.56544e-20 3.72507e-20 3.33241e-20 3.24170e-20 2.52447e-20 2.49553e-20 2.37215e-20 2.15790e-20 2.24366e-20 1.87224e-20 1.50600e-20 1.44609e-20 1.12756e-20 7.02372e-21 9.75050e-21 6.57392e-21 7.73209e-21 4.79068e-21 3.34091e-21 3.17698e-22 -6.35556e-22 -1.86712e-21 -4.73342e-21 -4.64842e-21 -4.48293e-21 -6.77941e-21 -4.63720e-21 -5.89009e-21 -5.10523e-21 -4.12749e-21 -2.21622e-21 -4.10230e-21 -3.17870e-21 -2.01125e-21 -9.92058e-22 -1.96425e-21 -2.27623e-21 -7.72665e-22 -8.03558e-23 -1.97123e-21 7.50489e-22 -2.53520e-22 1.87576e-22 1.02571e-21 6.95008e-22 1.44365e-21 7.81113e-22 1.53933e-21 1.66426e-21 3.54967e-21 2.22163e-21 3.66839e-21 2.70429e-21 3.22993e-21 3.49905e-21 2.50494e-21 2.93767e-21 3.25911e-21 3.33528e-21 2.97817e-21 2.94156e-21 5.17954e-21 3.27325e-21 4.13506e-21 3.50040e-21 6.32739e-21 4.63567e-21 3.89975e-21 4.11130e-21 4.47716e-21 4.80951e-21 3.22669e-21 4.36450e-21 4.99275e-21 4.62760e-21 4.23392e-21 5.09579e-21 5.08405e-21 5.39674e-21 5.39279e-21 3.65719e-21 5.75660e-21 4.50388e-21 5.84714e-21 4.55327e-21 5.26230e-21 4.96233e-21 4.09327e-21 3.32708e-21 3.85696e-21 4.83229e-21 2.90406e-21 3.09409e-21 3.15794e-21 2.22903e-21 2.63008e-21 1.63612e-21 1.66614e-21 1.87512e-21 1.49727e-21 1.20364e-21 1.07356e-21 9.51777e-22 1.21701e-21 3.46170e-22 5.83432e-22 7.09727e-22 8.38397e-22 6.78945e-22 9.59368e-22 1.03792e-21 4.25550e-22 
-9.93321e-19 -2.95916e-18 -6.26291e-18 -9.79650e-18 -1.55471e-17 -1.98864e-17 -1.86075e-17 -9.95880e-18 -1.47038e-18 6.69206e-19 2.61297e-19 -2.25538e-20 7.44948e-20 2.08522e-19 2.89317e-19 3.08352e-19 3.11749e-19 3.16697e-19 3.23484e-19 2.96972e-19 3.07361e-19 3.19330e-19 2.85648e-19 2.70391e-19 2.56687e-19 2.52928e-19 2.28313e-19 2.12073e-19 1.97083e-19 1.78639e-19 1.70114e-19 1.58318e-19 1.46557e-19 1.27616e-19 1.25951e-19 1.18533e-19 1.14292e-19 1.20185e-19 1.15029e-19 1.14342e-19 1.18186e-19 1.16759e-19 1.21846e-19 1.24670e-19 1.28470e-19 1.24467e-19 1.19161e-19 1.07290e-19 9.84446e-20 8.51094e-20 7.63950e-20 6.95847e-20 6.10711e-20 6.13131e-20 4.96682e-20 3.96159e-20 3.08931e-20 2.60556e-20 2.01678e-20 1.67440e-20 1.69319e-20 1.89881e-20 1.65269e-20 1.71444e-20 1.82154e-20 1.91066e-20 1.87748e-20 1.81844e-20 1.86874e-20 2.01930e-20 2.21162e-20 2.49741e-20 2.46217e-20 2.45536e-20 2.60752e-20 2.86969e-20 3.03405e-20 3.37823e-20 3.46980e-20 3.39793e-20 3.76381e-20 3.50253e-20 3.43548e-20 3.10480e-20 2.83991e-20 2.67809e-20 2.62750e-20 2.64683e-20 2.55664e-20 2.42987e-20 2.29070e-20 2.23392e-20 1.83590e-20 1.80634e-20 1.83196e-20 1.64924e-20 1.56657e-20 1.38953e-20 1.18575e-20 1.17290e-20 8.74220e-21 6.39832e-21 7.38432e-21 5.75138e-21 6.06256e-21 4.50510e-21 2.80807e-21 1.23291e-21 4.77245e-22 -7.21373e-22 -1.97368e-21 -2.61808e-21 -2.72628e-21 -4.02734e-21 -2.98646e-21 -3.03712e-21 -2.84300e-21 -2.25549e-21 -1.22101e-21 -2.26690e-21 -1.61005e-21 -1.30561e-21 -2.05444e-22 -1.14645e-21 -1.20731e-21 -2.88775e-22 2.60226e-22 -7.73803e-22 6.55293e-22 -2.79211e-22 3.12568e-22 7.86143e-22 7.91351e-22 1.09704e-21 6.01970e-22 9.84924e-22 1.01433e-21 2.22241e-21 1.30102e-21 2.21942e-21 1.50952e-21 1.88223e-21 2.07232e-21 1.49465e-21 1.75344e-21 1.88678e-21 2.10519e-21 1.76016e-21 1.86533e-21 3.19810e-21 2.02136e-21 2.50604e-21 2.13959e-21 3.95650e-21 2.78887e-21 2.37759e-21 2.48636e-21 2.72103e-21 2.94383e-21 1.95367e-21 2.57729e-21 3.03532e-21 2.77858e-21 2.52674e-21 3.11906e-21 3.10005e-21 3.22294e-21 3.27756e-21 2.22035e-21 3.50392e-21 2.72269e-21 3.53567e-21 2.77353e-21 3.20559e-21 3.02579e-21 2.50109e-21 1.99644e-21 2.29450e-21 2.90406e-21 1.78252e-21 1.87231e-21 1.90514e-21 1.34855e-21 1.56596e-21 1.01475e-21 1.01491e-21 1.12985e-21 8.99418e-22 7.27979e-22 6.44446e-22 5.67740e-22 7.31955e-22 2.04572e-22 3.45371e-22 4.25466e-22 5.02787e-22 4.09891e-22 5.79808e-22 6.28047e-22 2.58058e-22 
-2.00659e-18 -4.37717e-18 -8.36009e-18 -1.23302e-17 -1.86573e-17 -2.30466e-17 -2.08600e-17 -1.13750e-17 -2.39212e-18 -1.93164e-20 -2.54394e-19 -4.42209e-19 -2.99980e-19 -1.34217e-19 -2.18122e-20 3.81435e-20 7.32630e-20 9.36094e-20 1.23960e-19 1.20128e-19 1.43354e-19 1.63439e-19 1.49916e-19 1.38061e-19 1.41307e-19 1.45219e-19 1.33666e-19 1.29043e-19 1.21297e-19 1.09591e-19 1.09415e-19 1.04383e-19 9.72721e-20 8.46614e-20 8.63242e-20 8.19405e-20 8.05197e-20 8.74830e-20 8.56457e-20 8.79706e-20 9.30314e-20 9.60178e-20 1.04567e-19 1.10283e-19 1.17289e-19 1.18079e-19 1.14726e-19 1.02404e-19 9.22144e-20 8.08785e-20 7.03776e-20 6.35560e-20 5.40620e-20 4.92746e-20 4.06077e-20 3.16380e-20 2.51310e-20 1.74240e-20 1.25618e-20 1.08804e-20 1.22550e-20 1.19931e-20 1.16784e-20 1.25541e-20 1.29157e-20 1.38174e-20 1.36827e-20 1.44168e-20 1.56491e-20 1.68989e-20 1.75430e-20 2.12741e-20 2.17064e-20 2.15186e-20 2.33301e-20 2.69174e-20 2.72195e-20 3.07414e-20 3.08225e-20 3.06943e-20 3.44733e-20 3.19123e-20 3.06415e-20 2.85807e-20 2.67003e-20 2.45143e-20 2.52251e-20 2.41567e-20 2.34125e-20 2.18460e-20 2.02197e-20 2.02434e-20 1.62395e-20 1.62734e-20 1.61409e-20 1.42909e-20 1.42222e-20 1.31145e-20 9.85086e-21 9.74900e-21 7.31316e-21 4.37379e-21 6.05925e-21 4.53349e-21 3.75239e-21 2.52669e-21 5.86095e-22 -1.17499e-21 -2.21510e-21 -3.71520e-21 -5.26799e-21 -5.79966e-21 -6.40266e-21 -7.73466e-21 -6.49512e-21 -6.89617e-21 -6.16792e-21 -5.34016e-21 -4.41917e-21 -4.94849e-21 -4.49252e-21 -3.43808e-21 -2.98794e-21 -3.11130e-21 -3.24472e-21 -2.01706e-21 -1.48494e-21 -2.85021e-21 -9.19014e-22 -1.68787e-21 -1.18422e-21 -4.76165e-22 -8.40342e-22 -1.96731e-22 -6.92147e-22 1.35798e-22 3.09491e-22 1.34127e-21 6.23395e-22 1.62201e-21 6.67588e-22 1.35071e-21 1.74621e-21 1.12918e-21 1.36641e-21 1.63169e-21 1.73180e-21 1.65007e-21 1.49466e-21 2.88498e-21 1.84812e-21 2.33831e-21 2.05477e-21 3.74048e-21 2.64895e-21 2.22591e-21 2.51387e-21 2.78701e-21 2.98796e-21 1.95760e-21 2.66542e-21 3.19626e-21 2.90436e-21 2.67398e-21 3.31102e-21 3.29812e-21 3.45384e-21 3.48430e-21 2.36808e-21 3.71095e-21 2.87498e-21 3.79071e-21 2.91842e-21 3.38569e-21 3.22016e-21 2.67722e-21 2.14893e-21 2.47308e-21 3.09409e-21 1.87231e-21 2.04532e-21 2.04324e-21 1.43597e-21 1.70124e-21 1.06136e-21 1.07778e-21 1.22331e-21 9.85643e-22 7.86437e-22 7.05079e-22 6.16112e-22 8.01308e-22 2.20283e-22 3.71640e-22 4.64376e-22 5.48955e-22 4.50594e-22 6.37382e-22 6.91196e-22 2.84267e-22 
-1.03833e-18 -2.49931e-18 -5.19815e-18 -8.17727e-18 -1.33919e-17 -1.77816e-17 -1.70638e-17 -9.25945e-18 -1.10524e-18 9.91360e-19 6.78649e-19 4.41179e-19 5.24054e-19 6.23473e-19 6.57656e-19 6.30340e-19 6.03727e-19 5.74366e-19 5.62296e-19 5.10193e-19 4.95729e-19 4.88698e-19 4.33468e-19 4.07126e-19 3.78832e-19 3.64507e-19 3.30894e-19 3.05612e-19 2.82208e-19 2.52505e-19 2.37295e-19 2.21914e-19 2.04658e-19 1.77043e-19 1.71548e-19 1.59345e-19 1.53685e-19 1.54704e-19 1.45122e-19 1.42771e-19 1.43046e-19 1.42021e-19 1.44783e-19 1.44253e-19 1.46312e-19 1.40438e-19 1.32272e-19 1.18314e-19 1.06878e-19 9.15755e-20 8.02524e-20 7.18051e-20 6.18841e-20 5.97574e-20 4.93127e-20 3.89361e-20 3.15749e-20 2.58147e-20 2.10566e-20 1.80464e-20 1.87424e-20 1.94962e-20 1.82918e-20 1.80271e-20 1.86435e-20 2.04660e-20 1.94967e-20 1.96331e-20 2.02160e-20 2.12674e-20 2.28012e-20 2.56514e-20 2.47243e-20 2.44019e-20 2.59974e-20 2.82690e-20 2.97218e-20 3.23277e-20 3.32106e-20 3.20759e-20 3.54018e-20 3.33250e-20 3.26903e-20 2.92225e-20 2.69293e-20 2.58548e-20 2.51447e-20 2.48775e-20 2.32643e-20 2.33105e-20 2.11377e-20 2.07211e-20 1.63310e-20 1.61818e-20 1.56832e-20 1.40830e-20 1.43531e-20 1.23797e-20 9.75547e-21 9.52933e-21 7.27493e-21 4.47584e-21 6.17631e-21 4.31168e-21 4.58970e-21 2.92452e-21 1.59465e-21 -2.60312e-22 -9.91320e-22 -2.04021e-21 -3.75893e-21 -3.92740e-21 -4.03032e-21 -5.46003e-21 -4.11033e-21 -4.73750e-21 -4.18327e-21 -3.48079e-21 -2.34005e-21 -3.35526e-21 -2.78417e-21 -1.96433e-21 -1.32013e-21 -1.83179e-21 -2.00386e-21 -9.38176e-22 -4.50085e-22 -1.72274e-21 9.19538e-23 -6.33042e-22 -2.49136e-22 3.50895e-22 1.05473e-22 6.28990e-22 1.67368e-22 7.61906e-22 8.66755e-22 2.05079e-21 1.21127e-21 2.18306e-21 1.43479e-21 1.89126e-21 2.13907e-21 1.49837e-21 1.76772e-21 1.98817e-21 2.07171e-21 1.86984e-21 1.81665e-21 3.26359e-21 2.07307e-21 2.61304e-21 2.23740e-21 4.05505e-21 2.93418e-21 2.47137e-21 2.65425e-21 2.90700e-21 3.12230e-21 2.07933e-21 2.81054e-21 3.26776e-21 3.00796e-21 2.75494e-21 3.35188e-21 3.34113e-21 3.52525e-21 3.53805e-21 2.40084e-21 3.77457e-21 2.94230e-21 3.83808e-21 2.97996e-21 3.44809e-21 3.26045e-21 2.69648e-21 2.17989e-21 2.51960e-21 3.15794e-21 1.90514e-21 2.04324e-21 2.07111e-21 1.46018e-21 1.72295e-21 1.07642e-21 1.09357e-21 1.23284e-21 9.86902e-22 7.91986e-22 7.07051e-22 6.23696e-22 8.02266e-22 2.25517e-22 3.80197e-22 4.66814e-22 5.51603e-22 4.48848e-22 6.34487e-22 6.86980e-22 2.81967e-22 
-6.12041e-19 -1.58213e-18 -3.39852e-18 -5.44297e-18 -9.00088e-18 -1.20550e-17 -1.16915e-17 -6.38477e-18 -7.45348e-19 7.23110e-19 5.10201e-19 3.46179e-19 4.07888e-19 4.77282e-19 4.99224e-19 4.76824e-19 4.53933e-19 4.32525e-19 4.20324e-19 3.80725e-19 3.68958e-19 3.63938e-19 3.22443e-19 3.03026e-19 2.81021e-19 2.70149e-19 2.44539e-19 2.25382e-19 2.08082e-19 1.86662e-19 1.74888e-19 1.63249e-19 1.50638e-19 1.30530e-19 1.26267e-19 1.17238e-19 1.12859e-19 1.13841e-19 1.06746e-19 1.04845e-19 1.05148e-19 1.03757e-19 1.05476e-19 1.04762e-19 1.05908e-19 1.01283e-19 9.54123e-20 8.55196e-20 7.74147e-20 6.62346e-20 5.82936e-20 5.22270e-20 4.52259e-20 4.40259e-20 3.61569e-20 2.86272e-20 2.29323e-20 1.90453e-20 1.53731e-20 1.30822e-20 1.33091e-20 1.40426e-20 1.29242e-20 1.27393e-20 1.32331e-20 1.44492e-20 1.37307e-20 1.36711e-20 1.39677e-20 1.47405e-20 1.59745e-20 1.78485e-20 1.71170e-20 1.68970e-20 1.80309e-20 1.94930e-20 2.07216e-20 2.26141e-20 2.33087e-20 2.24501e-20 2.48764e-20 2.33633e-20 2.30029e-20 2.04559e-20 1.87224e-20 1.80390e-20 1.73855e-20 1.73161e-20 1.62509e-20 1.62971e-20 1.48217e-20 1.44776e-20 1.14665e-20 1.12799e-20 1.10458e-20 9.92648e-21 9.97405e-21 8.55193e-21 6.81442e-21 6.73543e-21 5.05748e-21 3.21162e-21 4.28331e-21 2.96184e-21 3.30368e-21 2.10312e-21 1.18722e-21 -9.27967e-23 -5.36224e-22 -1.26858e-21 -2.42810e-21 -2.56572e-21 -2.58788e-21 -3.57234e-21 -2.63506e-21 -3.01226e-21 -2.68526e-21 -2.21710e-21 -1.38142e-21 -2.16011e-21 -1.72224e-21 -1.23495e-21 -6.77658e-22 -1.13969e-21 -1.25419e-21 -5.26570e-22 -1.70227e-22 -1.03553e-21 2.01343e-22 -3.40457e-22 -4.26736e-23 3.56018e-22 2.31581e-22 5.61173e-22 2.29327e-22 6.05782e-22 6.66347e-22 1.52966e-21 9.09771e-22 1.59858e-21 1.08711e-21 1.38051e-21 1.54043e-21 1.08990e-21 1.28065e-21 1.42705e-21 1.50599e-21 1.33241e-21 1.32750e-21 2.34910e-21 1.48445e-21 1.87177e-21 1.59672e-21 2.91372e-21 2.10024e-21 1.76858e-21 1.88280e-21 2.05944e-21 2.21475e-21 1.47525e-21 1.98835e-21 2.30740e-21 2.12481e-21 1.94214e-21 2.36642e-21 2.35736e-21 2.48471e-21 2.49711e-21 1.69351e-21 2.66766e-21 2.07847e-21 2.70548e-21 2.10862e-21 2.43884e-21 2.30333e-21 1.90311e-21 1.53563e-21 1.77571e-21 2.22903e-21 1.34855e-21 1.43597e-21 1.46018e-21 1.03145e-21 1.21233e-21 7.62706e-22 7.72779e-22 8.68325e-22 6.93356e-22 5.58096e-22 4.96706e-22 4.38429e-22 5.63450e-22 1.59022e-22 2.67591e-22 3.27897e-22 3.87616e-22 3.15380e-22 4.45678e-22 4.82104e-22 1.97645e-22 
-6.96635e-19 -1.32405e-18 -2.78088e-18 -4.50074e-18 -7.84158e-18 -1.11203e-17 -1.11720e-17 -6.20609e-18 -4.60086e-19 1.06265e-18 9.08730e-19 7.70590e-19 8.23598e-19 8.67771e-19 8.51964e-19 7.88454e-19 7.38670e-19 6.86585e-19 6.57242e-19 5.93848e-19 5.59758e-19 5.37970e-19 4.75483e-19 4.44584e-19 4.08502e-19 3.87495e-19 3.52098e-19 3.23872e-19 2.97845e-19 2.65100e-19 2.46483e-19 2.30544e-19 2.12333e-19 1.83242e-19 1.75421e-19 1.61545e-19 1.55509e-19 1.52543e-19 1.41159e-19 1.37559e-19 1.35026e-19 1.33800e-19 1.33766e-19 1.30360e-19 1.30279e-19 1.23737e-19 1.14929e-19 1.02266e-19 9.12152e-20 7.73689e-20 6.65373e-20 5.85143e-20 4.98426e-20 4.66384e-20 3.91497e-20 3.07914e-20 2.58244e-20 2.08448e-20 1.78489e-20 1.57294e-20 1.64081e-20 1.61853e-20 1.60005e-20 1.51076e-20 1.52419e-20 1.72890e-20 1.60026e-20 1.65050e-20 1.68603e-20 1.73354e-20 1.82562e-20 2.02517e-20 1.89409e-20 1.84267e-20 1.96890e-20 2.09315e-20 2.20425e-20 2.33647e-20 2.40240e-20 2.27447e-20 2.50822e-20 2.38711e-20 2.35038e-20 2.06634e-20 1.90727e-20 1.87601e-20 1.79054e-20 1.74303e-20 1.57112e-20 1.68121e-20 1.45882e-20 1.43312e-20 1.07652e-20 1.06800e-20 9.82034e-21 8.77961e-21 9.72810e-21 8.03703e-21 5.66684e-21 5.51377e-21 4.29522e-21 1.93886e-21 3.67748e-21 2.07102e-21 2.39242e-21 1.01028e-21 2.92439e-22 -1.29598e-21 -1.76077e-21 -2.43695e-21 -4.06725e-21 -3.82684e-21 -3.84356e-21 -5.02094e-21 -3.74458e-21 -4.61834e-21 -3.97408e-21 -3.37023e-21 -2.38364e-21 -3.20086e-21 -2.80040e-21 -1.84960e-21 -1.61904e-21 -1.77032e-21 -1.98857e-21 -1.07598e-21 -7.40599e-22 -1.87651e-21 -2.18078e-22 -6.43098e-22 -4.86494e-22 5.00748e-23 -2.91168e-22 2.43960e-22 -9.02755e-23 4.92178e-22 6.20458e-22 1.53447e-21 9.27572e-22 1.71844e-21 1.12935e-21 1.51801e-21 1.73846e-21 1.19933e-21 1.41476e-21 1.64205e-21 1.62063e-21 1.54517e-21 1.41146e-21 2.61168e-21 1.66352e-21 2.12781e-21 1.82106e-21 3.25037e-21 2.40480e-21 2.00160e-21 2.18652e-21 2.39437e-21 2.55618e-21 1.70921e-21 2.35426e-21 2.70054e-21 2.49921e-21 2.29853e-21 2.76501e-21 2.76122e-21 2.94852e-21 2.92828e-21 1.98910e-21 3.12154e-21 2.43867e-21 3.18852e-21 2.46039e-21 2.84913e-21 2.69573e-21 2.22873e-21 1.81932e-21 2.11411e-21 2.63008e-21 1.56596e-21 1.70124e-21 1.72295e-21 1.21233e-21 1.44638e-21 8.79421e-22 9.04417e-22 1.02819e-21 8.25562e-22 6.59110e-22 5.91315e-22 5.22317e-22 6.70162e-22 1.89929e-22 3.19253e-22 3.90330e-22 4.61348e-22 3.74829e-22 5.29360e-22 5.72494e-22 2.34500e-22 
-7.86785e-19 -2.30252e-18 -4.73127e-18 -7.24594e-18 -1.10978e-17 -1.37141e-17 -1.25206e-17 -6.78025e-18 -1.38435e-18 1.80202e-20 -2.08213e-19 -3.67952e-19 -2.87336e-19 -1.79188e-19 -9.72717e-20 -5.09823e-20 -2.49630e-20 4.96889e-22 2.01002e-20 2.28501e-20 4.54642e-20 6.49420e-20 6.05562e-20 5.87939e-20 6.22355e-20 6.72595e-20 6.06435e-20 5.82062e-20 5.51443e-20 5.15173e-20 5.20695e-20 4.84724e-20 4.53469e-20 4.01116e-20 4.16427e-20 4.05275e-20 3.93358e-20 4.54454e-20 4.51430e-20 4.62567e-20 5.04775e-20 5.01685e-20 5.50011e-20 5.88442e-20 6.26093e-20 6.21095e-20 6.06737e-20 5.47853e-20 5.07701e-20 4.43337e-20 4.01445e-20 3.70688e-20 3.26139e-20 3.28448e-20 2.60572e-20 2.07160e-20 1.53395e-20 1.25690e-20 8.77490e-21 6.97979e-21 7.16156e-21 8.45879e-21 6.90117e-21 7.73784e-21 8.49461e-21 8.50933e-21 8.63556e-21 8.23808e-21 8.59033e-21 9.54511e-21 1.05836e-20 1.22859e-20 1.24264e-20 1.23839e-20 1.31408e-20 1.48771e-20 1.56124e-20 1.79353e-20 1.82378e-20 1.80395e-20 2.03046e-20 1.85044e-20 1.80998e-20 1.66311e-20 1.50348e-20 1.38120e-20 1.38820e-20 1.41057e-20 1.40046e-20 1.25843e-20 1.21883e-20 1.18841e-20 9.95945e-21 9.73079e-21 1.02204e-20 9.03832e-21 8.21572e-21 7.45620e-21 6.39874e-21 6.54457e-21 4.67245e-21 3.47152e-21 3.83050e-21 3.07355e-21 3.15389e-21 2.45216e-21 1.26357e-21 5.34281e-22 1.44739e-22 -6.48568e-22 -1.15046e-21 -1.68236e-21 -1.77903e-21 -2.41658e-21 -1.88156e-21 -1.69324e-21 -1.65343e-21 -1.31405e-21 -7.78789e-22 -1.31128e-21 -9.18790e-22 -8.45665e-22 -1.06188e-22 -7.05109e-22 -7.02422e-22 -1.68516e-22 1.75381e-22 -3.83427e-22 3.70466e-22 -2.48152e-22 1.78035e-22 4.51373e-22 4.99757e-22 6.36130e-22 3.29624e-22 5.42218e-22 5.47732e-22 1.24066e-21 6.93695e-22 1.22832e-21 7.72444e-22 1.01578e-21 1.14383e-21 8.25930e-22 9.67004e-22 1.02577e-21 1.20147e-21 9.76866e-22 1.06439e-21 1.80769e-21 1.14710e-21 1.40748e-21 1.21082e-21 2.25733e-21 1.56037e-21 1.33925e-21 1.40244e-21 1.54063e-21 1.67166e-21 1.10311e-21 1.43600e-21 1.72140e-21 1.56419e-21 1.41805e-21 1.77698e-21 1.76223e-21 1.81148e-21 1.85862e-21 1.25888e-21 1.98865e-21 1.53784e-21 2.00031e-21 1.57303e-21 1.81875e-21 1.71925e-21 1.42354e-21 1.12490e-21 1.28693e-21 1.63612e-21 1.01475e-21 1.06136e-21 1.07642e-21 7.62706e-22 8.79421e-22 5.81080e-22 5.76182e-22 6.38789e-22 5.07932e-22 4.12314e-22 3.63725e-22 3.18979e-22 4.13561e-22 1.14373e-22 1.93067e-22 2.39846e-22 2.83579e-22 2.32338e-22 3.28818e-22 3.56288e-22 1.46497e-22 
-5.76566e-19 -1.54847e-18 -3.21022e-18 -5.01799e-18 -8.02896e-18 -1.03735e-17 -9.76759e-18 -5.26442e-18 -7.33575e-19 4.08668e-19 2.04722e-19 5.97237e-20 1.10643e-19 1.77576e-19 2.14972e-19 2.18804e-19 2.16381e-19 2.13491e-19 2.13923e-19 1.95649e-19 1.96904e-19 2.00572e-19 1.78922e-19 1.68212e-19 1.58451e-19 1.54569e-19 1.39857e-19 1.29660e-19 1.19954e-19 1.08131e-19 1.02457e-19 9.52759e-20 8.81290e-20 7.64939e-20 7.46967e-20 6.99126e-20 6.72762e-20 6.98994e-20 6.61270e-20 6.54584e-20 6.70155e-20 6.62206e-20 6.87506e-20 6.97831e-20 7.17229e-20 6.93207e-20 6.58002e-20 5.88186e-20 5.33507e-20 4.56378e-20 4.01815e-20 3.61408e-20 3.13373e-20 3.07722e-20 2.48997e-20 1.96594e-20 1.53190e-20 1.25718e-20 9.70949e-21 8.11876e-21 8.43253e-21 9.19538e-21 8.28627e-21 8.53648e-21 9.00114e-21 9.62112e-21 9.32309e-21 9.23666e-21 9.50177e-21 1.01432e-20 1.10118e-20 1.24347e-20 1.20618e-20 1.18455e-20 1.26125e-20 1.38123e-20 1.45667e-20 1.61668e-20 1.64893e-20 1.59571e-20 1.78785e-20 1.65129e-20 1.62347e-20 1.46330e-20 1.32435e-20 1.25267e-20 1.22510e-20 1.22700e-20 1.17366e-20 1.13119e-20 1.04572e-20 1.01965e-20 8.19399e-21 7.99281e-21 8.04332e-21 7.08847e-21 6.90683e-21 5.99824e-21 4.76119e-21 4.87288e-21 3.49869e-21 2.21113e-21 2.88085e-21 2.00574e-21 2.19684e-21 1.41441e-21 5.51872e-22 -2.63791e-22 -5.58701e-22 -1.18460e-21 -1.91142e-21 -2.11553e-21 -2.13803e-21 -2.82169e-21 -2.13752e-21 -2.27121e-21 -2.07104e-21 -1.71298e-21 -1.12193e-21 -1.66428e-21 -1.31946e-21 -1.01595e-21 -5.24055e-22 -9.08145e-22 -9.69417e-22 -4.11335e-22 -1.22461e-22 -7.54630e-22 1.39165e-22 -3.29131e-22 -4.16714e-23 2.58472e-22 1.96434e-22 4.18176e-22 1.55846e-22 4.38209e-22 4.76296e-22 1.12924e-21 6.46374e-22 1.17388e-21 7.53602e-22 9.95900e-22 1.13061e-21 7.99601e-22 9.39476e-22 1.03861e-21 1.13281e-21 9.85008e-22 9.98275e-22 1.75615e-21 1.11255e-21 1.39347e-21 1.19494e-21 2.19464e-21 1.56014e-21 1.31983e-21 1.40686e-21 1.54355e-21 1.66248e-21 1.10218e-21 1.47564e-21 1.73191e-21 1.58728e-21 1.44721e-21 1.78141e-21 1.77208e-21 1.85401e-21 1.87430e-21 1.27111e-21 2.00348e-21 1.55632e-21 2.02801e-21 1.58292e-21 1.83160e-21 1.73123e-21 1.43208e-21 1.14803e-21 1.32351e-21 1.66614e-21 1.01491e-21 1.07778e-21 1.09357e-21 7.72779e-22 9.04417e-22 5.76182e-22 5.80624e-22 6.50478e-22 5.19238e-22 4.18654e-22 3.71759e-22 3.27117e-22 4.21957e-22 1.18277e-22 1.98946e-22 2.45177e-22 2.89945e-22 2.36646e-22 3.34484e-22 3.61918e-22 1.48442e-22 
-8.18826e-19 -1.81894e-18 -3.59518e-18 -5.51237e-18 -8.74512e-18 -1.13143e-17 -1.06628e-17 -5.87436e-18 -9.68221e-19 3.31580e-19 1.91011e-19 7.43292e-20 1.40573e-19 2.13745e-19 2.50756e-19 2.53528e-19 2.50117e-19 2.42955e-19 2.43548e-19 2.21840e-19 2.20444e-19 2.22436e-19 1.97821e-19 1.84908e-19 1.74379e-19 1.69707e-19 1.54416e-19 1.43592e-19 1.32826e-19 1.19146e-19 1.13322e-19 1.06398e-19 9.83863e-20 8.52685e-20 8.30743e-20 7.74704e-20 7.49017e-20 7.68833e-20 7.25015e-20 7.21381e-20 7.31671e-20 7.31897e-20 7.60213e-20 7.67528e-20 7.89760e-20 7.69744e-20 7.30617e-20 6.51687e-20 5.85023e-20 5.02361e-20 4.34526e-20 3.87718e-20 3.29871e-20 3.06329e-20 2.50730e-20 1.94702e-20 1.53481e-20 1.15336e-20 8.75305e-21 7.46169e-21 8.05937e-21 8.02254e-21 7.73493e-21 7.80617e-21 8.06063e-21 8.92662e-21 8.46259e-21 8.80974e-21 9.25100e-21 9.76235e-21 1.04160e-20 1.21000e-20 1.17501e-20 1.14785e-20 1.23963e-20 1.38057e-20 1.43696e-20 1.59504e-20 1.61602e-20 1.56215e-20 1.76598e-20 1.63332e-20 1.59444e-20 1.44262e-20 1.31683e-20 1.24527e-20 1.23202e-20 1.20144e-20 1.13324e-20 1.11510e-20 1.00087e-20 9.90074e-21 7.68170e-21 7.55204e-21 7.37394e-21 6.41581e-21 6.61921e-21 5.74172e-21 4.05224e-21 4.18222e-21 3.00379e-21 1.41835e-21 2.42580e-21 1.46069e-21 1.47530e-21 6.88117e-22 -1.66961e-22 -1.15506e-21 -1.49116e-21 -2.18039e-21 -3.12520e-21 -3.20454e-21 -3.31960e-21 -4.06922e-21 -3.23363e-21 -3.57749e-21 -3.17733e-21 -2.72337e-21 -2.08160e-21 -2.56173e-21 -2.24547e-21 -1.65972e-21 -1.36158e-21 -1.51449e-21 -1.62025e-21 -9.31270e-22 -6.42814e-22 -1.43324e-21 -2.96428e-22 -7.09323e-22 -4.69925e-22 -7.40762e-23 -2.68183e-22 8.06506e-23 -1.89647e-22 2.47318e-22 3.33162e-22 9.91127e-22 5.34610e-22 1.12687e-21 6.20784e-22 9.58343e-22 1.15729e-21 7.81819e-22 9.27303e-22 1.08066e-21 1.12780e-21 1.05432e-21 9.81510e-22 1.82868e-21 1.16400e-21 1.47946e-21 1.28186e-21 2.32648e-21 1.67271e-21 1.40119e-21 1.54625e-21 1.70358e-21 1.82442e-21 1.20607e-21 1.64696e-21 1.93383e-21 1.77193e-21 1.62613e-21 1.99290e-21 1.98606e-21 2.09471e-21 2.10164e-21 1.42747e-21 2.24264e-21 1.74209e-21 2.28457e-21 1.76678e-21 2.04747e-21 1.94106e-21 1.60875e-21 1.29766e-21 1.50042e-21 1.87512e-21 1.12985e-21 1.22331e-21 1.23284e-21 8.68325e-22 1.02819e-21 6.38789e-22 6.50478e-22 7.36625e-22 5.91107e-22 4.73228e-22 4.22960e-22 3.71447e-22 4.79993e-22 1.34296e-22 2.25548e-22 2.78720e-22 3.29712e-22 2.69548e-22 3.80863e-22 4.12028e-22 1.68905e-22 
-8.04764e-19 -1.67088e-18 -3.18565e-18 -4.74164e-18 -7.35136e-18 -9.31837e-18 -8.58943e-18 -4.67226e-18 -7.97530e-19 2.03860e-19 9.07004e-20 1.70713e-21 5.47039e-20 1.14252e-19 1.47095e-19 1.54961e-19 1.57286e-19 1.53657e-19 1.57981e-19 1.45529e-19 1.46297e-19 1.48638e-19 1.33242e-19 1.23151e-19 1.17759e-19 1.15205e-19 1.05245e-19 9.88884e-20 9.16715e-20 8.20777e-20 7.86716e-20 7.41597e-20 6.87339e-20 5.94974e-20 5.85230e-20 5.46007e-20 5.30248e-20 5.48622e-20 5.21655e-20 5.23026e-20 5.35094e-20 5.43825e-20 5.73024e-20 5.86629e-20 6.10950e-20 6.04093e-20 5.77367e-20 5.12875e-20 4.57490e-20 3.95715e-20 3.39892e-20 3.02493e-20 2.56086e-20 2.31573e-20 1.92531e-20 1.49859e-20 1.21828e-20 8.65542e-21 6.66805e-21 5.89003e-21 6.54549e-21 6.28596e-21 6.32688e-21 6.48340e-21 6.54912e-21 7.21898e-21 6.94500e-21 7.36963e-21 7.84962e-21 8.29817e-21 8.56615e-21 1.01236e-20 1.00193e-20 9.80840e-21 1.06394e-20 1.20006e-20 1.22022e-20 1.35308e-20 1.35684e-20 1.33037e-20 1.49582e-20 1.39015e-20 1.34120e-20 1.23631e-20 1.14976e-20 1.07285e-20 1.08482e-20 1.03283e-20 9.80697e-21 9.52032e-21 8.56773e-21 8.57374e-21 6.70578e-21 6.68995e-21 6.48027e-21 5.69289e-21 5.91475e-21 5.31130e-21 3.73998e-21 3.74058e-21 2.79405e-21 1.41224e-21 2.30740e-21 1.54204e-21 1.29453e-21 6.77891e-22 -9.34256e-23 -9.35110e-22 -1.33476e-21 -1.96111e-21 -2.77314e-21 -2.87220e-21 -3.08286e-21 -3.72479e-21 -3.05901e-21 -3.36871e-21 -2.97818e-21 -2.58278e-21 -2.10807e-21 -2.39737e-21 -2.18530e-21 -1.61562e-21 -1.47331e-21 -1.47847e-21 -1.56959e-21 -9.81269e-22 -7.52004e-22 -1.42349e-21 -4.58727e-22 -7.72187e-22 -5.85276e-22 -2.43502e-22 -4.47810e-22 -1.21817e-22 -3.38959e-22 6.97779e-23 1.60410e-22 6.47365e-22 3.18559e-22 7.93826e-22 3.58759e-22 6.72558e-22 8.57722e-22 5.58050e-22 6.70960e-22 8.09296e-22 8.30548e-22 8.09465e-22 7.15572e-22 1.38762e-21 8.88673e-22 1.13423e-21 9.92457e-22 1.79220e-21 1.28783e-21 1.07487e-21 1.21558e-21 1.34544e-21 1.43733e-21 9.45601e-22 1.30168e-21 1.54064e-21 1.40695e-21 1.29619e-21 1.59184e-21 1.58717e-21 1.67489e-21 1.67887e-21 1.14134e-21 1.78831e-21 1.38814e-21 1.82921e-21 1.40606e-21 1.63147e-21 1.55039e-21 1.28760e-21 1.03974e-21 1.20130e-21 1.49727e-21 8.99418e-22 9.85643e-22 9.86902e-22 6.93356e-22 8.25562e-22 5.07932e-22 5.19238e-22 5.91107e-22 4.76459e-22 3.79620e-22 3.40774e-22 2.98387e-22 3.86873e-22 1.07339e-22 1.80540e-22 2.24427e-22 2.65408e-22 2.17410e-22 3.07270e-22 3.32804e-22 1.36610e-22 
-5.47033e-19 -1.26458e-18 -2.48272e-18 -3.79014e-18 -5.96827e-18 -7.62347e-18 -7.09192e-18 -3.84767e-18 -6.22812e-19 1.99957e-19 7.96489e-20 -9.94471e-21 3.21198e-20 8.31013e-20 1.13276e-19 1.21309e-19 1.23183e-19 1.22519e-19 1.25511e-19 1.14907e-19 1.17110e-19 1.20867e-19 1.07865e-19 1.00595e-19 9.57648e-20 9.42075e-20 8.56150e-20 7.99091e-20 7.40222e-20 6.66860e-20 6.38343e-20 5.98031e-20 5.54219e-20 4.81046e-20 4.70988e-20 4.41212e-20 4.26186e-20 4.46395e-20 4.23371e-20 4.23465e-20 4.34825e-20 4.35403e-20 4.57980e-20 4.68253e-20 4.86458e-20 4.77803e-20 4.56200e-20 4.06559e-20 3.65199e-20 3.14103e-20 2.71986e-20 2.43257e-20 2.07441e-20 1.93310e-20 1.57107e-20 1.21867e-20 9.44833e-21 7.00285e-21 5.12521e-21 4.31660e-21 4.71448e-21 4.78036e-21 4.54384e-21 4.72943e-21 4.91205e-21 5.36661e-21 5.15052e-21 5.34939e-21 5.64349e-21 6.00662e-21 6.42417e-21 7.52110e-21 7.36540e-21 7.18678e-21 7.78514e-21 8.74219e-21 9.07040e-21 1.01783e-20 1.02489e-20 9.95699e-21 1.13339e-20 1.03882e-20 1.01235e-20 9.24144e-21 8.38972e-21 7.84788e-21 7.81656e-21 7.63025e-21 7.29315e-21 7.01660e-21 6.35365e-21 6.29492e-21 4.94669e-21 4.83611e-21 4.80810e-21 4.14627e-21 4.19188e-21 3.68390e-21 2.60553e-21 2.74448e-21 1.92331e-21 9.37526e-22 1.52965e-21 9.45693e-22 9.26216e-22 4.47903e-22 -1.67829e-22 -7.65094e-22 -9.70818e-22 -1.45025e-21 -2.01786e-21 -2.11100e-21 -2.19026e-21 -2.66279e-21 -2.13412e-21 -2.29818e-21 -2.05895e-21 -1.76423e-21 -1.36206e-21 -1.66165e-21 -1.44839e-21 -1.09598e-21 -8.73852e-22 -9.88347e-22 -1.04793e-21 -6.00668e-22 -4.09081e-22 -9.08744e-22 -1.93782e-22 -4.81510e-22 -3.02223e-22 -4.99000e-23 -1.60252e-22 5.12236e-23 -1.25521e-22 1.55131e-22 2.08127e-22 6.32183e-22 3.31676e-22 7.16587e-22 3.77901e-22 6.02008e-22 7.35471e-22 4.97340e-22 5.88925e-22 6.84266e-22 7.28104e-22 6.73367e-22 6.33397e-22 1.17470e-21 7.48302e-22 9.48266e-22 8.24191e-22 1.50234e-21 1.07063e-21 8.98901e-22 9.92455e-22 1.09533e-21 1.17347e-21 7.73508e-22 1.05380e-21 1.24401e-21 1.13696e-21 1.04168e-21 1.28367e-21 1.27828e-21 1.34314e-21 1.35185e-21 9.18047e-22 1.44304e-21 1.11916e-21 1.46826e-21 1.13674e-21 1.31771e-21 1.24943e-21 1.03605e-21 8.32766e-22 9.61698e-22 1.20364e-21 7.27979e-22 7.86437e-22 7.91986e-22 5.58096e-22 6.59110e-22 4.12314e-22 4.18654e-22 4.73228e-22 3.79620e-22 3.04282e-22 2.71503e-22 2.38049e-22 3.08179e-22 8.59949e-23 1.44278e-22 1.78794e-22 2.11591e-22 1.73260e-22 2.44796e-22 2.64801e-22 1.08544e-22 
-5.63432e-19 -1.16160e-18 -2.24843e-18 -3.35196e-18 -5.20086e-18 -6.63318e-18 -6.16536e-18 -3.39316e-18 -6.00037e-19 1.49266e-19 8.87138e-20 3.46617e-20 7.40480e-20 1.15385e-19 1.35373e-19 1.37151e-19 1.36528e-19 1.31833e-19 1.33625e-19 1.22843e-19 1.21757e-19 1.21835e-19 1.09074e-19 1.01379e-19 9.63824e-20 9.35834e-20 8.55412e-20 8.01627e-20 7.42969e-20 6.63620e-20 6.33080e-20 5.97626e-20 5.52824e-20 4.78527e-20 4.70376e-20 4.37932e-20 4.25875e-20 4.33749e-20 4.12124e-20 4.11345e-20 4.17516e-20 4.23620e-20 4.41632e-20 4.48293e-20 4.63034e-20 4.54621e-20 4.33275e-20 3.86172e-20 3.46115e-20 3.00162e-20 2.60006e-20 2.32246e-20 1.97702e-20 1.81288e-20 1.51835e-20 1.19355e-20 9.86818e-21 7.32540e-21 5.87054e-21 5.19908e-21 5.61272e-21 5.46501e-21 5.40639e-21 5.42148e-21 5.48870e-21 6.02426e-21 5.78726e-21 6.03963e-21 6.37841e-21 6.73219e-21 6.96131e-21 8.12517e-21 8.02858e-21 7.91739e-21 8.52006e-21 9.52883e-21 9.73192e-21 1.06898e-20 1.08194e-20 1.06135e-20 1.17724e-20 1.10672e-20 1.06971e-20 9.78936e-21 9.18053e-21 8.63690e-21 8.68584e-21 8.32362e-21 7.85955e-21 7.70754e-21 6.98045e-21 6.95381e-21 5.46602e-21 5.49487e-21 5.28905e-21 4.73701e-21 4.89666e-21 4.38534e-21 3.27216e-21 3.16436e-21 2.45393e-21 1.41464e-21 2.08177e-21 1.48667e-21 1.32191e-21 8.26938e-22 2.98514e-22 -3.58189e-22 -6.99316e-22 -1.13101e-21 -1.74547e-21 -1.82407e-21 -1.98312e-21 -2.47006e-21 -2.00886e-21 -2.25491e-21 -1.98326e-21 -1.70783e-21 -1.36148e-21 -1.58985e-21 -1.44186e-21 -1.04558e-21 -9.36765e-22 -9.67280e-22 -1.03330e-21 -6.24384e-22 -4.59180e-22 -9.38248e-22 -2.52728e-22 -4.76860e-22 -3.52624e-22 -1.12763e-22 -2.56352e-22 -2.26824e-23 -1.82171e-22 9.36645e-23 1.54888e-22 5.12260e-22 2.71104e-22 6.06524e-22 3.10500e-22 5.21600e-22 6.41479e-22 4.24005e-22 5.09314e-22 6.03950e-22 6.15305e-22 5.92743e-22 5.31926e-22 1.01742e-21 6.51863e-22 8.28564e-22 7.21043e-22 1.29734e-21 9.38129e-22 7.84464e-22 8.78173e-22 9.69167e-22 1.03689e-21 6.85127e-22 9.37969e-22 1.10578e-21 1.01200e-21 9.32800e-22 1.14040e-21 1.13742e-21 1.20132e-21 1.20336e-21 8.17882e-22 1.28109e-21 9.96221e-22 1.31048e-21 1.00789e-21 1.16858e-21 1.10984e-21 9.21037e-22 7.45210e-22 8.60743e-22 1.07356e-21 6.44446e-22 7.05079e-22 7.07051e-22 4.96706e-22 5.91315e-22 3.63725e-22 3.71759e-22 4.22960e-22 3.40774e-22 2.71503e-22 2.43942e-22 2.14033e-22 2.76969e-22 7.68894e-23 1.29739e-22 1.60849e-22 1.90049e-22 1.55349e-22 2.19661e-22 2.38105e-22 9.78453e-23 
-3.09119e-19 -6.20226e-19 -1.30449e-18 -2.05446e-18 -3.44819e-18 -4.75039e-18 -4.68329e-18 -2.59572e-18 -2.81432e-19 3.50600e-19 3.00445e-19 2.50586e-19 2.72145e-19 2.92401e-19 2.89297e-19 2.68489e-19 2.52884e-19 2.35569e-19 2.27434e-19 2.05837e-19 1.95318e-19 1.87863e-19 1.66266e-19 1.56140e-19 1.44185e-19 1.37125e-19 1.24891e-19 1.15185e-19 1.06213e-19 9.44666e-20 8.82227e-20 8.29328e-20 7.63079e-20 6.58901e-20 6.35727e-20 5.86977e-20 5.67802e-20 5.55543e-20 5.18452e-20 5.07363e-20 4.98743e-20 4.97841e-20 4.98803e-20 4.88185e-20 4.88036e-20 4.64667e-20 4.34159e-20 3.88928e-20 3.50405e-20 3.01446e-20 2.63819e-20 2.35263e-20 2.02029e-20 1.92182e-20 1.62762e-20 1.29486e-20 1.10353e-20 9.07069e-21 7.86155e-21 6.92989e-21 7.15321e-21 7.14392e-21 6.92063e-21 6.55950e-21 6.64773e-21 7.41431e-21 6.97605e-21 7.09181e-21 7.29370e-21 7.57420e-21 7.97365e-21 8.91969e-21 8.56769e-21 8.50977e-21 9.03233e-21 9.74717e-21 1.01820e-20 1.08334e-20 1.12188e-20 1.08419e-20 1.17242e-20 1.12900e-20 1.10396e-20 9.79915e-21 9.24230e-21 8.99078e-21 8.72760e-21 8.52906e-21 7.80899e-21 8.10139e-21 7.25233e-21 7.14000e-21 5.54737e-21 5.60563e-21 5.23392e-21 4.82469e-21 5.10269e-21 4.39797e-21 3.50705e-21 3.23426e-21 2.65309e-21 1.66442e-21 2.33350e-21 1.68262e-21 1.72004e-21 1.13677e-21 8.36326e-22 1.50866e-22 -1.67024e-22 -4.37005e-22 -1.08046e-21 -1.06849e-21 -1.13681e-21 -1.62509e-21 -1.21012e-21 -1.53324e-21 -1.30840e-21 -1.09135e-21 -7.41947e-22 -1.04302e-21 -9.05006e-22 -5.76934e-22 -4.79744e-22 -5.67890e-22 -6.38839e-22 -3.18014e-22 -1.87862e-22 -5.98705e-22 -9.05596e-24 -1.75442e-22 -1.16229e-22 7.50493e-23 -4.36263e-23 1.53216e-22 2.16553e-23 2.16422e-22 2.58428e-22 5.99231e-22 3.71263e-22 6.52867e-22 4.48279e-22 5.82087e-22 6.50133e-22 4.51192e-22 5.36104e-22 6.11977e-22 6.03159e-22 5.67142e-22 5.26464e-22 9.67137e-22 6.16865e-22 7.81756e-22 6.67001e-22 1.18811e-21 8.79937e-22 7.37620e-22 7.97369e-22 8.70836e-22 9.33205e-22 6.25588e-22 8.52163e-22 9.80210e-22 9.07127e-22 8.35709e-22 1.00201e-21 1.00120e-21 1.06656e-21 1.06153e-21 7.20850e-22 1.12956e-21 8.84568e-22 1.15492e-21 8.91066e-22 1.03076e-21 9.75202e-22 8.06239e-22 6.58566e-22 7.62986e-22 9.51777e-22 5.67740e-22 6.16112e-22 6.23696e-22 4.38429e-22 5.22317e-22 3.18979e-22 3.27117e-22 3.71447e-22 2.98387e-22 2.38049e-22 2.14033e-22 1.89419e-22 2.42800e-22 6.83693e-23 1.15811e-22 1.41567e-22 1.67025e-22 1.35358e-22 1.91433e-22 2.07566e-22 8.53359e-23 
-7.07393e-19 -1.47699e-18 -2.84748e-18 -4.21691e-18 -6.46188e-18 -8.14014e-18 -7.49860e-18 -4.13306e-18 -8.09651e-19 9.31255e-20 2.95078e-20 -3.00424e-20 2.00455e-20 7.35467e-20 1.02912e-19 1.11689e-19 1.15794e-19 1.14574e-19 1.20110e-19 1.11238e-19 1.13305e-19 1.15626e-19 1.04019e-19 9.67056e-20 9.33380e-20 9.16023e-20 8.39799e-20 7.92431e-20 7.37257e-20 6.59432e-20 6.35910e-20 6.03416e-20 5.58769e-20 4.84338e-20 4.80863e-20 4.49665e-20 4.39242e-20 4.52232e-20 4.33724e-20 4.36325e-20 4.46674e-20 4.56250e-20 4.80546e-20 4.92393e-20 5.12190e-20 5.06650e-20 4.86043e-20 4.34252e-20 3.90575e-20 3.41068e-20 2.96850e-20 2.66696e-20 2.27217e-20 2.07954e-20 1.74017e-20 1.36687e-20 1.12399e-20 8.21488e-21 6.45465e-21 5.69442e-21 6.17543e-21 5.99639e-21 5.89942e-21 5.98504e-21 6.08067e-21 6.62929e-21 6.42157e-21 6.71030e-21 7.15212e-21 7.60120e-21 7.86652e-21 9.29844e-21 9.31087e-21 9.24056e-21 9.95597e-21 1.12570e-20 1.14592e-20 1.26738e-20 1.28296e-20 1.26784e-20 1.40481e-20 1.32030e-20 1.27241e-20 1.17061e-20 1.10221e-20 1.03057e-20 1.04452e-20 1.00085e-20 9.51903e-21 9.20737e-21 8.41498e-21 8.39827e-21 6.65789e-21 6.71556e-21 6.50713e-21 5.84956e-21 5.97033e-21 5.41230e-21 4.12195e-21 3.96043e-21 3.08904e-21 1.87314e-21 2.62551e-21 1.95267e-21 1.70140e-21 1.14390e-21 4.94138e-22 -2.71742e-22 -7.07833e-22 -1.23124e-21 -1.92564e-21 -2.06314e-21 -2.28263e-21 -2.84224e-21 -2.34151e-21 -2.59739e-21 -2.29092e-21 -1.97358e-21 -1.59243e-21 -1.83362e-21 -1.66813e-21 -1.22300e-21 -1.09171e-21 -1.12816e-21 -1.19635e-21 -7.27958e-22 -5.33932e-22 -1.07848e-21 -3.03999e-22 -5.69876e-22 -4.16588e-22 -1.40921e-22 -3.02456e-22 -3.59245e-23 -2.22747e-22 9.37839e-23 1.63541e-22 5.68138e-22 2.93741e-22 6.75885e-22 3.30293e-22 5.78571e-22 7.18426e-22 4.71847e-22 5.68784e-22 6.74948e-22 6.92668e-22 6.66315e-22 5.98164e-22 1.14889e-21 7.36912e-22 9.34166e-22 8.15100e-22 1.46846e-21 1.05740e-21 8.86091e-22 9.94233e-22 1.09823e-21 1.17609e-21 7.75844e-22 1.05898e-21 1.25493e-21 1.14628e-21 1.05701e-21 1.29555e-21 1.29195e-21 1.36128e-21 1.36619e-21 9.28569e-22 1.45389e-21 1.12989e-21 1.48748e-21 1.14363e-21 1.32600e-21 1.26014e-21 1.04641e-21 8.45212e-22 9.74841e-22 1.21701e-21 7.31955e-22 8.01308e-22 8.02266e-22 5.63450e-22 6.70162e-22 4.13561e-22 4.21957e-22 4.79993e-22 3.86873e-22 3.08179e-22 2.76969e-22 2.42800e-22 3.14613e-22 8.69740e-23 1.46981e-22 1.82640e-22 2.15745e-22 1.76493e-22 2.49657e-22 2.70788e-22 1.11379e-22 
1.53223e-21 2.21993e-20 -1.02948e-20 -1.24300e-19 -4.43708e-19 -8.72969e-19 -1.03462e-18 -5.74888e-19 7.39070e-20 2.37158e-19 2.08343e-19 1.83990e-19 1.84173e-19 1.83055e-19 1.73584e-19 1.57255e-19 1.44864e-19 1.33239e-19 1.25270e-19 1.12143e-19 1.04130e-19 9.89612e-20 8.67821e-20 8.14718e-20 7.37440e-20 6.94626e-20 6.29171e-20 5.72986e-20 5.24903e-20 4.67064e-20 4.29718e-20 4.00232e-20 3.67714e-20 3.16980e-20 2.98639e-20 2.73921e-20 2.62037e-20 2.53139e-20 2.30252e-20 2.21684e-20 2.13077e-20 2.07486e-20 2.01958e-20 1.90846e-20 1.85791e-20 1.71587e-20 1.55657e-20 1.38380e-20 1.22752e-20 1.01630e-20 8.63837e-21 7.47917e-21 6.32712e-21 6.00851e-21 4.98818e-21 3.86536e-21 3.19513e-21 2.74871e-21 2.41356e-21 2.08235e-21 2.13925e-21 2.11223e-21 2.09256e-21 1.86242e-21 1.88211e-21 2.24133e-21 1.97559e-21 2.04090e-21 2.02505e-21 2.01387e-21 2.20799e-21 2.33527e-21 2.02226e-21 1.92164e-21 2.04891e-21 2.03799e-21 2.26985e-21 2.30860e-21 2.42795e-21 2.14991e-21 2.39780e-21 2.29076e-21 2.33495e-21 1.90821e-21 1.67366e-21 1.78198e-21 1.53327e-21 1.55238e-21 1.26612e-21 1.60561e-21 1.26468e-21 1.21180e-21 7.96838e-22 7.47351e-22 6.02528e-22 5.05187e-22 7.07291e-22 4.38701e-22 1.86923e-22 2.21277e-22 1.46526e-22 -1.25062e-22 1.10650e-22 -1.09799e-22 4.78304e-23 -1.40764e-22 -1.54701e-22 -3.46956e-22 -3.30401e-22 -3.66792e-22 -5.86903e-22 -4.90030e-22 -4.31169e-22 -5.71810e-22 -3.78659e-22 -5.23651e-22 -4.40460e-22 -3.69580e-22 -2.19400e-22 -3.60704e-22 -2.98011e-22 -1.75838e-22 -1.48966e-22 -1.75102e-22 -2.10205e-22 -9.99127e-23 -6.53992e-23 -2.08539e-22 6.39892e-24 -3.13364e-23 -2.90475e-23 3.57381e-23 -6.73867e-24 5.69606e-23 2.26140e-23 8.93706e-23 1.02810e-22 2.28971e-22 1.46813e-22 2.48658e-22 1.86317e-22 2.22013e-22 2.44183e-22 1.72552e-22 2.00937e-22 2.31515e-22 2.22998e-22 2.12185e-22 1.95666e-22 3.55162e-22 2.23626e-22 2.89388e-22 2.44296e-22 4.35883e-22 3.27698e-22 2.71640e-22 2.90760e-22 3.16262e-22 3.36887e-22 2.27052e-22 3.16133e-22 3.53547e-22 3.30626e-22 3.03231e-22 3.59583e-22 3.59655e-22 3.88398e-22 3.82498e-22 2.59689e-22 4.08740e-22 3.20589e-22 4.16612e-22 3.22915e-22 3.73517e-22 3.51993e-22 2.89928e-22 2.38453e-22 2.78942e-22 3.46170e-22 2.04572e-22 2.20283e-22 2.25517e-22 1.59022e-22 1.89929e-22 1.14373e-22 1.18277e-22 1.34296e-22 1.07339e-22 8.59949e-23 7.68894e-23 6.83693e-23 8.69740e-23 2.52313e-23 4.21281e-23 5.07778e-23 6.00940e-23 4.85587e-23 6.84663e-23 7.37907e-23 3.00873e-23 
-5.67515e-20 -7.92499e-20 -2.85297e-19 -5.58223e-19 -1.17821e-18 -1.95109e-18 -2.17091e-18 -1.25116e-18 -1.91629e-20 3.39619e-19 3.26907e-19 3.04155e-19 3.10710e-19 3.11683e-19 2.95271e-19 2.67183e-19 2.47093e-19 2.27484e-19 2.15380e-19 1.93980e-19 1.80556e-19 1.70735e-19 1.50499e-19 1.41756e-19 1.29216e-19 1.21560e-19 1.10493e-19 1.01148e-19 9.29831e-20 8.25231e-20 7.61979e-20 7.13928e-20 6.55490e-20 5.65335e-20 5.39596e-20 4.95531e-20 4.77653e-20 4.57210e-20 4.21781e-20 4.07366e-20 3.92748e-20 3.87050e-20 3.77258e-20 3.59084e-20 3.50035e-20 3.24739e-20 2.97839e-20 2.67431e-20 2.41359e-20 2.05344e-20 1.80417e-20 1.59952e-20 1.38187e-20 1.34522e-20 1.14764e-20 9.20112e-21 7.99261e-21 6.99464e-21 6.32677e-21 5.57645e-21 5.60443e-21 5.65615e-21 5.43841e-21 4.97699e-21 5.04128e-21 5.69415e-21 5.27032e-21 5.27967e-21 5.32231e-21 5.45503e-21 5.80368e-21 6.28033e-21 5.86280e-21 5.82685e-21 6.12391e-21 6.38300e-21 6.81330e-21 7.04333e-21 7.43265e-21 7.05668e-21 7.49181e-21 7.35885e-21 7.28004e-21 6.27434e-21 5.92281e-21 5.95485e-21 5.58311e-21 5.53932e-21 4.91767e-21 5.40423e-21 4.76319e-21 4.63353e-21 3.53968e-21 3.58066e-21 3.24335e-21 3.05548e-21 3.32357e-21 2.74642e-21 2.27162e-21 2.02889e-21 1.73424e-21 1.11863e-21 1.56927e-21 1.10170e-21 1.26131e-21 8.26116e-22 7.62444e-22 2.99242e-22 1.20795e-22 3.63223e-23 -4.11333e-22 -3.34822e-22 -3.19388e-22 -6.40802e-22 -3.75219e-22 -6.41429e-22 -5.14911e-22 -4.01151e-22 -1.57255e-22 -4.05992e-22 -3.17733e-22 -1.30384e-22 -7.17788e-23 -1.61911e-22 -2.15917e-22 -4.62183e-23 2.16537e-23 -2.21071e-22 1.30858e-22 5.16150e-23 5.33922e-23 1.57167e-22 8.88315e-23 2.02241e-22 1.28741e-22 2.17133e-22 2.35818e-22 4.58232e-22 3.11040e-22 4.73647e-22 3.85680e-22 4.33269e-22 4.51071e-22 3.26016e-22 3.82576e-22 4.24311e-22 4.07291e-22 3.75049e-22 3.58277e-22 6.33233e-22 4.02722e-22 5.09795e-22 4.26899e-22 7.51668e-22 5.71057e-22 4.78193e-22 5.00781e-22 5.41404e-22 5.80368e-22 3.95090e-22 5.36579e-22 6.00432e-22 5.62481e-22 5.17538e-22 6.08404e-22 6.08810e-22 6.55145e-22 6.46906e-22 4.38924e-22 6.88497e-22 5.42638e-22 7.03142e-22 5.44427e-22 6.28424e-22 5.92168e-22 4.87472e-22 4.02310e-22 4.68169e-22 5.83432e-22 3.45371e-22 3.71640e-22 3.80197e-22 2.67591e-22 3.19253e-22 1.93067e-22 1.98946e-22 2.25548e-22 1.80540e-22 1.44278e-22 1.29739e-22 1.15811e-22 1.46981e-22 4.21281e-23 7.14803e-23 8.60537e-23 1.01414e-22 8.15012e-23 1.15233e-22 1.24865e-22 5.12869e-23 
-3.49085e-19 -7.14215e-19 -1.42020e-18 -2.12607e-18 -3.31037e-18 -4.27478e-18 -4.03574e-18 -2.25980e-18 -4.11840e-19 1.11601e-19 9.21457e-20 6.54798e-20 9.19421e-20 1.17228e-19 1.26356e-19 1.22949e-19 1.19715e-19 1.14014e-19 1.13431e-19 1.03991e-19 1.01277e-19 9.95271e-20 8.89927e-20 8.32542e-20 7.84382e-20 7.54877e-20 6.90570e-20 6.44608e-20 5.96920e-20 5.32377e-20 5.04190e-20 4.76708e-20 4.40223e-20 3.81380e-20 3.73742e-20 3.47023e-20 3.37572e-20 3.37130e-20 3.19849e-20 3.17140e-20 3.17930e-20 3.21280e-20 3.29816e-20 3.30718e-20 3.37537e-20 3.28510e-20 3.12003e-20 2.79615e-20 2.52372e-20 2.20064e-20 1.93108e-20 1.73458e-20 1.49134e-20 1.39053e-20 1.17868e-20 9.40534e-21 7.95004e-21 6.21442e-21 5.19447e-21 4.61792e-21 4.82062e-21 4.74847e-21 4.60820e-21 4.50764e-21 4.55311e-21 4.96289e-21 4.75412e-21 4.86398e-21 5.07520e-21 5.33748e-21 5.52477e-21 6.34287e-21 6.24799e-21 6.21403e-21 6.62749e-21 7.32869e-21 7.52138e-21 8.15973e-21 8.34806e-21 8.20038e-21 8.94133e-21 8.52575e-21 8.25600e-21 7.49404e-21 7.10090e-21 6.75230e-21 6.73308e-21 6.50300e-21 6.10047e-21 6.06551e-21 5.52581e-21 5.48182e-21 4.34206e-21 4.40058e-21 4.20472e-21 3.85041e-21 3.96453e-21 3.54596e-21 2.81909e-21 2.63207e-21 2.13265e-21 1.39285e-21 1.86189e-21 1.42228e-21 1.32342e-21 9.38584e-22 6.15600e-22 1.23611e-22 -1.58210e-22 -4.23830e-22 -8.71293e-22 -9.28038e-22 -1.03979e-21 -1.39378e-21 -1.10587e-21 -1.29585e-21 -1.12616e-21 -9.51508e-22 -7.17598e-22 -8.94790e-22 -8.00353e-22 -5.50247e-22 -4.74835e-22 -5.22032e-22 -5.68080e-22 -3.11822e-22 -2.05673e-22 -5.18340e-22 -7.49317e-23 -2.20695e-22 -1.51131e-22 1.88588e-24 -9.02339e-23 6.16104e-23 -4.57141e-23 1.18659e-22 1.55031e-22 3.97847e-22 2.32685e-22 4.47871e-22 2.68648e-22 3.93066e-22 4.58464e-22 3.13006e-22 3.72952e-22 4.29885e-22 4.33941e-22 4.09593e-22 3.75989e-22 6.99836e-22 4.50523e-22 5.67607e-22 4.90172e-22 8.73285e-22 6.38354e-22 5.35643e-22 5.89451e-22 6.47622e-22 6.93858e-22 4.62158e-22 6.27104e-22 7.33506e-22 6.73844e-22 6.21010e-22 7.53738e-22 7.51972e-22 7.95167e-22 7.95570e-22 5.40475e-22 8.45970e-22 6.59571e-22 8.65326e-22 6.65870e-22 7.71206e-22 7.31728e-22 6.06529e-22 4.92339e-22 5.68555e-22 7.09727e-22 4.25466e-22 4.64376e-22 4.66814e-22 3.27897e-22 3.90330e-22 2.39846e-22 2.45177e-22 2.78720e-22 2.24427e-22 1.78794e-22 1.60849e-22 1.41567e-22 1.82640e-22 5.07778e-23 8.60537e-23 1.06249e-22 1.25377e-22 1.02146e-22 1.44517e-22 1.56825e-22 6.45400e-23 
-4.06853e-19 -8.42946e-19 -1.65172e-18 -2.49070e-18 -3.91530e-18 -5.05957e-18 -4.75865e-18 -2.63189e-18 -4.48552e-19 1.44590e-19 1.00147e-19 5.76151e-20 8.69259e-20 1.17479e-19 1.30535e-19 1.28884e-19 1.26220e-19 1.20787e-19 1.20732e-19 1.10307e-19 1.08219e-19 1.07400e-19 9.57476e-20 8.94024e-20 8.42957e-20 8.15364e-20 7.44829e-20 6.94664e-20 6.43001e-20 5.74365e-20 5.45412e-20 5.14886e-20 4.75675e-20 4.11897e-20 4.02631e-20 3.74404e-20 3.63553e-20 3.67015e-20 3.47175e-20 3.45242e-20 3.47504e-20 3.50868e-20 3.62506e-20 3.64774e-20 3.74012e-20 3.65070e-20 3.46729e-20 3.09793e-20 2.78274e-20 2.41248e-20 2.09660e-20 1.87512e-20 1.59903e-20 1.47496e-20 1.23624e-20 9.73072e-21 8.04767e-21 6.10273e-21 4.93646e-21 4.34701e-21 4.63726e-21 4.51932e-21 4.43630e-21 4.37767e-21 4.43419e-21 4.88953e-21 4.65610e-21 4.83667e-21 5.07844e-21 5.33546e-21 5.55919e-21 6.44217e-21 6.32020e-21 6.23953e-21 6.70014e-21 7.45264e-21 7.65761e-21 8.37575e-21 8.51902e-21 8.32290e-21 9.20660e-21 8.68058e-21 8.41553e-21 7.64462e-21 7.16065e-21 6.78564e-21 6.76746e-21 6.52562e-21 6.11981e-21 6.07406e-21 5.47730e-21 5.44613e-21 4.25897e-21 4.27963e-21 4.09527e-21 3.67784e-21 3.82754e-21 3.39225e-21 2.54916e-21 2.45325e-21 1.91750e-21 1.10098e-21 1.63123e-21 1.15344e-21 1.06791e-21 6.66268e-22 2.87405e-22 -2.37544e-22 -4.91395e-22 -8.05824e-22 -1.29749e-21 -1.34067e-21 -1.44543e-21 -1.82791e-21 -1.46579e-21 -1.67321e-21 -1.46531e-21 -1.25474e-21 -9.76638e-22 -1.17430e-21 -1.05496e-21 -7.51669e-22 -6.65453e-22 -7.00249e-22 -7.53874e-22 -4.41755e-22 -3.17180e-22 -6.87015e-22 -1.57755e-22 -3.26347e-22 -2.38519e-22 -5.43399e-23 -1.64089e-22 1.42325e-23 -1.07478e-22 9.92608e-23 1.44183e-22 4.27536e-22 2.36108e-22 4.95589e-22 2.73177e-22 4.28850e-22 5.16574e-22 3.46113e-22 4.13619e-22 4.85785e-22 4.92509e-22 4.71298e-22 4.26399e-22 8.07067e-22 5.16945e-22 6.56317e-22 5.69100e-22 1.02144e-21 7.41770e-22 6.20939e-22 6.89730e-22 7.59615e-22 8.12865e-22 5.38717e-22 7.36575e-22 8.64005e-22 7.92459e-22 7.30028e-22 8.89426e-22 8.87336e-22 9.38524e-22 9.39060e-22 6.38104e-22 9.99730e-22 7.78266e-22 1.02223e-21 7.86860e-22 9.11895e-22 8.65405e-22 7.17657e-22 5.81504e-22 6.72137e-22 8.38397e-22 5.02787e-22 5.48955e-22 5.51603e-22 3.87616e-22 4.61348e-22 2.83579e-22 2.89945e-22 3.29712e-22 2.65408e-22 2.11591e-22 1.90049e-22 1.67025e-22 2.15745e-22 6.00940e-23 1.01414e-22 1.25377e-22 1.48123e-22 1.20901e-22 1.70946e-22 1.85266e-22 7.61187e-23 
-4.65327e-19 -9.80201e-19 -1.84306e-18 -2.70565e-18 -4.05598e-18 -4.98230e-18 -4.50534e-18 -2.50596e-18 -5.90039e-19 -6.39504e-20 -9.35996e-20 -1.23271e-19 -8.72616e-20 -4.88373e-20 -2.18623e-20 -5.90414e-21 3.29024e-21 9.13308e-21 1.63184e-20 1.65780e-20 2.22660e-20 2.75868e-20 2.56119e-20 2.31840e-20 2.46042e-20 2.59013e-20 2.39932e-20 2.35172e-20 2.21355e-20 2.01372e-20 2.04817e-20 1.96694e-20 1.84412e-20 1.61479e-20 1.65203e-20 1.57399e-20 1.54817e-20 1.72028e-20 1.68802e-20 1.75284e-20 1.87094e-20 1.93696e-20 2.13902e-20 2.27117e-20 2.43925e-20 2.48268e-20 2.42035e-20 2.15449e-20 1.92619e-20 1.68813e-20 1.44858e-20 1.30113e-20 1.09443e-20 9.53843e-21 7.80509e-21 5.99057e-21 4.60436e-21 2.83287e-21 1.77294e-21 1.53860e-21 1.85984e-21 1.63908e-21 1.69294e-21 1.90431e-21 1.93794e-21 2.07679e-21 2.03596e-21 2.26635e-21 2.52055e-21 2.72671e-21 2.78462e-21 3.52730e-21 3.61264e-21 3.51237e-21 3.87162e-21 4.58115e-21 4.57548e-21 5.29213e-21 5.20777e-21 5.17514e-21 5.99404e-21 5.42535e-21 5.18503e-21 4.89986e-21 4.51264e-21 4.07342e-21 4.27290e-21 4.02457e-21 3.93819e-21 3.60355e-21 3.28588e-21 3.32712e-21 2.61510e-21 2.59254e-21 2.59786e-21 2.20829e-21 2.23338e-21 2.07495e-21 1.34734e-21 1.44000e-21 9.96879e-22 4.06539e-22 7.69891e-22 4.86026e-22 3.14717e-22 1.14268e-22 -2.98737e-22 -6.33607e-22 -7.94342e-22 -1.12096e-21 -1.43325e-21 -1.51550e-21 -1.63810e-21 -1.88788e-21 -1.59564e-21 -1.68351e-21 -1.50634e-21 -1.31760e-21 -1.12028e-21 -1.21284e-21 -1.11724e-21 -8.59581e-22 -7.86371e-22 -7.72242e-22 -8.06656e-22 -5.24534e-22 -4.13213e-22 -7.19922e-22 -2.81422e-22 -4.39636e-22 -3.32576e-22 -1.67324e-22 -2.60703e-22 -1.12186e-22 -2.16658e-22 -1.42560e-23 2.97523e-23 2.43201e-22 9.74643e-23 3.19691e-22 9.69033e-23 2.60827e-22 3.60370e-22 2.27100e-22 2.74022e-22 3.38045e-22 3.58656e-22 3.52093e-22 3.07109e-22 6.07684e-22 3.90897e-22 4.98356e-22 4.41635e-22 8.01864e-22 5.67027e-22 4.73319e-22 5.45428e-22 6.07142e-22 6.48587e-22 4.23492e-22 5.82012e-22 6.99800e-22 6.34710e-22 5.84625e-22 7.26888e-22 7.23761e-22 7.58950e-22 7.64226e-22 5.19733e-22 8.14465e-22 6.29191e-22 8.32506e-22 6.39321e-22 7.42568e-22 7.07364e-22 5.88726e-22 4.72205e-22 5.44397e-22 6.78945e-22 4.09891e-22 4.50594e-22 4.48848e-22 3.15380e-22 3.74829e-22 2.32338e-22 2.36646e-22 2.69548e-22 2.17410e-22 1.73260e-22 1.55349e-22 1.35358e-22 1.76493e-22 4.85587e-23 8.15012e-23 1.02146e-22 1.20901e-22 9.95699e-23 1.40734e-22 1.52381e-22 6.25290e-23 
-6.94503e-19 -1.46614e-18 -2.76528e-18 -4.04524e-18 -6.02935e-18 -7.37279e-18 -6.64691e-18 -3.70587e-18 -9.08458e-19 -1.28963e-19 -1.63216e-19 -2.01358e-19 -1.47220e-19 -8.99051e-20 -4.95005e-20 -2.46075e-20 -9.70488e-21 7.52098e-23 1.18213e-20 1.35477e-20 2.28394e-20 3.09575e-20 2.92608e-20 2.64384e-20 2.94298e-20 3.17066e-20 2.95712e-20 2.94409e-20 2.79286e-20 2.54189e-20 2.63428e-20 2.55201e-20 2.39446e-20 2.09969e-20 2.18538e-20 2.09280e-20 2.07417e-20 2.32071e-20 2.30285e-20 2.40787e-20 2.58813e-20 2.69952e-20 2.99791e-20 3.20040e-20 3.44682e-20 3.51726e-20 3.44121e-20 3.07074e-20 2.75676e-20 2.42915e-20 2.09807e-20 1.89418e-20 1.59723e-20 1.40247e-20 1.15148e-20 8.87828e-21 6.88796e-21 4.31726e-21 2.77605e-21 2.41293e-21 2.86487e-21 2.57523e-21 2.60995e-21 2.91925e-21 2.99020e-21 3.17882e-21 3.14875e-21 3.45747e-21 3.85179e-21 4.18883e-21 4.28189e-21 5.41695e-21 5.60131e-21 5.50499e-21 6.03414e-21 7.14038e-21 7.13400e-21 8.21990e-21 8.14296e-21 8.13703e-21 9.31364e-21 8.50616e-21 8.12223e-21 7.66615e-21 7.12979e-21 6.44809e-21 6.77097e-21 6.40126e-21 6.26394e-21 5.72635e-21 5.28086e-21 5.33303e-21 4.23470e-21 4.23531e-21 4.23352e-21 3.66965e-21 3.66873e-21 3.42612e-21 2.38312e-21 2.44609e-21 1.76550e-21 8.89446e-22 1.41129e-21 9.91214e-22 7.11878e-22 4.08578e-22 -1.98218e-22 -7.04200e-22 -9.85564e-22 -1.46264e-21 -1.91401e-21 -2.06341e-21 -2.26502e-21 -2.63420e-21 -2.23956e-21 -2.35953e-21 -2.11165e-21 -1.84491e-21 -1.57060e-21 -1.69609e-21 -1.56500e-21 -1.20645e-21 -1.09592e-21 -1.08605e-21 -1.13062e-21 -7.33297e-22 -5.70114e-22 -1.00484e-21 -3.86660e-22 -6.17611e-22 -4.61703e-22 -2.28024e-22 -3.58650e-22 -1.46019e-22 -2.99398e-22 -1.69358e-23 4.45367e-23 3.49157e-22 1.41103e-22 4.54530e-22 1.39964e-22 3.72183e-22 5.10548e-22 3.20813e-22 3.89402e-22 4.78115e-22 5.07903e-22 4.96572e-22 4.35498e-22 8.62104e-22 5.54429e-22 7.04834e-22 6.24345e-22 1.13439e-21 8.01511e-22 6.70471e-22 7.71327e-22 8.58194e-22 9.18177e-22 5.99581e-22 8.20637e-22 9.89460e-22 8.96806e-22 8.26794e-22 1.02794e-21 1.02363e-21 1.07203e-21 1.08069e-21 7.34922e-22 1.15116e-21 8.89692e-22 1.17706e-21 9.03851e-22 1.04951e-21 9.99978e-22 8.32406e-22 6.67436e-22 7.68479e-22 9.59368e-22 5.79808e-22 6.37382e-22 6.34487e-22 4.45678e-22 5.29360e-22 3.28818e-22 3.34484e-22 3.80863e-22 3.07270e-22 2.44796e-22 2.19661e-22 1.91433e-22 2.49657e-22 6.84663e-23 1.15233e-22 1.44517e-22 1.70946e-22 1.40734e-22 1.99021e-22 2.15686e-22 8.86200e-23 
-8.09235e-19 -1.70718e-18 -3.23616e-18 -4.69638e-18 -6.92841e-18 -8.40829e-18 -7.53809e-18 -4.20683e-18 -1.07501e-18 -1.86716e-19 -2.10695e-19 -2.44823e-19 -1.82637e-19 -1.17508e-19 -7.17592e-20 -4.27011e-20 -2.43428e-20 -1.23827e-20 2.29384e-21 6.10459e-21 1.73237e-20 2.62705e-20 2.58810e-20 2.32765e-20 2.76796e-20 3.04472e-20 2.87406e-20 2.93000e-20 2.80720e-20 2.55162e-20 2.68964e-20 2.63514e-20 2.47618e-20 2.17578e-20 2.32014e-20 2.22995e-20 2.23155e-20 2.49028e-20 2.51256e-20 2.63927e-20 2.85110e-20 3.00510e-20 3.34575e-20 3.59328e-20 3.87553e-20 3.96630e-20 3.89818e-20 3.49006e-20 3.15270e-20 2.80630e-20 2.45439e-20 2.23187e-20 1.89971e-20 1.69521e-20 1.41350e-20 1.11061e-20 8.94233e-21 5.96295e-21 4.23736e-21 3.76467e-21 4.24163e-21 3.97977e-21 3.92344e-21 4.26000e-21 4.33963e-21 4.53619e-21 4.54791e-21 4.82971e-21 5.30795e-21 5.77265e-21 5.84799e-21 7.25405e-21 7.55008e-21 7.51601e-21 8.14438e-21 9.54020e-21 9.50990e-21 1.08098e-20 1.07983e-20 1.08772e-20 1.21780e-20 1.13062e-20 1.07763e-20 1.01622e-20 9.61280e-21 8.74025e-21 9.16058e-21 8.69037e-21 8.48932e-21 7.79477e-21 7.28998e-21 7.33714e-21 5.92910e-21 6.00603e-21 5.96414e-21 5.32587e-21 5.26701e-21 4.95854e-21 3.77781e-21 3.67273e-21 2.82177e-21 1.77696e-21 2.36833e-21 1.87015e-21 1.46773e-21 1.08075e-21 3.72604e-22 -2.51438e-22 -6.88885e-22 -1.23660e-21 -1.76423e-21 -1.99204e-21 -2.27315e-21 -2.72430e-21 -2.33453e-21 -2.46582e-21 -2.20249e-21 -1.91238e-21 -1.62884e-21 -1.75757e-21 -1.62799e-21 -1.24583e-21 -1.12142e-21 -1.12897e-21 -1.17285e-21 -7.46671e-22 -5.63111e-22 -1.03676e-21 -3.71896e-22 -6.35562e-22 -4.61784e-22 -2.09566e-22 -3.50814e-22 -1.15180e-22 -2.91440e-22 6.83798e-24 7.28190e-23 4.04068e-22 1.75807e-22 5.10995e-22 1.73322e-22 4.24188e-22 5.66927e-22 3.59983e-22 4.38521e-22 5.29529e-22 5.61984e-22 5.43462e-22 4.81710e-22 9.45621e-22 6.11340e-22 7.70305e-22 6.81681e-22 1.23265e-21 8.72134e-22 7.32575e-22 8.38860e-22 9.32472e-22 9.99539e-22 6.54090e-22 8.87756e-22 1.07372e-21 9.72479e-22 8.97638e-22 1.11494e-21 1.11024e-21 1.16007e-21 1.17146e-21 7.96557e-22 1.24590e-21 9.63863e-22 1.27517e-21 9.78122e-22 1.13531e-21 1.08221e-21 9.01167e-22 7.22711e-22 8.30230e-22 1.03792e-21 6.28047e-22 6.91196e-22 6.86980e-22 4.82104e-22 5.72494e-22 3.56288e-22 3.61918e-22 4.12028e-22 3.32804e-22 2.64801e-22 2.38105e-22 2.07566e-22 2.70788e-22 7.37907e-23 1.24865e-22 1.56825e-22 1.85266e-22 1.52381e-22 2.15686e-22 2.34188e-22 9.64645e-23 
-3.66929e-19 -7.77563e-19 -1.47975e-18 -2.13069e-18 -3.11426e-18 -3.74758e-18 -3.33277e-18 -1.85178e-18 -4.88960e-19 -9.91247e-20 -1.06766e-19 -1.19663e-19 -9.27264e-20 -6.40489e-20 -4.37069e-20 -3.01452e-20 -2.10345e-20 -1.50839e-20 -7.67080e-21 -4.88142e-21 6.96214e-22 4.67657e-21 5.48920e-21 4.84485e-21 7.46044e-21 8.91816e-21 8.66508e-21 9.36059e-21 9.19684e-21 8.35231e-21 9.23387e-21 9.26453e-21 8.72423e-21 7.68789e-21 8.58800e-21 8.33953e-21 8.49688e-21 9.55954e-21 9.91758e-21 1.05389e-20 1.15196e-20 1.23513e-20 1.38691e-20 1.50607e-20 1.63129e-20 1.67831e-20 1.66125e-20 1.49415e-20 1.36072e-20 1.22599e-20 1.08768e-20 9.98203e-21 8.56596e-21 7.77985e-21 6.56480e-21 5.22658e-21 4.32554e-21 3.00788e-21 2.26439e-21 2.02613e-21 2.22106e-21 2.14750e-21 2.07372e-21 2.22104e-21 2.26526e-21 2.34440e-21 2.37899e-21 2.47106e-21 2.70528e-21 2.95199e-21 2.98559e-21 3.66728e-21 3.85480e-21 3.89002e-21 4.18237e-21 4.87714e-21 4.85947e-21 5.47303e-21 5.51335e-21 5.59597e-21 6.15134e-21 5.78978e-21 5.51055e-21 5.19086e-21 4.97894e-21 4.54370e-21 4.75676e-21 4.52957e-21 4.42057e-21 4.06687e-21 3.84939e-21 3.86411e-21 3.16479e-21 3.23680e-21 3.20026e-21 2.92029e-21 2.86087e-21 2.70855e-21 2.19654e-21 2.06140e-21 1.64501e-21 1.16062e-21 1.41745e-21 1.18784e-21 9.69324e-22 7.78986e-22 4.58078e-22 1.59049e-22 -9.19693e-23 -3.36144e-22 -5.73012e-22 -7.05095e-22 -8.55565e-22 -1.06829e-21 -9.29154e-22 -9.81638e-22 -8.75438e-22 -7.55432e-22 -6.45605e-22 -6.93315e-22 -6.45578e-22 -4.92359e-22 -4.37134e-22 -4.49831e-22 -4.64268e-22 -2.90860e-22 -2.10539e-22 -4.06691e-22 -1.35756e-22 -2.51553e-22 -1.76180e-22 -7.29946e-23 -1.30305e-22 -3.03884e-23 -1.08269e-22 1.05703e-23 3.72355e-23 1.74955e-22 7.93929e-23 2.15452e-22 7.77281e-23 1.81049e-22 2.36506e-22 1.50381e-22 1.85158e-22 2.20331e-22 2.33788e-22 2.23759e-22 2.00595e-22 3.92648e-22 2.54575e-22 3.17852e-22 2.81052e-22 5.07249e-22 3.58621e-22 3.02993e-22 3.45285e-22 3.83418e-22 4.12246e-22 2.70043e-22 3.62884e-22 4.41444e-22 3.99253e-22 3.69253e-22 4.58269e-22 4.56450e-22 4.75431e-22 4.81387e-22 3.27286e-22 5.11039e-22 3.95924e-22 5.23736e-22 4.01328e-22 4.65548e-22 4.44013e-22 3.69918e-22 2.96610e-22 3.39620e-22 4.25550e-22 2.58058e-22 2.84267e-22 2.81967e-22 1.97645e-22 2.34500e-22 1.46497e-22 1.48442e-22 1.68905e-22 1.36610e-22 1.08544e-22 9.78453e-23 8.53359e-23 1.11379e-22 3.00873e-23 5.12869e-23 6.45400e-23 7.61187e-23 6.25290e-23 8.86200e-23 9.64645e-23 3.98719e-23 


==> anc/numuRHC.txt <==
1.26023e-06 1.69420e-06 1.77732e-06 1.88063e-06 1.90189e-06 1.95862e-06 1.90010e-06 1.81664e-06 1.72529e-06 1.65072e-06 1.64261e-06 1.70140e-06 1.74801e-06 1.80224e-06 1.75573e-06 1.72822e-06 1.65379e-06 1.57022e-06 1.47050e-06 1.36647e-06 1.27700e-06 1.17180e-06 1.08288e-06 9.97897e-07 9.18685e-07 8.32191e-07 7.60202e-07 6.76686e-07 6.42563e-07 5.73875e-07 5.35315e-07 4.79052e-07 4.44652e-07 3.97291e-07 3.65809e-07 3.29912e-07 3.11480e-07 2.84505e-07 2.63747e-07 2.39432e-07 2.21306e-07 1.99026e-07 1.84623e-07 1.65959e-07 1.55209e-07 1.38949e-07 1.29217e-07 1.13346e-07 1.08104e-07 9.61868e-08 8.82935e-08 7.69612e-08 7.31971e-08 6.58168e-08 6.63442e-08 6.38000e-08 6.39769e-08 5.77577e-08 5.92572e-08 5.50511e-08 5.20964e-08 5.29578e-08 5.07840e-08 4.69345e-08 4.57078e-08 4.55539e-08 4.36619e-08 4.14635e-08 4.10883e-08 4.08574e-08 3.93252e-08 4.12633e-08 4.13533e-08 4.24639e-08 4.11949e-08 4.29448e-08 4.29993e-08 4.20907e-08 4.48438e-08 4.50531e-08 4.32560e-08 4.28603e-08 4.34414e-08 4.14464e-08 4.06804e-08 3.83021e-08 4.01964e-08 3.57288e-08 3.82498e-08 3.67162e-08 3.32527e-08 3.33865e-08 3.23092e-08 3.02014e-08 2.97875e-08 2.91151e-08 2.70744e-08 2.60975e-08 2.47956e-08 2.47284e-08 2.25390e-08 2.10947e-08 1.99130e-08 1.91215e-08 1.61958e-08 1.64381e-08 1.46308e-08 1.50564e-08 1.21959e-08 1.21095e-08 1.03490e-08 9.77076e-09 8.81675e-09 7.56091e-09 6.03199e-09 6.12847e-09 5.16865e-09 4.94874e-09 4.50658e-09 5.12870e-09 4.77131e-09 4.06467e-09 3.85226e-09 3.77114e-09 3.76889e-09 3.45954e-09 3.18169e-09 3.09731e-09 2.84603e-09 2.84945e-09 2.54173e-09 2.27711e-09 2.29475e-09 2.14682e-09 2.18894e-09 1.80831e-09 1.78438e-09 1.80278e-09 1.50815e-09 1.65498e-09 1.32036e-09 1.35599e-09 1.26981e-09 1.37066e-09 1.20127e-09 1.16601e-09 7.61156e-10 9.25470e-10 7.37544e-10 8.64603e-10 9.90537e-10 7.42364e-10 5.86839e-10 5.24582e-10 6.22198e-10 5.67248e-10 5.54118e-10 4.80055e-10 3.65485e-10 4.22634e-10 3.52553e-10 4.38517e-10 2.93756e-10 2.86717e-10 3.78069e-10 3.49481e-10 3.04363e-10 2.94548e-10 1.89889e-10 2.01434e-10 1.94722e-10 1.45763e-10 1.29728e-10 1.30976e-10 1.30396e-10 1.37201e-10 1.62305e-10 1.08147e-10 1.40496e-10 7.34238e-11 5.29814e-11 8.54313e-11 7.16084e-11 7.80628e-11 7.11643e-11 5.90759e-11 5.11970e-11 5.13478e-11 5.06742e-11 3.70379e-11 4.35614e-11 1.89099e-11 2.51344e-11 1.24883e-11 6.23071e-12 0.00000e+00 6.26213e-12 0.00000e+00 0.00000e+00 0.00000e+00 

2.04234e-07 2.94409e-07 2.57589e-07 2.39069e-07 2.30145e-07 2.25357e-07 2.03569e-07 1.92386e-07 2.07498e-07 2.07518e-07 1.83943e-07 1.74033e-07 1.76193e-07 1.77428e-07 1.68609e-07 1.62763e-07 1.55856e-07 1.45404e-07 1.35713e-07 1.25308e-07 1.16759e-07 1.05637e-07 9.87849e-08 8.92814e-08 8.18290e-08 7.41132e-08 6.79015e-08 6.01700e-08 5.68520e-08 4.98803e-08 4.70792e-08 4.15944e-08 4.02779e-08 3.47748e-08 3.32940e-08 2.89861e-08 2.75670e-08 2.65808e-08 2.48695e-08 2.30515e-08 2.15248e-08 2.04206e-08 1.95126e-08 1.80531e-08 1.82307e-08 1.72722e-08 1.69844e-08 1.61597e-08 1.62571e-08 1.56941e-08 1.51657e-08 1.37534e-08 1.25931e-08 1.08579e-08 1.01772e-08 9.11833e-09 8.69143e-09 7.42525e-09 7.51888e-09 6.84037e-09 6.44048e-09 6.37387e-09 5.96021e-09 5.58210e-09 5.40626e-09 5.33003e-09 5.27387e-09 5.10602e-09 5.18990e-09 5.36124e-09 5.33361e-09 5.89017e-09 6.32536e-09 7.11517e-09 7.37648e-09 8.36955e-09 8.75223e-09 9.13008e-09 1.01996e-08 1.11891e-08 1.07377e-08 1.06087e-08 1.09792e-08 1.02389e-08 1.00950e-08 9.53170e-09 1.00774e-08 8.82666e-09 9.56560e-09 9.27802e-09 8.37521e-09 8.28727e-09 8.12576e-09 7.49887e-09 7.32632e-09 7.09579e-09 6.44950e-09 6.16677e-09 5.78071e-09 5.70298e-09 5.11264e-09 4.77503e-09 4.35247e-09 4.18610e-09 3.37760e-09 3.37782e-09 2.88485e-09 2.91669e-09 2.32897e-09 2.33267e-09 1.96169e-09 1.94504e-09 1.94322e-09 1.94544e-09 1.71915e-09 1.91215e-09 1.63053e-09 1.60581e-09 1.46199e-09 1.56776e-09 1.43271e-09 1.30937e-09 1.19452e-09 1.13321e-09 1.13884e-09 1.04755e-09 1.05539e-09 9.99610e-10 9.10406e-10 9.43763e-10 8.16891e-10 6.77801e-10 6.91372e-10 7.02156e-10 6.40817e-10 5.72852e-10 5.98864e-10 5.47255e-10 5.16267e-10 5.21948e-10 4.45364e-10 4.05688e-10 3.68770e-10 3.87921e-10 3.44067e-10 3.51380e-10 2.34379e-10 2.65946e-10 2.09413e-10 2.40064e-10 2.72217e-10 2.46133e-10 1.52624e-10 1.49935e-10 1.75730e-10 1.59073e-10 1.40118e-10 1.40311e-10 8.32411e-11 1.07131e-10 7.74115e-11 1.05487e-10 7.82522e-11 7.48754e-11 9.11043e-11 8.31182e-11 7.38662e-11 6.57455e-11 5.52577e-11 5.07988e-11 6.40157e-11 5.31859e-11 4.72259e-11 4.79612e-11 4.77387e-11 5.06485e-11 5.94791e-11 3.99507e-11 5.14873e-11 2.72880e-11 1.94230e-11 3.12414e-11 2.61816e-11 2.85271e-11 2.60060e-11 2.19138e-11 1.87495e-11 1.88346e-11 1.85179e-11 1.35789e-11 1.59364e-11 6.91698e-12 9.46978e-12 4.59920e-12 2.26131e-12 0.00000e+00 2.33954e-12 0.00000e+00 0.00000e+00 0.00000e+00 



4.17115e-14 5.15271e-14 4.32463e-14 3.91749e-14 3.60510e-14 3.37707e-14 2.99978e-14 2.70675e-14 2.52928e-14 2.30775e-14 2.26449e-14 2.27869e-14 2.29795e-14 2.25659e-14 2.09324e-14 1.96374e-14 1.84595e-14 1.66638e-14 1.54956e-14 1.40607e-14 1.29280e-14 1.14218e-14 1.06435e-14 9.38298e-15 8.43227e-15 7.54077e-15 6.83640e-15 6.02790e-15 5.64836e-15 4.81388e-15 4.50226e-15 3.87280e-15 3.85523e-15 3.19297e-15 3.09355e-15 2.51198e-15 2.37897e-15 2.30670e-15 2.06047e-15 1.79202e-15 1.69509e-15 1.53827e-15 1.31478e-15 1.18007e-15 1.16864e-15 9.65389e-16 8.17701e-16 6.90794e-16 6.47374e-16 5.94738e-16 5.25991e-16 4.18521e-16 3.86314e-16 3.68637e-16 3.59339e-16 3.15902e-16 3.52388e-16 3.55391e-16 3.76139e-16 3.89155e-16 3.41685e-16 3.22503e-16 2.66409e-16 3.14892e-16 2.34639e-16 2.29435e-16 2.37985e-16 2.21728e-16 1.77595e-16 1.72231e-16 1.24616e-16 1.12411e-16 4.97432e-17 3.08987e-17 -1.33522e-17 -6.14702e-17 -8.75481e-17 -1.22412e-16 -1.97059e-16 -2.53619e-16 -2.71154e-16 -2.38685e-16 -2.29455e-16 -2.36607e-16 -2.41531e-16 -2.31893e-16 -2.63451e-16 -1.99991e-16 -2.57238e-16 -2.13848e-16 -2.07141e-16 -1.98839e-16 -2.11588e-16 -1.84508e-16 -1.94280e-16 -1.69161e-16 -1.85879e-16 -1.07308e-16 -1.45599e-16 -1.53443e-16 -1.22071e-16 -1.32444e-16 -1.04745e-16 -9.76897e-17 -4.65007e-17 -4.17008e-17 -4.13670e-17 -4.78520e-17 -1.69894e-17 7.36852e-18 5.78790e-18 1.99291e-17 3.22566e-17 5.20077e-17 4.71811e-17 4.00428e-17 4.35834e-17 3.56965e-17 3.16585e-17 3.98611e-17 3.01929e-17 3.00906e-17 1.95253e-17 3.23128e-17 2.90769e-17 3.03233e-17 2.56179e-17 2.45497e-17 2.22795e-17 1.36110e-17 1.37653e-17 1.81976e-17 1.83060e-17 2.28299e-17 1.21692e-17 1.03880e-17 1.26388e-17 9.02721e-18 7.79720e-18 1.91724e-17 2.06071e-17 1.33367e-17 8.98109e-18 1.14618e-17 8.90193e-18 1.28359e-17 2.80596e-18 8.07355e-18 5.20768e-18 4.89027e-18 1.38300e-17 7.12131e-18 4.55383e-18 6.43677e-18 6.81703e-18 4.69198e-18 5.73842e-18 7.80862e-18 2.49099e-18 3.09842e-18 -5.96954e-19 3.85058e-19 1.17557e-18 4.05864e-19 -4.19741e-19 -7.63594e-19 6.13974e-20 -4.76696e-20 7.17000e-19 5.12004e-19 -7.95099e-19 -1.13898e-18 -5.87034e-19 -1.04646e-18 -1.04387e-18 -5.30210e-19 -7.41191e-19 -5.17440e-19 -1.12337e-18 -7.42928e-19 -5.48319e-19 -5.66734e-19 -7.19263e-19 -5.05264e-19 -7.19959e-19 -6.70007e-19 -5.15592e-19 -5.38364e-19 -2.22611e-19 -6.38379e-20 -1.46299e-19 -1.95940e-19 -9.08908e-21 -1.34470e-19 -5.99110e-20 0.00000e+00 -7.47017e-20 0.00000e+00 0.00000e+00 0.00000e+00 
5.15271e-14 8.66769e-14 7.45873e-14 6.81985e-14 6.46242e-14 6.13018e-14 5.34191e-14 4.55654e-14 3.94879e-14 3.48792e-14 3.68701e-14 4.03905e-14 4.26862e-14 4.24743e-14 3.94942e-14 3.71785e-14 3.52619e-14 3.20766e-14 2.98182e-14 2.72704e-14 2.50666e-14 2.21081e-14 2.07306e-14 1.82254e-14 1.64245e-14 1.46753e-14 1.33489e-14 1.17966e-14 1.11033e-14 9.44822e-15 8.90108e-15 7.71174e-15 7.69856e-15 6.42048e-15 6.25319e-15 5.11676e-15 4.82714e-15 4.65685e-15 4.16432e-15 3.67159e-15 3.48905e-15 3.18721e-15 2.73603e-15 2.48860e-15 2.43986e-15 2.00333e-15 1.73130e-15 1.46511e-15 1.38535e-15 1.30096e-15 1.14297e-15 9.31985e-16 8.50614e-16 7.94789e-16 7.50595e-16 6.30145e-16 6.92695e-16 6.92295e-16 7.08464e-16 7.23992e-16 6.22493e-16 5.91227e-16 4.82341e-16 5.73354e-16 4.38221e-16 4.55344e-16 4.62576e-16 4.38934e-16 3.63694e-16 3.66643e-16 2.91668e-16 3.08086e-16 2.33940e-16 2.46789e-16 2.09159e-16 1.49443e-16 1.38814e-16 9.53867e-17 1.24662e-17 -3.92370e-17 -9.44358e-17 -4.02631e-17 -3.79984e-18 -5.40095e-17 -6.95409e-17 -8.39605e-17 -9.57089e-17 -3.68855e-17 -1.21896e-16 -4.47368e-17 -6.43787e-17 -6.13561e-17 -7.73573e-17 -5.28699e-17 -9.51023e-17 -4.65227e-17 -1.16590e-16 2.98257e-17 -6.45243e-17 -8.01710e-17 -4.23252e-17 -7.61732e-17 -3.95182e-17 -3.18343e-17 3.35725e-17 3.85334e-17 1.89102e-17 6.23431e-18 3.15868e-17 7.73901e-17 5.29779e-17 7.04285e-17 7.12670e-17 9.78918e-17 7.98734e-17 5.95425e-17 7.59007e-17 5.87212e-17 4.94144e-17 6.65304e-17 5.02940e-17 4.80525e-17 3.06134e-17 5.37081e-17 4.40150e-17 4.89399e-17 4.35427e-17 4.23041e-17 3.67838e-17 2.08168e-17 2.16880e-17 2.85692e-17 3.31528e-17 3.81522e-17 1.97324e-17 1.53641e-17 2.01525e-17 1.43853e-17 1.13185e-17 3.18822e-17 3.58661e-17 2.38428e-17 1.52367e-17 1.97842e-17 1.54040e-17 2.20511e-17 4.40558e-18 1.18949e-17 8.06544e-18 7.80893e-18 2.53424e-17 1.17993e-17 7.43299e-18 1.23305e-17 1.37229e-17 9.19207e-18 1.00904e-17 1.49235e-17 5.53188e-18 7.77009e-18 -4.16055e-19 1.29633e-18 3.18953e-18 1.68474e-18 9.95919e-20 2.03418e-20 1.18325e-18 1.53201e-18 2.37671e-18 1.92520e-18 -1.34417e-19 -9.72900e-19 -2.30390e-19 -8.76728e-19 -8.79560e-19 1.78946e-19 -1.88193e-19 -3.01469e-19 -1.19737e-18 -1.01238e-18 -5.90332e-19 -4.83644e-19 -7.68203e-19 -3.18897e-19 -7.74596e-19 -7.32460e-19 -5.59629e-19 -5.85079e-19 -2.36224e-20 1.57119e-19 5.99676e-20 -2.15119e-19 2.05367e-19 -1.46205e-19 -6.68227e-20 0.00000e+00 -8.17958e-20 0.00000e+00 0.00000e+00 0.00000e+00 
4.32463e-14 7.45873e-14 6.63523e-14 6.11730e-14 5.80497e-14 5.54479e-14 4.93595e-14 4.36434e-14 3.99855e-14 3.62884e-14 3.65103e-14 3.81637e-14 3.94496e-14 3.91314e-14 3.63311e-14 3.42396e-14 3.24531e-14 2.94118e-14 2.74875e-14 2.50486e-14 2.31237e-14 2.04180e-14 1.91374e-14 1.68358e-14 1.51338e-14 1.35707e-14 1.23519e-14 1.09144e-14 1.02725e-14 8.78215e-15 8.25498e-15 7.17655e-15 7.12276e-15 5.96446e-15 5.79246e-15 4.75656e-15 4.47484e-15 4.30774e-15 3.84186e-15 3.40586e-15 3.22869e-15 2.94907e-15 2.54257e-15 2.31111e-15 2.26201e-15 1.85320e-15 1.61411e-15 1.36354e-15 1.28380e-15 1.21111e-15 1.05457e-15 8.59508e-16 7.81484e-16 7.25844e-16 6.78366e-16 5.60856e-16 6.13490e-16 6.12444e-16 6.15604e-16 6.35540e-16 5.41257e-16 5.08801e-16 4.12036e-16 4.98253e-16 3.77861e-16 3.97796e-16 4.04560e-16 3.88200e-16 3.21748e-16 3.27424e-16 2.64316e-16 2.88437e-16 2.30072e-16 2.53112e-16 2.28983e-16 1.86070e-16 1.83320e-16 1.51533e-16 8.55916e-17 5.00280e-17 -1.31656e-18 4.58205e-17 8.38759e-17 3.08866e-17 1.41615e-17 -4.52629e-18 -8.88814e-18 3.57685e-17 -3.67303e-17 3.24447e-17 8.13308e-18 9.53131e-18 -5.51684e-18 1.19041e-17 -2.95012e-17 1.43800e-17 -5.60779e-17 7.82097e-17 -1.34631e-17 -2.80487e-17 2.80689e-18 -3.18909e-17 2.18906e-19 6.64711e-18 5.88594e-17 6.22062e-17 3.97970e-17 2.78754e-17 4.54978e-17 8.69496e-17 6.03218e-17 7.46522e-17 7.13365e-17 9.36842e-17 7.46512e-17 5.54007e-17 7.12175e-17 5.52127e-17 4.61895e-17 6.18872e-17 4.73907e-17 4.47861e-17 2.90063e-17 4.98239e-17 4.08637e-17 4.55758e-17 4.08816e-17 3.98185e-17 3.46448e-17 2.00691e-17 2.04105e-17 2.65080e-17 3.13738e-17 3.54606e-17 1.85656e-17 1.44055e-17 1.90511e-17 1.36400e-17 1.09278e-17 2.94628e-17 3.32965e-17 2.24376e-17 1.45582e-17 1.87032e-17 1.46671e-17 2.04573e-17 4.35633e-18 1.09886e-17 7.53058e-18 7.38369e-18 2.35074e-17 1.10575e-17 7.00498e-18 1.16633e-17 1.31385e-17 8.88431e-18 9.48035e-18 1.41006e-17 5.33740e-18 7.68538e-18 -1.44865e-19 1.53696e-18 3.27092e-18 1.88008e-18 4.34670e-19 4.07764e-19 1.39323e-18 1.65938e-18 2.43941e-18 1.98426e-18 2.03296e-19 -6.23825e-19 1.12289e-20 -5.61618e-19 -5.64740e-19 4.16505e-19 1.12382e-19 -1.01035e-19 -8.62451e-19 -8.14813e-19 -4.42405e-19 -2.98490e-19 -5.70997e-19 -1.47990e-19 -5.77395e-19 -5.59758e-19 -4.18564e-19 -4.39980e-19 7.17758e-20 2.10783e-19 1.34465e-19 -1.61568e-19 2.34943e-19 -1.10683e-19 -4.93115e-20 0.00000e+00 -6.29954e-20 0.00000e+00 0.00000e+00 0.00000e+00 
3.91749e-14 6.81985e-14 6.11730e-14 5.71542e-14 5.44677e-14 5.24960e-14 4.70953e-14 4.22138e-14 3.91445e-14 3.57331e-14 3.56327e-14 3.67852e-14 3.78487e-14 3.75389e-14 3.48738e-14 3.29467e-14 3.12655e-14 2.83830e-14 2.65412e-14 2.41969e-14 2.23856e-14 1.97857e-14 1.85292e-14 1.63427e-14 1.47258e-14 1.32009e-14 1.20186e-14 1.06130e-14 9.99307e-15 8.54793e-15 8.03445e-15 6.97780e-15 6.90756e-15 5.78614e-15 5.60064e-15 4.61090e-15 4.33173e-15 4.15338e-15 3.70042e-15 3.27620e-15 3.10044e-15 2.81666e-15 2.43349e-15 2.21110e-15 2.15673e-15 1.78566e-15 1.54992e-15 1.30826e-15 1.22902e-15 1.14686e-15 9.92794e-16 8.04805e-16 7.28398e-16 6.77578e-16 6.32685e-16 5.25089e-16 5.68112e-16 5.59792e-16 5.59862e-16 5.75396e-16 4.89180e-16 4.63239e-16 3.72380e-16 4.54516e-16 3.46199e-16 3.64701e-16 3.75424e-16 3.58513e-16 3.00165e-16 3.05878e-16 2.49235e-16 2.73204e-16 2.23393e-16 2.48173e-16 2.27210e-16 1.91618e-16 1.92251e-16 1.63678e-16 1.08135e-16 7.88865e-17 3.00238e-17 7.34610e-17 1.09377e-16 5.87166e-17 4.21574e-17 2.54729e-17 2.19876e-17 5.94424e-17 -5.48369e-18 5.85939e-17 3.44019e-17 3.54116e-17 2.06337e-17 3.56288e-17 -2.29379e-18 3.73100e-17 -2.88012e-17 9.31761e-17 8.39933e-18 -4.92689e-18 2.19983e-17 -1.12365e-17 1.80132e-17 2.27101e-17 6.83728e-17 7.16927e-17 4.89416e-17 3.83887e-17 5.24829e-17 9.06913e-17 6.47609e-17 7.74467e-17 7.32436e-17 9.26101e-17 7.30235e-17 5.59527e-17 6.94549e-17 5.45236e-17 4.60940e-17 6.07048e-17 4.75628e-17 4.45513e-17 2.99403e-17 4.86235e-17 4.06568e-17 4.46960e-17 4.02571e-17 3.91070e-17 3.41072e-17 2.08050e-17 2.08157e-17 2.61217e-17 3.06682e-17 3.42187e-17 1.87206e-17 1.47447e-17 1.89562e-17 1.38640e-17 1.12797e-17 2.83345e-17 3.14963e-17 2.16558e-17 1.42701e-17 1.81633e-17 1.42713e-17 1.96079e-17 4.51259e-18 1.07169e-17 7.41768e-18 7.39190e-18 2.23159e-17 1.06727e-17 6.81007e-18 1.10511e-17 1.23341e-17 8.40636e-18 9.03902e-18 1.32011e-17 5.15221e-18 7.17206e-18 5.89143e-20 1.61321e-18 3.05825e-18 1.79618e-18 5.24953e-19 4.77740e-19 1.38201e-18 1.63213e-18 2.25415e-18 1.87692e-18 1.79881e-19 -5.89462e-19 -3.91449e-21 -5.32951e-19 -5.36153e-19 3.49315e-19 7.63692e-20 -1.06706e-19 -8.01548e-19 -7.47745e-19 -4.11008e-19 -2.83217e-19 -5.29711e-19 -1.47648e-19 -5.36092e-19 -5.21836e-19 -3.88319e-19 -4.08946e-19 5.68837e-20 1.86950e-19 1.15530e-19 -1.50178e-19 2.07505e-19 -1.03021e-19 -4.57466e-20 0.00000e+00 -5.88285e-20 0.00000e+00 0.00000e+00 0.00000e+00 
3.60510e-14 6.46242e-14 5.80497e-14 5.44677e-14 5.29665e-14 5.15846e-14 4.59937e-14 4.03130e-14 3.61178e-14 3.24877e-14 3.31839e-14 3.53376e-14 3.70509e-14 3.70747e-14 3.46788e-14 3.29149e-14 3.13296e-14 2.86601e-14 2.67545e-14 2.44819e-14 2.26528e-14 2.01132e-14 1.88446e-14 1.66712e-14 1.50501e-14 1.35108e-14 1.23120e-14 1.08768e-14 1.02475e-14 8.78434e-15 8.26483e-15 7.18771e-15 7.09575e-15 5.96283e-15 5.75428e-15 4.76116e-15 4.47250e-15 4.28043e-15 3.82411e-15 3.39544e-15 3.20517e-15 2.91334e-15 2.53452e-15 2.29990e-15 2.23795e-15 1.87134e-15 1.63410e-15 1.38701e-15 1.31017e-15 1.22340e-15 1.06777e-15 8.71972e-16 7.90449e-16 7.32795e-16 6.84061e-16 5.71372e-16 6.11868e-16 5.97707e-16 5.95378e-16 6.05989e-16 5.17888e-16 4.92860e-16 4.02762e-16 4.78355e-16 3.73865e-16 3.94255e-16 4.03197e-16 3.85469e-16 3.33468e-16 3.40116e-16 2.86800e-16 3.16547e-16 2.75474e-16 3.09804e-16 2.94205e-16 2.69798e-16 2.76339e-16 2.51694e-16 2.10827e-16 1.92040e-16 1.39915e-16 1.81513e-16 2.19262e-16 1.62861e-16 1.45144e-16 1.23329e-16 1.26378e-16 1.49331e-16 9.36697e-17 1.53843e-16 1.20942e-16 1.21456e-16 1.05635e-16 1.14677e-16 7.49478e-17 1.12058e-16 4.01370e-17 1.56020e-16 6.94135e-17 5.55436e-17 7.52768e-17 3.96973e-17 6.45442e-17 6.61331e-17 1.01987e-16 1.04879e-16 7.66335e-17 6.74526e-17 7.31517e-17 1.09607e-16 7.91724e-17 8.99403e-17 8.09335e-17 9.61887e-17 7.47711e-17 5.78196e-17 7.06501e-17 5.53299e-17 4.70942e-17 6.20612e-17 4.91530e-17 4.53703e-17 3.11195e-17 4.94810e-17 4.16400e-17 4.54974e-17 4.07404e-17 3.93423e-17 3.43765e-17 2.13888e-17 2.13591e-17 2.66646e-17 3.10633e-17 3.43140e-17 1.95043e-17 1.51885e-17 1.90805e-17 1.40812e-17 1.14495e-17 2.83161e-17 3.10799e-17 2.17087e-17 1.43068e-17 1.82245e-17 1.42834e-17 1.97231e-17 4.59436e-18 1.08032e-17 7.52031e-18 7.53591e-18 2.22401e-17 1.05397e-17 6.77392e-18 1.09506e-17 1.20318e-17 8.16595e-18 8.93743e-18 1.29663e-17 5.11392e-18 7.01209e-18 1.06102e-19 1.55094e-18 2.91335e-18 1.68873e-18 4.92818e-19 4.42232e-19 1.31290e-18 1.68408e-18 2.14058e-18 1.81588e-18 8.76668e-20 -6.45894e-19 -5.99312e-20 -5.85911e-19 -5.89325e-19 2.68773e-19 -6.80761e-21 -1.58278e-19 -8.52829e-19 -7.65086e-19 -4.27461e-19 -3.18712e-19 -5.48603e-19 -1.83970e-19 -5.57145e-19 -5.45305e-19 -4.07288e-19 -4.26793e-19 2.83571e-20 1.66858e-19 9.05962e-20 -1.57417e-19 1.88368e-19 -1.07659e-19 -4.80698e-20 0.00000e+00 -6.13300e-20 0.00000e+00 0.00000e+00 0.00000e+00 
3.37707e-14 6.13018e-14 5.54479e-14 5.24960e-14 5.15846e-14 5.07858e-14 4.54321e-14 3.98681e-14 3.55704e-14 3.19140e-14 3.25733e-14 3.47616e-14 3.66395e-14 3.68366e-14 3.45879e-14 3.29488e-14 3.14039e-14 2.88462e-14 2.69215e-14 2.46621e-14 2.28582e-14 2.03402e-14 1.90374e-14 1.68892e-14 1.52758e-14 1.37208e-14 1.25067e-14 1.10462e-14 1.04083e-14 8.93542e-15 8.40410e-15 7.31146e-15 7.19545e-15 6.05474e-15 5.82351e-15 4.83327e-15 4.53822e-15 4.32782e-15 3.86622e-15 3.43311e-15 3.23437e-15 2.92993e-15 2.55779e-15 2.31793e-15 2.24953e-15 1.89763e-15 1.65685e-15 1.40714e-15 1.33028e-15 1.23346e-15 1.07540e-15 8.76885e-16 7.93487e-16 7.35886e-16 6.86017e-16 5.75226e-16 6.10346e-16 5.90612e-16 5.85425e-16 5.92766e-16 5.07384e-16 4.85429e-16 3.97888e-16 4.70191e-16 3.71433e-16 3.91773e-16 4.02701e-16 3.83861e-16 3.37366e-16 3.44381e-16 2.94528e-16 3.26471e-16 2.91855e-16 3.30288e-16 3.17782e-16 3.00613e-16 3.10282e-16 2.88371e-16 2.56127e-16 2.43793e-16 1.91751e-16 2.31317e-16 2.68423e-16 2.11017e-16 1.92967e-16 1.69944e-16 1.75430e-16 1.90833e-16 1.40944e-16 1.98063e-16 1.62394e-16 1.62614e-16 1.46065e-16 1.51810e-16 1.13370e-16 1.47618e-16 7.55728e-17 1.84532e-16 9.98796e-17 8.58407e-17 1.01773e-16 6.56060e-17 8.79974e-17 8.78894e-17 1.17554e-16 1.20088e-16 9.01774e-17 8.15870e-17 8.33403e-17 1.17969e-16 8.62192e-17 9.54769e-17 8.44439e-17 9.71433e-17 7.46900e-17 5.87275e-17 7.02782e-17 5.53514e-17 4.75459e-17 6.20137e-17 4.97385e-17 4.56145e-17 3.18999e-17 4.92926e-17 4.19949e-17 4.55066e-17 4.06702e-17 3.92717e-17 3.44088e-17 2.19745e-17 2.17346e-17 2.68121e-17 3.08691e-17 3.39985e-17 1.99143e-17 1.55400e-17 1.91376e-17 1.43392e-17 1.17288e-17 2.79616e-17 3.03629e-17 2.14926e-17 1.42902e-17 1.81418e-17 1.42017e-17 1.94898e-17 4.73289e-18 1.08170e-17 7.57112e-18 7.59431e-18 2.17875e-17 1.04326e-17 6.76747e-18 1.06734e-17 1.17079e-17 8.00353e-18 8.79882e-18 1.25778e-17 5.03832e-18 6.79490e-18 2.23610e-19 1.63558e-18 2.84146e-18 1.67128e-18 5.74523e-19 4.97461e-19 1.33136e-18 1.70493e-18 2.06609e-18 1.78266e-18 9.39087e-20 -6.15556e-19 -4.98814e-20 -5.61609e-19 -5.65286e-19 2.46649e-19 -8.12147e-21 -1.50439e-19 -8.10396e-19 -7.26256e-19 -4.08335e-19 -3.03015e-19 -5.21655e-19 -1.76780e-19 -5.30998e-19 -5.25936e-19 -3.89306e-19 -4.08680e-19 2.61030e-20 1.60965e-19 8.63543e-20 -1.50850e-19 1.76955e-19 -1.03415e-19 -4.57918e-20 0.00000e+00 -5.93262e-20 0.00000e+00 0.00000e+00 0.00000e+00 
2.99978e-14 5.34191e-14 4.93595e-14 4.70953e-14 4.59937e-14 4.54321e-14 4.14403e-14 3.77220e-14 3.54025e-14 3.25096e-14 3.18154e-14 3.23772e-14 3.33147e-14 3.33179e-14 3.12090e-14 2.97426e-14 2.82947e-14 2.58895e-14 2.42327e-14 2.21015e-14 2.05502e-14 1.82933e-14 1.70956e-14 1.51764e-14 1.37006e-14 1.23315e-14 1.12342e-14 9.91597e-15 9.33556e-15 8.03841e-15 7.54459e-15 6.56909e-15 6.44041e-15 5.42786e-15 5.20463e-15 4.32308e-15 4.04879e-15 3.86293e-15 3.44015e-15 3.06102e-15 2.87949e-15 2.60044e-15 2.27452e-15 2.06164e-15 2.00036e-15 1.69063e-15 1.47816e-15 1.25298e-15 1.18051e-15 1.09240e-15 9.45115e-16 7.68823e-16 6.93161e-16 6.41613e-16 5.96356e-16 4.98318e-16 5.24380e-16 5.04617e-16 4.92905e-16 5.02856e-16 4.28810e-16 4.07166e-16 3.31830e-16 3.99435e-16 3.12666e-16 3.30378e-16 3.42434e-16 3.27884e-16 2.87613e-16 2.93852e-16 2.50989e-16 2.80883e-16 2.49902e-16 2.85899e-16 2.75796e-16 2.62888e-16 2.71955e-16 2.54982e-16 2.25836e-16 2.14519e-16 1.70466e-16 2.04949e-16 2.38535e-16 1.87335e-16 1.71021e-16 1.51399e-16 1.54881e-16 1.70657e-16 1.26009e-16 1.76614e-16 1.45919e-16 1.46408e-16 1.31240e-16 1.36576e-16 1.03053e-16 1.33518e-16 6.98705e-17 1.67822e-16 9.20916e-17 8.02489e-17 9.45243e-17 6.24242e-17 8.34922e-17 8.34471e-17 1.10039e-16 1.12595e-16 8.56200e-17 7.82037e-17 8.02814e-17 1.11535e-16 8.29958e-17 9.13599e-17 8.24715e-17 9.39725e-17 7.27408e-17 5.92275e-17 6.84242e-17 5.49849e-17 4.75577e-17 6.06662e-17 4.95787e-17 4.52466e-17 3.27661e-17 4.78964e-17 4.15037e-17 4.42887e-17 4.00600e-17 3.84001e-17 3.38963e-17 2.30023e-17 2.21839e-17 2.62622e-17 3.00463e-17 3.26409e-17 1.98594e-17 1.58542e-17 1.92447e-17 1.46601e-17 1.23621e-17 2.66637e-17 2.85212e-17 2.05960e-17 1.41145e-17 1.76525e-17 1.39410e-17 1.85291e-17 5.06755e-18 1.06036e-17 7.50915e-18 7.66134e-18 2.03217e-17 1.01203e-17 6.59527e-18 1.00602e-17 1.10165e-17 7.69058e-18 8.35610e-18 1.16780e-17 4.81037e-18 6.38638e-18 4.87501e-19 1.84643e-18 2.76506e-18 1.73078e-18 8.13230e-19 7.10943e-19 1.41655e-18 1.64664e-18 1.97425e-18 1.71081e-18 1.95404e-19 -4.77113e-19 1.96505e-20 -4.36666e-19 -4.39858e-19 2.82721e-19 7.34924e-20 -7.47453e-20 -6.43867e-19 -6.02105e-19 -3.37279e-19 -2.24758e-19 -4.30166e-19 -1.19239e-19 -4.37852e-19 -4.37244e-19 -3.19535e-19 -3.37547e-19 4.83428e-20 1.60055e-19 9.79650e-20 -1.24306e-19 1.68951e-19 -8.56088e-20 -3.74633e-20 0.00000e+00 -4.95698e-20 0.00000e+00 0.00000e+00 0.00000e+00 
2.70675e-14 4.55654e-14 4.36434e-14 4.22138e-14 4.03130e-14 3.98681e-14 3.77220e-14 3.70125e-14 3.80075e-14 3.62455e-14 3.33144e-14 3.11278e-14 3.05263e-14 3.01200e-14 2.80210e-14 2.66888e-14 2.52740e-14 2.29016e-14 2.15501e-14 1.94571e-14 1.82082e-14 1.61912e-14 1.50673e-14 1.33840e-14 1.20386e-14 1.08665e-14 9.88332e-15 8.71374e-15 8.18704e-15 7.08042e-15 6.62334e-15 5.76777e-15 5.63151e-15 4.74560e-15 4.52888e-15 3.76102e-15 3.50369e-15 3.35655e-15 2.96810e-15 2.64769e-15 2.48386e-15 2.22862e-15 1.95221e-15 1.77407e-15 1.72525e-15 1.46834e-15 1.28154e-15 1.08335e-15 1.01330e-15 9.29382e-16 7.90340e-16 6.39232e-16 5.69537e-16 5.25910e-16 4.85860e-16 4.03053e-16 4.14260e-16 3.91616e-16 3.69433e-16 3.82765e-16 3.23507e-16 3.01583e-16 2.39653e-16 3.06182e-16 2.30912e-16 2.44325e-16 2.59965e-16 2.50042e-16 2.13844e-16 2.18992e-16 1.81670e-16 2.07250e-16 1.76039e-16 2.04535e-16 1.94725e-16 1.83069e-16 1.88054e-16 1.76757e-16 1.42351e-16 1.27608e-16 9.58441e-17 1.25467e-16 1.54765e-16 1.13145e-16 9.93067e-17 8.61298e-17 8.34885e-17 1.07547e-16 6.40026e-17 1.09741e-16 8.98178e-17 9.06686e-17 7.74063e-17 8.50599e-17 5.91895e-17 8.56148e-17 3.47753e-17 1.23910e-16 5.91774e-17 4.96227e-17 6.59190e-17 3.94146e-17 6.12456e-17 6.27504e-17 9.06271e-17 9.36736e-17 7.31486e-17 6.63267e-17 7.25129e-17 1.01365e-16 7.79819e-17 8.62530e-17 8.20794e-17 9.45579e-17 7.45649e-17 6.46706e-17 7.02445e-17 5.89077e-17 5.14932e-17 6.28808e-17 5.27139e-17 4.83925e-17 3.68015e-17 4.91269e-17 4.38773e-17 4.58021e-17 4.21558e-17 4.05997e-17 3.61572e-17 2.68113e-17 2.48806e-17 2.74317e-17 3.08279e-17 3.33518e-17 2.14477e-17 1.77804e-17 2.11264e-17 1.67850e-17 1.46579e-17 2.68970e-17 2.81402e-17 2.09073e-17 1.51783e-17 1.83621e-17 1.48105e-17 1.85251e-17 6.15111e-18 1.12444e-17 8.06976e-18 8.43032e-18 1.95181e-17 1.07198e-17 6.98140e-18 9.94760e-18 1.10315e-17 8.04472e-18 8.40266e-18 1.12875e-17 4.83409e-18 6.32840e-18 9.88909e-19 2.47480e-18 2.99258e-18 2.10342e-18 1.37697e-18 1.20864e-18 1.76429e-18 1.62005e-18 2.09646e-18 1.76962e-18 4.83894e-19 -2.12381e-19 2.00208e-19 -1.95954e-19 -1.98346e-19 4.39767e-19 3.03167e-19 1.10086e-19 -3.37781e-19 -3.98488e-19 -2.18882e-19 -6.49048e-20 -2.78555e-19 7.34675e-21 -2.82813e-19 -2.89086e-19 -2.01416e-19 -2.18494e-19 1.15856e-19 1.87894e-19 1.47210e-19 -7.96122e-20 1.83782e-19 -5.57800e-20 -2.34089e-20 0.00000e+00 -3.33860e-20 0.00000e+00 0.00000e+00 0.00000e+00 
2.52928e-14 3.94879e-14 3.99855e-14 3.91445e-14 3.61178e-14 3.55704e-14 3.54025e-14 3.80075e-14 4.30555e-14 4.26320e-14 3.69798e-14 3.15015e-14 2.89633e-14 2.79786e-14 2.57214e-14 2.44236e-14 2.29879e-14 2.04694e-14 1.94508e-14 1.72962e-14 1.63300e-14 1.44966e-14 1.34456e-14 1.19376e-14 1.06465e-14 9.66911e-15 8.78015e-15 7.73158e-15 7.24286e-15 6.30144e-15 5.86870e-15 5.11777e-15 4.97389e-15 4.18642e-15 3.97916e-15 3.29690e-15 3.04430e-15 2.94633e-15 2.57214e-15 2.30772e-15 2.15542e-15 1.92273e-15 1.68576e-15 1.53531e-15 1.50164e-15 1.27531e-15 1.11396e-15 9.35232e-16 8.64896e-16 7.89794e-16 6.52437e-16 5.22467e-16 4.57497e-16 4.19398e-16 3.81962e-16 3.06326e-16 3.06523e-16 2.83965e-16 2.47639e-16 2.70710e-16 2.21408e-16 1.93877e-16 1.43097e-16 2.15296e-16 1.44148e-16 1.55091e-16 1.73795e-16 1.70710e-16 1.34774e-16 1.39340e-16 1.05651e-16 1.28524e-16 9.31771e-17 1.15184e-16 1.05932e-16 9.31437e-17 9.41075e-17 8.96779e-17 4.44158e-17 2.29601e-17 3.35751e-18 3.01632e-17 5.79736e-17 2.32729e-17 1.23040e-17 3.92747e-18 -6.03380e-18 3.19769e-17 -1.65572e-17 2.86943e-17 1.95272e-17 2.08041e-17 8.79663e-18 2.05092e-17 -3.75431e-20 2.55484e-17 -1.53996e-17 7.42728e-17 1.51045e-17 6.88972e-18 2.78859e-17 5.36179e-18 3.06355e-17 3.46808e-17 6.85684e-17 7.25525e-17 5.77208e-17 5.06050e-17 6.32585e-17 9.23476e-17 7.35184e-17 8.26086e-17 8.39388e-17 9.92528e-17 8.01968e-17 7.26023e-17 7.56164e-17 6.55300e-17 5.75409e-17 6.80615e-17 5.79954e-17 5.34963e-17 4.19911e-17 5.28796e-17 4.81659e-17 4.95283e-17 4.61211e-17 4.45885e-17 4.01258e-17 3.13904e-17 2.83299e-17 2.99045e-17 3.31641e-17 3.58277e-17 2.36845e-17 2.02602e-17 2.39729e-17 1.95330e-17 1.75064e-17 2.86824e-17 2.96267e-17 2.24157e-17 1.71396e-17 2.02576e-17 1.66536e-17 1.96312e-17 7.53010e-18 1.25873e-17 9.12227e-18 9.63513e-18 2.00435e-17 1.19417e-17 7.87885e-18 1.06076e-17 1.20055e-17 9.13091e-18 9.14007e-18 1.18026e-17 5.22384e-18 6.98884e-18 1.62963e-18 3.40749e-18 3.62608e-18 2.80478e-18 2.19300e-18 1.95339e-18 2.40902e-18 1.81867e-18 2.53516e-18 2.09206e-18 1.00800e-18 2.05476e-19 5.52435e-19 1.83608e-19 1.82134e-19 8.05853e-19 7.59339e-19 4.43619e-19 1.12930e-19 -1.36151e-19 -5.69792e-20 1.94845e-19 -6.80809e-20 2.28643e-19 -6.86992e-20 -9.29688e-20 -4.05226e-20 -5.67332e-20 2.55482e-19 2.75487e-19 2.61875e-19 -1.88002e-20 2.47178e-19 -1.57104e-20 -3.68258e-21 0.00000e+00 -1.21943e-20 0.00000e+00 0.00000e+00 0.00000e+00 
2.30775e-14 3.48792e-14 3.62884e-14 3.57331e-14 3.24877e-14 3.19140e-14 3.25096e-14 3.62455e-14 4.26320e-14 4.30636e-14 3.70388e-14 3.07809e-14 2.74536e-14 2.61660e-14 2.39232e-14 2.26773e-14 2.13383e-14 1.88464e-14 1.79779e-14 1.58688e-14 1.50310e-14 1.33715e-14 1.23926e-14 1.10320e-14 9.78049e-15 8.92995e-15 8.09487e-15 7.12600e-15 6.66099e-15 5.82703e-15 5.42183e-15 4.73657e-15 4.58042e-15 3.86522e-15 3.65190e-15 3.03442e-15 2.78626e-15 2.72224e-15 2.36207e-15 2.13668e-15 1.98589e-15 1.76350e-15 1.55934e-15 1.41851e-15 1.38342e-15 1.17563e-15 1.03314e-15 8.66808e-16 7.99110e-16 7.30264e-16 5.96984e-16 4.79565e-16 4.18687e-16 3.80561e-16 3.45993e-16 2.75562e-16 2.71061e-16 2.48090e-16 2.07287e-16 2.31957e-16 1.88927e-16 1.57441e-16 1.15279e-16 1.84428e-16 1.17943e-16 1.26568e-16 1.44689e-16 1.44996e-16 1.10704e-16 1.15469e-16 8.56014e-17 1.08412e-16 7.56391e-17 9.49965e-17 8.77044e-17 8.10575e-17 7.95464e-17 8.08962e-17 3.53099e-17 1.57460e-17 2.19336e-18 2.47101e-17 5.18742e-17 1.94938e-17 9.06246e-18 1.62024e-18 -1.00661e-17 2.86704e-17 -1.58664e-17 2.48640e-17 1.81175e-17 1.89762e-17 8.54250e-18 1.82865e-17 9.80031e-19 2.38998e-17 -1.36201e-17 7.11526e-17 1.56569e-17 8.46264e-18 2.83789e-17 7.23920e-18 3.05684e-17 3.54387e-17 6.72757e-17 7.09809e-17 5.80154e-17 5.08386e-17 6.29091e-17 8.98258e-17 7.25957e-17 8.11127e-17 8.24761e-17 9.70945e-17 7.86856e-17 7.27273e-17 7.44119e-17 6.56634e-17 5.76472e-17 6.72117e-17 5.75875e-17 5.34140e-17 4.23684e-17 5.20693e-17 4.78441e-17 4.88568e-17 4.57759e-17 4.44771e-17 4.01311e-17 3.21505e-17 2.86834e-17 2.95570e-17 3.25720e-17 3.53182e-17 2.35094e-17 2.04068e-17 2.42375e-17 1.99314e-17 1.80811e-17 2.81367e-17 2.89509e-17 2.20404e-17 1.72380e-17 2.00930e-17 1.67129e-17 1.92113e-17 7.84528e-18 1.25849e-17 9.12088e-18 9.70603e-18 1.92202e-17 1.19997e-17 7.88830e-18 1.03866e-17 1.18812e-17 9.19677e-18 8.97156e-18 1.14513e-17 5.09292e-18 6.90223e-18 1.78998e-18 3.61601e-18 3.71445e-18 2.96290e-18 2.42406e-18 2.16998e-18 2.52699e-18 1.76225e-18 2.59334e-18 2.08575e-18 1.16116e-18 3.50259e-19 6.51741e-19 3.16149e-19 3.14946e-19 8.99218e-19 8.87714e-19 5.42267e-19 2.73051e-19 -3.28867e-20 6.69372e-21 2.80127e-19 1.38143e-20 2.98968e-19 1.46519e-20 -1.34958e-20 2.21562e-20 7.01175e-21 2.93651e-19 2.92892e-19 2.90386e-19 4.95306e-21 2.57899e-19 2.57057e-22 3.72156e-21 0.00000e+00 -3.46135e-21 0.00000e+00 0.00000e+00 0.00000e+00 
2.26449e-14 3.68701e-14 3.65103e-14 3.56327e-14 3.31839e-14 3.25733e-14 3.18154e-14 3.33144e-14 3.69798e-14 3.70388e-14 3.38352e-14 3.04176e-14 2.83479e-14 2.73158e-14 2.52011e-14 2.39378e-14 2.27060e-14 2.03294e-14 1.92281e-14 1.72013e-14 1.61480e-14 1.44286e-14 1.34262e-14 1.19949e-14 1.07063e-14 9.74630e-15 8.83652e-15 7.78803e-15 7.29260e-15 6.35941e-15 5.94770e-15 5.19369e-15 5.03097e-15 4.25653e-15 4.02236e-15 3.36230e-15 3.10386e-15 3.02240e-15 2.65080e-15 2.39606e-15 2.22821e-15 1.98429e-15 1.76673e-15 1.60250e-15 1.54987e-15 1.32466e-15 1.16825e-15 9.90144e-16 9.22401e-16 8.45306e-16 7.09025e-16 5.77711e-16 5.13073e-16 4.66414e-16 4.31626e-16 3.55686e-16 3.56024e-16 3.28589e-16 2.95405e-16 3.10458e-16 2.62391e-16 2.32896e-16 1.86273e-16 2.48273e-16 1.79578e-16 1.89369e-16 2.03537e-16 1.99854e-16 1.64476e-16 1.69795e-16 1.39377e-16 1.65015e-16 1.37509e-16 1.58995e-16 1.53032e-16 1.51509e-16 1.51443e-16 1.51301e-16 1.13493e-16 1.01773e-16 8.23991e-17 1.04083e-16 1.32643e-16 9.59720e-17 8.28173e-17 7.08131e-17 6.51395e-17 9.18249e-17 5.41816e-17 9.19801e-17 7.76104e-17 7.74884e-17 6.79941e-17 7.21129e-17 5.23141e-17 7.39726e-17 2.96299e-17 1.11747e-16 5.34271e-17 4.54508e-17 6.12750e-17 3.68270e-17 5.54987e-17 5.94950e-17 8.53895e-17 8.82097e-17 7.24350e-17 6.48752e-17 7.05668e-17 9.62093e-17 7.61221e-17 8.36646e-17 7.96574e-17 9.17396e-17 7.26264e-17 6.60982e-17 6.89983e-17 6.04934e-17 5.27360e-17 6.23829e-17 5.27952e-17 4.92481e-17 3.83610e-17 4.85102e-17 4.40387e-17 4.53812e-17 4.22649e-17 4.15620e-17 3.71448e-17 2.89766e-17 2.61618e-17 2.72920e-17 3.01731e-17 3.32638e-17 2.16979e-17 1.84717e-17 2.21507e-17 1.81935e-17 1.62166e-17 2.65112e-17 2.76220e-17 2.07886e-17 1.58872e-17 1.85918e-17 1.54639e-17 1.81667e-17 7.04782e-18 1.15583e-17 8.29705e-18 8.83247e-18 1.83640e-17 1.12664e-17 7.29652e-18 9.87385e-18 1.13686e-17 8.66629e-18 8.39811e-18 1.10270e-17 4.77792e-18 6.56760e-18 1.45578e-18 3.18185e-18 3.46156e-18 2.68069e-18 2.10218e-18 1.89611e-18 2.23658e-18 1.68140e-18 2.44799e-18 1.92962e-18 1.02023e-18 2.47104e-19 5.50198e-19 2.23700e-19 2.21460e-19 8.01424e-19 7.57253e-19 4.34240e-19 1.39438e-19 -1.16223e-19 -3.15868e-20 2.03911e-19 -3.52249e-20 2.41965e-19 -3.63760e-20 -6.05928e-20 -1.73421e-20 -3.21438e-20 2.55164e-19 2.68674e-19 2.58650e-19 -1.03093e-20 2.39751e-19 -9.39164e-21 -1.56236e-21 0.00000e+00 -8.47654e-21 0.00000e+00 0.00000e+00 0.00000e+00 
2.27869e-14 4.03905e-14 3.81637e-14 3.67852e-14 3.53376e-14 3.47616e-14 3.23772e-14 3.11278e-14 3.15015e-14 3.07809e-14 3.04176e-14 3.02875e-14 2.99507e-14 2.94323e-14 2.74643e-14 2.61835e-14 2.49972e-14 2.27115e-14 2.13298e-14 1.93672e-14 1.80300e-14 1.61499e-14 1.50907e-14 1.35007e-14 1.21501e-14 1.10210e-14 1.00087e-14 8.83558e-15 8.29301e-15 7.20489e-15 6.76127e-15 5.90597e-15 5.72680e-15 4.86300e-15 4.61086e-15 3.87290e-15 3.60146e-15 3.46922e-15 3.08292e-15 2.78072e-15 2.59606e-15 2.32776e-15 2.07789e-15 1.88444e-15 1.81409e-15 1.55194e-15 1.37682e-15 1.17732e-15 1.10359e-15 1.01859e-15 8.72543e-16 7.19605e-16 6.48548e-16 5.90435e-16 5.53194e-16 4.67467e-16 4.74419e-16 4.41245e-16 4.17227e-16 4.21614e-16 3.63632e-16 3.38812e-16 2.83042e-16 3.37471e-16 2.66711e-16 2.80190e-16 2.88945e-16 2.80169e-16 2.43982e-16 2.51868e-16 2.19439e-16 2.51821e-16 2.31360e-16 2.60715e-16 2.57652e-16 2.61271e-16 2.66687e-16 2.63244e-16 2.38004e-16 2.37923e-16 2.07267e-16 2.29182e-16 2.61057e-16 2.16515e-16 1.99350e-16 1.79009e-16 1.84300e-16 1.92876e-16 1.62750e-16 1.98931e-16 1.71805e-16 1.70253e-16 1.60628e-16 1.57605e-16 1.31912e-16 1.53002e-16 9.72758e-17 1.77950e-16 1.13035e-16 1.03682e-16 1.13304e-16 8.34771e-17 9.65217e-17 9.90987e-17 1.15521e-16 1.17104e-16 9.55705e-17 8.73274e-17 8.36865e-17 1.08521e-16 8.25443e-17 8.88241e-17 7.68814e-17 8.59317e-17 6.52180e-17 5.68070e-17 6.23962e-17 5.34094e-17 4.58743e-17 5.59695e-17 4.65067e-17 4.34728e-17 3.25645e-17 4.39548e-17 3.87284e-17 4.07948e-17 3.77470e-17 3.75191e-17 3.30513e-17 2.43563e-17 2.24705e-17 2.41892e-17 2.73292e-17 3.05065e-17 1.91057e-17 1.56716e-17 1.91799e-17 1.55850e-17 1.34631e-17 2.43793e-17 2.61020e-17 1.92517e-17 1.40773e-17 1.67013e-17 1.37484e-17 1.69096e-17 5.83744e-18 1.00871e-17 7.17613e-18 7.62400e-18 1.75995e-17 1.02125e-17 6.44024e-18 9.33695e-18 1.08157e-17 7.96401e-18 7.71203e-18 1.07102e-17 4.44820e-18 6.27446e-18 9.58404e-19 2.53592e-18 3.13791e-18 2.28956e-18 1.60389e-18 1.49410e-18 1.84581e-18 1.60162e-18 2.27882e-18 1.75539e-18 8.23049e-19 9.31669e-20 4.06873e-19 8.90030e-20 8.50742e-20 6.89018e-19 5.85434e-19 2.84991e-19 -6.49567e-20 -2.52482e-19 -9.29677e-20 9.25562e-20 -1.15635e-19 1.62765e-19 -1.19432e-19 -1.32479e-19 -8.00507e-20 -9.45063e-20 2.05084e-19 2.40095e-19 2.18909e-19 -3.46975e-20 2.23704e-19 -2.44376e-20 -1.04265e-20 0.00000e+00 -1.60147e-20 0.00000e+00 0.00000e+00 0.00000e+00 
2.29795e-14 4.26862e-14 3.94496e-14 3.78487e-14 3.70509e-14 3.66395e-14 3.33147e-14 3.05263e-14 2.89633e-14 2.74536e-14 2.83479e-14 2.99507e-14 3.10439e-14 3.10945e-14 2.93187e-14 2.80982e-14 2.68577e-14 2.46772e-14 2.30805e-14 2.11198e-14 1.96202e-14 1.75909e-14 1.64335e-14 1.47008e-14 1.33334e-14 1.20529e-14 1.09666e-14 9.69448e-15 9.12026e-15 7.90283e-15 7.43098e-15 6.49375e-15 6.31218e-15 5.36359e-15 5.10713e-15 4.29986e-15 4.01765e-15 3.84288e-15 3.44602e-15 3.09760e-15 2.89749e-15 2.61412e-15 2.33315e-15 2.11850e-15 2.04455e-15 1.76198e-15 1.56586e-15 1.34888e-15 1.27220e-15 1.17351e-15 1.02187e-15 8.48106e-16 7.64718e-16 6.98330e-16 6.53645e-16 5.56543e-16 5.64877e-16 5.21714e-16 5.00996e-16 4.95130e-16 4.28546e-16 4.10057e-16 3.43748e-16 3.92586e-16 3.19727e-16 3.35842e-16 3.41342e-16 3.26009e-16 2.90588e-16 2.98557e-16 2.63378e-16 2.98807e-16 2.80982e-16 3.16008e-16 3.13998e-16 3.16407e-16 3.27282e-16 3.20237e-16 3.02803e-16 3.08308e-16 2.70645e-16 2.95273e-16 3.28460e-16 2.79772e-16 2.61266e-16 2.36862e-16 2.48614e-16 2.46520e-16 2.18408e-16 2.55899e-16 2.21897e-16 2.19836e-16 2.08822e-16 2.03629e-16 1.74775e-16 1.95122e-16 1.34745e-16 2.14659e-16 1.46676e-16 1.35874e-16 1.42406e-16 1.10144e-16 1.21149e-16 1.22212e-16 1.33767e-16 1.35367e-16 1.10468e-16 1.02210e-16 9.39624e-17 1.19767e-16 8.97822e-17 9.51216e-17 7.99356e-17 8.75397e-17 6.52744e-17 5.59012e-17 6.21402e-17 5.22808e-17 4.52139e-17 5.56807e-17 4.62049e-17 4.29311e-17 3.19352e-17 4.39092e-17 3.83522e-17 4.07032e-17 3.72626e-17 3.72570e-17 3.26802e-17 2.35360e-17 2.19921e-17 2.41828e-17 2.72753e-17 3.05742e-17 1.94019e-17 1.54415e-17 1.85985e-17 1.53009e-17 1.28601e-17 2.44613e-17 2.62869e-17 1.93978e-17 1.39236e-17 1.67115e-17 1.36301e-17 1.71544e-17 5.63050e-18 1.00074e-17 7.20318e-18 7.54890e-18 1.81057e-17 1.01595e-17 6.44376e-18 9.45450e-18 1.10353e-17 8.02875e-18 7.86901e-18 1.09725e-17 4.56466e-18 6.48648e-18 9.52056e-19 2.55221e-18 3.20914e-18 2.31187e-18 1.63375e-18 1.53018e-18 1.90374e-18 1.81386e-18 2.36700e-18 1.85495e-18 9.00782e-19 1.51896e-19 4.62013e-19 1.42483e-19 1.37464e-19 7.64177e-19 6.54869e-19 3.16138e-19 -3.39276e-20 -2.49670e-19 -7.52409e-20 1.18585e-19 -8.90699e-20 1.96033e-19 -9.51220e-20 -1.16710e-19 -6.57080e-20 -7.92858e-20 2.27818e-19 2.62151e-19 2.40495e-19 -2.98501e-20 2.39674e-19 -2.08562e-20 -9.00837e-21 0.00000e+00 -1.43314e-20 0.00000e+00 0.00000e+00 0.00000e+00 
2.25659e-14 4.24743e-14 3.91314e-14 3.75389e-14 3.70747e-14 3.68366e-14 3.33179e-14 3.01200e-14 2.79786e-14 2.61660e-14 2.73158e-14 2.94323e-14 3.10945e-14 3.14808e-14 2.98432e-14 2.87007e-14 2.74323e-14 2.53346e-14 2.36679e-14 2.17088e-14 2.01672e-14 1.80956e-14 1.68902e-14 1.51172e-14 1.37439e-14 1.24146e-14 1.13005e-14 9.99416e-15 9.40576e-15 8.14285e-15 7.65525e-15 6.69014e-15 6.49875e-15 5.52344e-15 5.25956e-15 4.43165e-15 4.14457e-15 3.94767e-15 3.54744e-15 3.18431e-15 2.97957e-15 2.69010e-15 2.39721e-15 2.17948e-15 2.10451e-15 1.81869e-15 1.61618e-15 1.39299e-15 1.31268e-15 1.20789e-15 1.05366e-15 8.74738e-16 7.89415e-16 7.22742e-16 6.78714e-16 5.81841e-16 5.89549e-16 5.44037e-16 5.24249e-16 5.15978e-16 4.48850e-16 4.33807e-16 3.65967e-16 4.13640e-16 3.42066e-16 3.59080e-16 3.64873e-16 3.47787e-16 3.14612e-16 3.23058e-16 2.87767e-16 3.25290e-16 3.09288e-16 3.47389e-16 3.45891e-16 3.49138e-16 3.62459e-16 3.54386e-16 3.41356e-16 3.49488e-16 3.09288e-16 3.34239e-16 3.67979e-16 3.17239e-16 2.98444e-16 2.71466e-16 2.86221e-16 2.78611e-16 2.52467e-16 2.89548e-16 2.51755e-16 2.49677e-16 2.37554e-16 2.30728e-16 2.01041e-16 2.20271e-16 1.58033e-16 2.36059e-16 1.67340e-16 1.55777e-16 1.59971e-16 1.26704e-16 1.36205e-16 1.36301e-16 1.44257e-16 1.45903e-16 1.19003e-16 1.10883e-16 9.98262e-17 1.25548e-16 9.37160e-17 9.84177e-17 8.14181e-17 8.77938e-17 6.50513e-17 5.53682e-17 6.15516e-17 5.13313e-17 4.46010e-17 5.51752e-17 4.58833e-17 4.23831e-17 3.15212e-17 4.36158e-17 3.80305e-17 4.04167e-17 3.66883e-17 3.67432e-17 3.22715e-17 2.30252e-17 2.15902e-17 2.40639e-17 2.70184e-17 3.03198e-17 1.94375e-17 1.52710e-17 1.81784e-17 1.50824e-17 1.25161e-17 2.42891e-17 2.60844e-17 1.92879e-17 1.37994e-17 1.66599e-17 1.35234e-17 1.71417e-17 5.51733e-18 9.98032e-18 7.23729e-18 7.50740e-18 1.81905e-17 1.00343e-17 6.43902e-18 9.44525e-18 1.10518e-17 8.02076e-18 7.93302e-18 1.10076e-17 4.59292e-18 6.58415e-18 9.99051e-19 2.60355e-18 3.25890e-18 2.35469e-18 1.70240e-18 1.59601e-18 1.97604e-18 1.92706e-18 2.42054e-18 1.91869e-18 9.82575e-19 2.24757e-19 5.25339e-19 2.09421e-19 2.03728e-19 8.36653e-19 7.36534e-19 3.70240e-19 3.49473e-20 -2.13812e-19 -4.85055e-20 1.60833e-19 -5.32509e-20 2.34967e-19 -5.99631e-20 -8.58901e-20 -4.03175e-20 -5.37590e-20 2.52324e-19 2.80400e-19 2.61750e-19 -2.07930e-20 2.53149e-19 -1.44807e-20 -6.39930e-21 0.00000e+00 -1.09871e-20 0.00000e+00 0.00000e+00 0.00000e+00 
2.09324e-14 3.94942e-14 3.63311e-14 3.48738e-14 3.46788e-14 3.45879e-14 3.12090e-14 2.80210e-14 2.57214e-14 2.39232e-14 2.52011e-14 2.74643e-14 2.93187e-14 2.98432e-14 2.84289e-14 2.74102e-14 2.62161e-14 2.43153e-14 2.26963e-14 2.08445e-14 1.93772e-14 1.74261e-14 1.62520e-14 1.45699e-14 1.32706e-14 1.19902e-14 1.09189e-14 9.65969e-15 9.09422e-15 7.88649e-15 7.41683e-15 6.48789e-15 6.29561e-15 5.36001e-15 5.09856e-15 4.30927e-15 4.03319e-15 3.84126e-15 3.46026e-15 3.11076e-15 2.90739e-15 2.62791e-15 2.35112e-15 2.13684e-15 2.06297e-15 1.79199e-15 1.59812e-15 1.38269e-15 1.30721e-15 1.20334e-15 1.05706e-15 8.81245e-16 7.95660e-16 7.27720e-16 6.82914e-16 5.87875e-16 5.93983e-16 5.45651e-16 5.26749e-16 5.14021e-16 4.49159e-16 4.35072e-16 3.69471e-16 4.09373e-16 3.41665e-16 3.56996e-16 3.60205e-16 3.42299e-16 3.12011e-16 3.19115e-16 2.85368e-16 3.20922e-16 3.06944e-16 3.43839e-16 3.42603e-16 3.46964e-16 3.59900e-16 3.52486e-16 3.42516e-16 3.52258e-16 3.14063e-16 3.37267e-16 3.69029e-16 3.20752e-16 3.02851e-16 2.76542e-16 2.91746e-16 2.81153e-16 2.59091e-16 2.92760e-16 2.55765e-16 2.53847e-16 2.42267e-16 2.34409e-16 2.06904e-16 2.23621e-16 1.64630e-16 2.35976e-16 1.71736e-16 1.60749e-16 1.63076e-16 1.31536e-16 1.39373e-16 1.38847e-16 1.43807e-16 1.45256e-16 1.19223e-16 1.11865e-16 9.96006e-17 1.23546e-16 9.25113e-17 9.64389e-17 7.95319e-17 8.47556e-17 6.27149e-17 5.40957e-17 5.92533e-17 4.96846e-17 4.34308e-17 5.33275e-17 4.46205e-17 4.10993e-17 3.09351e-17 4.20399e-17 3.69017e-17 3.90079e-17 3.53887e-17 3.54848e-17 3.12207e-17 2.26744e-17 2.11409e-17 2.33282e-17 2.59463e-17 2.91657e-17 1.91262e-17 1.50113e-17 1.75856e-17 1.47830e-17 1.22872e-17 2.32484e-17 2.48008e-17 1.85010e-17 1.33262e-17 1.60368e-17 1.30385e-17 1.64491e-17 5.44502e-18 9.66286e-18 7.05336e-18 7.30425e-18 1.72810e-17 9.67087e-18 6.20805e-18 8.97455e-18 1.05359e-17 7.69544e-18 7.58818e-18 1.04263e-17 4.36923e-18 6.25997e-18 1.02969e-18 2.57736e-18 3.13494e-18 2.28986e-18 1.72160e-18 1.60221e-18 1.92691e-18 1.87339e-18 2.32175e-18 1.83353e-18 9.78239e-19 2.53556e-19 5.26784e-19 2.34638e-19 2.28997e-19 8.17170e-19 7.31550e-19 3.74583e-19 7.38909e-20 -1.76820e-19 -2.85844e-20 1.74464e-19 -2.70289e-20 2.41509e-19 -3.37802e-20 -6.18520e-20 -2.15445e-20 -3.42996e-20 2.48894e-19 2.71485e-19 2.55795e-19 -1.37315e-20 2.42109e-19 -9.62222e-21 -4.25173e-21 0.00000e+00 -8.32286e-21 0.00000e+00 0.00000e+00 0.00000e+00 
1.96374e-14 3.71785e-14 3.42396e-14 3.29467e-14 3.29149e-14 3.29488e-14 2.97426e-14 2.66888e-14 2.44236e-14 2.26773e-14 2.39378e-14 2.61835e-14 2.80982e-14 2.87007e-14 2.74102e-14 2.64918e-14 2.53419e-14 2.35594e-14 2.19812e-14 2.01955e-14 1.87861e-14 1.69161e-14 1.57651e-14 1.41481e-14 1.28958e-14 1.16552e-14 1.06149e-14 9.39269e-15 8.84259e-15 7.67457e-15 7.21886e-15 6.31718e-15 6.12186e-15 5.21615e-15 4.95681e-15 4.19557e-15 3.92621e-15 3.73727e-15 3.36836e-15 3.02974e-15 2.82826e-15 2.55430e-15 2.28860e-15 2.07845e-15 2.00458e-15 1.74608e-15 1.55688e-15 1.34756e-15 1.27407e-15 1.17074e-15 1.02920e-15 8.58410e-16 7.74155e-16 7.08346e-16 6.64474e-16 5.73144e-16 5.77581e-16 5.29454e-16 5.10818e-16 4.97031e-16 4.35349e-16 4.22453e-16 3.59591e-16 3.96343e-16 3.32395e-16 3.46763e-16 3.49893e-16 3.32184e-16 3.04318e-16 3.10606e-16 2.78725e-16 3.13335e-16 3.00736e-16 3.36845e-16 3.35969e-16 3.41403e-16 3.54309e-16 3.47562e-16 3.39791e-16 3.50355e-16 3.13874e-16 3.35776e-16 3.65971e-16 3.19635e-16 3.02183e-16 2.76604e-16 2.91975e-16 2.80030e-16 2.60437e-16 2.91813e-16 2.55559e-16 2.53832e-16 2.42618e-16 2.34446e-16 2.08259e-16 2.23396e-16 1.66789e-16 2.33875e-16 1.72702e-16 1.62028e-16 1.63421e-16 1.33042e-16 1.40175e-16 1.39312e-16 1.42625e-16 1.43953e-16 1.18712e-16 1.11857e-16 9.90533e-17 1.21905e-16 9.14872e-17 9.49599e-17 7.83739e-17 8.29601e-17 6.11766e-17 5.32372e-17 5.76999e-17 4.85334e-17 4.26515e-17 5.20460e-17 4.38134e-17 4.02527e-17 3.05412e-17 4.09660e-17 3.61459e-17 3.80404e-17 3.45499e-17 3.46399e-17 3.05353e-17 2.24635e-17 2.08458e-17 2.28450e-17 2.52428e-17 2.83430e-17 1.89157e-17 1.48230e-17 1.72071e-17 1.46036e-17 1.21668e-17 2.25378e-17 2.39463e-17 1.79830e-17 1.30440e-17 1.56529e-17 1.27401e-17 1.59800e-17 5.41647e-18 9.44598e-18 6.95018e-18 7.19501e-18 1.66767e-17 9.43223e-18 6.07513e-18 8.66310e-18 1.02129e-17 7.50316e-18 7.37314e-18 1.00427e-17 4.24162e-18 6.07217e-18 1.07414e-18 2.59521e-18 3.07762e-18 2.27130e-18 1.76008e-18 1.63060e-18 1.92287e-18 1.85789e-18 2.26786e-18 1.79910e-18 1.00037e-18 2.95349e-19 5.47841e-19 2.70467e-19 2.65023e-19 8.22031e-19 7.50825e-19 3.91409e-19 1.20057e-19 -1.41997e-19 -7.13985e-21 1.95742e-19 2.13738e-21 2.57586e-19 -4.76147e-21 -3.80616e-20 -1.20758e-21 -1.34489e-20 2.54358e-19 2.71383e-19 2.58443e-19 -5.99985e-21 2.37534e-19 -4.60777e-21 -1.59040e-21 0.00000e+00 -5.77941e-21 0.00000e+00 0.00000e+00 0.00000e+00 
1.84595e-14 3.52619e-14 3.24531e-14 3.12655e-14 3.13296e-14 3.14039e-14 2.82947e-14 2.52740e-14 2.29879e-14 2.13383e-14 2.27060e-14 2.49972e-14 2.68577e-14 2.74323e-14 2.62161e-14 2.53419e-14 2.42911e-14 2.26084e-14 2.11040e-14 1.94165e-14 1.80664e-14 1.62824e-14 1.51895e-14 1.36490e-14 1.24429e-14 1.12489e-14 1.02519e-14 9.07223e-15 8.54346e-15 7.41754e-15 6.97808e-15 6.10837e-15 5.91790e-15 5.04353e-15 4.79195e-15 4.06084e-15 3.80245e-15 3.61754e-15 3.26140e-15 2.93545e-15 2.73873e-15 2.47359e-15 2.21915e-15 2.01466e-15 1.94112e-15 1.69164e-15 1.50994e-15 1.30767e-15 1.23715e-15 1.13671e-15 1.00057e-15 8.34921e-16 7.53704e-16 6.89552e-16 6.46873e-16 5.58443e-16 5.63249e-16 5.15885e-16 4.98887e-16 4.84356e-16 4.24740e-16 4.12513e-16 3.52037e-16 3.86054e-16 3.24689e-16 3.38468e-16 3.40807e-16 3.23570e-16 2.97367e-16 3.03609e-16 2.73197e-16 3.06727e-16 2.96172e-16 3.31267e-16 3.31071e-16 3.37715e-16 3.50434e-16 3.44498e-16 3.38458e-16 3.50359e-16 3.14744e-16 3.35261e-16 3.64690e-16 3.19524e-16 3.02716e-16 2.77509e-16 2.92876e-16 2.79456e-16 2.61967e-16 2.91612e-16 2.55738e-16 2.53799e-16 2.42933e-16 2.33945e-16 2.08993e-16 2.23038e-16 1.68068e-16 2.31481e-16 1.72676e-16 1.62217e-16 1.62734e-16 1.32967e-16 1.39109e-16 1.37996e-16 1.39772e-16 1.40770e-16 1.15984e-16 1.09290e-16 9.58711e-17 1.17358e-16 8.78700e-17 9.07345e-17 7.38426e-17 7.78667e-17 5.69570e-17 4.92833e-17 5.37109e-17 4.50496e-17 3.95257e-17 4.84746e-17 4.06597e-17 3.73601e-17 2.81772e-17 3.81603e-17 3.36243e-17 3.54537e-17 3.20668e-17 3.22937e-17 2.84735e-17 2.07310e-17 1.92468e-17 2.12566e-17 2.34661e-17 2.65363e-17 1.75547e-17 1.37052e-17 1.59554e-17 1.35299e-17 1.12421e-17 2.11064e-17 2.25408e-17 1.68437e-17 1.21705e-17 1.46592e-17 1.19165e-17 1.49894e-17 5.01192e-18 8.83426e-18 6.49182e-18 6.66789e-18 1.57146e-17 8.84380e-18 5.71240e-18 8.15724e-18 9.67069e-18 7.09883e-18 6.96829e-18 9.48795e-18 3.97802e-18 5.77009e-18 9.96093e-19 2.43656e-18 2.93206e-18 2.16460e-18 1.66944e-18 1.55424e-18 1.82717e-18 1.77412e-18 2.17643e-18 1.71465e-18 9.80131e-19 3.06422e-19 5.43618e-19 2.81104e-19 2.75558e-19 8.07009e-19 7.43658e-19 3.92925e-19 1.40108e-19 -1.21058e-19 2.65994e-21 2.01777e-19 1.46053e-20 2.58570e-19 7.68653e-21 -2.50530e-20 7.79204e-21 -3.80696e-21 2.50256e-19 2.64393e-19 2.53091e-19 -2.60481e-21 2.30786e-19 -2.11071e-21 -7.14967e-22 0.00000e+00 -4.27161e-21 0.00000e+00 0.00000e+00 0.00000e+00 
1.66638e-14 3.20766e-14 2.94118e-14 2.83830e-14 2.86601e-14 2.88462e-14 2.58895e-14 2.29016e-14 2.04694e-14 1.88464e-14 2.03294e-14 2.27115e-14 2.46772e-14 2.53346e-14 2.43153e-14 2.35594e-14 2.26084e-14 2.11424e-14 1.97139e-14 1.81690e-14 1.69148e-14 1.52755e-14 1.42444e-14 1.28209e-14 1.17109e-14 1.05857e-14 9.65287e-15 8.54329e-15 8.04894e-15 6.99586e-15 6.58518e-15 5.76784e-15 5.58464e-15 4.76544e-15 4.52391e-15 3.84428e-15 3.60380e-15 3.42816e-15 3.09769e-15 2.79088e-15 2.60144e-15 2.35144e-15 2.11622e-15 1.92159e-15 1.85076e-15 1.62199e-15 1.45056e-15 1.26036e-15 1.19557e-15 1.09803e-15 9.72009e-16 8.13867e-16 7.34701e-16 6.71368e-16 6.29694e-16 5.45760e-16 5.48485e-16 4.99956e-16 4.84116e-16 4.65852e-16 4.10163e-16 3.99384e-16 3.42586e-16 3.69816e-16 3.13440e-16 3.25575e-16 3.26059e-16 3.08763e-16 2.85424e-16 2.90234e-16 2.61935e-16 2.92632e-16 2.83661e-16 3.16354e-16 3.15950e-16 3.22864e-16 3.34704e-16 3.28943e-16 3.25448e-16 3.37617e-16 3.04521e-16 3.23218e-16 3.50166e-16 3.08373e-16 2.92774e-16 2.69148e-16 2.84206e-16 2.69185e-16 2.55237e-16 2.81542e-16 2.47541e-16 2.45765e-16 2.35736e-16 2.26529e-16 2.03942e-16 2.15841e-16 1.65158e-16 2.21504e-16 1.68128e-16 1.58477e-16 1.57828e-16 1.30332e-16 1.35299e-16 1.33699e-16 1.33479e-16 1.34250e-16 1.11033e-16 1.05168e-16 9.14333e-17 1.11018e-16 8.33056e-17 8.54709e-17 6.93063e-17 7.25363e-17 5.28077e-17 4.60068e-17 4.96684e-17 4.17860e-17 3.67993e-17 4.49979e-17 3.79373e-17 3.47141e-17 2.64079e-17 3.53218e-17 3.12913e-17 3.28790e-17 2.96627e-17 2.99904e-17 2.64533e-17 1.94669e-17 1.80096e-17 1.97575e-17 2.16831e-17 2.45446e-17 1.65371e-17 1.28607e-17 1.47663e-17 1.26914e-17 1.05195e-17 1.94425e-17 2.06834e-17 1.55815e-17 1.13041e-17 1.35803e-17 1.10466e-17 1.38748e-17 4.71377e-18 8.19067e-18 6.07120e-18 6.21721e-18 1.44634e-17 8.20037e-18 5.30158e-18 7.49672e-18 8.93404e-18 6.57930e-18 6.44583e-18 8.71501e-18 3.67605e-18 5.34081e-18 9.78821e-19 2.31611e-18 2.73684e-18 2.03720e-18 1.61814e-18 1.50745e-18 1.72920e-18 1.69547e-18 2.03060e-18 1.60063e-18 9.54327e-19 3.29003e-19 5.34541e-19 3.00854e-19 2.95167e-19 7.75323e-19 7.24512e-19 3.86356e-19 1.70526e-19 -8.79398e-20 2.16770e-20 2.09387e-19 3.98713e-20 2.60341e-19 3.26416e-20 -2.17982e-21 2.51662e-20 1.45378e-20 2.42374e-19 2.51720e-19 2.42982e-19 3.92048e-21 2.16399e-19 2.48587e-21 1.20064e-21 0.00000e+00 -1.70127e-21 0.00000e+00 0.00000e+00 0.00000e+00 
1.54956e-14 2.98182e-14 2.74875e-14 2.65412e-14 2.67545e-14 2.69215e-14 2.42327e-14 2.15501e-14 1.94508e-14 1.79779e-14 1.92281e-14 2.13298e-14 2.30805e-14 2.36679e-14 2.26963e-14 2.19812e-14 2.11040e-14 1.97139e-14 1.84181e-14 1.69819e-14 1.58182e-14 1.42807e-14 1.33305e-14 1.20013e-14 1.09570e-14 9.90794e-15 9.04157e-15 8.00293e-15 7.54072e-15 6.55601e-15 6.16756e-15 5.40353e-15 5.23122e-15 4.46352e-15 4.24158e-15 3.60449e-15 3.37976e-15 3.21020e-15 2.90084e-15 2.61407e-15 2.43687e-15 2.20565e-15 1.98550e-15 1.80306e-15 1.73854e-15 1.52178e-15 1.36361e-15 1.18535e-15 1.12379e-15 1.03316e-15 9.14065e-16 7.64619e-16 6.90618e-16 6.29992e-16 5.90083e-16 5.09503e-16 5.11927e-16 4.65140e-16 4.49179e-16 4.32532e-16 3.79116e-16 3.68758e-16 3.15135e-16 3.40821e-16 2.87437e-16 2.99013e-16 2.98712e-16 2.82939e-16 2.60764e-16 2.65446e-16 2.38816e-16 2.67352e-16 2.59109e-16 2.89344e-16 2.89543e-16 2.95239e-16 3.06907e-16 3.01642e-16 2.97612e-16 3.09086e-16 2.78196e-16 2.95868e-16 3.21135e-16 2.82409e-16 2.67726e-16 2.45718e-16 2.59558e-16 2.46382e-16 2.32291e-16 2.57756e-16 2.26423e-16 2.24618e-16 2.15173e-16 2.06964e-16 1.85879e-16 1.97385e-16 1.50257e-16 2.03804e-16 1.53605e-16 1.44381e-16 1.44308e-16 1.18491e-16 1.23647e-16 1.22396e-16 1.22728e-16 1.23429e-16 1.02075e-16 9.63691e-17 8.40510e-17 1.02506e-16 7.68093e-17 7.89557e-17 6.39466e-17 6.74157e-17 4.89433e-17 4.26297e-17 4.61693e-17 3.88804e-17 3.41372e-17 4.17663e-17 3.51502e-17 3.22326e-17 2.44249e-17 3.28118e-17 2.90331e-17 3.05827e-17 2.75775e-17 2.79539e-17 2.46631e-17 1.80765e-17 1.66514e-17 1.83379e-17 2.01334e-17 2.29237e-17 1.52774e-17 1.19089e-17 1.37458e-17 1.17786e-17 9.78656e-18 1.81429e-17 1.93803e-17 1.45570e-17 1.05558e-17 1.26755e-17 1.03119e-17 1.29457e-17 4.38837e-18 7.61855e-18 5.63531e-18 5.76492e-18 1.35166e-17 7.68069e-18 4.95533e-18 7.02976e-18 8.40239e-18 6.18767e-18 6.03334e-18 8.19209e-18 3.43204e-18 5.02618e-18 9.08412e-19 2.16315e-18 2.58128e-18 1.92590e-18 1.51680e-18 1.41771e-18 1.62556e-18 1.57578e-18 1.92085e-18 1.50427e-18 9.08070e-19 3.17323e-19 5.11546e-19 2.90569e-19 2.85368e-19 7.39905e-19 6.94389e-19 3.74491e-19 1.71917e-19 -7.57793e-20 2.30401e-20 2.03778e-19 4.05514e-20 2.49906e-19 3.40675e-20 1.95811e-21 2.64961e-20 1.66006e-20 2.31728e-19 2.39080e-19 2.31663e-19 4.86043e-21 2.06071e-19 3.08638e-21 1.51501e-21 0.00000e+00 -1.14486e-21 0.00000e+00 0.00000e+00 0.00000e+00 
1.40607e-14 2.72704e-14 2.50486e-14 2.41969e-14 2.44819e-14 2.46621e-14 2.21015e-14 1.94571e-14 1.72962e-14 1.58688e-14 1.72013e-14 1.93672e-14 2.11198e-14 2.17088e-14 2.08445e-14 2.01955e-14 1.94165e-14 1.81690e-14 1.69819e-14 1.57021e-14 1.46216e-14 1.32024e-14 1.23394e-14 1.11157e-14 1.01654e-14 9.18731e-15 8.39204e-15 7.42812e-15 7.00388e-15 6.08775e-15 5.72629e-15 5.01769e-15 4.85803e-15 4.14657e-15 3.94499e-15 3.35601e-15 3.15208e-15 2.98544e-15 2.70380e-15 2.43476e-15 2.27075e-15 2.05802e-15 1.85364e-15 1.68315e-15 1.62300e-15 1.42133e-15 1.27485e-15 1.10963e-15 1.05242e-15 9.67293e-16 8.57582e-16 7.17172e-16 6.48308e-16 5.91050e-16 5.53528e-16 4.77565e-16 4.80104e-16 4.34578e-16 4.20482e-16 4.03376e-16 3.52804e-16 3.44849e-16 2.94285e-16 3.16101e-16 2.67282e-16 2.78166e-16 2.76791e-16 2.61492e-16 2.41531e-16 2.45769e-16 2.21233e-16 2.47066e-16 2.40361e-16 2.68293e-16 2.68621e-16 2.73233e-16 2.84928e-16 2.79313e-16 2.76933e-16 2.88329e-16 2.58916e-16 2.75349e-16 2.98558e-16 2.63011e-16 2.49471e-16 2.29151e-16 2.42430e-16 2.28965e-16 2.16264e-16 2.39849e-16 2.10472e-16 2.08700e-16 1.99875e-16 1.92175e-16 1.72752e-16 1.83177e-16 1.40027e-16 1.88192e-16 1.42478e-16 1.33913e-16 1.33543e-16 1.09689e-16 1.14256e-16 1.12835e-16 1.12438e-16 1.13038e-16 9.32174e-17 8.80603e-17 7.62321e-17 9.30036e-17 6.94129e-17 7.12096e-17 5.69781e-17 6.00547e-17 4.32957e-17 3.74270e-17 4.07994e-17 3.41472e-17 2.99238e-17 3.69007e-17 3.09560e-17 2.83515e-17 2.13402e-17 2.90552e-17 2.55993e-17 2.70939e-17 2.42563e-17 2.47049e-17 2.17615e-17 1.57128e-17 1.45084e-17 1.61937e-17 1.77766e-17 2.03790e-17 1.34875e-17 1.04206e-17 1.20184e-17 1.03107e-17 8.47637e-18 1.61516e-17 1.73216e-17 1.29685e-17 9.31128e-18 1.12463e-17 9.10664e-18 1.15574e-17 3.81117e-18 6.73570e-18 4.97028e-18 5.07051e-18 1.21733e-17 6.80670e-18 4.40376e-18 6.29294e-18 7.54167e-18 5.51868e-18 5.41655e-18 7.38658e-18 3.07870e-18 4.52791e-18 7.88087e-19 1.89996e-18 2.30848e-18 1.71177e-18 1.33707e-18 1.25589e-18 1.44819e-18 1.44404e-18 1.73310e-18 1.35734e-18 8.18378e-19 2.86460e-19 4.62432e-19 2.63102e-19 2.58048e-19 6.71394e-19 6.28578e-19 3.38401e-19 1.53528e-19 -7.03549e-20 2.04140e-20 1.83641e-19 3.61575e-20 2.25796e-19 2.98804e-20 1.41485e-21 2.32508e-20 1.42758e-20 2.09164e-19 2.16598e-19 2.09464e-19 3.88799e-21 1.87137e-19 2.67746e-21 9.92835e-22 0.00000e+00 -1.04495e-21 0.00000e+00 0.00000e+00 0.00000e+00 
1.29280e-14 2.50666e-14 2.31237e-14 2.23856e-14 2.26528e-14 2.28582e-14 2.05502e-14 1.82082e-14 1.63300e-14 1.50310e-14 1.61480e-14 1.80300e-14 1.96202e-14 2.01672e-14 1.93772e-14 1.87861e-14 1.80664e-14 1.69148e-14 1.58182e-14 1.46216e-14 1.36326e-14 1.23174e-14 1.15104e-14 1.03766e-14 9.49014e-15 8.57956e-15 7.84051e-15 6.94034e-15 6.54445e-15 5.69387e-15 5.35627e-15 4.69545e-15 4.54534e-15 3.88061e-15 3.69168e-15 3.14355e-15 2.95258e-15 2.79834e-15 2.53415e-15 2.28399e-15 2.12812e-15 1.92893e-15 1.73951e-15 1.57881e-15 1.52201e-15 1.33481e-15 1.19776e-15 1.04330e-15 9.90403e-16 9.10212e-16 8.07951e-16 6.76034e-16 6.10477e-16 5.56384e-16 5.20052e-16 4.48294e-16 4.50341e-16 4.06904e-16 3.93724e-16 3.76838e-16 3.29586e-16 3.21707e-16 2.74257e-16 2.93666e-16 2.48009e-16 2.57645e-16 2.55793e-16 2.41331e-16 2.22730e-16 2.26196e-16 2.03019e-16 2.26464e-16 2.19879e-16 2.45459e-16 2.45520e-16 2.49484e-16 2.59942e-16 2.54791e-16 2.51961e-16 2.62260e-16 2.35373e-16 2.50775e-16 2.72257e-16 2.39558e-16 2.27144e-16 2.08716e-16 2.20649e-16 2.08712e-16 1.96837e-16 2.18917e-16 1.92273e-16 1.90620e-16 1.82548e-16 1.75639e-16 1.57938e-16 1.67523e-16 1.27946e-16 1.72791e-16 1.30638e-16 1.22707e-16 1.22657e-16 1.00643e-16 1.05262e-16 1.03955e-16 1.03844e-16 1.04430e-16 8.63145e-17 8.16024e-17 7.09084e-17 8.66648e-17 6.48576e-17 6.65028e-17 5.36035e-17 5.66851e-17 4.09162e-17 3.56527e-17 3.85575e-17 3.24444e-17 2.84695e-17 3.49352e-17 2.94088e-17 2.69221e-17 2.04024e-17 2.74324e-17 2.42857e-17 2.56384e-17 2.29818e-17 2.34277e-17 2.06539e-17 1.50870e-17 1.38509e-17 1.53493e-17 1.67826e-17 1.92519e-17 1.28343e-17 9.96357e-18 1.14405e-17 9.85392e-18 8.14078e-18 1.52168e-17 1.62666e-17 1.22407e-17 8.83115e-18 1.06333e-17 8.62565e-18 1.08858e-17 3.65856e-18 6.37830e-18 4.71892e-18 4.81623e-18 1.14067e-17 6.44938e-18 4.16551e-18 5.90629e-18 7.08732e-18 5.20544e-18 5.09410e-18 6.91442e-18 2.89514e-18 4.24535e-18 7.71325e-19 1.81921e-18 2.17905e-18 1.62747e-18 1.28611e-18 1.20688e-18 1.37772e-18 1.35684e-18 1.63058e-18 1.27696e-18 7.80226e-19 2.80261e-19 4.41780e-19 2.56885e-19 2.52217e-19 6.35109e-19 5.98603e-19 3.24610e-19 1.56999e-19 -5.71548e-20 2.43546e-20 1.78938e-19 4.09093e-20 2.17056e-19 3.50536e-20 7.22254e-21 2.68506e-20 1.85217e-20 1.98887e-19 2.04372e-19 1.98427e-19 5.57471e-21 1.75685e-19 3.74731e-21 1.60067e-21 0.00000e+00 -3.51562e-22 0.00000e+00 0.00000e+00 0.00000e+00 
1.14218e-14 2.21081e-14 2.04180e-14 1.97857e-14 2.01132e-14 2.03402e-14 1.82933e-14 1.61912e-14 1.44966e-14 1.33715e-14 1.44286e-14 1.61499e-14 1.75909e-14 1.80956e-14 1.74261e-14 1.69161e-14 1.62824e-14 1.52755e-14 1.42807e-14 1.32024e-14 1.23174e-14 1.11592e-14 1.04253e-14 9.41163e-15 8.61014e-15 7.79279e-15 7.12236e-15 6.30587e-15 5.94616e-15 5.18553e-15 4.87981e-15 4.28223e-15 4.14085e-15 3.54178e-15 3.36552e-15 2.87334e-15 2.69905e-15 2.56412e-15 2.32471e-15 2.10105e-15 1.95507e-15 1.77391e-15 1.60713e-15 1.45822e-15 1.40622e-15 1.23762e-15 1.11491e-15 9.74641e-16 9.28311e-16 8.54769e-16 7.62480e-16 6.40879e-16 5.79002e-16 5.26253e-16 4.91558e-16 4.24408e-16 4.25115e-16 3.82672e-16 3.69875e-16 3.52166e-16 3.08860e-16 3.00339e-16 2.57514e-16 2.72206e-16 2.30588e-16 2.38545e-16 2.35348e-16 2.22125e-16 2.05539e-16 2.07995e-16 1.86777e-16 2.07703e-16 2.02063e-16 2.24853e-16 2.24858e-16 2.29616e-16 2.38632e-16 2.34537e-16 2.32369e-16 2.42229e-16 2.18422e-16 2.31991e-16 2.51302e-16 2.21753e-16 2.10557e-16 1.93970e-16 2.04655e-16 1.93249e-16 1.83812e-16 2.03063e-16 1.78918e-16 1.77503e-16 1.70316e-16 1.63492e-16 1.48071e-16 1.56161e-16 1.20571e-16 1.60400e-16 1.22692e-16 1.15589e-16 1.15050e-16 9.52008e-17 9.91508e-17 9.77595e-17 9.69874e-17 9.75350e-17 8.11221e-17 7.71009e-17 6.68400e-17 8.09825e-17 6.10722e-17 6.24091e-17 5.06642e-17 5.32490e-17 3.86709e-17 3.43180e-17 3.63877e-17 3.10142e-17 2.72999e-17 3.31835e-17 2.80990e-17 2.57062e-17 1.97655e-17 2.59177e-17 2.31857e-17 2.42514e-17 2.17811e-17 2.22030e-17 1.96335e-17 1.47146e-17 1.34091e-17 1.45855e-17 1.57879e-17 1.80995e-17 1.23257e-17 9.64692e-18 1.09556e-17 9.53587e-18 7.95267e-18 1.42303e-17 1.50678e-17 1.14606e-17 8.38987e-18 1.00167e-17 8.17217e-18 1.01901e-17 3.59401e-18 6.06493e-18 4.50392e-18 4.62979e-18 1.05013e-17 6.09950e-18 3.93989e-18 5.46010e-18 6.56429e-18 4.87363e-18 4.73536e-18 6.34345e-18 2.67979e-18 3.90848e-18 7.88901e-19 1.76871e-18 2.04023e-18 1.54840e-18 1.27085e-18 1.18281e-18 1.31126e-18 1.26758e-18 1.51351e-18 1.18252e-18 7.44359e-19 2.82280e-19 4.24483e-19 2.57518e-19 2.53212e-19 5.94508e-19 5.69560e-19 3.14448e-19 1.72636e-19 -3.26500e-20 3.34126e-20 1.79083e-19 5.28378e-20 2.10383e-19 4.71604e-20 1.83919e-20 3.50574e-20 2.75677e-20 1.88060e-19 1.90657e-19 1.86327e-19 8.96086e-21 1.61560e-19 5.96376e-21 2.76515e-21 0.00000e+00 9.18622e-22 0.00000e+00 0.00000e+00 0.00000e+00 
1.06435e-14 2.07306e-14 1.91374e-14 1.85292e-14 1.88446e-14 1.90374e-14 1.70956e-14 1.50673e-14 1.34456e-14 1.23926e-14 1.34262e-14 1.50907e-14 1.64335e-14 1.68902e-14 1.62520e-14 1.57651e-14 1.51895e-14 1.42444e-14 1.33305e-14 1.23394e-14 1.15104e-14 1.04253e-14 9.75847e-15 8.80996e-15 8.05898e-15 7.29529e-15 6.67374e-15 5.90819e-15 5.57297e-15 4.85972e-15 4.57311e-15 4.01429e-15 3.88373e-15 3.32174e-15 3.16089e-15 2.69905e-15 2.53709e-15 2.40909e-15 2.18536e-15 1.97525e-15 1.83904e-15 1.67138e-15 1.51443e-15 1.37433e-15 1.32639e-15 1.16539e-15 1.05126e-15 9.19648e-16 8.76007e-16 8.08001e-16 7.21077e-16 6.06138e-16 5.47946e-16 4.97229e-16 4.64197e-16 3.99467e-16 4.00494e-16 3.59918e-16 3.47543e-16 3.30985e-16 2.89202e-16 2.81087e-16 2.40356e-16 2.54092e-16 2.14611e-16 2.22496e-16 2.18673e-16 2.06365e-16 1.90653e-16 1.93051e-16 1.73050e-16 1.92548e-16 1.86983e-16 2.08615e-16 2.08784e-16 2.12427e-16 2.21324e-16 2.17343e-16 2.15335e-16 2.24247e-16 2.01509e-16 2.14520e-16 2.32871e-16 2.04986e-16 1.94676e-16 1.79023e-16 1.89117e-16 1.78648e-16 1.69068e-16 1.87665e-16 1.64944e-16 1.63606e-16 1.56840e-16 1.50828e-16 1.35838e-16 1.43954e-16 1.10422e-16 1.48307e-16 1.12660e-16 1.06005e-16 1.05697e-16 8.70478e-17 9.10048e-17 8.96396e-17 8.93748e-17 8.99840e-17 7.44193e-17 7.07346e-17 6.12634e-17 7.46587e-17 5.61064e-17 5.74483e-17 4.64629e-17 4.91070e-17 3.56232e-17 3.12872e-17 3.35110e-17 2.83823e-17 2.48597e-17 3.05166e-17 2.57395e-17 2.34742e-17 1.79302e-17 2.38874e-17 2.12153e-17 2.22951e-17 1.99673e-17 2.03195e-17 1.79486e-17 1.32638e-17 1.21339e-17 1.33588e-17 1.45432e-17 1.66520e-17 1.11949e-17 8.72977e-18 9.98040e-18 8.63236e-18 7.16152e-18 1.31295e-17 1.39626e-17 1.05829e-17 7.68614e-18 9.22940e-18 7.49966e-18 9.42346e-18 3.23809e-18 5.55252e-18 4.11764e-18 4.22895e-18 9.80604e-18 5.58606e-18 3.61905e-18 5.08515e-18 6.09407e-18 4.49645e-18 4.39869e-18 5.92437e-18 2.49775e-18 3.65862e-18 7.14570e-19 1.60495e-18 1.88931e-18 1.42675e-18 1.15300e-18 1.08239e-18 1.21360e-18 1.19443e-18 1.41227e-18 1.10907e-18 6.89103e-19 2.59117e-19 3.95124e-19 2.37496e-19 2.33385e-19 5.58838e-19 5.33009e-19 2.94714e-19 1.57123e-19 -3.39800e-20 2.86500e-20 1.65904e-19 4.56748e-20 1.95326e-19 4.03182e-20 1.49932e-20 3.00486e-20 2.32317e-20 1.75522e-19 1.78605e-19 1.74249e-19 7.33994e-21 1.52731e-19 5.02273e-21 2.11978e-21 0.00000e+00 6.72909e-22 0.00000e+00 0.00000e+00 0.00000e+00 
9.38298e-15 1.82254e-14 1.68358e-14 1.63427e-14 1.66712e-14 1.68892e-14 1.51764e-14 1.33840e-14 1.19376e-14 1.10320e-14 1.19949e-14 1.35007e-14 1.47008e-14 1.51172e-14 1.45699e-14 1.41481e-14 1.36490e-14 1.28209e-14 1.20013e-14 1.11157e-14 1.03766e-14 9.41163e-15 8.80996e-15 7.97117e-15 7.29264e-15 6.60562e-15 6.04473e-15 5.35189e-15 5.04764e-15 4.40726e-15 4.14752e-15 3.64309e-15 3.52091e-15 3.01393e-15 2.86493e-15 2.45130e-15 2.30474e-15 2.18820e-15 1.98550e-15 1.79644e-15 1.67038e-15 1.51715e-15 1.37777e-15 1.24926e-15 1.20364e-15 1.05997e-15 9.56835e-16 8.37595e-16 7.98202e-16 7.35123e-16 6.56886e-16 5.52339e-16 4.99492e-16 4.52865e-16 4.22776e-16 3.64525e-16 3.64922e-16 3.26933e-16 3.15865e-16 2.99684e-16 2.62387e-16 2.54811e-16 2.18525e-16 2.29450e-16 1.93911e-16 2.00239e-16 1.96259e-16 1.84961e-16 1.70842e-16 1.72495e-16 1.54507e-16 1.71260e-16 1.66266e-16 1.84625e-16 1.84403e-16 1.87752e-16 1.95049e-16 1.91465e-16 1.89221e-16 1.97083e-16 1.77355e-16 1.88655e-16 2.04681e-16 1.80419e-16 1.71219e-16 1.57674e-16 1.66233e-16 1.57096e-16 1.48915e-16 1.65199e-16 1.45448e-16 1.44311e-16 1.38451e-16 1.32941e-16 1.20222e-16 1.27079e-16 9.77788e-17 1.30948e-16 9.97309e-17 9.38396e-17 9.36112e-17 7.71655e-17 8.06834e-17 7.94804e-17 7.91662e-17 7.96235e-17 6.62027e-17 6.28958e-17 5.45314e-17 6.63592e-17 5.00569e-17 5.12060e-17 4.14843e-17 4.39356e-17 3.17878e-17 2.82524e-17 2.99436e-17 2.55864e-17 2.24439e-17 2.73771e-17 2.31351e-17 2.11609e-17 1.62396e-17 2.13659e-17 1.90893e-17 1.99958e-17 1.79160e-17 1.83143e-17 1.61946e-17 1.21155e-17 1.09961e-17 1.19997e-17 1.29515e-17 1.49590e-17 1.01045e-17 7.92165e-18 9.02129e-18 7.84852e-18 6.54890e-18 1.17399e-17 1.24602e-17 9.46710e-18 6.91508e-18 8.26676e-18 6.73597e-18 8.42052e-18 2.96712e-18 4.99307e-18 3.70375e-18 3.80067e-18 8.69093e-18 5.04561e-18 3.25476e-18 4.51135e-18 5.43892e-18 4.03725e-18 3.91854e-18 5.24951e-18 2.20743e-18 3.23565e-18 6.54677e-19 1.45284e-18 1.69087e-18 1.28540e-18 1.05370e-18 9.85187e-19 1.08456e-18 1.05714e-18 1.25994e-18 9.78981e-19 6.18143e-19 2.34229e-19 3.53454e-19 2.14548e-19 2.10737e-19 4.95606e-19 4.75083e-19 2.64287e-19 1.45461e-19 -2.50007e-20 2.76932e-20 1.49910e-19 4.36925e-20 1.74668e-19 3.87140e-20 1.56854e-20 2.87977e-20 2.26651e-20 1.55824e-19 1.58355e-19 1.54577e-19 7.17292e-21 1.34816e-19 4.96715e-21 2.02306e-21 0.00000e+00 8.48265e-22 0.00000e+00 0.00000e+00 0.00000e+00 
8.43227e-15 1.64245e-14 1.51338e-14 1.47258e-14 1.50501e-14 1.52758e-14 1.37006e-14 1.20386e-14 1.06465e-14 9.78049e-15 1.07063e-14 1.21501e-14 1.33334e-14 1.37439e-14 1.32706e-14 1.28958e-14 1.24429e-14 1.17109e-14 1.09570e-14 1.01654e-14 9.49014e-15 8.61014e-15 8.05898e-15 7.29264e-15 6.69599e-15 6.06002e-15 5.54922e-15 4.91390e-15 4.63930e-15 4.05309e-15 3.81593e-15 3.35374e-15 3.24142e-15 2.77867e-15 2.64381e-15 2.26652e-15 2.13496e-15 2.02442e-15 1.84327e-15 1.66749e-15 1.55189e-15 1.41229e-15 1.28586e-15 1.16671e-15 1.12523e-15 9.95423e-16 9.00378e-16 7.91124e-16 7.55972e-16 6.96252e-16 6.25012e-16 5.26892e-16 4.75865e-16 4.30779e-16 4.01171e-16 3.45731e-16 3.45031e-16 3.06470e-16 2.95965e-16 2.78108e-16 2.43110e-16 2.37233e-16 2.02708e-16 2.10119e-16 1.78606e-16 1.84342e-16 1.79644e-16 1.68322e-16 1.56113e-16 1.57370e-16 1.41038e-16 1.55969e-16 1.52463e-16 1.69859e-16 1.69939e-16 1.72965e-16 1.80510e-16 1.76854e-16 1.76678e-16 1.85124e-16 1.66445e-16 1.76953e-16 1.91561e-16 1.69408e-16 1.61063e-16 1.48974e-16 1.57458e-16 1.47280e-16 1.40994e-16 1.55410e-16 1.37105e-16 1.35914e-16 1.30704e-16 1.25379e-16 1.13876e-16 1.19597e-16 9.33049e-17 1.21973e-16 9.42908e-17 8.90873e-17 8.83421e-17 7.34134e-17 7.63414e-17 7.49107e-17 7.35468e-17 7.39315e-17 6.14799e-17 5.87070e-17 5.03928e-17 6.09319e-17 4.59364e-17 4.67095e-17 3.76057e-17 3.95229e-17 2.83533e-17 2.52351e-17 2.66772e-17 2.27923e-17 2.00252e-17 2.44137e-17 2.07316e-17 1.88804e-17 1.45745e-17 1.90560e-17 1.70411e-17 1.78448e-17 1.59658e-17 1.63785e-17 1.44465e-17 1.08445e-17 9.84853e-18 1.07136e-17 1.15765e-17 1.33245e-17 9.11540e-18 7.10584e-18 8.01047e-18 7.04431e-18 5.83653e-18 1.04379e-17 1.10593e-17 8.47047e-18 6.17690e-18 7.38303e-18 6.00214e-18 7.51711e-18 2.65940e-18 4.43201e-18 3.30903e-18 3.41051e-18 7.77966e-18 4.50610e-18 2.91030e-18 4.02024e-18 4.87643e-18 3.61675e-18 3.51133e-18 4.69074e-18 1.99636e-18 2.91284e-18 6.15853e-19 1.33312e-18 1.52760e-18 1.16609e-18 9.77617e-19 9.17259e-19 9.96569e-19 9.93619e-19 1.14216e-18 8.94668e-19 5.83131e-19 2.37139e-19 3.35242e-19 2.16884e-19 2.13093e-19 4.63048e-19 4.47851e-19 2.49266e-19 1.52665e-19 -1.04691e-20 3.60939e-20 1.47140e-19 5.45730e-20 1.69507e-19 4.96585e-20 2.65098e-20 3.63184e-20 3.09360e-20 1.46579e-19 1.46571e-19 1.44238e-19 1.01589e-20 1.23125e-19 7.06880e-21 2.91059e-21 0.00000e+00 2.10236e-21 0.00000e+00 0.00000e+00 0.00000e+00 
7.54077e-15 1.46753e-14 1.35707e-14 1.32009e-14 1.35108e-14 1.37208e-14 1.23315e-14 1.08665e-14 9.66911e-15 8.92995e-15 9.74630e-15 1.10210e-14 1.20529e-14 1.24146e-14 1.19902e-14 1.16552e-14 1.12489e-14 1.05857e-14 9.90794e-15 9.18731e-15 8.57956e-15 7.79279e-15 7.29529e-15 6.60562e-15 6.06002e-15 5.49277e-15 5.02905e-15 4.45367e-15 4.20340e-15 3.67685e-15 3.46193e-15 3.04457e-15 2.93998e-15 2.52270e-15 2.39871e-15 2.05818e-15 1.93781e-15 1.84102e-15 1.67608e-15 1.51903e-15 1.41305e-15 1.28646e-15 1.17352e-15 1.06462e-15 1.02652e-15 9.07763e-16 8.22611e-16 7.23218e-16 6.91410e-16 6.37661e-16 5.72452e-16 4.83278e-16 4.36476e-16 3.94309e-16 3.67039e-16 3.15651e-16 3.14543e-16 2.79003e-16 2.68340e-16 2.52155e-16 2.20282e-16 2.13924e-16 1.83201e-16 1.89624e-16 1.60928e-16 1.66177e-16 1.61490e-16 1.51577e-16 1.40554e-16 1.41799e-16 1.27127e-16 1.41075e-16 1.38151e-16 1.54243e-16 1.54801e-16 1.58260e-16 1.65145e-16 1.62660e-16 1.62580e-16 1.70697e-16 1.54021e-16 1.63420e-16 1.76879e-16 1.56538e-16 1.49018e-16 1.37661e-16 1.45568e-16 1.36148e-16 1.30703e-16 1.43636e-16 1.26951e-16 1.25819e-16 1.21185e-16 1.16071e-16 1.05610e-16 1.10723e-16 8.66043e-17 1.12837e-16 8.74430e-17 8.27022e-17 8.18847e-17 6.82115e-17 7.07270e-17 6.94484e-17 6.79829e-17 6.83014e-17 5.69577e-17 5.44336e-17 4.66191e-17 5.61675e-17 4.23568e-17 4.30433e-17 3.46391e-17 3.63937e-17 2.61114e-17 2.33210e-17 2.45709e-17 2.11148e-17 1.85085e-17 2.25261e-17 1.91326e-17 1.74363e-17 1.34944e-17 1.75660e-17 1.57098e-17 1.64459e-17 1.47263e-17 1.51288e-17 1.33502e-17 1.00796e-17 9.12307e-18 9.87269e-18 1.06613e-17 1.22723e-17 8.40936e-18 6.56723e-18 7.41597e-18 6.54311e-18 5.43362e-18 9.59309e-18 1.01635e-17 7.80409e-18 5.72590e-18 6.81178e-18 5.55385e-18 6.91873e-18 2.48753e-18 4.08997e-18 3.05123e-18 3.16283e-18 7.12196e-18 4.16788e-18 2.69077e-18 3.70236e-18 4.49970e-18 3.35000e-18 3.22881e-18 4.31476e-18 1.83737e-18 2.69156e-18 5.85947e-19 1.24994e-18 1.42158e-18 1.09410e-18 9.23714e-19 8.67697e-19 9.34097e-19 9.14574e-19 1.06185e-18 8.29148e-19 5.52302e-19 2.32170e-19 3.20272e-19 2.12320e-19 2.08867e-19 4.37804e-19 4.27374e-19 2.41184e-19 1.56450e-19 1.74283e-22 3.87662e-20 1.44432e-19 5.74647e-20 1.63255e-19 5.29912e-20 3.11210e-20 3.88262e-20 3.39508e-20 1.39290e-19 1.37626e-19 1.36337e-19 1.13676e-20 1.15300e-19 7.87167e-21 3.30267e-21 0.00000e+00 2.66944e-21 0.00000e+00 0.00000e+00 0.00000e+00 
6.83640e-15 1.33489e-14 1.23519e-14 1.20186e-14 1.23120e-14 1.25067e-14 1.12342e-14 9.88332e-15 8.78015e-15 8.09487e-15 8.83652e-15 1.00087e-14 1.09666e-14 1.13005e-14 1.09189e-14 1.06149e-14 1.02519e-14 9.65287e-15 9.04157e-15 8.39204e-15 7.84051e-15 7.12236e-15 6.67374e-15 6.04473e-15 5.54922e-15 5.02905e-15 4.61062e-15 4.08399e-15 3.85645e-15 3.37514e-15 3.17901e-15 2.79730e-15 2.70263e-15 2.31977e-15 2.20872e-15 1.89706e-15 1.78791e-15 1.69762e-15 1.54753e-15 1.40299e-15 1.30501e-15 1.19046e-15 1.08712e-15 9.86301e-16 9.52112e-16 8.42748e-16 7.64873e-16 6.73611e-16 6.44723e-16 5.95642e-16 5.35985e-16 4.53066e-16 4.09042e-16 3.69143e-16 3.42895e-16 2.94385e-16 2.93260e-16 2.59400e-16 2.49607e-16 2.33800e-16 2.03853e-16 1.98026e-16 1.69013e-16 1.74022e-16 1.47491e-16 1.52270e-16 1.47212e-16 1.37889e-16 1.27528e-16 1.28471e-16 1.14745e-16 1.27145e-16 1.24216e-16 1.38864e-16 1.39293e-16 1.41777e-16 1.48248e-16 1.45641e-16 1.45441e-16 1.52763e-16 1.37465e-16 1.46227e-16 1.58513e-16 1.40157e-16 1.33323e-16 1.23194e-16 1.30432e-16 1.21942e-16 1.16761e-16 1.28817e-16 1.13796e-16 1.12692e-16 1.08611e-16 1.04208e-16 9.45769e-17 9.93178e-17 7.75408e-17 1.01607e-16 7.85049e-17 7.41394e-17 7.35792e-17 6.11918e-17 6.37426e-17 6.26140e-17 6.14049e-17 6.17201e-17 5.14678e-17 4.91685e-17 4.21930e-17 5.10624e-17 3.84795e-17 3.91323e-17 3.15994e-17 3.33959e-17 2.39145e-17 2.14094e-17 2.25536e-17 1.94141e-17 1.70139e-17 2.06660e-17 1.75730e-17 1.60096e-17 1.23942e-17 1.60935e-17 1.43970e-17 1.50781e-17 1.35426e-17 1.39110e-17 1.22689e-17 9.30006e-18 8.40324e-18 9.04059e-18 9.77660e-18 1.12487e-17 7.71789e-18 6.04255e-18 6.81338e-18 6.02397e-18 5.01986e-18 8.77321e-18 9.31084e-18 7.15811e-18 5.25699e-18 6.24437e-18 5.09569e-18 6.34035e-18 2.29430e-18 3.73327e-18 2.79768e-18 2.89584e-18 6.50785e-18 3.83092e-18 2.45586e-18 3.39057e-18 4.12536e-18 3.07245e-18 2.94753e-18 3.94554e-18 1.67710e-18 2.46494e-18 5.36211e-19 1.14386e-18 1.30362e-18 1.00512e-18 8.47206e-19 7.98597e-19 8.53996e-19 8.32552e-19 9.73731e-19 7.56274e-19 5.06471e-19 2.13101e-19 2.92779e-19 1.95139e-19 1.91926e-19 4.01573e-19 3.91194e-19 2.20235e-19 1.42753e-19 -3.12308e-22 3.58390e-20 1.32031e-19 5.30610e-20 1.49653e-19 4.88737e-20 2.90417e-20 3.57170e-20 3.13453e-20 1.27423e-19 1.25930e-19 1.24729e-19 1.04406e-20 1.05670e-19 7.29524e-21 2.97744e-21 0.00000e+00 2.52117e-21 0.00000e+00 0.00000e+00 0.00000e+00 
6.02790e-15 1.17966e-14 1.09144e-14 1.06130e-14 1.08768e-14 1.10462e-14 9.91597e-15 8.71374e-15 7.73158e-15 7.12600e-15 7.78803e-15 8.83558e-15 9.69448e-15 9.99416e-15 9.65969e-15 9.39269e-15 9.07223e-15 8.54329e-15 8.00293e-15 7.42812e-15 6.94034e-15 6.30587e-15 5.90819e-15 5.35189e-15 4.91390e-15 4.45367e-15 4.08399e-15 3.62042e-15 3.41923e-15 2.99337e-15 2.82083e-15 2.48338e-15 2.40032e-15 2.06071e-15 1.96324e-15 1.68732e-15 1.59073e-15 1.51104e-15 1.37886e-15 1.25089e-15 1.16351e-15 1.06301e-15 9.71699e-16 8.82004e-16 8.52429e-16 7.55275e-16 6.86903e-16 6.05808e-16 5.80619e-16 5.36950e-16 4.84388e-16 4.10231e-16 3.70580e-16 3.34168e-16 3.10510e-16 2.66820e-16 2.65688e-16 2.34662e-16 2.25921e-16 2.11239e-16 1.84333e-16 1.79178e-16 1.53142e-16 1.56930e-16 1.33309e-16 1.37430e-16 1.32601e-16 1.24157e-16 1.14957e-16 1.15758e-16 1.03360e-16 1.14509e-16 1.11940e-16 1.24860e-16 1.25171e-16 1.27555e-16 1.33357e-16 1.31077e-16 1.30932e-16 1.37599e-16 1.24045e-16 1.31808e-16 1.42649e-16 1.26380e-16 1.20325e-16 1.11282e-16 1.17785e-16 1.09991e-16 1.05522e-16 1.16186e-16 1.02790e-16 1.01741e-16 9.80779e-17 9.40619e-17 8.57021e-17 8.96646e-17 7.04606e-17 9.16558e-17 7.12108e-17 6.72702e-17 6.66514e-17 5.56580e-17 5.78740e-17 5.68956e-17 5.55890e-17 5.59137e-17 4.68695e-17 4.48109e-17 3.84848e-17 4.63566e-17 3.50605e-17 3.56033e-17 2.88905e-17 3.04696e-17 2.19212e-17 1.98007e-17 2.06503e-17 1.78837e-17 1.57116e-17 1.89653e-17 1.61643e-17 1.47476e-17 1.14872e-17 1.47157e-17 1.32539e-17 1.38037e-17 1.24152e-17 1.27516e-17 1.12768e-17 8.65848e-18 7.79792e-18 8.29397e-18 8.93102e-18 1.02796e-17 7.11087e-18 5.60792e-18 6.29591e-18 5.57817e-18 4.68616e-18 7.99805e-18 8.44380e-18 6.51335e-18 4.82774e-18 5.70462e-18 4.67273e-18 5.78082e-18 2.14175e-18 3.43542e-18 2.57717e-18 2.67574e-18 5.87086e-18 3.51566e-18 2.24683e-18 3.07003e-18 3.73772e-18 2.79816e-18 2.67346e-18 3.55590e-18 1.51310e-18 2.22089e-18 5.02925e-19 1.05615e-18 1.18355e-18 9.20545e-19 7.86546e-19 7.38536e-19 7.79210e-19 7.46004e-19 8.82917e-19 6.79530e-19 4.61808e-19 1.96226e-19 2.65813e-19 1.79896e-19 1.77008e-19 3.63156e-19 3.55239e-19 2.01810e-19 1.34888e-19 4.85051e-21 3.46643e-20 1.21882e-19 5.08148e-20 1.36498e-19 4.70456e-20 2.93514e-20 3.43475e-20 3.05659e-20 1.15193e-19 1.13129e-19 1.12440e-19 1.02236e-20 9.49496e-20 7.18235e-21 2.88767e-21 0.00000e+00 2.64227e-21 0.00000e+00 0.00000e+00 0.00000e+00 
5.64836e-15 1.11033e-14 1.02725e-14 9.99307e-15 1.02475e-14 1.04083e-14 9.33556e-15 8.18704e-15 7.24286e-15 6.66099e-15 7.29260e-15 8.29301e-15 9.12026e-15 9.40576e-15 9.09422e-15 8.84259e-15 8.54346e-15 8.04894e-15 7.54072e-15 7.00388e-15 6.54445e-15 5.94616e-15 5.57297e-15 5.04764e-15 4.63930e-15 4.20340e-15 3.85645e-15 3.41923e-15 3.23216e-15 2.82966e-15 2.66777e-15 2.34952e-15 2.27183e-15 1.95130e-15 1.86024e-15 1.60004e-15 1.50958e-15 1.43339e-15 1.31013e-15 1.18851e-15 1.10574e-15 1.01165e-15 9.25448e-16 8.40080e-16 8.12433e-16 7.20504e-16 6.56078e-16 5.79356e-16 5.55873e-16 5.14388e-16 4.65091e-16 3.94360e-16 3.56125e-16 3.21199e-16 2.98079e-16 2.56044e-16 2.55057e-16 2.24929e-16 2.16760e-16 2.02209e-16 1.76317e-16 1.71807e-16 1.46672e-16 1.49647e-16 1.27532e-16 1.31453e-16 1.26630e-16 1.18272e-16 1.09883e-16 1.10753e-16 9.91396e-17 1.09760e-16 1.07914e-16 1.20651e-16 1.21130e-16 1.23736e-16 1.29617e-16 1.27602e-16 1.28249e-16 1.35216e-16 1.22100e-16 1.29478e-16 1.39854e-16 1.24202e-16 1.18489e-16 1.09799e-16 1.16240e-16 1.08039e-16 1.04274e-16 1.14229e-16 1.01137e-16 1.00073e-16 9.65363e-17 9.24468e-17 8.45417e-17 8.80711e-17 6.98066e-17 8.93615e-17 7.00547e-17 6.62589e-17 6.53685e-17 5.48535e-17 5.67092e-17 5.56439e-17 5.38679e-17 5.41498e-17 4.52845e-17 4.33607e-17 3.69968e-17 4.43122e-17 3.34440e-17 3.37953e-17 2.72034e-17 2.84879e-17 2.03821e-17 1.83493e-17 1.91681e-17 1.65252e-17 1.45449e-17 1.75942e-17 1.49892e-17 1.36608e-17 1.06156e-17 1.36622e-17 1.22993e-17 1.28194e-17 1.14989e-17 1.18142e-17 1.04439e-17 7.97716e-18 7.20911e-18 7.69706e-18 8.29269e-18 9.54433e-18 6.60689e-18 5.18920e-18 5.81265e-18 5.15295e-18 4.31660e-18 7.43556e-18 7.85877e-18 6.05037e-18 4.46763e-18 5.29789e-18 4.32782e-18 5.38087e-18 1.96939e-18 3.18747e-18 2.39711e-18 2.47646e-18 5.48701e-18 3.26006e-18 2.08647e-18 2.85872e-18 3.47956e-18 2.59833e-18 2.49689e-18 3.31381e-18 1.40803e-18 2.06986e-18 4.64027e-19 9.76302e-19 1.09879e-18 8.53453e-19 7.27180e-19 6.83007e-19 7.23932e-19 6.98805e-19 8.24497e-19 6.34138e-19 4.30136e-19 1.82466e-19 2.47464e-19 1.67633e-19 1.64867e-19 3.38966e-19 3.31176e-19 1.88564e-19 1.25737e-19 4.79992e-21 3.22075e-20 1.13626e-19 4.71940e-20 1.27000e-19 4.35859e-20 2.74359e-20 3.17558e-20 2.83187e-20 1.07069e-19 1.05294e-19 1.04573e-19 9.39746e-21 8.86525e-20 6.67955e-21 2.58402e-21 0.00000e+00 2.49131e-21 0.00000e+00 0.00000e+00 0.00000e+00 
4.81388e-15 9.44822e-15 8.78215e-15 8.54793e-15 8.78434e-15 8.93542e-15 8.03841e-15 7.08042e-15 6.30144e-15 5.82703e-15 6.35941e-15 7.20489e-15 7.90283e-15 8.14285e-15 7.88649e-15 7.67457e-15 7.41754e-15 6.99586e-15 6.55601e-15 6.08775e-15 5.69387e-15 5.18553e-15 4.85972e-15 4.40726e-15 4.05309e-15 3.67685e-15 3.37514e-15 2.99337e-15 2.82966e-15 2.48804e-15 2.34594e-15 2.06996e-15 1.99903e-15 1.72244e-15 1.64170e-15 1.41757e-15 1.33847e-15 1.27377e-15 1.16734e-15 1.06302e-15 9.88313e-16 9.06737e-16 8.34672e-16 7.57885e-16 7.34144e-16 6.54129e-16 5.99008e-16 5.31840e-16 5.12087e-16 4.75526e-16 4.32150e-16 3.68370e-16 3.32567e-16 2.98385e-16 2.76131e-16 2.36990e-16 2.34768e-16 2.05347e-16 1.97208e-16 1.82246e-16 1.58852e-16 1.53833e-16 1.31363e-16 1.31612e-16 1.12032e-16 1.14836e-16 1.09040e-16 1.01576e-16 9.38303e-17 9.39710e-17 8.32864e-17 9.17467e-17 8.97163e-17 1.00015e-16 1.00242e-16 1.02049e-16 1.06709e-16 1.04864e-16 1.04806e-16 1.10636e-16 9.97656e-17 1.06158e-16 1.14825e-16 1.01955e-16 9.69932e-17 9.01208e-17 9.54737e-17 8.88285e-17 8.58219e-17 9.42746e-17 8.37931e-17 8.29186e-17 8.03185e-17 7.70030e-17 7.04875e-17 7.34075e-17 5.82267e-17 7.50816e-17 5.88548e-17 5.57849e-17 5.52486e-17 4.65192e-17 4.84769e-17 4.76464e-17 4.63452e-17 4.66163e-17 3.94880e-17 3.80159e-17 3.27044e-17 3.91824e-17 2.98640e-17 3.02959e-17 2.49700e-17 2.63776e-17 1.90823e-17 1.77033e-17 1.80704e-17 1.59457e-17 1.40267e-17 1.66808e-17 1.43475e-17 1.31030e-17 1.03848e-17 1.28328e-17 1.16897e-17 1.20495e-17 1.09857e-17 1.12572e-17 9.95273e-18 7.94281e-18 7.08265e-18 7.26467e-18 7.79875e-18 8.91665e-18 6.33802e-18 5.06514e-18 5.63023e-18 5.03556e-18 4.29441e-18 6.85891e-18 7.16202e-18 5.61671e-18 4.22801e-18 4.91978e-18 4.06122e-18 4.95179e-18 1.95746e-18 2.96601e-18 2.24042e-18 2.36679e-18 4.90118e-18 3.07421e-18 1.92044e-18 2.58267e-18 3.14447e-18 2.37710e-18 2.23161e-18 2.95504e-18 1.26870e-18 1.82672e-18 4.51005e-19 9.13748e-19 9.86368e-19 7.77833e-19 6.83898e-19 6.40219e-19 6.47856e-19 6.09944e-19 7.26850e-19 5.48719e-19 3.73591e-19 1.53528e-19 2.07739e-19 1.40877e-19 1.38437e-19 2.85369e-19 2.77465e-19 1.55742e-19 1.02338e-19 8.32582e-22 2.68451e-20 9.40574e-20 3.96425e-20 1.06724e-19 3.63409e-20 2.22311e-20 2.63760e-20 2.33424e-20 8.99516e-20 8.90648e-20 8.80992e-20 7.63379e-21 7.46512e-20 5.49091e-21 2.03919e-21 0.00000e+00 1.98723e-21 0.00000e+00 0.00000e+00 0.00000e+00 
4.50226e-15 8.90108e-15 8.25498e-15 8.03445e-15 8.26483e-15 8.40410e-15 7.54459e-15 6.62334e-15 5.86870e-15 5.42183e-15 5.94770e-15 6.76127e-15 7.43098e-15 7.65525e-15 7.41683e-15 7.21886e-15 6.97808e-15 6.58518e-15 6.16756e-15 5.72629e-15 5.35627e-15 4.87981e-15 4.57311e-15 4.14752e-15 3.81593e-15 3.46193e-15 3.17901e-15 2.82083e-15 2.66777e-15 2.34594e-15 2.21645e-15 1.95640e-15 1.89134e-15 1.63012e-15 1.55416e-15 1.34329e-15 1.26868e-15 1.21022e-15 1.11047e-15 1.01201e-15 9.40680e-16 8.64203e-16 7.96407e-16 7.23184e-16 7.00501e-16 6.24788e-16 5.72656e-16 5.09035e-16 4.90998e-16 4.56437e-16 4.15878e-16 3.55346e-16 3.20594e-16 2.87648e-16 2.65995e-16 2.28327e-16 2.26243e-16 1.97863e-16 1.90264e-16 1.75344e-16 1.53043e-16 1.48186e-16 1.26575e-16 1.26245e-16 1.07790e-16 1.10414e-16 1.04673e-16 9.73291e-17 9.01558e-17 9.03847e-17 8.02527e-17 8.84964e-17 8.69315e-17 9.70633e-17 9.74373e-17 9.96885e-17 1.04205e-16 1.02831e-16 1.03249e-16 1.09373e-16 9.90103e-17 1.04990e-16 1.13381e-16 1.00926e-16 9.62887e-17 8.96105e-17 9.50180e-17 8.80279e-17 8.56714e-17 9.34736e-17 8.33536e-17 8.24127e-17 8.00103e-17 7.65929e-17 7.04603e-17 7.28977e-17 5.84168e-17 7.41135e-17 5.87277e-17 5.57215e-17 5.49657e-17 4.66285e-17 4.82349e-17 4.73837e-17 4.56353e-17 4.59077e-17 3.89848e-17 3.75730e-17 3.21720e-17 3.82224e-17 2.91303e-17 2.94180e-17 2.41902e-17 2.54020e-17 1.82977e-17 1.70084e-17 1.72961e-17 1.53043e-17 1.34896e-17 1.59738e-17 1.37699e-17 1.25851e-17 9.99272e-18 1.22708e-17 1.12079e-17 1.15367e-17 1.05250e-17 1.07938e-17 9.54358e-18 7.66166e-18 6.83748e-18 6.95579e-18 7.46688e-18 8.51517e-18 6.08309e-18 4.87880e-18 5.40777e-18 4.85476e-18 4.15871e-18 6.54959e-18 6.82885e-18 5.36650e-18 4.05677e-18 4.70822e-18 3.89576e-18 4.73970e-18 1.89229e-18 2.84151e-18 2.15764e-18 2.27717e-18 4.66744e-18 2.95475e-18 1.83839e-18 2.46401e-18 3.00366e-18 2.27449e-18 2.12971e-18 2.80962e-18 1.20975e-18 1.73967e-18 4.36925e-19 8.80606e-19 9.42817e-19 7.47587e-19 6.58641e-19 6.17035e-19 6.22448e-19 5.76628e-19 6.95743e-19 5.22794e-19 3.59505e-19 1.49378e-19 1.99177e-19 1.37302e-19 1.34969e-19 2.73656e-19 2.66386e-19 1.50011e-19 1.00704e-19 3.11949e-21 2.72024e-20 9.12296e-20 3.98802e-20 1.03008e-19 3.66748e-20 2.33335e-20 2.64992e-20 2.37814e-20 8.60958e-20 8.48553e-20 8.41387e-20 7.78453e-21 7.12145e-20 5.63869e-21 2.05324e-21 0.00000e+00 2.15103e-21 0.00000e+00 0.00000e+00 0.00000e+00 
3.87280e-15 7.71174e-15 7.17655e-15 6.97780e-15 7.18771e-15 7.31146e-15 6.56909e-15 5.76777e-15 5.11777e-15 4.73657e-15 5.19369e-15 5.90597e-15 6.49375e-15 6.69014e-15 6.48789e-15 6.31718e-15 6.10837e-15 5.76784e-15 5.40353e-15 5.01769e-15 4.69545e-15 4.28223e-15 4.01429e-15 3.64309e-15 3.35374e-15 3.04457e-15 2.79730e-15 2.48338e-15 2.34952e-15 2.06996e-15 1.95640e-15 1.73009e-15 1.67198e-15 1.44339e-15 1.37695e-15 1.19263e-15 1.12720e-15 1.07629e-15 9.89257e-16 9.03200e-16 8.39401e-16 7.72816e-16 7.14220e-16 6.48503e-16 6.28624e-16 5.61280e-16 5.16216e-16 4.59892e-16 4.44499e-16 4.14214e-16 3.78592e-16 3.24397e-16 2.92705e-16 2.62130e-16 2.42059e-16 2.07619e-16 2.05545e-16 1.79348e-16 1.72323e-16 1.58332e-16 1.38116e-16 1.33472e-16 1.14148e-16 1.12694e-16 9.63311e-17 9.85158e-17 9.26587e-17 8.60393e-17 7.96253e-17 7.96715e-17 7.06219e-17 7.78324e-17 7.64686e-17 8.53754e-17 8.57798e-17 8.78004e-17 9.17318e-17 9.06235e-17 9.11324e-17 9.67089e-17 8.76720e-17 9.28866e-17 1.00196e-16 8.92958e-17 8.52471e-17 7.93653e-17 8.42596e-17 7.78413e-17 7.60144e-17 8.26956e-17 7.38446e-17 7.30125e-17 7.09841e-17 6.78759e-17 6.25243e-17 6.45604e-17 5.19361e-17 6.54712e-17 5.20651e-17 4.94986e-17 4.87413e-17 4.14600e-17 4.28380e-17 4.20758e-17 4.03467e-17 4.05717e-17 3.45305e-17 3.33327e-17 2.84856e-17 3.37590e-17 2.57354e-17 2.59241e-17 2.13283e-17 2.24185e-17 1.61179e-17 1.50107e-17 1.52422e-17 1.35278e-17 1.19164e-17 1.40878e-17 1.21565e-17 1.10998e-17 8.84024e-18 1.08036e-17 9.87104e-18 1.01516e-17 9.27750e-18 9.52738e-18 8.42344e-18 6.80195e-18 6.05267e-18 6.12157e-18 6.58164e-18 7.49705e-18 5.37414e-18 4.31227e-18 4.77776e-18 4.30029e-18 3.69165e-18 5.74812e-18 5.99471e-18 4.72714e-18 3.58676e-18 4.15226e-18 3.43941e-18 4.17146e-18 1.68665e-18 2.50057e-18 1.90255e-18 2.01700e-18 4.09274e-18 2.61279e-18 1.62170e-18 2.16685e-18 2.65559e-18 2.01593e-18 1.87312e-18 2.47065e-18 1.06598e-18 1.54007e-18 3.95184e-19 7.89602e-19 8.40139e-19 6.70185e-19 5.95856e-19 5.59871e-19 5.57612e-19 5.15365e-19 6.20992e-19 4.64568e-19 3.28726e-19 1.42333e-19 1.83298e-19 1.30752e-19 1.28620e-19 2.49425e-19 2.44415e-19 1.38354e-19 9.84005e-20 8.18769e-21 2.83617e-20 8.59740e-20 4.11242e-20 9.60288e-20 3.81489e-20 2.55158e-20 2.73564e-20 2.51209e-20 7.87676e-20 7.67140e-20 7.65282e-20 8.32843e-21 6.39290e-20 5.99449e-21 2.25129e-21 0.00000e+00 2.44010e-21 0.00000e+00 0.00000e+00 0.00000e+00 
3.85523e-15 7.69856e-15 7.12276e-15 6.90756e-15 7.09575e-15 7.19545e-15 6.44041e-15 5.63151e-15 4.97389e-15 4.58042e-15 5.03097e-15 5.72680e-15 6.31218e-15 6.49875e-15 6.29561e-15 6.12186e-15 5.91790e-15 5.58464e-15 5.23122e-15 4.85803e-15 4.54534e-15 4.14085e-15 3.88373e-15 3.52091e-15 3.24142e-15 2.93998e-15 2.70263e-15 2.40032e-15 2.27183e-15 1.99903e-15 1.89134e-15 1.67198e-15 1.62231e-15 1.39745e-15 1.33636e-15 1.15616e-15 1.09347e-15 1.04671e-15 9.62750e-16 8.78512e-16 8.17170e-16 7.54599e-16 6.96659e-16 6.33475e-16 6.16083e-16 5.50375e-16 5.06641e-16 4.52188e-16 4.38069e-16 4.08607e-16 3.74561e-16 3.21368e-16 2.90069e-16 2.59580e-16 2.39674e-16 2.05211e-16 2.03162e-16 1.76867e-16 1.69814e-16 1.55953e-16 1.35646e-16 1.31156e-16 1.11687e-16 1.10473e-16 9.37762e-17 9.59094e-17 9.00193e-17 8.32671e-17 7.66995e-17 7.66841e-17 6.73544e-17 7.40084e-17 7.20508e-17 8.02724e-17 8.02938e-17 8.14411e-17 8.50955e-17 8.37719e-17 8.34119e-17 8.80289e-17 7.92929e-17 8.47306e-17 9.18475e-17 8.13200e-17 7.76828e-17 7.22729e-17 7.65630e-17 7.11542e-17 6.84150e-17 7.55353e-17 6.73999e-17 6.66052e-17 6.45338e-17 6.19959e-17 5.68522e-17 5.90622e-17 4.70665e-17 6.08166e-17 4.77377e-17 4.51438e-17 4.47918e-17 3.79046e-17 3.95437e-17 3.87995e-17 3.78791e-17 3.82976e-17 3.25734e-17 3.14063e-17 2.71832e-17 3.25524e-17 2.49104e-17 2.52094e-17 2.10937e-17 2.23977e-17 1.63386e-17 1.52064e-17 1.53852e-17 1.36457e-17 1.20335e-17 1.42322e-17 1.22506e-17 1.12011e-17 8.93429e-18 1.09113e-17 9.98617e-18 1.02598e-17 9.32540e-18 9.55736e-18 8.47098e-18 6.82356e-18 6.08612e-18 6.19017e-18 6.62585e-18 7.55762e-18 5.37854e-18 4.35636e-18 4.82666e-18 4.32135e-18 3.71677e-18 5.82257e-18 6.03181e-18 4.74741e-18 3.60730e-18 4.18731e-18 3.47005e-18 4.21405e-18 1.69416e-18 2.55271e-18 1.92925e-18 2.04175e-18 4.13764e-18 2.62562e-18 1.64288e-18 2.18609e-18 2.65353e-18 2.01452e-18 1.89569e-18 2.47718e-18 1.07333e-18 1.53863e-18 4.02830e-19 7.90647e-19 8.35207e-19 6.68552e-19 5.93491e-19 5.54728e-19 5.61057e-19 5.13273e-19 6.20322e-19 4.66605e-19 3.21472e-19 1.35881e-19 1.79622e-19 1.25358e-19 1.23324e-19 2.45632e-19 2.40695e-19 1.38690e-19 9.64242e-20 8.68033e-21 2.59505e-20 8.45497e-20 3.76758e-20 9.29538e-20 3.48205e-20 2.33145e-20 2.49121e-20 2.28662e-20 7.69084e-20 7.52272e-20 7.48943e-20 7.50454e-21 6.35043e-20 5.47346e-21 1.96361e-21 0.00000e+00 2.23624e-21 0.00000e+00 0.00000e+00 0.00000e+00 
3.19297e-15 6.42048e-15 5.96446e-15 5.78614e-15 5.96283e-15 6.05474e-15 5.42786e-15 4.74560e-15 4.18642e-15 3.86522e-15 4.25653e-15 4.86300e-15 5.36359e-15 5.52344e-15 5.36001e-15 5.21615e-15 5.04353e-15 4.76544e-15 4.46352e-15 4.14657e-15 3.88061e-15 3.54178e-15 3.32174e-15 3.01393e-15 2.77867e-15 2.52270e-15 2.31977e-15 2.06071e-15 1.95130e-15 1.72244e-15 1.63012e-15 1.44339e-15 1.39745e-15 1.20929e-15 1.15522e-15 1.00323e-15 9.49755e-16 9.09357e-16 8.39208e-16 7.68027e-16 7.14457e-16 6.60754e-16 6.12790e-16 5.57213e-16 5.41384e-16 4.84513e-16 4.47763e-16 4.00728e-16 3.88703e-16 3.63640e-16 3.34215e-16 2.87779e-16 2.59693e-16 2.31847e-16 2.13678e-16 1.83047e-16 1.80794e-16 1.56946e-16 1.50646e-16 1.37409e-16 1.19695e-16 1.15505e-16 9.86321e-17 9.60580e-17 8.22115e-17 8.38862e-17 7.79834e-17 7.20652e-17 6.66310e-17 6.65680e-17 5.86534e-17 6.44591e-17 6.34434e-17 7.09197e-17 7.13457e-17 7.29318e-17 7.62733e-17 7.53855e-17 7.59845e-17 8.09099e-17 7.32632e-17 7.77251e-17 8.39055e-17 7.47849e-17 7.14993e-17 6.67907e-17 7.10104e-17 6.53149e-17 6.39814e-17 6.95588e-17 6.23018e-17 6.15618e-17 6.00321e-17 5.74278e-17 5.29810e-17 5.45603e-17 4.41549e-17 5.52849e-17 4.42420e-17 4.21352e-17 4.14167e-17 3.54660e-17 3.65978e-17 3.58953e-17 3.43161e-17 3.45451e-17 2.95314e-17 2.86252e-17 2.44320e-17 2.88440e-17 2.20477e-17 2.21813e-17 1.83762e-17 1.93047e-17 1.39467e-17 1.31052e-17 1.32092e-17 1.18137e-17 1.03917e-17 1.22265e-17 1.05851e-17 9.66766e-18 7.76539e-18 9.33297e-18 8.55794e-18 8.77315e-18 8.05919e-18 8.26329e-18 7.29649e-18 5.99076e-18 5.31711e-18 5.28568e-18 5.69765e-18 6.45166e-18 4.66576e-18 3.77641e-18 4.16874e-18 3.75710e-18 3.24936e-18 4.92361e-18 5.09988e-18 4.05859e-18 3.09491e-18 3.55806e-18 2.95768e-18 3.57778e-18 1.47944e-18 2.14419e-18 1.63497e-18 1.75389e-18 3.47655e-18 2.25316e-18 1.37896e-18 1.84370e-18 2.24632e-18 1.70484e-18 1.57994e-18 2.08524e-18 9.06978e-19 1.28730e-18 3.41941e-19 6.67320e-19 6.99756e-19 5.61107e-19 5.01998e-19 4.73404e-19 4.64557e-19 4.28297e-19 5.16716e-19 3.83058e-19 2.64633e-19 1.09086e-19 1.42789e-19 1.00988e-19 9.91509e-20 1.99321e-19 1.92228e-19 1.07388e-19 7.20714e-20 1.70262e-21 2.05198e-20 6.56056e-20 2.99286e-20 7.47475e-20 2.73601e-20 1.82553e-20 1.95251e-20 1.78167e-20 6.17791e-20 6.10002e-20 6.04133e-20 5.68214e-21 5.16566e-20 4.29441e-21 1.34543e-21 0.00000e+00 1.75398e-21 0.00000e+00 0.00000e+00 0.00000e+00 
3.09355e-15 6.25319e-15 5.79246e-15 5.60064e-15 5.75428e-15 5.82351e-15 5.20463e-15 4.52888e-15 3.97916e-15 3.65190e-15 4.02236e-15 4.61086e-15 5.10713e-15 5.25956e-15 5.09856e-15 4.95681e-15 4.79195e-15 4.52391e-15 4.24158e-15 3.94499e-15 3.69168e-15 3.36552e-15 3.16089e-15 2.86493e-15 2.64381e-15 2.39871e-15 2.20872e-15 1.96324e-15 1.86024e-15 1.64170e-15 1.55416e-15 1.37695e-15 1.33636e-15 1.15522e-15 1.10849e-15 9.62103e-16 9.11881e-16 8.72684e-16 8.06664e-16 7.37931e-16 6.87097e-16 6.38170e-16 5.91781e-16 5.38750e-16 5.25689e-16 4.70813e-16 4.35953e-16 3.91299e-16 3.80256e-16 3.56476e-16 3.28499e-16 2.83165e-16 2.55473e-16 2.27590e-16 2.09392e-16 1.78682e-16 1.76305e-16 1.52247e-16 1.45874e-16 1.32674e-16 1.14842e-16 1.10830e-16 9.38990e-17 9.11263e-17 7.72701e-17 7.89128e-17 7.26317e-17 6.67897e-17 6.10044e-17 6.06912e-17 5.25896e-17 5.76380e-17 5.58541e-17 6.22927e-17 6.23646e-17 6.26016e-17 6.57456e-17 6.43943e-17 6.40147e-17 6.78405e-17 6.06972e-17 6.53386e-17 7.09852e-17 6.28062e-17 5.97725e-17 5.56853e-17 5.93601e-17 5.49041e-17 5.26220e-17 5.85602e-17 5.23361e-17 5.16444e-17 5.02178e-17 4.84111e-17 4.41801e-17 4.60007e-17 3.66128e-17 4.78005e-17 3.73622e-17 3.53556e-17 3.52403e-17 2.98241e-17 3.14054e-17 3.09082e-17 3.02345e-17 3.05874e-17 2.62355e-17 2.53722e-17 2.20403e-17 2.65452e-17 2.03279e-17 2.06316e-17 1.74731e-17 1.87844e-17 1.37092e-17 1.29092e-17 1.30056e-17 1.16651e-17 1.02543e-17 1.20330e-17 1.04076e-17 9.52957e-18 7.65791e-18 9.17822e-18 8.41806e-18 8.63488e-18 7.93789e-18 8.15369e-18 7.20003e-18 5.91880e-18 5.24119e-18 5.20531e-18 5.60569e-18 6.36853e-18 4.58437e-18 3.72898e-18 4.12326e-18 3.71484e-18 3.21496e-18 4.85599e-18 5.03042e-18 4.00115e-18 3.05754e-18 3.50639e-18 2.91861e-18 3.52677e-18 1.46808e-18 2.11171e-18 1.61076e-18 1.73319e-18 3.42063e-18 2.23120e-18 1.36195e-18 1.81836e-18 2.22095e-18 1.68784e-18 1.55733e-18 2.05834e-18 8.96256e-19 1.27130e-18 3.43278e-19 6.65523e-19 6.94098e-19 5.59025e-19 5.01364e-19 4.72074e-19 4.63195e-19 4.23305e-19 5.13073e-19 3.80369e-19 2.64848e-19 1.11187e-19 1.44057e-19 1.02827e-19 1.01064e-19 1.99626e-19 1.93549e-19 1.09200e-19 7.54631e-20 4.54768e-21 2.17113e-20 6.72032e-20 3.15676e-20 7.55607e-20 2.90281e-20 1.96251e-20 2.05084e-20 1.89945e-20 6.20196e-20 6.08463e-20 6.04451e-20 6.13518e-21 5.13889e-20 4.57190e-21 1.52947e-21 0.00000e+00 1.91208e-21 0.00000e+00 0.00000e+00 0.00000e+00 
2.51198e-15 5.11676e-15 4.75656e-15 4.61090e-15 4.76116e-15 4.83327e-15 4.32308e-15 3.76102e-15 3.29690e-15 3.03442e-15 3.36230e-15 3.87290e-15 4.29986e-15 4.43165e-15 4.30927e-15 4.19557e-15 4.06084e-15 3.84428e-15 3.60449e-15 3.35601e-15 3.14355e-15 2.87334e-15 2.69905e-15 2.45130e-15 2.26652e-15 2.05818e-15 1.89706e-15 1.68732e-15 1.60004e-15 1.41757e-15 1.34329e-15 1.19263e-15 1.15616e-15 1.00323e-15 9.62103e-16 8.40193e-16 7.97764e-16 7.64609e-16 7.09934e-16 6.51726e-16 6.06415e-16 5.64592e-16 5.26481e-16 4.79279e-16 4.67239e-16 4.19948e-16 3.90598e-16 3.51940e-16 3.42685e-16 3.21803e-16 2.97888e-16 2.57809e-16 2.32576e-16 2.06610e-16 1.89886e-16 1.62325e-16 1.59636e-16 1.37034e-16 1.31307e-16 1.18370e-16 1.02681e-16 9.90852e-17 8.42599e-17 8.00795e-17 6.84217e-17 6.94914e-17 6.31128e-17 5.78039e-17 5.29019e-17 5.23287e-17 4.53128e-17 4.93769e-17 4.80356e-17 5.34071e-17 5.34585e-17 5.38345e-17 5.64111e-17 5.53265e-17 5.53647e-17 5.89805e-17 5.30482e-17 5.68140e-17 6.14902e-17 5.47820e-17 5.21798e-17 4.88351e-17 5.21294e-17 4.78322e-17 4.64953e-17 5.11233e-17 4.59392e-17 4.53897e-17 4.43699e-17 4.26267e-17 3.92648e-17 4.04713e-17 3.27926e-17 4.15995e-17 3.31610e-17 3.15774e-17 3.12533e-17 2.68019e-17 2.80285e-17 2.75487e-17 2.65391e-17 2.68289e-17 2.32391e-17 2.26235e-17 1.95030e-17 2.32063e-17 1.78760e-17 1.80621e-17 1.53294e-17 1.64107e-17 1.19974e-17 1.15124e-17 1.14187e-17 1.03845e-17 9.12900e-18 1.06125e-17 9.25213e-18 8.46602e-18 6.89361e-18 8.04247e-18 7.43502e-18 7.57088e-18 7.02074e-18 7.21817e-18 6.37263e-18 5.37912e-18 4.72931e-18 4.57342e-18 4.91511e-18 5.55606e-18 4.08953e-18 3.34828e-18 3.67293e-18 3.34651e-18 2.91793e-18 4.19589e-18 4.31383e-18 3.48279e-18 2.69596e-18 3.05598e-18 2.55789e-18 3.05578e-18 1.33456e-18 1.83579e-18 1.41435e-18 1.53974e-18 2.90620e-18 1.96423e-18 1.17977e-18 1.55434e-18 1.90804e-18 1.46201e-18 1.32627e-18 1.74174e-18 7.67972e-19 1.07617e-18 3.14157e-19 5.90782e-19 5.96697e-19 4.87458e-19 4.50594e-19 4.25392e-19 4.01145e-19 3.63884e-19 4.39117e-19 3.19615e-19 2.30182e-19 9.85307e-20 1.21724e-19 9.14204e-20 8.97677e-20 1.68961e-19 1.63801e-19 9.17559e-20 6.69004e-20 6.22569e-21 2.10789e-20 5.79510e-20 3.01678e-20 6.53073e-20 2.78709e-20 2.01542e-20 1.98469e-20 1.86018e-20 5.22911e-20 5.07710e-20 5.07367e-20 5.99946e-21 4.27767e-20 4.55275e-21 1.41169e-21 0.00000e+00 2.02724e-21 0.00000e+00 0.00000e+00 0.00000e+00 
2.37897e-15 4.82714e-15 4.47484e-15 4.33173e-15 4.47250e-15 4.53822e-15 4.04879e-15 3.50369e-15 3.04430e-15 2.78626e-15 3.10386e-15 3.60146e-15 4.01765e-15 4.14457e-15 4.03319e-15 3.92621e-15 3.80245e-15 3.60380e-15 3.37976e-15 3.15208e-15 2.95258e-15 2.69905e-15 2.53709e-15 2.30474e-15 2.13496e-15 1.93781e-15 1.78791e-15 1.59073e-15 1.50958e-15 1.33847e-15 1.26868e-15 1.12720e-15 1.09347e-15 9.49755e-16 9.11881e-16 7.97764e-16 7.59941e-16 7.28291e-16 6.78354e-16 6.23088e-16 5.80260e-16 5.41279e-16 5.05322e-16 4.59845e-16 4.48234e-16 4.02713e-16 3.74992e-16 3.38309e-16 3.29615e-16 3.09425e-16 2.87178e-16 2.48751e-16 2.24407e-16 1.99165e-16 1.82859e-16 1.56217e-16 1.53600e-16 1.31337e-16 1.25982e-16 1.13184e-16 9.79937e-17 9.47855e-17 8.04161e-17 7.58485e-17 6.48883e-17 6.57513e-17 5.93990e-17 5.41556e-17 4.96292e-17 4.89520e-17 4.22804e-17 4.58372e-17 4.47790e-17 4.97186e-17 4.97097e-17 5.00060e-17 5.25024e-17 5.13129e-17 5.14508e-17 5.50083e-17 4.92936e-17 5.29369e-17 5.72742e-17 5.10420e-17 4.86450e-17 4.56918e-17 4.86954e-17 4.45292e-17 4.33199e-17 4.77243e-17 4.28894e-17 4.23450e-17 4.13839e-17 3.97709e-17 3.67751e-17 3.77760e-17 3.08052e-17 3.87600e-17 3.10330e-17 2.95153e-17 2.91885e-17 2.50749e-17 2.62257e-17 2.57059e-17 2.46572e-17 2.49245e-17 2.15822e-17 2.10050e-17 1.80770e-17 2.14901e-17 1.65551e-17 1.66759e-17 1.41120e-17 1.51218e-17 1.10414e-17 1.06102e-17 1.04914e-17 9.55329e-18 8.40531e-18 9.75543e-18 8.51152e-18 7.80014e-18 6.34191e-18 7.39901e-18 6.85787e-18 6.97855e-18 6.44112e-18 6.65089e-18 5.87351e-18 4.95388e-18 4.34885e-18 4.21487e-18 4.50747e-18 5.13116e-18 3.77110e-18 3.08885e-18 3.37937e-18 3.09030e-18 2.69162e-18 3.87383e-18 3.98790e-18 3.21387e-18 2.49029e-18 2.82239e-18 2.35806e-18 2.83425e-18 1.23568e-18 1.69670e-18 1.31420e-18 1.42320e-18 2.69930e-18 1.82221e-18 1.09514e-18 1.43322e-18 1.77292e-18 1.35848e-18 1.23552e-18 1.61524e-18 7.10192e-19 9.97162e-19 2.94531e-19 5.51478e-19 5.55680e-19 4.54711e-19 4.23149e-19 3.98246e-19 3.75580e-19 3.43356e-19 4.10748e-19 2.98631e-19 2.17577e-19 9.50364e-20 1.16282e-19 8.81421e-20 8.65167e-20 1.59779e-19 1.55861e-19 8.81154e-20 6.60587e-20 8.27026e-21 2.09677e-20 5.60687e-20 2.99767e-20 6.23585e-20 2.77233e-20 2.01681e-20 1.96608e-20 1.85308e-20 4.94802e-20 4.79036e-20 4.79283e-20 5.98467e-21 4.01516e-20 4.53719e-21 1.41757e-21 0.00000e+00 2.04020e-21 0.00000e+00 0.00000e+00 0.00000e+00 
2.30670e-15 4.65685e-15 4.30774e-15 4.15338e-15 4.28043e-15 4.32782e-15 3.86293e-15 3.35655e-15 2.94633e-15 2.72224e-15 3.02240e-15 3.46922e-15 3.84288e-15 3.94767e-15 3.84126e-15 3.73727e-15 3.61754e-15 3.42816e-15 3.21020e-15 2.98544e-15 2.79834e-15 2.56412e-15 2.40909e-15 2.18820e-15 2.02442e-15 1.84102e-15 1.69762e-15 1.51104e-15 1.43339e-15 1.27377e-15 1.21022e-15 1.07629e-15 1.04671e-15 9.09357e-16 8.72684e-16 7.64609e-16 7.28291e-16 7.06538e-16 6.58571e-16 6.07620e-16 5.65863e-16 5.29162e-16 4.96060e-16 4.51956e-16 4.41242e-16 3.96791e-16 3.70779e-16 3.35744e-16 3.28485e-16 3.09213e-16 2.88165e-16 2.50789e-16 2.26175e-16 2.00187e-16 1.83840e-16 1.56930e-16 1.53786e-16 1.31223e-16 1.25216e-16 1.12225e-16 9.73349e-17 9.33616e-17 7.94859e-17 7.46935e-17 6.35549e-17 6.41847e-17 5.76226e-17 5.25347e-17 4.79985e-17 4.71784e-17 4.04468e-17 4.37329e-17 4.23174e-17 4.69111e-17 4.67599e-17 4.71480e-17 4.90946e-17 4.83388e-17 4.79573e-17 5.10029e-17 4.58073e-17 4.93918e-17 5.36970e-17 4.75178e-17 4.55074e-17 4.28242e-17 4.54625e-17 4.18583e-17 4.05363e-17 4.48443e-17 4.05327e-17 3.99879e-17 3.91552e-17 3.76705e-17 3.49009e-17 3.58499e-17 2.92170e-17 3.72385e-17 2.97496e-17 2.82915e-17 2.80529e-17 2.42538e-17 2.53890e-17 2.48657e-17 2.41601e-17 2.45719e-17 2.14038e-17 2.09023e-17 1.82039e-17 2.16340e-17 1.68359e-17 1.69925e-17 1.47695e-17 1.58310e-17 1.17902e-17 1.14117e-17 1.11410e-17 1.02140e-17 9.01434e-18 1.03887e-17 9.08727e-18 8.32590e-18 6.84246e-18 7.86957e-18 7.32428e-18 7.40505e-18 6.83877e-18 7.01304e-18 6.21857e-18 5.31897e-18 4.67472e-18 4.49291e-18 4.77839e-18 5.38920e-18 4.00804e-18 3.31737e-18 3.62243e-18 3.31718e-18 2.90513e-18 4.07795e-18 4.14373e-18 3.36506e-18 2.64770e-18 2.98541e-18 2.50932e-18 2.98022e-18 1.33678e-18 1.82119e-18 1.41503e-18 1.53414e-18 2.80093e-18 1.91847e-18 1.16599e-18 1.49646e-18 1.83326e-18 1.42189e-18 1.29758e-18 1.65720e-18 7.44353e-19 1.03332e-18 3.33660e-19 6.00847e-19 5.83363e-19 4.85843e-19 4.61518e-19 4.30615e-19 4.08534e-19 3.59222e-19 4.28800e-19 3.16315e-19 2.32318e-19 1.05456e-19 1.26760e-19 9.75130e-20 9.59916e-20 1.69701e-19 1.69129e-19 9.90511e-20 7.93437e-20 1.65740e-20 2.48268e-20 6.37695e-20 3.50992e-20 6.80650e-20 3.29272e-20 2.46656e-20 2.33716e-20 2.23704e-20 5.32526e-20 5.04555e-20 5.10894e-20 7.44141e-21 4.20353e-20 5.46803e-21 1.92948e-21 0.00000e+00 2.52672e-21 0.00000e+00 0.00000e+00 0.00000e+00 
2.06047e-15 4.16432e-15 3.84186e-15 3.70042e-15 3.82411e-15 3.86622e-15 3.44015e-15 2.96810e-15 2.57214e-15 2.36207e-15 2.65080e-15 3.08292e-15 3.44602e-15 3.54744e-15 3.46026e-15 3.36836e-15 3.26140e-15 3.09769e-15 2.90084e-15 2.70380e-15 2.53415e-15 2.32471e-15 2.18536e-15 1.98550e-15 1.84327e-15 1.67608e-15 1.54753e-15 1.37886e-15 1.31013e-15 1.16734e-15 1.11047e-15 9.89257e-16 9.62750e-16 8.39208e-16 8.06664e-16 7.09934e-16 6.78354e-16 6.58571e-16 6.18493e-16 5.71789e-16 5.33295e-16 5.01497e-16 4.72308e-16 4.31173e-16 4.22309e-16 3.81589e-16 3.58753e-16 3.26558e-16 3.20349e-16 3.02123e-16 2.83107e-16 2.47413e-16 2.23289e-16 1.97063e-16 1.80939e-16 1.54668e-16 1.50901e-16 1.27539e-16 1.21404e-16 1.07811e-16 9.33533e-17 8.98901e-17 7.65245e-17 7.05257e-17 6.04707e-17 6.08295e-17 5.39252e-17 4.87727e-17 4.47725e-17 4.38481e-17 3.75011e-17 4.02927e-17 3.92708e-17 4.34399e-17 4.32577e-17 4.36410e-17 4.56070e-17 4.48443e-17 4.49313e-17 4.80807e-17 4.32364e-17 4.65000e-17 5.02721e-17 4.48259e-17 4.30043e-17 4.07713e-17 4.33101e-17 3.95058e-17 3.86559e-17 4.24306e-17 3.85115e-17 3.79829e-17 3.72593e-17 3.58134e-17 3.35285e-17 3.40722e-17 2.84069e-17 3.50313e-17 2.86007e-17 2.73114e-17 2.68855e-17 2.35883e-17 2.44965e-17 2.39155e-17 2.28937e-17 2.33171e-17 2.04623e-17 2.00844e-17 1.74100e-17 2.04544e-17 1.59952e-17 1.60490e-17 1.40308e-17 1.49484e-17 1.11671e-17 1.09792e-17 1.05468e-17 9.75135e-18 8.63986e-18 9.86792e-18 8.68557e-18 7.96696e-18 6.61149e-18 7.44467e-18 6.98279e-18 7.01117e-18 6.49910e-18 6.65595e-18 5.90880e-18 5.15756e-18 4.52287e-18 4.25860e-18 4.51665e-18 5.06858e-18 3.84695e-18 3.20753e-18 3.46403e-18 3.19632e-18 2.81635e-18 3.81642e-18 3.83677e-18 3.14855e-18 2.50188e-18 2.79928e-18 2.35814e-18 2.79426e-18 1.29412e-18 1.71490e-18 1.34436e-18 1.46768e-18 2.58645e-18 1.81395e-18 1.08936e-18 1.37797e-18 1.68652e-18 1.31500e-18 1.19789e-18 1.51030e-18 6.86607e-19 9.30796e-19 3.22756e-19 5.64329e-19 5.29455e-19 4.46494e-19 4.35056e-19 4.04222e-19 3.74762e-19 3.29005e-19 3.89285e-19 2.82633e-19 2.06966e-19 9.15026e-20 1.08987e-19 8.50914e-20 8.36183e-20 1.47051e-19 1.45936e-19 8.55749e-20 6.87585e-20 1.48235e-20 2.18732e-20 5.51220e-20 3.08354e-20 5.87331e-20 2.87426e-20 2.20564e-20 2.03921e-20 1.95616e-20 4.54800e-20 4.32850e-20 4.37252e-20 6.37003e-21 3.63186e-20 4.83720e-21 1.50418e-21 0.00000e+00 2.28975e-21 0.00000e+00 0.00000e+00 0.00000e+00 
1.79202e-15 3.67159e-15 3.40586e-15 3.27620e-15 3.39544e-15 3.43311e-15 3.06102e-15 2.64769e-15 2.30772e-15 2.13668e-15 2.39606e-15 2.78072e-15 3.09760e-15 3.18431e-15 3.11076e-15 3.02974e-15 2.93545e-15 2.79088e-15 2.61407e-15 2.43476e-15 2.28399e-15 2.10105e-15 1.97525e-15 1.79644e-15 1.66749e-15 1.51903e-15 1.40299e-15 1.25089e-15 1.18851e-15 1.06302e-15 1.01201e-15 9.03200e-16 8.78512e-16 7.68027e-16 7.37931e-16 6.51726e-16 6.23088e-16 6.07620e-16 5.71789e-16 5.31370e-16 4.95380e-16 4.66865e-16 4.41721e-16 4.03643e-16 3.95601e-16 3.57800e-16 3.37974e-16 3.08669e-16 3.03333e-16 2.86985e-16 2.69549e-16 2.36383e-16 2.13389e-16 1.87822e-16 1.72385e-16 1.47401e-16 1.43356e-16 1.20793e-16 1.14678e-16 1.01404e-16 8.79253e-17 8.42693e-17 7.20550e-17 6.56349e-17 5.63933e-17 5.65795e-17 4.95656e-17 4.49042e-17 4.11563e-17 4.01771e-17 3.42256e-17 3.67374e-17 3.58491e-17 3.95169e-17 3.94532e-17 3.99822e-17 4.16046e-17 4.11327e-17 4.11749e-17 4.41760e-17 3.99159e-17 4.27717e-17 4.62045e-17 4.12691e-17 3.96800e-17 3.75856e-17 4.00202e-17 3.64299e-17 3.58872e-17 3.91787e-17 3.57322e-17 3.52038e-17 3.46670e-17 3.32386e-17 3.12654e-17 3.16081e-17 2.65138e-17 3.24194e-17 2.66770e-17 2.55419e-17 2.50678e-17 2.21351e-17 2.28844e-17 2.23632e-17 2.12683e-17 2.16628e-17 1.91384e-17 1.88187e-17 1.62720e-17 1.90169e-17 1.48988e-17 1.49187e-17 1.30701e-17 1.39494e-17 1.04283e-17 1.03077e-17 9.85560e-18 9.18949e-18 8.11201e-18 9.23687e-18 8.14412e-18 7.47860e-18 6.23361e-18 6.94502e-18 6.52520e-18 6.54268e-18 6.08407e-18 6.24357e-18 5.53848e-18 4.88871e-18 4.26818e-18 3.96295e-18 4.21065e-18 4.72808e-18 3.59728e-18 3.01523e-18 3.25928e-18 3.01575e-18 2.66939e-18 3.53693e-18 3.54928e-18 2.93208e-18 2.34567e-18 2.60439e-18 2.20371e-18 2.60182e-18 1.22736e-18 1.59447e-18 1.25344e-18 1.37869e-18 2.37775e-18 1.70146e-18 1.00798e-18 1.27914e-18 1.56574e-18 1.22426e-18 1.10140e-18 1.39419e-18 6.33146e-19 8.59142e-19 3.02765e-19 5.27254e-19 4.90400e-19 4.16988e-19 4.08526e-19 3.81121e-19 3.47026e-19 2.98650e-19 3.61565e-19 2.56872e-19 1.92362e-19 8.53066e-20 9.94858e-20 7.96677e-20 7.82952e-20 1.35479e-19 1.34080e-19 7.85548e-20 6.41398e-20 1.44392e-20 2.09988e-20 5.09671e-20 2.93404e-20 5.43951e-20 2.74242e-20 2.17853e-20 1.95333e-20 1.88717e-20 4.16806e-20 3.93414e-20 3.99461e-20 6.14097e-21 3.32826e-20 4.70637e-21 1.40616e-21 0.00000e+00 2.29365e-21 0.00000e+00 0.00000e+00 0.00000e+00 
1.69509e-15 3.48905e-15 3.22869e-15 3.10044e-15 3.20517e-15 3.23437e-15 2.87949e-15 2.48386e-15 2.15542e-15 1.98589e-15 2.22821e-15 2.59606e-15 2.89749e-15 2.97957e-15 2.90739e-15 2.82826e-15 2.73873e-15 2.60144e-15 2.43687e-15 2.27075e-15 2.12812e-15 1.95507e-15 1.83904e-15 1.67038e-15 1.55189e-15 1.41305e-15 1.30501e-15 1.16351e-15 1.10574e-15 9.88313e-16 9.40680e-16 8.39401e-16 8.17170e-16 7.14457e-16 6.87097e-16 6.06415e-16 5.80260e-16 5.65863e-16 5.33295e-16 4.95380e-16 4.63317e-16 4.37404e-16 4.13772e-16 3.78931e-16 3.72162e-16 3.36653e-16 3.18591e-16 2.91304e-16 2.86395e-16 2.71140e-16 2.54697e-16 2.23589e-16 2.02082e-16 1.77663e-16 1.63338e-16 1.39730e-16 1.35711e-16 1.14019e-16 1.08031e-16 9.53589e-17 8.25884e-17 7.92484e-17 6.77105e-17 6.16964e-17 5.30946e-17 5.33511e-17 4.67410e-17 4.23084e-17 3.89270e-17 3.81217e-17 3.24835e-17 3.48485e-17 3.41420e-17 3.77429e-17 3.77510e-17 3.81370e-17 3.98472e-17 3.93077e-17 3.95776e-17 4.24472e-17 3.82296e-17 4.09565e-17 4.42803e-17 3.94790e-17 3.80256e-17 3.61239e-17 3.85005e-17 3.49639e-17 3.44536e-17 3.76023e-17 3.42936e-17 3.37833e-17 3.32636e-17 3.19170e-17 2.99568e-17 3.03287e-17 2.54939e-17 3.10029e-17 2.55676e-17 2.45630e-17 2.39982e-17 2.13087e-17 2.19431e-17 2.13888e-17 2.03142e-17 2.07270e-17 1.82486e-17 1.79976e-17 1.55280e-17 1.81056e-17 1.41993e-17 1.42171e-17 1.24876e-17 1.32432e-17 9.96882e-18 9.83532e-18 9.42457e-18 8.76286e-18 7.73372e-18 8.82010e-18 7.78585e-18 7.12819e-18 5.96096e-18 6.64132e-18 6.22135e-18 6.22429e-18 5.80839e-18 5.92280e-18 5.25921e-18 4.65351e-18 4.07524e-18 3.77517e-18 4.04000e-18 4.47691e-18 3.42411e-18 2.87695e-18 3.10744e-18 2.87043e-18 2.53970e-18 3.36001e-18 3.35708e-18 2.78119e-18 2.23109e-18 2.47895e-18 2.09611e-18 2.46893e-18 1.17158e-18 1.51505e-18 1.19590e-18 1.31899e-18 2.26660e-18 1.60705e-18 9.58721e-19 1.21475e-18 1.48047e-18 1.15928e-18 1.04866e-18 1.31677e-18 6.08310e-19 8.18052e-19 2.99045e-19 5.07611e-19 4.66519e-19 3.98004e-19 3.94852e-19 3.69285e-19 3.36639e-19 2.95029e-19 3.44346e-19 2.49009e-19 1.85361e-19 8.39060e-20 9.65644e-20 7.85939e-20 7.72255e-20 1.31568e-19 1.30585e-19 7.71587e-20 6.42532e-20 1.57666e-20 2.11826e-20 5.02903e-20 2.93808e-20 5.31848e-20 2.75588e-20 2.24483e-20 1.97122e-20 1.91352e-20 4.04046e-20 3.78047e-20 3.85914e-20 6.24511e-21 3.21538e-20 4.79925e-21 1.41448e-21 0.00000e+00 2.38440e-21 0.00000e+00 0.00000e+00 0.00000e+00 
1.53827e-15 3.18721e-15 2.94907e-15 2.81666e-15 2.91334e-15 2.92993e-15 2.60044e-15 2.22862e-15 1.92273e-15 1.76350e-15 1.98429e-15 2.32776e-15 2.61412e-15 2.69010e-15 2.62791e-15 2.55430e-15 2.47359e-15 2.35144e-15 2.20565e-15 2.05802e-15 1.92893e-15 1.77391e-15 1.67138e-15 1.51715e-15 1.41229e-15 1.28646e-15 1.19046e-15 1.06301e-15 1.01165e-15 9.06737e-16 8.64203e-16 7.72816e-16 7.54599e-16 6.60754e-16 6.38170e-16 5.64592e-16 5.41279e-16 5.29162e-16 5.01497e-16 4.66865e-16 4.37404e-16 4.17000e-16 3.96485e-16 3.64864e-16 3.61606e-16 3.29693e-16 3.14752e-16 2.89874e-16 2.86190e-16 2.72104e-16 2.56964e-16 2.26690e-16 2.05290e-16 1.79694e-16 1.65341e-16 1.41510e-16 1.36656e-16 1.13755e-16 1.07050e-16 9.37651e-17 8.09613e-17 7.75857e-17 6.62082e-17 5.95034e-17 5.10380e-17 5.11434e-17 4.40859e-17 3.97027e-17 3.62037e-17 3.53253e-17 2.96387e-17 3.15751e-17 3.06330e-17 3.35782e-17 3.34478e-17 3.33599e-17 3.49592e-17 3.42878e-17 3.41943e-17 3.66680e-17 3.28592e-17 3.54922e-17 3.84490e-17 3.42886e-17 3.29371e-17 3.14257e-17 3.35325e-17 3.04470e-17 2.97445e-17 3.28549e-17 3.01149e-17 2.96049e-17 2.91938e-17 2.81379e-17 2.64371e-17 2.67806e-17 2.26541e-17 2.78248e-17 2.29208e-17 2.19787e-17 2.15723e-17 1.92427e-17 1.99697e-17 1.95171e-17 1.86961e-17 1.91571e-17 1.70737e-17 1.68544e-17 1.47229e-17 1.72265e-17 1.36310e-17 1.36991e-17 1.22879e-17 1.31670e-17 1.00054e-17 1.00263e-17 9.50052e-18 8.93394e-18 7.88866e-18 8.90462e-18 7.88605e-18 7.24517e-18 6.09906e-18 6.67517e-18 6.29874e-18 6.26249e-18 5.88545e-18 5.99398e-18 5.33295e-18 4.79784e-18 4.17842e-18 3.80376e-18 4.06054e-18 4.49501e-18 3.45903e-18 2.94867e-18 3.17973e-18 2.93802e-18 2.62854e-18 3.35581e-18 3.32659e-18 2.77520e-18 2.25566e-18 2.48113e-18 2.11296e-18 2.46073e-18 1.21088e-18 1.52497e-18 1.20436e-18 1.33792e-18 2.20969e-18 1.62571e-18 9.56778e-19 1.19875e-18 1.45885e-18 1.15308e-18 1.02680e-18 1.28394e-18 5.94661e-19 7.92504e-19 3.05936e-19 5.10947e-19 4.58360e-19 3.96847e-19 3.99264e-19 3.71947e-19 3.31445e-19 2.80153e-19 3.36177e-19 2.37533e-19 1.79306e-19 8.01231e-20 9.14077e-20 7.52256e-20 7.39298e-20 1.24464e-19 1.23830e-19 7.39527e-20 6.25094e-20 1.66657e-20 2.06519e-20 4.82924e-20 2.85482e-20 5.04856e-20 2.67896e-20 2.21691e-20 1.91179e-20 1.86729e-20 3.80159e-20 3.54106e-20 3.62374e-20 6.07841e-21 3.02478e-20 4.70326e-21 1.34997e-21 0.00000e+00 2.37435e-21 0.00000e+00 0.00000e+00 0.00000e+00 
1.31478e-15 2.73603e-15 2.54257e-15 2.43349e-15 2.53452e-15 2.55779e-15 2.27452e-15 1.95221e-15 1.68576e-15 1.55934e-15 1.76673e-15 2.07789e-15 2.33315e-15 2.39721e-15 2.35112e-15 2.28860e-15 2.21915e-15 2.11622e-15 1.98550e-15 1.85364e-15 1.73951e-15 1.60713e-15 1.51443e-15 1.37777e-15 1.28586e-15 1.17352e-15 1.08712e-15 9.71699e-16 9.25448e-16 8.34672e-16 7.96407e-16 7.14220e-16 6.96659e-16 6.12790e-16 5.91781e-16 5.26481e-16 5.05322e-16 4.96060e-16 4.72308e-16 4.41721e-16 4.13772e-16 3.96485e-16 3.80740e-16 3.51033e-16 3.49551e-16 3.21593e-16 3.09360e-16 2.86751e-16 2.84222e-16 2.70981e-16 2.57026e-16 2.27710e-16 2.06333e-16 1.79843e-16 1.65364e-16 1.41640e-16 1.35809e-16 1.11895e-16 1.04574e-16 9.04918e-17 7.81057e-17 7.45275e-17 6.37396e-17 5.58934e-17 4.79929e-17 4.77922e-17 4.03207e-17 3.60531e-17 3.26323e-17 3.15801e-17 2.61055e-17 2.75655e-17 2.66975e-17 2.90117e-17 2.89233e-17 2.88292e-17 3.01813e-17 2.96281e-17 2.94933e-17 3.19353e-17 2.87276e-17 3.10501e-17 3.35496e-17 3.01157e-17 2.88620e-17 2.77701e-17 2.96339e-17 2.67686e-17 2.64129e-17 2.90980e-17 2.69545e-17 2.64212e-17 2.62415e-17 2.52761e-17 2.39787e-17 2.40809e-17 2.07454e-17 2.50968e-17 2.09866e-17 2.01957e-17 1.98430e-17 1.78906e-17 1.85736e-17 1.81885e-17 1.73206e-17 1.77398e-17 1.61130e-17 1.59580e-17 1.40070e-17 1.62733e-17 1.30287e-17 1.30777e-17 1.19076e-17 1.27775e-17 9.72809e-18 9.98731e-18 9.29035e-18 8.89841e-18 7.86374e-18 8.74184e-18 7.80391e-18 7.19304e-18 6.12193e-18 6.50956e-18 6.21943e-18 6.12416e-18 5.81868e-18 5.93539e-18 5.28032e-18 4.88025e-18 4.21084e-18 3.72916e-18 3.95903e-18 4.38085e-18 3.43351e-18 2.96165e-18 3.17901e-18 2.95453e-18 2.67786e-18 3.23409e-18 3.17226e-18 2.68864e-18 2.22510e-18 2.40557e-18 2.06989e-18 2.37073e-18 1.23205e-18 1.48502e-18 1.17541e-18 1.32426e-18 2.05259e-18 1.60307e-18 9.24309e-19 1.13286e-18 1.38578e-18 1.11073e-18 9.60616e-19 1.19825e-18 5.57827e-19 7.31759e-19 3.04462e-19 5.01855e-19 4.34249e-19 3.83088e-19 3.94422e-19 3.66029e-19 3.12858e-19 2.52196e-19 3.12886e-19 2.13353e-19 1.67030e-19 7.41248e-20 8.21373e-20 6.93986e-20 6.82083e-20 1.10520e-19 1.10535e-19 6.57841e-20 5.77893e-20 1.65467e-20 1.99329e-20 4.38517e-20 2.76009e-20 4.58212e-20 2.59046e-20 2.13394e-20 1.83820e-20 1.80312e-20 3.38764e-20 3.13686e-20 3.21787e-20 5.87960e-21 2.64178e-20 4.52848e-21 1.33070e-21 0.00000e+00 2.28792e-21 0.00000e+00 0.00000e+00 0.00000e+00 
1.18007e-15 2.48860e-15 2.31111e-15 2.21110e-15 2.29990e-15 2.31793e-15 2.06164e-15 1.77407e-15 1.53531e-15 1.41851e-15 1.60250e-15 1.88444e-15 2.11850e-15 2.17948e-15 2.13684e-15 2.07845e-15 2.01466e-15 1.92159e-15 1.80306e-15 1.68315e-15 1.57881e-15 1.45822e-15 1.37433e-15 1.24926e-15 1.16671e-15 1.06462e-15 9.86301e-16 8.82004e-16 8.40080e-16 7.57885e-16 7.23184e-16 6.48503e-16 6.33475e-16 5.57213e-16 5.38750e-16 4.79279e-16 4.59845e-16 4.51956e-16 4.31173e-16 4.03643e-16 3.78931e-16 3.64864e-16 3.51033e-16 3.25915e-16 3.26777e-16 3.02902e-16 2.92704e-16 2.72404e-16 2.70261e-16 2.58130e-16 2.44955e-16 2.17751e-16 1.97598e-16 1.71861e-16 1.58669e-16 1.36592e-16 1.30093e-16 1.06650e-16 9.91114e-17 8.53193e-17 7.39336e-17 7.06842e-17 6.07337e-17 5.32858e-17 4.60047e-17 4.58940e-17 3.88683e-17 3.48824e-17 3.16065e-17 3.07518e-17 2.55195e-17 2.70017e-17 2.60041e-17 2.80747e-17 2.79444e-17 2.77288e-17 2.89498e-17 2.83768e-17 2.81946e-17 3.03386e-17 2.73976e-17 2.94487e-17 3.17702e-17 2.86575e-17 2.74694e-17 2.64255e-17 2.82890e-17 2.54979e-17 2.51740e-17 2.76285e-17 2.56824e-17 2.51393e-17 2.49977e-17 2.40913e-17 2.28567e-17 2.29310e-17 1.99028e-17 2.38826e-17 2.01220e-17 1.94243e-17 1.90231e-17 1.72724e-17 1.78398e-17 1.75219e-17 1.66342e-17 1.70865e-17 1.56164e-17 1.54764e-17 1.35951e-17 1.57416e-17 1.26668e-17 1.27256e-17 1.16571e-17 1.24958e-17 9.56793e-18 9.87331e-18 9.16015e-18 8.80906e-18 7.77555e-18 8.62081e-18 7.72022e-18 7.10912e-18 6.08044e-18 6.39974e-18 6.12371e-18 6.00505e-18 5.75308e-18 5.84531e-18 5.20708e-18 4.85885e-18 4.19052e-18 3.65623e-18 3.90711e-18 4.28026e-18 3.38367e-18 2.93812e-18 3.15188e-18 2.93068e-18 2.66938e-18 3.15263e-18 3.07553e-18 2.62371e-18 2.18777e-18 2.35572e-18 2.03532e-18 2.30656e-18 1.22622e-18 1.45391e-18 1.15446e-18 1.30664e-18 1.97385e-18 1.57057e-18 8.97997e-19 1.10122e-18 1.34091e-18 1.08026e-18 9.24630e-19 1.14996e-18 5.41348e-19 7.05398e-19 3.04184e-19 4.94092e-19 4.20773e-19 3.74848e-19 3.90422e-19 3.64019e-19 3.05619e-19 2.41681e-19 3.03171e-19 2.03575e-19 1.62868e-19 7.26971e-20 7.79843e-20 6.85489e-20 6.73544e-20 1.06647e-19 1.06275e-19 6.33687e-20 5.70768e-20 1.72014e-20 2.02810e-20 4.26705e-20 2.76645e-20 4.45499e-20 2.61041e-20 2.26010e-20 1.87722e-20 1.84914e-20 3.24127e-20 2.94928e-20 3.06020e-20 6.03628e-21 2.52707e-20 4.70807e-21 1.29950e-21 0.00000e+00 2.45722e-21 0.00000e+00 0.00000e+00 0.00000e+00 
1.16864e-15 2.43986e-15 2.26201e-15 2.15673e-15 2.23795e-15 2.24953e-15 2.00036e-15 1.72525e-15 1.50164e-15 1.38342e-15 1.54987e-15 1.81409e-15 2.04455e-15 2.10451e-15 2.06297e-15 2.00458e-15 1.94112e-15 1.85076e-15 1.73854e-15 1.62300e-15 1.52201e-15 1.40622e-15 1.32639e-15 1.20364e-15 1.12523e-15 1.02652e-15 9.52112e-16 8.52429e-16 8.12433e-16 7.34144e-16 7.00501e-16 6.28624e-16 6.16083e-16 5.41384e-16 5.25689e-16 4.67239e-16 4.48234e-16 4.41242e-16 4.22309e-16 3.95601e-16 3.72162e-16 3.61606e-16 3.49551e-16 3.26777e-16 3.32357e-16 3.11619e-16 3.03242e-16 2.84188e-16 2.82850e-16 2.70660e-16 2.57599e-16 2.29730e-16 2.08706e-16 1.80946e-16 1.67322e-16 1.44270e-16 1.36213e-16 1.10401e-16 1.01514e-16 8.67069e-17 7.49057e-17 7.16292e-17 6.13823e-17 5.35946e-17 4.58991e-17 4.57573e-17 3.84558e-17 3.43209e-17 3.07380e-17 2.98124e-17 2.41681e-17 2.53187e-17 2.37597e-17 2.52132e-17 2.48227e-17 2.39277e-17 2.50853e-17 2.42900e-17 2.34080e-17 2.49125e-17 2.22894e-17 2.44536e-17 2.64954e-17 2.38487e-17 2.27292e-17 2.20773e-17 2.35614e-17 2.14837e-17 2.05662e-17 2.33630e-17 2.19359e-17 2.14009e-17 2.11896e-17 2.06898e-17 1.96707e-17 1.98137e-17 1.73391e-17 2.15138e-17 1.79925e-17 1.72560e-17 1.71458e-17 1.56516e-17 1.65005e-17 1.62603e-17 1.58683e-17 1.64859e-17 1.53386e-17 1.52092e-17 1.37329e-17 1.60741e-17 1.31598e-17 1.33198e-17 1.26274e-17 1.36697e-17 1.06893e-17 1.11742e-17 1.02277e-17 9.89196e-18 8.78045e-18 9.65272e-18 8.65791e-18 7.99292e-18 6.87208e-18 7.14607e-18 6.90785e-18 6.71753e-18 6.44485e-18 6.52254e-18 5.83802e-18 5.50007e-18 4.73740e-18 4.11346e-18 4.34675e-18 4.76810e-18 3.80185e-18 3.33433e-18 3.56591e-18 3.30684e-18 3.03794e-18 3.51638e-18 3.38543e-18 2.89531e-18 2.44919e-18 2.62615e-18 2.28329e-18 2.55107e-18 1.39250e-18 1.65356e-18 1.30307e-18 1.47301e-18 2.13547e-18 1.74924e-18 1.00812e-18 1.20431e-18 1.45688e-18 1.19017e-18 1.01672e-18 1.24059e-18 5.86419e-19 7.57484e-19 3.47371e-19 5.57670e-19 4.60336e-19 4.16176e-19 4.40954e-19 4.05142e-19 3.37888e-19 2.52936e-19 3.26980e-19 2.17546e-19 1.76067e-19 7.88789e-20 8.48757e-20 7.40359e-20 7.28907e-20 1.12665e-19 1.14535e-19 7.06316e-20 6.55969e-20 2.28861e-20 2.25281e-20 4.75928e-20 3.07642e-20 4.78966e-20 2.91895e-20 2.50325e-20 2.08455e-20 2.06703e-20 3.46148e-20 3.10993e-20 3.24755e-20 6.85130e-21 2.63625e-20 5.22444e-21 1.59736e-21 0.00000e+00 2.71819e-21 0.00000e+00 0.00000e+00 0.00000e+00 
9.65389e-16 2.00333e-15 1.85320e-15 1.78566e-15 1.87134e-15 1.89763e-15 1.69063e-15 1.46834e-15 1.27531e-15 1.17563e-15 1.32466e-15 1.55194e-15 1.76198e-15 1.81869e-15 1.79199e-15 1.74608e-15 1.69164e-15 1.62199e-15 1.52178e-15 1.42133e-15 1.33481e-15 1.23762e-15 1.16539e-15 1.05997e-15 9.95423e-16 9.07763e-16 8.42748e-16 7.55275e-16 7.20504e-16 6.54129e-16 6.24788e-16 5.61280e-16 5.50375e-16 4.84513e-16 4.70813e-16 4.19948e-16 4.02713e-16 3.96791e-16 3.81589e-16 3.57800e-16 3.36653e-16 3.29693e-16 3.21593e-16 3.02902e-16 3.11619e-16 2.98330e-16 2.91975e-16 2.75679e-16 2.75354e-16 2.63433e-16 2.51437e-16 2.25157e-16 2.04604e-16 1.76791e-16 1.63799e-16 1.41999e-16 1.32514e-16 1.05892e-16 9.64314e-17 8.09157e-17 7.01668e-17 6.71417e-17 5.76143e-17 4.94160e-17 4.24713e-17 4.20361e-17 3.49938e-17 3.09417e-17 2.74615e-17 2.64303e-17 2.10168e-17 2.16514e-17 1.99278e-17 2.06089e-17 1.99818e-17 1.88365e-17 1.96969e-17 1.87435e-17 1.76290e-17 1.87713e-17 1.68305e-17 1.87178e-17 2.02399e-17 1.85018e-17 1.73791e-17 1.73364e-17 1.84747e-17 1.67718e-17 1.61328e-17 1.85263e-17 1.78235e-17 1.73122e-17 1.73290e-17 1.70355e-17 1.64605e-17 1.64001e-17 1.48375e-17 1.82420e-17 1.55869e-17 1.50053e-17 1.50180e-17 1.39336e-17 1.48671e-17 1.47326e-17 1.44333e-17 1.50624e-17 1.44523e-17 1.44071e-17 1.31967e-17 1.53865e-17 1.28718e-17 1.30586e-17 1.27097e-17 1.37870e-17 1.08440e-17 1.16555e-17 1.04398e-17 1.02811e-17 9.16404e-18 9.90539e-18 8.97636e-18 8.30475e-18 7.23408e-18 7.27180e-18 7.14728e-18 6.86541e-18 6.67133e-18 6.76274e-18 6.05406e-18 5.85584e-18 5.00703e-18 4.23383e-18 4.43801e-18 4.84634e-18 3.97269e-18 3.52073e-18 3.73140e-18 3.49143e-18 3.23781e-18 3.53760e-18 3.34680e-18 2.92347e-18 2.52429e-18 2.65915e-18 2.34073e-18 2.54660e-18 1.47915e-18 1.68769e-18 1.33233e-18 1.52270e-18 2.03673e-18 1.79710e-18 1.01892e-18 1.17491e-18 1.42743e-18 1.18940e-18 9.83799e-19 1.18456e-18 5.70605e-19 7.16811e-19 3.65415e-19 5.76884e-19 4.52949e-19 4.18707e-19 4.58537e-19 4.18642e-19 3.33447e-19 2.34295e-19 3.11747e-19 2.00276e-19 1.71476e-19 7.76342e-20 7.90964e-20 7.23521e-20 7.12512e-20 1.02007e-19 1.05224e-19 6.46338e-20 6.47551e-20 2.47446e-20 2.36700e-20 4.54081e-20 3.23424e-20 4.55293e-20 3.08019e-20 2.62057e-20 2.19898e-20 2.18040e-20 3.18210e-20 2.79822e-20 2.95472e-20 7.30250e-21 2.29209e-20 5.48693e-21 1.78143e-21 0.00000e+00 2.83473e-21 0.00000e+00 0.00000e+00 0.00000e+00 
8.17701e-16 1.73130e-15 1.61411e-15 1.54992e-15 1.63410e-15 1.65685e-15 1.47816e-15 1.28154e-15 1.11396e-15 1.03314e-15 1.16825e-15 1.37682e-15 1.56586e-15 1.61618e-15 1.59812e-15 1.55688e-15 1.50994e-15 1.45056e-15 1.36361e-15 1.27485e-15 1.19776e-15 1.11491e-15 1.05126e-15 9.56835e-16 9.00378e-16 8.22611e-16 7.64873e-16 6.86903e-16 6.56078e-16 5.99008e-16 5.72656e-16 5.16216e-16 5.06641e-16 4.47763e-16 4.35953e-16 3.90598e-16 3.74992e-16 3.70779e-16 3.58753e-16 3.37974e-16 3.18591e-16 3.14752e-16 3.09360e-16 2.92704e-16 3.03242e-16 2.91975e-16 2.88471e-16 2.73687e-16 2.74193e-16 2.63299e-16 2.52208e-16 2.26657e-16 2.06499e-16 1.77967e-16 1.65204e-16 1.43527e-16 1.33607e-16 1.06337e-16 9.64519e-17 8.06917e-17 7.00009e-17 6.68970e-17 5.77720e-17 4.89105e-17 4.22326e-17 4.16665e-17 3.43015e-17 3.03663e-17 2.70372e-17 2.60040e-17 2.07074e-17 2.12659e-17 1.96858e-17 2.01174e-17 1.95205e-17 1.85404e-17 1.93328e-17 1.84848e-17 1.75139e-17 1.86936e-17 1.69563e-17 1.85692e-17 1.98835e-17 1.83788e-17 1.73161e-17 1.73154e-17 1.84110e-17 1.66334e-17 1.61858e-17 1.83116e-17 1.77107e-17 1.72034e-17 1.72016e-17 1.68223e-17 1.64417e-17 1.62349e-17 1.49708e-17 1.78408e-17 1.55445e-17 1.50368e-17 1.48943e-17 1.39768e-17 1.47278e-17 1.45934e-17 1.41252e-17 1.47586e-17 1.42281e-17 1.41975e-17 1.29770e-17 1.49725e-17 1.25984e-17 1.27238e-17 1.24111e-17 1.34000e-17 1.05853e-17 1.14590e-17 1.01967e-17 1.00871e-17 8.99637e-18 9.68535e-18 8.79363e-18 8.13837e-18 7.11809e-18 7.09090e-18 7.00031e-18 6.68804e-18 6.51682e-18 6.58635e-18 5.91209e-18 5.77453e-18 4.92756e-18 4.12199e-18 4.32161e-18 4.70652e-18 3.87561e-18 3.46243e-18 3.66424e-18 3.42147e-18 3.19771e-18 3.42473e-18 3.21780e-18 2.82438e-18 2.45905e-18 2.58142e-18 2.27875e-18 2.46710e-18 1.45897e-18 1.65002e-18 1.30125e-18 1.49295e-18 1.94126e-18 1.75081e-18 9.86778e-19 1.12819e-18 1.36657e-18 1.14700e-18 9.42150e-19 1.12386e-18 5.42178e-19 6.76026e-19 3.57773e-19 5.59629e-19 4.31314e-19 4.03535e-19 4.46670e-19 4.06903e-19 3.18589e-19 2.16881e-19 2.96997e-19 1.84894e-19 1.61329e-19 7.17628e-20 7.20950e-20 6.71912e-20 6.61529e-20 9.31182e-20 9.64075e-20 6.01153e-20 6.11584e-20 2.46301e-20 2.23560e-20 4.22677e-20 3.03584e-20 4.17782e-20 2.89170e-20 2.51977e-20 2.07274e-20 2.06167e-20 2.87834e-20 2.50811e-20 2.66414e-20 6.86954e-21 2.07656e-20 5.22614e-21 1.61032e-21 0.00000e+00 2.74812e-21 0.00000e+00 0.00000e+00 0.00000e+00 
6.90794e-16 1.46511e-15 1.36354e-15 1.30826e-15 1.38701e-15 1.40714e-15 1.25298e-15 1.08335e-15 9.35232e-16 8.66808e-16 9.90144e-16 1.17732e-15 1.34888e-15 1.39299e-15 1.38269e-15 1.34756e-15 1.30767e-15 1.26036e-15 1.18535e-15 1.10963e-15 1.04330e-15 9.74641e-16 9.19648e-16 8.37595e-16 7.91124e-16 7.23218e-16 6.73611e-16 6.05808e-16 5.79356e-16 5.31840e-16 5.09035e-16 4.59892e-16 4.52188e-16 4.00728e-16 3.91299e-16 3.51940e-16 3.38309e-16 3.35744e-16 3.26558e-16 3.08669e-16 2.91304e-16 2.89874e-16 2.86751e-16 2.72404e-16 2.84188e-16 2.75679e-16 2.73687e-16 2.61137e-16 2.62240e-16 2.52215e-16 2.42266e-16 2.18275e-16 1.98929e-16 1.71107e-16 1.58818e-16 1.38180e-16 1.28052e-16 1.01236e-16 9.15439e-17 7.59274e-17 6.58725e-17 6.29236e-17 5.43074e-17 4.53719e-17 3.91645e-17 3.84357e-17 3.11772e-17 2.74109e-17 2.41733e-17 2.30907e-17 1.79564e-17 1.80746e-17 1.63890e-17 1.62820e-17 1.55531e-17 1.42910e-17 1.48277e-17 1.38984e-17 1.26713e-17 1.34892e-17 1.21372e-17 1.35990e-17 1.46022e-17 1.35986e-17 1.26813e-17 1.30460e-17 1.38617e-17 1.25041e-17 1.20217e-17 1.39865e-17 1.38834e-17 1.34028e-17 1.34980e-17 1.33325e-17 1.32109e-17 1.29405e-17 1.22493e-17 1.47140e-17 1.29648e-17 1.25399e-17 1.25274e-17 1.19321e-17 1.27174e-17 1.26404e-17 1.23686e-17 1.30175e-17 1.28137e-17 1.28330e-17 1.18886e-17 1.37494e-17 1.17039e-17 1.18630e-17 1.17912e-17 1.28076e-17 1.01825e-17 1.11470e-17 9.82982e-18 9.80014e-18 8.75109e-18 9.35564e-18 8.51974e-18 7.90130e-18 6.94214e-18 6.82947e-18 6.78295e-18 6.45425e-18 6.31084e-18 6.38070e-18 5.72924e-18 5.65431e-18 4.81047e-18 3.98393e-18 4.15491e-18 4.53367e-18 3.75971e-18 3.38002e-18 3.56909e-18 3.33812e-18 3.13425e-18 3.28393e-18 3.06146e-18 2.70681e-18 2.37680e-18 2.47625e-18 2.19792e-18 2.36097e-18 1.42864e-18 1.59210e-18 1.25625e-18 1.44679e-18 1.81805e-18 1.69269e-18 9.45892e-19 1.06732e-18 1.29162e-18 1.09333e-18 8.87322e-19 1.05164e-18 5.09479e-19 6.26396e-19 3.47897e-19 5.39651e-19 4.06079e-19 3.84427e-19 4.31382e-19 3.91174e-19 3.00462e-19 1.96901e-19 2.76781e-19 1.67825e-19 1.49098e-19 6.53223e-20 6.45227e-20 6.12403e-20 6.02943e-20 8.28294e-20 8.61883e-20 5.42589e-20 5.64209e-20 2.37744e-20 2.08361e-20 3.84510e-20 2.82670e-20 3.76115e-20 2.69219e-20 2.36129e-20 1.92189e-20 1.92176e-20 2.55048e-20 2.20351e-20 2.35112e-20 6.39184e-21 1.82140e-20 4.87845e-21 1.48830e-21 0.00000e+00 2.58759e-21 0.00000e+00 0.00000e+00 0.00000e+00 
6.47374e-16 1.38535e-15 1.28380e-15 1.22902e-15 1.31017e-15 1.33028e-15 1.18051e-15 1.01330e-15 8.64896e-16 7.99110e-16 9.22401e-16 1.10359e-15 1.27220e-15 1.31268e-15 1.30721e-15 1.27407e-15 1.23715e-15 1.19557e-15 1.12379e-15 1.05242e-15 9.90403e-16 9.28311e-16 8.76007e-16 7.98202e-16 7.55972e-16 6.91410e-16 6.44723e-16 5.80619e-16 5.55873e-16 5.12087e-16 4.90998e-16 4.44499e-16 4.38069e-16 3.88703e-16 3.80256e-16 3.42685e-16 3.29615e-16 3.28485e-16 3.20349e-16 3.03333e-16 2.86395e-16 2.86190e-16 2.84222e-16 2.70261e-16 2.82850e-16 2.75354e-16 2.74193e-16 2.62240e-16 2.64294e-16 2.54461e-16 2.45142e-16 2.21137e-16 2.01640e-16 1.73330e-16 1.60831e-16 1.39822e-16 1.29629e-16 1.02381e-16 9.25421e-17 7.66025e-17 6.64398e-17 6.33204e-17 5.46900e-17 4.53103e-17 3.90525e-17 3.81975e-17 3.06826e-17 2.68639e-17 2.36747e-17 2.24675e-17 1.72572e-17 1.71819e-17 1.54431e-17 1.51666e-17 1.43551e-17 1.30303e-17 1.35117e-17 1.25691e-17 1.13041e-17 1.20166e-17 1.07758e-17 1.22560e-17 1.31575e-17 1.22660e-17 1.14505e-17 1.19972e-17 1.26813e-17 1.14318e-17 1.09812e-17 1.29139e-17 1.29986e-17 1.25389e-17 1.26571e-17 1.25436e-17 1.25491e-17 1.22375e-17 1.17491e-17 1.40994e-17 1.25359e-17 1.21503e-17 1.21513e-17 1.16769e-17 1.25004e-17 1.23943e-17 1.21950e-17 1.28870e-17 1.27578e-17 1.28457e-17 1.19803e-17 1.38356e-17 1.18683e-17 1.20240e-17 1.20859e-17 1.30919e-17 1.04820e-17 1.15103e-17 1.00920e-17 1.00751e-17 9.01524e-18 9.62998e-18 8.76719e-18 8.12364e-18 7.16908e-18 7.01658e-18 6.99085e-18 6.63098e-18 6.47424e-18 6.52588e-18 5.86727e-18 5.82089e-18 4.95573e-18 4.10126e-18 4.25839e-18 4.63800e-18 3.87027e-18 3.48747e-18 3.67148e-18 3.42779e-18 3.22463e-18 3.35935e-18 3.10056e-18 2.75745e-18 2.42686e-18 2.52861e-18 2.24555e-18 2.40912e-18 1.46762e-18 1.64001e-18 1.28857e-18 1.48836e-18 1.83901e-18 1.72493e-18 9.66437e-19 1.07695e-18 1.29319e-18 1.10034e-18 8.98089e-19 1.05059e-18 5.14431e-19 6.18403e-19 3.57162e-19 5.47869e-19 4.02863e-19 3.84112e-19 4.36337e-19 3.93152e-19 3.00419e-19 1.95424e-19 2.72404e-19 1.64505e-19 1.42785e-19 6.00278e-20 5.97099e-20 5.63313e-20 5.54361e-20 7.61622e-20 7.95354e-20 5.06772e-20 5.25870e-20 2.27305e-20 1.91821e-20 3.57088e-20 2.61058e-20 3.44673e-20 2.47552e-20 2.16433e-20 1.75569e-20 1.75935e-20 2.32396e-20 2.02424e-20 2.14814e-20 5.79615e-21 1.67245e-20 4.47197e-21 1.31045e-21 0.00000e+00 2.37742e-21 0.00000e+00 0.00000e+00 0.00000e+00 
5.94738e-16 1.30096e-15 1.21111e-15 1.14686e-15 1.22340e-15 1.23346e-15 1.09240e-15 9.29382e-16 7.89794e-16 7.30264e-16 8.45306e-16 1.01859e-15 1.17351e-15 1.20789e-15 1.20334e-15 1.17074e-15 1.13671e-15 1.09803e-15 1.03316e-15 9.67293e-16 9.10212e-16 8.54769e-16 8.08001e-16 7.35123e-16 6.96252e-16 6.37661e-16 5.95642e-16 5.36950e-16 5.14388e-16 4.75526e-16 4.56437e-16 4.14214e-16 4.08607e-16 3.63640e-16 3.56476e-16 3.21803e-16 3.09425e-16 3.09213e-16 3.02123e-16 2.86985e-16 2.71140e-16 2.72104e-16 2.70981e-16 2.58130e-16 2.70660e-16 2.63433e-16 2.63299e-16 2.52215e-16 2.54461e-16 2.46303e-16 2.37458e-16 2.14688e-16 1.95993e-16 1.68461e-16 1.56376e-16 1.36103e-16 1.26503e-16 1.00570e-16 9.13223e-17 7.58999e-17 6.60344e-17 6.27727e-17 5.44321e-17 4.50731e-17 3.90388e-17 3.82498e-17 3.06585e-17 2.70966e-17 2.37679e-17 2.26359e-17 1.75175e-17 1.75628e-17 1.57081e-17 1.55117e-17 1.47061e-17 1.33851e-17 1.37121e-17 1.27347e-17 1.15010e-17 1.21513e-17 1.09110e-17 1.22532e-17 1.31896e-17 1.22922e-17 1.14320e-17 1.18106e-17 1.26706e-17 1.13631e-17 1.10345e-17 1.27844e-17 1.27823e-17 1.23200e-17 1.25485e-17 1.23988e-17 1.21953e-17 1.20034e-17 1.13515e-17 1.37088e-17 1.20880e-17 1.17880e-17 1.17613e-17 1.12698e-17 1.20384e-17 1.20125e-17 1.17704e-17 1.23927e-17 1.22334e-17 1.23104e-17 1.14341e-17 1.32232e-17 1.12701e-17 1.14370e-17 1.14691e-17 1.24618e-17 9.91958e-18 1.08471e-17 9.60121e-18 9.57718e-18 8.52489e-18 9.12228e-18 8.30717e-18 7.68592e-18 6.77580e-18 6.63997e-18 6.57851e-18 6.25903e-18 6.16175e-18 6.19408e-18 5.55220e-18 5.52052e-18 4.69955e-18 3.85268e-18 4.05494e-18 4.37869e-18 3.64612e-18 3.28712e-18 3.47611e-18 3.23516e-18 3.05332e-18 3.15755e-18 2.93069e-18 2.61363e-18 2.29124e-18 2.38031e-18 2.11738e-18 2.27147e-18 1.38509e-18 1.52521e-18 1.20195e-18 1.39974e-18 1.72677e-18 1.62837e-18 8.93140e-19 1.02197e-18 1.22128e-18 1.03296e-18 8.29229e-19 9.94204e-19 4.83981e-19 5.83060e-19 3.25305e-19 5.03518e-19 3.74477e-19 3.55502e-19 3.99515e-19 3.63995e-19 2.72858e-19 1.75601e-19 2.52891e-19 1.48236e-19 1.27313e-19 4.98439e-20 4.90092e-20 4.72778e-20 4.64309e-20 6.66644e-20 6.68020e-20 4.04811e-20 4.02016e-20 1.50988e-20 1.55507e-20 2.84579e-20 2.11144e-20 2.90299e-20 1.98416e-20 1.77721e-20 1.40578e-20 1.41084e-20 1.96829e-20 1.75251e-20 1.83824e-20 4.51909e-21 1.49818e-20 3.63726e-21 8.81084e-22 0.00000e+00 1.97411e-21 0.00000e+00 0.00000e+00 0.00000e+00 
5.25991e-16 1.14297e-15 1.05457e-15 9.92794e-16 1.06777e-15 1.07540e-15 9.45115e-16 7.90340e-16 6.52437e-16 5.96984e-16 7.09025e-16 8.72543e-16 1.02187e-15 1.05366e-15 1.05706e-15 1.02920e-15 1.00057e-15 9.72009e-16 9.14065e-16 8.57582e-16 8.07951e-16 7.62480e-16 7.21077e-16 6.56886e-16 6.25012e-16 5.72452e-16 5.35985e-16 4.84388e-16 4.65091e-16 4.32150e-16 4.15878e-16 3.78592e-16 3.74561e-16 3.34215e-16 3.28499e-16 2.97888e-16 2.87178e-16 2.88165e-16 2.83107e-16 2.69549e-16 2.54697e-16 2.56964e-16 2.57026e-16 2.44955e-16 2.57599e-16 2.51437e-16 2.52208e-16 2.42266e-16 2.45142e-16 2.37458e-16 2.29999e-16 2.08240e-16 1.90236e-16 1.63567e-16 1.51848e-16 1.32349e-16 1.23212e-16 9.79797e-17 8.93201e-17 7.42019e-17 6.46539e-17 6.15832e-17 5.35288e-17 4.39611e-17 3.81913e-17 3.72094e-17 2.96713e-17 2.60976e-17 2.30076e-17 2.17646e-17 1.67827e-17 1.65202e-17 1.46624e-17 1.41596e-17 1.31723e-17 1.18128e-17 1.19597e-17 1.09582e-17 9.70148e-18 1.01359e-17 9.10289e-18 1.03519e-17 1.10376e-17 1.04133e-17 9.72347e-18 1.02887e-17 1.09042e-17 9.75956e-18 9.46900e-18 1.10634e-17 1.12364e-17 1.08399e-17 1.10098e-17 1.09244e-17 1.09941e-17 1.06563e-17 1.04061e-17 1.22907e-17 1.10833e-17 1.08224e-17 1.07721e-17 1.04927e-17 1.12033e-17 1.11222e-17 1.09053e-17 1.15500e-17 1.14939e-17 1.16253e-17 1.08764e-17 1.25101e-17 1.07721e-17 1.09057e-17 1.10758e-17 1.19837e-17 9.64438e-18 1.06089e-17 9.28726e-18 9.27852e-18 8.30096e-18 8.85326e-18 8.07196e-18 7.46711e-18 6.61339e-18 6.43398e-18 6.41957e-18 6.07345e-18 5.94899e-18 5.96571e-18 5.36715e-18 5.37225e-18 4.57341e-18 3.75035e-18 3.90782e-18 4.22684e-18 3.54992e-18 3.21236e-18 3.37748e-18 3.14132e-18 2.97298e-18 3.05046e-18 2.79519e-18 2.50386e-18 2.21009e-18 2.29579e-18 2.04367e-18 2.19155e-18 1.34829e-18 1.49447e-18 1.17613e-18 1.36511e-18 1.64811e-18 1.56728e-18 8.66768e-19 9.69234e-19 1.15190e-18 9.82699e-19 7.98782e-19 9.32755e-19 4.58542e-19 5.41421e-19 3.20242e-19 4.88271e-19 3.52050e-19 3.38040e-19 3.87750e-19 3.49288e-19 2.60799e-19 1.66358e-19 2.36279e-19 1.37774e-19 1.17238e-19 4.50567e-20 4.43852e-20 4.27843e-20 4.20012e-20 5.89739e-20 5.99940e-20 3.76858e-20 3.82052e-20 1.59829e-20 1.43886e-20 2.63972e-20 1.96116e-20 2.58846e-20 1.83569e-20 1.63916e-20 1.28400e-20 1.29880e-20 1.71980e-20 1.53287e-20 1.60444e-20 4.12205e-21 1.30441e-20 3.34953e-21 7.83346e-22 0.00000e+00 1.83033e-21 0.00000e+00 0.00000e+00 0.00000e+00 
4.18521e-16 9.31985e-16 8.59508e-16 8.04805e-16 8.71972e-16 8.76885e-16 7.68823e-16 6.39232e-16 5.22467e-16 4.79565e-16 5.77711e-16 7.19605e-16 8.48106e-16 8.74738e-16 8.81245e-16 8.58410e-16 8.34921e-16 8.13867e-16 7.64619e-16 7.17172e-16 6.76034e-16 6.40879e-16 6.06138e-16 5.52339e-16 5.26892e-16 4.83278e-16 4.53066e-16 4.10231e-16 3.94360e-16 3.68370e-16 3.55346e-16 3.24397e-16 3.21368e-16 2.87779e-16 2.83165e-16 2.57809e-16 2.48751e-16 2.50789e-16 2.47413e-16 2.36383e-16 2.23589e-16 2.26690e-16 2.27710e-16 2.17751e-16 2.29730e-16 2.25157e-16 2.26657e-16 2.18275e-16 2.21137e-16 2.14688e-16 2.08240e-16 1.89156e-16 1.72946e-16 1.48699e-16 1.38285e-16 1.21006e-16 1.12606e-16 8.97023e-17 8.19950e-17 6.81044e-17 5.96772e-17 5.68921e-17 4.97409e-17 4.08150e-17 3.58029e-17 3.48473e-17 2.79632e-17 2.47215e-17 2.19577e-17 2.08736e-17 1.63711e-17 1.61963e-17 1.45285e-17 1.40545e-17 1.30944e-17 1.20379e-17 1.20523e-17 1.11779e-17 1.01328e-17 1.05653e-17 9.68373e-18 1.06763e-17 1.12808e-17 1.07247e-17 1.00875e-17 1.05706e-17 1.12167e-17 9.97620e-18 9.94446e-18 1.11936e-17 1.12976e-17 1.09276e-17 1.11173e-17 1.09262e-17 1.10172e-17 1.06242e-17 1.04270e-17 1.18828e-17 1.08863e-17 1.06980e-17 1.05042e-17 1.02904e-17 1.08076e-17 1.07373e-17 1.03548e-17 1.09375e-17 1.08622e-17 1.09910e-17 1.01906e-17 1.15948e-17 9.99232e-18 1.00741e-17 1.02013e-17 1.09653e-17 8.82677e-18 9.73344e-18 8.50146e-18 8.51299e-18 7.62068e-18 8.10231e-18 7.40953e-18 6.84925e-18 6.08215e-18 5.88102e-18 5.87745e-18 5.54005e-18 5.45296e-18 5.45707e-18 4.91412e-18 4.95043e-18 4.21518e-18 3.42652e-18 3.57876e-18 3.84548e-18 3.25544e-18 2.95281e-18 3.10303e-18 2.89086e-18 2.74321e-18 2.77011e-18 2.52942e-18 2.27728e-18 2.02418e-18 2.09647e-18 1.87041e-18 1.99240e-18 1.24488e-18 1.36449e-18 1.07950e-18 1.25454e-18 1.48418e-18 1.43201e-18 7.89366e-19 8.77348e-19 1.04429e-18 8.95801e-19 7.22495e-19 8.36503e-19 4.16138e-19 4.89158e-19 2.98146e-19 4.51456e-19 3.21597e-19 3.10982e-19 3.59918e-19 3.25050e-19 2.40562e-19 1.51538e-19 2.15436e-19 1.24759e-19 1.09493e-19 4.38588e-20 4.14308e-20 4.17240e-20 4.09810e-20 5.51527e-20 5.63266e-20 3.54380e-20 3.74680e-20 1.63233e-20 1.45474e-20 2.53601e-20 1.96517e-20 2.48138e-20 1.85234e-20 1.69054e-20 1.30683e-20 1.32517e-20 1.61245e-20 1.39686e-20 1.48765e-20 4.25496e-21 1.19335e-20 3.42895e-21 8.30366e-22 0.00000e+00 1.89453e-21 0.00000e+00 0.00000e+00 0.00000e+00 
3.86314e-16 8.50614e-16 7.81484e-16 7.28398e-16 7.90449e-16 7.93487e-16 6.93161e-16 5.69537e-16 4.57497e-16 4.18687e-16 5.13073e-16 6.48548e-16 7.64718e-16 7.89415e-16 7.95660e-16 7.74155e-16 7.53704e-16 7.34701e-16 6.90618e-16 6.48308e-16 6.10477e-16 5.79002e-16 5.47946e-16 4.99492e-16 4.75865e-16 4.36476e-16 4.09042e-16 3.70580e-16 3.56125e-16 3.32567e-16 3.20594e-16 2.92705e-16 2.90069e-16 2.59693e-16 2.55473e-16 2.32576e-16 2.24407e-16 2.26175e-16 2.23289e-16 2.13389e-16 2.02082e-16 2.05290e-16 2.06333e-16 1.97598e-16 2.08706e-16 2.04604e-16 2.06499e-16 1.98929e-16 2.01640e-16 1.95993e-16 1.90236e-16 1.72946e-16 1.58587e-16 1.36409e-16 1.27254e-16 1.11765e-16 1.04349e-16 8.35167e-17 7.67535e-17 6.41174e-17 5.64232e-17 5.38491e-17 4.73487e-17 3.91348e-17 3.44703e-17 3.34770e-17 2.71640e-17 2.42176e-17 2.16354e-17 2.06460e-17 1.64594e-17 1.62617e-17 1.46998e-17 1.41070e-17 1.30489e-17 1.21240e-17 1.19892e-17 1.10465e-17 1.00046e-17 1.02905e-17 9.41321e-18 1.02520e-17 1.08173e-17 1.02533e-17 9.64742e-18 1.00631e-17 1.05916e-17 9.48355e-18 9.47172e-18 1.05898e-17 1.05980e-17 1.02755e-17 1.04138e-17 1.01731e-17 1.02732e-17 9.93617e-18 9.69833e-18 1.10092e-17 1.00650e-17 9.90268e-18 9.67911e-18 9.45745e-18 9.87695e-18 9.81319e-18 9.46953e-18 9.98151e-18 9.86773e-18 9.96652e-18 9.23415e-18 1.04803e-17 9.04458e-18 9.11659e-18 9.20311e-18 9.86711e-18 7.95084e-18 8.76282e-18 7.65090e-18 7.66033e-18 6.85176e-18 7.29247e-18 6.66111e-18 6.15999e-18 5.46693e-18 5.29661e-18 5.29390e-18 4.98313e-18 4.89611e-18 4.89407e-18 4.41439e-18 4.44534e-18 3.78302e-18 3.07927e-18 3.21322e-18 3.45955e-18 2.91210e-18 2.65387e-18 2.79339e-18 2.59187e-18 2.46435e-18 2.49483e-18 2.27468e-18 2.04281e-18 1.81608e-18 1.88308e-18 1.67926e-18 1.79196e-18 1.11783e-18 1.23212e-18 9.70452e-19 1.12801e-18 1.33575e-18 1.28600e-18 7.09666e-19 7.87583e-19 9.35056e-19 8.02984e-19 6.49982e-19 7.50299e-19 3.71747e-19 4.36033e-19 2.66114e-19 4.03031e-19 2.86529e-19 2.77021e-19 3.21289e-19 2.89503e-19 2.13777e-19 1.34379e-19 1.92154e-19 1.10133e-19 9.54250e-20 3.67604e-20 3.51546e-20 3.52042e-20 3.45205e-20 4.74828e-20 4.81902e-20 3.05220e-20 3.15751e-20 1.36856e-20 1.20684e-20 2.15108e-20 1.62518e-20 2.09279e-20 1.52392e-20 1.41640e-20 1.07988e-20 1.09278e-20 1.36093e-20 1.19395e-20 1.26371e-20 3.44761e-21 1.04060e-20 2.85587e-21 5.97115e-22 0.00000e+00 1.59598e-21 0.00000e+00 0.00000e+00 0.00000e+00 
3.68637e-16 7.94789e-16 7.25844e-16 6.77578e-16 7.32795e-16 7.35886e-16 6.41613e-16 5.25910e-16 4.19398e-16 3.80561e-16 4.66414e-16 5.90435e-16 6.98330e-16 7.22742e-16 7.27720e-16 7.08346e-16 6.89552e-16 6.71368e-16 6.29992e-16 5.91050e-16 5.56384e-16 5.26253e-16 4.97229e-16 4.52865e-16 4.30779e-16 3.94309e-16 3.69143e-16 3.34168e-16 3.21199e-16 2.98385e-16 2.87648e-16 2.62130e-16 2.59580e-16 2.31847e-16 2.27590e-16 2.06610e-16 1.99165e-16 2.00187e-16 1.97063e-16 1.87822e-16 1.77663e-16 1.79694e-16 1.79843e-16 1.71861e-16 1.80946e-16 1.76791e-16 1.77967e-16 1.71107e-16 1.73330e-16 1.68461e-16 1.63567e-16 1.48699e-16 1.36409e-16 1.17893e-16 1.10104e-16 9.71297e-17 9.12653e-17 7.38012e-17 6.86465e-17 5.78983e-17 5.12752e-17 4.92326e-17 4.34588e-17 3.64405e-17 3.24429e-17 3.15541e-17 2.62495e-17 2.35609e-17 2.14388e-17 2.06806e-17 1.70115e-17 1.70048e-17 1.57513e-17 1.55053e-17 1.44841e-17 1.39498e-17 1.38102e-17 1.29968e-17 1.23172e-17 1.27198e-17 1.17598e-17 1.24667e-17 1.30992e-17 1.23078e-17 1.17627e-17 1.19486e-17 1.25205e-17 1.12197e-17 1.13922e-17 1.23021e-17 1.19536e-17 1.16726e-17 1.16747e-17 1.12656e-17 1.13205e-17 1.09496e-17 1.05078e-17 1.15554e-17 1.05944e-17 1.04098e-17 1.00125e-17 9.68988e-18 9.90718e-18 9.77458e-18 9.22236e-18 9.66812e-18 9.31445e-18 9.38642e-18 8.52977e-18 9.57332e-18 8.18145e-18 8.17419e-18 8.08902e-18 8.52431e-18 6.85460e-18 7.50452e-18 6.55794e-18 6.51080e-18 5.85327e-18 6.24084e-18 5.70182e-18 5.26023e-18 4.65978e-18 4.54619e-18 4.54316e-18 4.27536e-18 4.17283e-18 4.16156e-18 3.76337e-18 3.77048e-18 3.22291e-18 2.64625e-18 2.75117e-18 2.95888e-18 2.49796e-18 2.26670e-18 2.37727e-18 2.20527e-18 2.09218e-18 2.14629e-18 1.95530e-18 1.74583e-18 1.54925e-18 1.61902e-18 1.43810e-18 1.54336e-18 9.48022e-19 1.06752e-18 8.42131e-19 9.66566e-19 1.16451e-18 1.09446e-18 6.13193e-19 6.77547e-19 8.02600e-19 6.88454e-19 5.69602e-19 6.46320e-19 3.20137e-19 3.79191e-19 2.28964e-19 3.47381e-19 2.47749e-19 2.38578e-19 2.76888e-19 2.48538e-19 1.86738e-19 1.20024e-19 1.67514e-19 9.83023e-20 8.44261e-20 3.37083e-20 3.27364e-20 3.22625e-20 3.16506e-20 4.37780e-20 4.47762e-20 2.88231e-20 2.96725e-20 1.31439e-20 1.10135e-20 2.01258e-20 1.48220e-20 1.92679e-20 1.39325e-20 1.29382e-20 9.87344e-21 1.00014e-20 1.26130e-20 1.10271e-20 1.16960e-20 3.17498e-21 9.62290e-21 2.60946e-21 5.69742e-22 0.00000e+00 1.45692e-21 0.00000e+00 0.00000e+00 0.00000e+00 
3.59339e-16 7.50595e-16 6.78366e-16 6.32685e-16 6.84061e-16 6.86017e-16 5.96356e-16 4.85860e-16 3.81962e-16 3.45993e-16 4.31626e-16 5.53194e-16 6.53645e-16 6.78714e-16 6.82914e-16 6.64474e-16 6.46873e-16 6.29694e-16 5.90083e-16 5.53528e-16 5.20052e-16 4.91558e-16 4.64197e-16 4.22776e-16 4.01171e-16 3.67039e-16 3.42895e-16 3.10510e-16 2.98079e-16 2.76131e-16 2.65995e-16 2.42059e-16 2.39674e-16 2.13678e-16 2.09392e-16 1.89886e-16 1.82859e-16 1.83840e-16 1.80939e-16 1.72385e-16 1.63338e-16 1.65341e-16 1.65364e-16 1.58669e-16 1.67322e-16 1.63799e-16 1.65204e-16 1.58818e-16 1.60831e-16 1.56376e-16 1.51848e-16 1.38285e-16 1.27254e-16 1.10104e-16 1.03575e-16 9.20677e-17 8.66942e-17 7.05490e-17 6.59977e-17 5.60487e-17 5.00757e-17 4.82596e-17 4.30393e-17 3.65396e-17 3.28562e-17 3.19710e-17 2.71510e-17 2.46345e-17 2.27074e-17 2.20489e-17 1.85727e-17 1.87030e-17 1.74133e-17 1.71544e-17 1.59945e-17 1.56247e-17 1.53572e-17 1.44941e-17 1.38864e-17 1.41198e-17 1.31504e-17 1.37312e-17 1.43358e-17 1.34991e-17 1.29594e-17 1.30176e-17 1.35759e-17 1.22236e-17 1.24777e-17 1.32356e-17 1.27103e-17 1.24858e-17 1.24030e-17 1.19148e-17 1.19586e-17 1.15856e-17 1.10813e-17 1.19577e-17 1.10192e-17 1.08859e-17 1.03603e-17 1.00240e-17 1.01131e-17 9.96583e-18 9.33027e-18 9.78089e-18 9.33257e-18 9.42208e-18 8.50139e-18 9.43613e-18 8.09235e-18 8.08064e-18 7.94632e-18 8.27476e-18 6.70771e-18 7.31516e-18 6.38213e-18 6.31365e-18 5.67620e-18 6.08132e-18 5.55654e-18 5.10887e-18 4.53420e-18 4.43541e-18 4.42947e-18 4.15111e-18 4.04380e-18 4.00721e-18 3.63542e-18 3.64394e-18 3.12443e-18 2.57551e-18 2.67837e-18 2.85657e-18 2.42017e-18 2.19966e-18 2.30684e-18 2.13186e-18 2.02043e-18 2.08395e-18 1.88195e-18 1.68406e-18 1.49718e-18 1.57260e-18 1.39192e-18 1.49505e-18 9.16631e-19 1.04371e-18 8.21895e-19 9.44234e-19 1.13506e-18 1.05033e-18 5.95621e-19 6.54116e-19 7.67095e-19 6.59522e-19 5.55132e-19 6.20158e-19 3.12727e-19 3.64084e-19 2.26249e-19 3.37694e-19 2.36997e-19 2.28757e-19 2.69352e-19 2.41329e-19 1.82532e-19 1.20806e-19 1.60358e-19 9.62419e-20 8.06230e-20 3.20166e-20 3.09369e-20 3.08982e-20 3.02752e-20 4.19207e-20 4.29189e-20 2.80837e-20 2.89156e-20 1.31287e-20 1.05428e-20 1.94446e-20 1.39975e-20 1.83267e-20 1.31884e-20 1.27513e-20 9.53750e-21 9.60949e-21 1.19202e-20 1.03050e-20 1.10354e-20 3.03557e-21 9.25160e-21 2.54246e-21 4.89998e-22 0.00000e+00 1.44404e-21 0.00000e+00 0.00000e+00 0.00000e+00 
3.15902e-16 6.30145e-16 5.60856e-16 5.25089e-16 5.71372e-16 5.75226e-16 4.98318e-16 4.03053e-16 3.06326e-16 2.75562e-16 3.55686e-16 4.67467e-16 5.56543e-16 5.81841e-16 5.87875e-16 5.73144e-16 5.58443e-16 5.45760e-16 5.09503e-16 4.77565e-16 4.48294e-16 4.24408e-16 3.99467e-16 3.64525e-16 3.45731e-16 3.15651e-16 2.94385e-16 2.66820e-16 2.56044e-16 2.36990e-16 2.28327e-16 2.07619e-16 2.05211e-16 1.83047e-16 1.78682e-16 1.62325e-16 1.56217e-16 1.56930e-16 1.54668e-16 1.47401e-16 1.39730e-16 1.41510e-16 1.41640e-16 1.36592e-16 1.44270e-16 1.41999e-16 1.43527e-16 1.38180e-16 1.39822e-16 1.36103e-16 1.32349e-16 1.21006e-16 1.11765e-16 9.71297e-17 9.20677e-17 8.31439e-17 7.85937e-17 6.47187e-17 6.15337e-17 5.26819e-17 4.78144e-17 4.64640e-17 4.19496e-17 3.61152e-17 3.30558e-17 3.20672e-17 2.79943e-17 2.56820e-17 2.39865e-17 2.34608e-17 2.02968e-17 2.04565e-17 1.92026e-17 1.88286e-17 1.74144e-17 1.72992e-17 1.67206e-17 1.57526e-17 1.52035e-17 1.52813e-17 1.43846e-17 1.46823e-17 1.51842e-17 1.44248e-17 1.38652e-17 1.38635e-17 1.43822e-17 1.29586e-17 1.34519e-17 1.38781e-17 1.32108e-17 1.30380e-17 1.29080e-17 1.22789e-17 1.24009e-17 1.19463e-17 1.14661e-17 1.19055e-17 1.11534e-17 1.10797e-17 1.03924e-17 1.00863e-17 9.97896e-18 9.84001e-18 9.03245e-18 9.42789e-18 8.92129e-18 8.98523e-18 8.01702e-18 8.73843e-18 7.50669e-18 7.45263e-18 7.25371e-18 7.42195e-18 6.01728e-18 6.58873e-18 5.71536e-18 5.64968e-18 5.10445e-18 5.44051e-18 4.99753e-18 4.59231e-18 4.08213e-18 3.96717e-18 3.98407e-18 3.70240e-18 3.62147e-18 3.56806e-18 3.25245e-18 3.28665e-18 2.81996e-18 2.30675e-18 2.39090e-18 2.53653e-18 2.17280e-18 1.98420e-18 2.07575e-18 1.91609e-18 1.82608e-18 1.85104e-18 1.65913e-18 1.48649e-18 1.33437e-18 1.40265e-18 1.24188e-18 1.32585e-18 8.26568e-19 9.39051e-19 7.45405e-19 8.48520e-19 9.95730e-19 9.33689e-19 5.29630e-19 5.71019e-19 6.69691e-19 5.82105e-19 4.91088e-19 5.33115e-19 2.71838e-19 3.12629e-19 2.03901e-19 3.03225e-19 2.07663e-19 2.01718e-19 2.42630e-19 2.16283e-19 1.61070e-19 1.05074e-19 1.39286e-19 8.19318e-20 7.01543e-20 2.77109e-20 2.57165e-20 2.70076e-20 2.63975e-20 3.55264e-20 3.62230e-20 2.38260e-20 2.52037e-20 1.18215e-20 9.43761e-21 1.66897e-20 1.23782e-20 1.56287e-20 1.16653e-20 1.17350e-20 8.56444e-21 8.60857e-21 9.85357e-21 8.36952e-21 9.07989e-21 2.69080e-21 7.71976e-21 2.31226e-21 3.73216e-22 0.00000e+00 1.33922e-21 0.00000e+00 0.00000e+00 0.00000e+00 
3.52388e-16 6.92695e-16 6.13490e-16 5.68112e-16 6.11868e-16 6.10346e-16 5.24380e-16 4.14260e-16 3.06523e-16 2.71061e-16 3.56024e-16 4.74419e-16 5.64877e-16 5.89549e-16 5.93983e-16 5.77581e-16 5.63249e-16 5.48485e-16 5.11927e-16 4.80104e-16 4.50341e-16 4.25115e-16 4.00494e-16 3.64922e-16 3.45031e-16 3.14543e-16 2.93260e-16 2.65688e-16 2.55057e-16 2.34768e-16 2.26243e-16 2.05545e-16 2.03162e-16 1.80794e-16 1.76305e-16 1.59636e-16 1.53600e-16 1.53786e-16 1.50901e-16 1.43356e-16 1.35711e-16 1.36656e-16 1.35809e-16 1.30093e-16 1.36213e-16 1.32514e-16 1.33607e-16 1.28052e-16 1.29629e-16 1.26503e-16 1.23212e-16 1.12606e-16 1.04349e-16 9.12653e-17 8.66942e-17 7.85937e-17 7.55409e-17 6.34532e-17 6.15820e-17 5.35871e-17 4.88670e-17 4.75559e-17 4.30564e-17 3.75364e-17 3.45023e-17 3.34538e-17 2.95835e-17 2.73003e-17 2.57017e-17 2.52123e-17 2.21099e-17 2.23033e-17 2.11505e-17 2.09570e-17 1.94138e-17 1.94628e-17 1.87850e-17 1.77380e-17 1.73256e-17 1.74380e-17 1.62782e-17 1.66029e-17 1.72666e-17 1.61733e-17 1.56449e-17 1.54533e-17 1.60150e-17 1.44455e-17 1.50520e-17 1.54471e-17 1.44423e-17 1.42986e-17 1.41008e-17 1.33407e-17 1.33393e-17 1.29475e-17 1.21650e-17 1.26443e-17 1.17073e-17 1.16208e-17 1.08365e-17 1.03758e-17 1.01825e-17 9.98304e-18 9.10499e-18 9.43355e-18 8.68549e-18 8.74676e-18 7.67612e-18 8.32150e-18 7.06198e-18 6.96800e-18 6.63400e-18 6.67669e-18 5.39031e-18 5.81060e-18 5.07545e-18 4.95542e-18 4.47946e-18 4.82254e-18 4.41338e-18 4.03532e-18 3.57339e-18 3.53522e-18 3.53192e-18 3.28591e-18 3.17613e-18 3.11512e-18 2.84779e-18 2.84730e-18 2.45766e-18 2.04544e-18 2.12105e-18 2.24403e-18 1.90446e-18 1.73647e-18 1.81675e-18 1.66378e-18 1.57972e-18 1.65246e-18 1.48145e-18 1.31677e-18 1.16984e-18 1.24612e-18 1.09426e-18 1.18654e-18 7.14806e-19 8.40587e-19 6.63768e-19 7.50022e-19 9.17044e-19 8.16681e-19 4.72013e-19 5.12970e-19 5.96914e-19 5.14276e-19 4.49182e-19 4.83614e-19 2.45962e-19 2.85242e-19 1.78637e-19 2.66116e-19 1.84698e-19 1.76879e-19 2.12186e-19 1.88836e-19 1.44254e-19 1.00876e-19 1.25678e-19 7.70541e-20 6.21395e-20 2.41847e-20 2.35512e-20 2.37371e-20 2.31547e-20 3.32798e-20 3.34389e-20 2.19405e-20 2.18429e-20 9.72004e-21 7.85921e-21 1.48847e-20 1.02967e-20 1.39788e-20 9.61847e-21 9.82548e-21 7.08708e-21 7.08968e-21 9.05111e-21 7.95866e-21 8.46941e-21 2.15661e-21 7.48221e-21 1.92840e-21 2.27194e-22 0.00000e+00 1.12648e-21 0.00000e+00 0.00000e+00 0.00000e+00 
3.55391e-16 6.92295e-16 6.12444e-16 5.59792e-16 5.97707e-16 5.90612e-16 5.04617e-16 3.91616e-16 2.83965e-16 2.48090e-16 3.28589e-16 4.41245e-16 5.21714e-16 5.44037e-16 5.45651e-16 5.29454e-16 5.15885e-16 4.99956e-16 4.65140e-16 4.34578e-16 4.06904e-16 3.82672e-16 3.59918e-16 3.26933e-16 3.06470e-16 2.79003e-16 2.59400e-16 2.34662e-16 2.24929e-16 2.05347e-16 1.97863e-16 1.79348e-16 1.76867e-16 1.56946e-16 1.52247e-16 1.37034e-16 1.31337e-16 1.31223e-16 1.27539e-16 1.20793e-16 1.14019e-16 1.13755e-16 1.11895e-16 1.06650e-16 1.10401e-16 1.05892e-16 1.06337e-16 1.01236e-16 1.02381e-16 1.00570e-16 9.79797e-17 8.97023e-17 8.35167e-17 7.38012e-17 7.05490e-17 6.47187e-17 6.34532e-17 5.51344e-17 5.49315e-17 4.88677e-17 4.50987e-17 4.39744e-17 4.01732e-17 3.57868e-17 3.32188e-17 3.23272e-17 2.92445e-17 2.73509e-17 2.59659e-17 2.56794e-17 2.30250e-17 2.35101e-17 2.25190e-17 2.27186e-17 2.12496e-17 2.16571e-17 2.08854e-17 1.99302e-17 1.97843e-17 1.99928e-17 1.86781e-17 1.88891e-17 1.96958e-17 1.83111e-17 1.77571e-17 1.71904e-17 1.79386e-17 1.61710e-17 1.69803e-17 1.71657e-17 1.57431e-17 1.56389e-17 1.54114e-17 1.44745e-17 1.42097e-17 1.39405e-17 1.27027e-17 1.32184e-17 1.20454e-17 1.19652e-17 1.10706e-17 1.04118e-17 1.00654e-17 9.87154e-18 8.85541e-18 9.04865e-18 8.05293e-18 8.08241e-18 6.88936e-18 7.38459e-18 6.11357e-18 5.98679e-18 5.44186e-18 5.31946e-18 4.22907e-18 4.42768e-18 3.96383e-18 3.78354e-18 3.40993e-18 3.73481e-18 3.40122e-18 3.08158e-18 2.70317e-18 2.75297e-18 2.71173e-18 2.53466e-18 2.44394e-18 2.36809e-18 2.16644e-18 2.13262e-18 1.86014e-18 1.57118e-18 1.65755e-18 1.72707e-18 1.45122e-18 1.30900e-18 1.37823e-18 1.24422e-18 1.17849e-18 1.28137e-18 1.16318e-18 1.02164e-18 8.87484e-19 9.63845e-19 8.36559e-19 9.26316e-19 5.29948e-19 6.45438e-19 5.10430e-19 5.71593e-19 7.41815e-19 6.17556e-19 3.57037e-19 4.06267e-19 4.65975e-19 3.93210e-19 3.53026e-19 3.86984e-19 1.93838e-19 2.29377e-19 1.27730e-19 1.94923e-19 1.40925e-19 1.30585e-19 1.53611e-19 1.38113e-19 1.06861e-19 8.11105e-20 9.73610e-20 6.06843e-20 4.43884e-20 1.47551e-20 1.52280e-20 1.50356e-20 1.45437e-20 2.50741e-20 2.30296e-20 1.38311e-20 1.11686e-20 3.03038e-21 4.14398e-21 8.77721e-21 5.31472e-21 9.17446e-21 4.76491e-21 5.51213e-21 3.61918e-21 3.56020e-21 6.27174e-21 6.00015e-21 6.11552e-21 9.25027e-22 6.10785e-21 1.04465e-21 -1.12395e-22 0.00000e+00 6.52497e-22 0.00000e+00 0.00000e+00 0.00000e+00 
3.76139e-16 7.08464e-16 6.15604e-16 5.59862e-16 5.95378e-16 5.85425e-16 4.92905e-16 3.69433e-16 2.47639e-16 2.07287e-16 2.95405e-16 4.17227e-16 5.00996e-16 5.24249e-16 5.26749e-16 5.10818e-16 4.98887e-16 4.84116e-16 4.49179e-16 4.20482e-16 3.93724e-16 3.69875e-16 3.47543e-16 3.15865e-16 2.95965e-16 2.68340e-16 2.49607e-16 2.25921e-16 2.16760e-16 1.97208e-16 1.90264e-16 1.72323e-16 1.69814e-16 1.50646e-16 1.45874e-16 1.31307e-16 1.25982e-16 1.25216e-16 1.21404e-16 1.14678e-16 1.08031e-16 1.07050e-16 1.04574e-16 9.91114e-17 1.01514e-16 9.64314e-17 9.64519e-17 9.15439e-17 9.25421e-17 9.13223e-17 8.93201e-17 8.19950e-17 7.67535e-17 6.86465e-17 6.59977e-17 6.15337e-17 6.15820e-17 5.49315e-17 5.65335e-17 5.08920e-17 4.75201e-17 4.65764e-17 4.27220e-17 3.83991e-17 3.60095e-17 3.48678e-17 3.19497e-17 2.99702e-17 2.85785e-17 2.83151e-17 2.55474e-17 2.58475e-17 2.47928e-17 2.48470e-17 2.29973e-17 2.33972e-17 2.22344e-17 2.10048e-17 2.07445e-17 2.08243e-17 1.93403e-17 1.94984e-17 2.03656e-17 1.88716e-17 1.83354e-17 1.77485e-17 1.84933e-17 1.66488e-17 1.76491e-17 1.77144e-17 1.61471e-17 1.60650e-17 1.58507e-17 1.48191e-17 1.45634e-17 1.42593e-17 1.29466e-17 1.33097e-17 1.21663e-17 1.21027e-17 1.11347e-17 1.04302e-17 1.00088e-17 9.80630e-18 8.69873e-18 8.83377e-18 7.74349e-18 7.77510e-18 6.52122e-18 6.91412e-18 5.67441e-18 5.52584e-18 4.91108e-18 4.69287e-18 3.70136e-18 3.83968e-18 3.44453e-18 3.25896e-18 2.94464e-18 3.23432e-18 2.95274e-18 2.66563e-18 2.32845e-18 2.39460e-18 2.36514e-18 2.19917e-18 2.10125e-18 2.03190e-18 1.86608e-18 1.83307e-18 1.60363e-18 1.36502e-18 1.43489e-18 1.49373e-18 1.25262e-18 1.13359e-18 1.19097e-18 1.06806e-18 1.01163e-18 1.11336e-18 1.00762e-18 8.81374e-19 7.63202e-19 8.34632e-19 7.21756e-19 8.07233e-19 4.53123e-19 5.66425e-19 4.49241e-19 4.96103e-19 6.54659e-19 5.30697e-19 3.08475e-19 3.50262e-19 4.02157e-19 3.38033e-19 3.11108e-19 3.35814e-19 1.67237e-19 1.99263e-19 1.08388e-19 1.67994e-19 1.21620e-19 1.10882e-19 1.32030e-19 1.18408e-19 9.15270e-20 7.27043e-20 8.38195e-20 5.27721e-20 3.77392e-20 1.23207e-20 1.25994e-20 1.28274e-20 1.23226e-20 2.23683e-20 1.96636e-20 1.11954e-20 8.25262e-21 1.33657e-21 3.32159e-21 7.01143e-21 4.20945e-21 7.77369e-21 3.66857e-21 4.57724e-21 2.83068e-21 2.75568e-21 5.30140e-21 5.25159e-21 5.26257e-21 6.29294e-22 5.52305e-21 8.50761e-22 -2.10009e-22 0.00000e+00 5.51909e-22 0.00000e+00 0.00000e+00 0.00000e+00 
3.89155e-16 7.23992e-16 6.35540e-16 5.75396e-16 6.05989e-16 5.92766e-16 5.02856e-16 3.82765e-16 2.70710e-16 2.31957e-16 3.10458e-16 4.21614e-16 4.95130e-16 5.15978e-16 5.14021e-16 4.97031e-16 4.84356e-16 4.65852e-16 4.32532e-16 4.03376e-16 3.76838e-16 3.52166e-16 3.30985e-16 2.99684e-16 2.78108e-16 2.52155e-16 2.33800e-16 2.11239e-16 2.02209e-16 1.82246e-16 1.75344e-16 1.58332e-16 1.55953e-16 1.37409e-16 1.32674e-16 1.18370e-16 1.13184e-16 1.12225e-16 1.07811e-16 1.01404e-16 9.53589e-17 9.37651e-17 9.04918e-17 8.53193e-17 8.67069e-17 8.09157e-17 8.06917e-17 7.59274e-17 7.66025e-17 7.58999e-17 7.42019e-17 6.81044e-17 6.41174e-17 5.78983e-17 5.60487e-17 5.26819e-17 5.35871e-17 4.88677e-17 5.08920e-17 4.67906e-17 4.37859e-17 4.30042e-17 3.96584e-17 3.62917e-17 3.40776e-17 3.31428e-17 3.08335e-17 2.91683e-17 2.80156e-17 2.78607e-17 2.54775e-17 2.60750e-17 2.51535e-17 2.55129e-17 2.37860e-17 2.44970e-17 2.34748e-17 2.24071e-17 2.23497e-17 2.24239e-17 2.08939e-17 2.10167e-17 2.19344e-17 2.02255e-17 1.96937e-17 1.88663e-17 1.95826e-17 1.77671e-17 1.86659e-17 1.87138e-17 1.68570e-17 1.68408e-17 1.64541e-17 1.53598e-17 1.49883e-17 1.48010e-17 1.32214e-17 1.36852e-17 1.23365e-17 1.22564e-17 1.12239e-17 1.04081e-17 9.91281e-18 9.66329e-18 8.58707e-18 8.69763e-18 7.40452e-18 7.40867e-18 6.14410e-18 6.47107e-18 5.24254e-18 5.07366e-18 4.37116e-18 4.05797e-18 3.20656e-18 3.19211e-18 2.92601e-18 2.66645e-18 2.42037e-18 2.73152e-18 2.46487e-18 2.19906e-18 1.89484e-18 2.04702e-18 1.98941e-18 1.85773e-18 1.73548e-18 1.64056e-18 1.52292e-18 1.44441e-18 1.29162e-18 1.15272e-18 1.21670e-18 1.25232e-18 1.02653e-18 9.18663e-19 9.70858e-19 8.47800e-19 7.96468e-19 9.58396e-19 8.72373e-19 7.40111e-19 6.24629e-19 7.11760e-19 6.00757e-19 6.96241e-19 3.55492e-19 4.90277e-19 3.85359e-19 4.14264e-19 6.00421e-19 4.29766e-19 2.64291e-19 3.06636e-19 3.42893e-19 2.82799e-19 2.82272e-19 2.98153e-19 1.47286e-19 1.78841e-19 8.73354e-20 1.36385e-19 1.02881e-19 9.04700e-20 1.05544e-19 9.36731e-20 7.87223e-20 6.94862e-20 7.35051e-20 5.04099e-20 3.07371e-20 8.73607e-21 1.12232e-20 9.42294e-21 9.00209e-21 2.04020e-20 1.77924e-20 1.06018e-20 5.94522e-21 9.24301e-23 1.61503e-21 5.79137e-21 1.95071e-21 6.24770e-21 1.50709e-21 2.50324e-21 1.27538e-21 1.17149e-21 4.74615e-21 5.00902e-21 4.86061e-21 1.09098e-22 5.43010e-21 4.36990e-22 -3.15390e-22 0.00000e+00 3.17570e-22 0.00000e+00 0.00000e+00 0.00000e+00 
3.41685e-16 6.22493e-16 5.41257e-16 4.89180e-16 5.17888e-16 5.07384e-16 4.28810e-16 3.23507e-16 2.21408e-16 1.88927e-16 2.62391e-16 3.63632e-16 4.28546e-16 4.48850e-16 4.49159e-16 4.35349e-16 4.24740e-16 4.10163e-16 3.79116e-16 3.52804e-16 3.29586e-16 3.08860e-16 2.89202e-16 2.62387e-16 2.43110e-16 2.20282e-16 2.03853e-16 1.84333e-16 1.76317e-16 1.58852e-16 1.53043e-16 1.38116e-16 1.35646e-16 1.19695e-16 1.14842e-16 1.02681e-16 9.79937e-17 9.73349e-17 9.33533e-17 8.79253e-17 8.25884e-17 8.09613e-17 7.81057e-17 7.39336e-17 7.49057e-17 7.01668e-17 7.00009e-17 6.58725e-17 6.64398e-17 6.60344e-17 6.46539e-17 5.96772e-17 5.64232e-17 5.12752e-17 5.00757e-17 4.78144e-17 4.88670e-17 4.50987e-17 4.75201e-17 4.37859e-17 4.14798e-17 4.08410e-17 3.79467e-17 3.48828e-17 3.30600e-17 3.21070e-17 3.01494e-17 2.86234e-17 2.76101e-17 2.75389e-17 2.53592e-17 2.59716e-17 2.51193e-17 2.54593e-17 2.37457e-17 2.45741e-17 2.34401e-17 2.24273e-17 2.24317e-17 2.25319e-17 2.11067e-17 2.10884e-17 2.19647e-17 2.03353e-17 1.98245e-17 1.89825e-17 1.97422e-17 1.78518e-17 1.89386e-17 1.87867e-17 1.69475e-17 1.69264e-17 1.65967e-17 1.54420e-17 1.51138e-17 1.48444e-17 1.33291e-17 1.35597e-17 1.23637e-17 1.23036e-17 1.12154e-17 1.04357e-17 9.85638e-18 9.62682e-18 8.42454e-18 8.50687e-18 7.25578e-18 7.25689e-18 5.94713e-18 6.17736e-18 5.00116e-18 4.81381e-18 4.08215e-18 3.70971e-18 2.91790e-18 2.91575e-18 2.65924e-18 2.42922e-18 2.21132e-18 2.48135e-18 2.25582e-18 2.00709e-18 1.73778e-18 1.85698e-18 1.81369e-18 1.67908e-18 1.58048e-18 1.49072e-18 1.38736e-18 1.33268e-18 1.19119e-18 1.04690e-18 1.10483e-18 1.12609e-18 9.42023e-19 8.43522e-19 8.87976e-19 7.81182e-19 7.36126e-19 8.59022e-19 7.77385e-19 6.64801e-19 5.68589e-19 6.45238e-19 5.46894e-19 6.25208e-19 3.28766e-19 4.45546e-19 3.54453e-19 3.79221e-19 5.32100e-19 3.88851e-19 2.38394e-19 2.72641e-19 3.07011e-19 2.56249e-19 2.53217e-19 2.61453e-19 1.31551e-19 1.60517e-19 8.21209e-20 1.28089e-19 9.47235e-20 8.40170e-20 1.00353e-19 8.96061e-20 7.34677e-20 6.35532e-20 6.72072e-20 4.55907e-20 3.07761e-20 1.07072e-20 1.15280e-20 1.12469e-20 1.08119e-20 2.05442e-20 1.82633e-20 1.07754e-20 7.69306e-21 1.30876e-21 2.71845e-21 6.51635e-21 3.31557e-21 6.99704e-21 2.91884e-21 3.97494e-21 2.40131e-21 2.28935e-21 4.94826e-21 4.81652e-21 4.89468e-21 5.26088e-22 5.19014e-21 7.26952e-22 -1.97172e-22 0.00000e+00 4.80273e-22 0.00000e+00 0.00000e+00 0.00000e+00 
3.22503e-16 5.91227e-16 5.08801e-16 4.63239e-16 4.92860e-16 4.85429e-16 4.07166e-16 3.01583e-16 1.93877e-16 1.57441e-16 2.32896e-16 3.38812e-16 4.10057e-16 4.33807e-16 4.35072e-16 4.22453e-16 4.12513e-16 3.99384e-16 3.68758e-16 3.44849e-16 3.21707e-16 3.00339e-16 2.81087e-16 2.54811e-16 2.37233e-16 2.13924e-16 1.98026e-16 1.79178e-16 1.71807e-16 1.53833e-16 1.48186e-16 1.33472e-16 1.31156e-16 1.15505e-16 1.10830e-16 9.90852e-17 9.47855e-17 9.33616e-17 8.98901e-17 8.42693e-17 7.92484e-17 7.75857e-17 7.45275e-17 7.06842e-17 7.16292e-17 6.71417e-17 6.68970e-17 6.29236e-17 6.33204e-17 6.27727e-17 6.15832e-17 5.68921e-17 5.38491e-17 4.92326e-17 4.82596e-17 4.64640e-17 4.75559e-17 4.39744e-17 4.65764e-17 4.30042e-17 4.08410e-17 4.06262e-17 3.77900e-17 3.48295e-17 3.32589e-17 3.23662e-17 3.06350e-17 2.90388e-17 2.82330e-17 2.82425e-17 2.62075e-17 2.69262e-17 2.62339e-17 2.67234e-17 2.50288e-17 2.60063e-17 2.49901e-17 2.40075e-17 2.42959e-17 2.45172e-17 2.30340e-17 2.29468e-17 2.37921e-17 2.21448e-17 2.16332e-17 2.07225e-17 2.15424e-17 1.93986e-17 2.05720e-17 2.03399e-17 1.83321e-17 1.83107e-17 1.78739e-17 1.66233e-17 1.63432e-17 1.59738e-17 1.44767e-17 1.44157e-17 1.33005e-17 1.32329e-17 1.19948e-17 1.12096e-17 1.05061e-17 1.02165e-17 8.80966e-18 8.91071e-18 7.55960e-18 7.55814e-18 6.12750e-18 6.27338e-18 5.06709e-18 4.82197e-18 4.01337e-18 3.53597e-18 2.78566e-18 2.77395e-18 2.50729e-18 2.25533e-18 2.08042e-18 2.33787e-18 2.13622e-18 1.88916e-18 1.63982e-18 1.75372e-18 1.72196e-18 1.58147e-18 1.47333e-18 1.37247e-18 1.29024e-18 1.24012e-18 1.11890e-18 9.90561e-19 1.03603e-18 1.04737e-18 8.92591e-19 7.97432e-19 8.29498e-19 7.27675e-19 6.85889e-19 8.08193e-19 7.19440e-19 6.12768e-19 5.25262e-19 6.06610e-19 5.08566e-19 5.88337e-19 3.05200e-19 4.27338e-19 3.42147e-19 3.59601e-19 5.06028e-19 3.56622e-19 2.24838e-19 2.51135e-19 2.78717e-19 2.33491e-19 2.42570e-19 2.37109e-19 1.22012e-19 1.45495e-19 7.93222e-20 1.20063e-19 8.52769e-20 7.62545e-20 9.46281e-20 8.34897e-20 6.90581e-20 6.23344e-20 6.19387e-20 4.25203e-20 2.78060e-20 9.48021e-21 1.00572e-20 1.02821e-20 9.83713e-21 1.86310e-20 1.65061e-20 1.03020e-20 7.53378e-21 1.93574e-21 2.53614e-21 6.10573e-21 2.99236e-21 6.16739e-21 2.60897e-21 3.97341e-21 2.18643e-21 2.12736e-21 4.19569e-21 4.06310e-21 4.15965e-21 4.53977e-22 4.69810e-21 7.02983e-22 -2.43228e-22 0.00000e+00 4.91991e-22 0.00000e+00 0.00000e+00 0.00000e+00 
2.66409e-16 4.82341e-16 4.12036e-16 3.72380e-16 4.02762e-16 3.97888e-16 3.31830e-16 2.39653e-16 1.43097e-16 1.15279e-16 1.86273e-16 2.83042e-16 3.43748e-16 3.65967e-16 3.69471e-16 3.59591e-16 3.52037e-16 3.42586e-16 3.15135e-16 2.94285e-16 2.74257e-16 2.57514e-16 2.40356e-16 2.18525e-16 2.02708e-16 1.83201e-16 1.69013e-16 1.53142e-16 1.46672e-16 1.31363e-16 1.26575e-16 1.14148e-16 1.11687e-16 9.86321e-17 9.38990e-17 8.42599e-17 8.04161e-17 7.94859e-17 7.65245e-17 7.20550e-17 6.77105e-17 6.62082e-17 6.37396e-17 6.07337e-17 6.13823e-17 5.76143e-17 5.77720e-17 5.43074e-17 5.46900e-17 5.44321e-17 5.35288e-17 4.97409e-17 4.73487e-17 4.34588e-17 4.30393e-17 4.19496e-17 4.30564e-17 4.01732e-17 4.27220e-17 3.96584e-17 3.79467e-17 3.77900e-17 3.55240e-17 3.28096e-17 3.15598e-17 3.07432e-17 2.92680e-17 2.78812e-17 2.72755e-17 2.73466e-17 2.56050e-17 2.64636e-17 2.59186e-17 2.64671e-17 2.49192e-17 2.61408e-17 2.51570e-17 2.43653e-17 2.48397e-17 2.51409e-17 2.37911e-17 2.35648e-17 2.43359e-17 2.27396e-17 2.22489e-17 2.12268e-17 2.20740e-17 1.98505e-17 2.11490e-17 2.07412e-17 1.86951e-17 1.86898e-17 1.82290e-17 1.68931e-17 1.66518e-17 1.62296e-17 1.47546e-17 1.44746e-17 1.34585e-17 1.34216e-17 1.21007e-17 1.13319e-17 1.05127e-17 1.02187e-17 8.68968e-18 8.76962e-18 7.42242e-18 7.42106e-18 5.94018e-18 5.97342e-18 4.81899e-18 4.54173e-18 3.69062e-18 3.14531e-18 2.47852e-18 2.45237e-18 2.20442e-18 1.96986e-18 1.82171e-18 2.06106e-18 1.88593e-18 1.65626e-18 1.44573e-18 1.54471e-18 1.51899e-18 1.38284e-18 1.28091e-18 1.18039e-18 1.11905e-18 1.08232e-18 9.82864e-19 8.67261e-19 9.07786e-19 9.04566e-19 7.84669e-19 6.99381e-19 7.23939e-19 6.34254e-19 5.97957e-19 7.01245e-19 6.14725e-19 5.26609e-19 4.55272e-19 5.30302e-19 4.42042e-19 5.13326e-19 2.66413e-19 3.79147e-19 3.04274e-19 3.18913e-19 4.40842e-19 3.05216e-19 1.95836e-19 2.15936e-19 2.36693e-19 1.99769e-19 2.12810e-19 2.00614e-19 1.05572e-19 1.24653e-19 7.11426e-20 1.05902e-19 7.28950e-20 6.58222e-20 8.42434e-20 7.43621e-20 6.11785e-20 5.59220e-20 5.39207e-20 3.68510e-20 2.47952e-20 8.96627e-21 8.79226e-21 9.83853e-21 9.40718e-21 1.67389e-20 1.49231e-20 9.57201e-21 7.60046e-21 2.48492e-21 2.64967e-21 5.79156e-21 3.04224e-21 5.67326e-21 2.71519e-21 4.28962e-21 2.35801e-21 2.29183e-21 3.67526e-21 3.39984e-21 3.59613e-21 5.27131e-22 4.15819e-21 7.53576e-22 -2.26600e-22 0.00000e+00 5.29846e-22 0.00000e+00 0.00000e+00 0.00000e+00 
3.14892e-16 5.73354e-16 4.98253e-16 4.54516e-16 4.78355e-16 4.70191e-16 3.99435e-16 3.06182e-16 2.15296e-16 1.84428e-16 2.48273e-16 3.37471e-16 3.92586e-16 4.13640e-16 4.09373e-16 3.96343e-16 3.86054e-16 3.69816e-16 3.40821e-16 3.16101e-16 2.93666e-16 2.72206e-16 2.54092e-16 2.29450e-16 2.10119e-16 1.89624e-16 1.74022e-16 1.56930e-16 1.49647e-16 1.31612e-16 1.26245e-16 1.12694e-16 1.10473e-16 9.60580e-17 9.11263e-17 8.00795e-17 7.58485e-17 7.46935e-17 7.05257e-17 6.56349e-17 6.16964e-17 5.95034e-17 5.58934e-17 5.32858e-17 5.35946e-17 4.94160e-17 4.89105e-17 4.53719e-17 4.53103e-17 4.50731e-17 4.39611e-17 4.08150e-17 3.91348e-17 3.64405e-17 3.65396e-17 3.61152e-17 3.75364e-17 3.57868e-17 3.83991e-17 3.62917e-17 3.48828e-17 3.48295e-17 3.28096e-17 3.11598e-17 2.98814e-17 2.92774e-17 2.84117e-17 2.72353e-17 2.67064e-17 2.69553e-17 2.54109e-17 2.64999e-17 2.60389e-17 2.68423e-17 2.54276e-17 2.67794e-17 2.59499e-17 2.52642e-17 2.57431e-17 2.60589e-17 2.46199e-17 2.44504e-17 2.53734e-17 2.35389e-17 2.30278e-17 2.18688e-17 2.27022e-17 2.05701e-17 2.16783e-17 2.14125e-17 1.91898e-17 1.91848e-17 1.86285e-17 1.72855e-17 1.69034e-17 1.66153e-17 1.48620e-17 1.49324e-17 1.36227e-17 1.35008e-17 1.22102e-17 1.13096e-17 1.05092e-17 1.02084e-17 8.78245e-18 8.85764e-18 7.37179e-18 7.31028e-18 5.84479e-18 5.93116e-18 4.72455e-18 4.46354e-18 3.53612e-18 2.97677e-18 2.33478e-18 2.20978e-18 2.05368e-18 1.76244e-18 1.63959e-18 1.90151e-18 1.71274e-18 1.49743e-18 1.27283e-18 1.44864e-18 1.39701e-18 1.28771e-18 1.16782e-18 1.06307e-18 1.01696e-18 9.24536e-19 8.60927e-19 8.08730e-19 8.47388e-19 8.49488e-19 7.05343e-19 6.17175e-19 6.48611e-19 5.55603e-19 5.16073e-19 6.78660e-19 6.14254e-19 4.98882e-19 4.19819e-19 5.08188e-19 4.17008e-19 4.94166e-19 2.30236e-19 3.63950e-19 2.89958e-19 2.91357e-19 4.54439e-19 2.79668e-19 1.92628e-19 2.19476e-19 2.40409e-19 1.98620e-19 2.21019e-19 2.11490e-19 1.07214e-19 1.37888e-19 6.57076e-20 1.01752e-19 7.78943e-20 6.73820e-20 8.04269e-20 7.07235e-20 6.49776e-20 6.06897e-20 5.92105e-20 4.42796e-20 2.95550e-20 1.25615e-20 1.40680e-20 1.29875e-20 1.25850e-20 2.27222e-20 2.16918e-20 1.43382e-20 1.15594e-20 4.01410e-21 3.36656e-21 8.65228e-21 4.05475e-21 8.17858e-21 3.77709e-21 4.93923e-21 3.13140e-21 3.03423e-21 5.85768e-21 5.31197e-21 5.62164e-21 8.46730e-22 5.69744e-21 9.11882e-22 -7.24947e-23 0.00000e+00 5.86212e-22 0.00000e+00 0.00000e+00 0.00000e+00 
2.34639e-16 4.38221e-16 3.77861e-16 3.46199e-16 3.73865e-16 3.71433e-16 3.12666e-16 2.30912e-16 1.44148e-16 1.17943e-16 1.79578e-16 2.66711e-16 3.19727e-16 3.42066e-16 3.41665e-16 3.32395e-16 3.24689e-16 3.13440e-16 2.87437e-16 2.67282e-16 2.48009e-16 2.30588e-16 2.14611e-16 1.93911e-16 1.78606e-16 1.60928e-16 1.47491e-16 1.33309e-16 1.27532e-16 1.12032e-16 1.07790e-16 9.63311e-17 9.37762e-17 8.22115e-17 7.72701e-17 6.84217e-17 6.48883e-17 6.35549e-17 6.04707e-17 5.63933e-17 5.30946e-17 5.10380e-17 4.79929e-17 4.60047e-17 4.58991e-17 4.24713e-17 4.22326e-17 3.91645e-17 3.90525e-17 3.90388e-17 3.81913e-17 3.58029e-17 3.44703e-17 3.24429e-17 3.28562e-17 3.30558e-17 3.45023e-17 3.32188e-17 3.60095e-17 3.40776e-17 3.30600e-17 3.32589e-17 3.15598e-17 2.98814e-17 2.92276e-17 2.86888e-17 2.80200e-17 2.69000e-17 2.67626e-17 2.71474e-17 2.59260e-17 2.72548e-17 2.72353e-17 2.84311e-17 2.72452e-17 2.90693e-17 2.84420e-17 2.79533e-17 2.90747e-17 2.98581e-17 2.83243e-17 2.80165e-17 2.89820e-17 2.69985e-17 2.64694e-17 2.51665e-17 2.62468e-17 2.35244e-17 2.51129e-17 2.45471e-17 2.20421e-17 2.20088e-17 2.14486e-17 1.98604e-17 1.94697e-17 1.90039e-17 1.71667e-17 1.67665e-17 1.55561e-17 1.54651e-17 1.38954e-17 1.29453e-17 1.19057e-17 1.15319e-17 9.64146e-18 9.68171e-18 8.03112e-18 8.00791e-18 6.22334e-18 6.13509e-18 4.84167e-18 4.48723e-18 3.37296e-18 2.62761e-18 2.00158e-18 1.86827e-18 1.72581e-18 1.44605e-18 1.36158e-18 1.59648e-18 1.46212e-18 1.24756e-18 1.07318e-18 1.21558e-18 1.17530e-18 1.06360e-18 9.65942e-19 8.50975e-19 8.23044e-19 7.63340e-19 7.28699e-19 6.70708e-19 7.14692e-19 6.75316e-19 5.99401e-19 5.16783e-19 5.30528e-19 4.56592e-19 4.23561e-19 5.45385e-19 4.78438e-19 3.98180e-19 3.37449e-19 4.16633e-19 3.35822e-19 4.04929e-19 1.87194e-19 3.01065e-19 2.46911e-19 2.46609e-19 3.74559e-19 2.18098e-19 1.52925e-19 1.73152e-19 1.83566e-19 1.51483e-19 1.80302e-19 1.60335e-19 8.68916e-20 1.06632e-19 5.62668e-20 8.21107e-20 5.82627e-20 5.10266e-20 6.56669e-20 5.84707e-20 5.24062e-20 5.30769e-20 4.61037e-20 3.47649e-20 2.28679e-20 9.68491e-21 9.57340e-21 1.05303e-20 1.01189e-20 1.76692e-20 1.61648e-20 1.06670e-20 8.78971e-21 3.17677e-21 2.89463e-21 6.47064e-21 3.27507e-21 6.18916e-21 3.03933e-21 4.73254e-21 2.67710e-21 2.61418e-21 4.11358e-21 3.59357e-21 3.93123e-21 6.81312e-22 4.40048e-21 8.34784e-22 -1.60859e-22 0.00000e+00 5.78684e-22 0.00000e+00 0.00000e+00 0.00000e+00 
2.29435e-16 4.55344e-16 3.97796e-16 3.64701e-16 3.94255e-16 3.91773e-16 3.30378e-16 2.44325e-16 1.55091e-16 1.26568e-16 1.89369e-16 2.80190e-16 3.35842e-16 3.59080e-16 3.56996e-16 3.46763e-16 3.38468e-16 3.25575e-16 2.99013e-16 2.78166e-16 2.57645e-16 2.38545e-16 2.22496e-16 2.00239e-16 1.84342e-16 1.66177e-16 1.52270e-16 1.37430e-16 1.31453e-16 1.14836e-16 1.10414e-16 9.85158e-17 9.59094e-17 8.38862e-17 7.89128e-17 6.94914e-17 6.57513e-17 6.41847e-17 6.08295e-17 5.65795e-17 5.33511e-17 5.11434e-17 4.77922e-17 4.58940e-17 4.57573e-17 4.20361e-17 4.16665e-17 3.84357e-17 3.81975e-17 3.82498e-17 3.72094e-17 3.48473e-17 3.34770e-17 3.15541e-17 3.19710e-17 3.20672e-17 3.34538e-17 3.23272e-17 3.48678e-17 3.31428e-17 3.21070e-17 3.23662e-17 3.07432e-17 2.92774e-17 2.86888e-17 2.84092e-17 2.78255e-17 2.67749e-17 2.67157e-17 2.72188e-17 2.61370e-17 2.77794e-17 2.79073e-17 2.94594e-17 2.85363e-17 3.05419e-17 3.01552e-17 2.98445e-17 3.12718e-17 3.23014e-17 3.06719e-17 3.03557e-17 3.14182e-17 2.92700e-17 2.87075e-17 2.71607e-17 2.84690e-17 2.54579e-17 2.71048e-17 2.65183e-17 2.37886e-17 2.37234e-17 2.31162e-17 2.14262e-17 2.08815e-17 2.04424e-17 1.83863e-17 1.80260e-17 1.66497e-17 1.65409e-17 1.48660e-17 1.38101e-17 1.26937e-17 1.22916e-17 1.02345e-17 1.02677e-17 8.48081e-18 8.44178e-18 6.50685e-18 6.41286e-18 5.00033e-18 4.61090e-18 3.37147e-18 2.58077e-18 1.92976e-18 1.73138e-18 1.65490e-18 1.34548e-18 1.26126e-18 1.51805e-18 1.38300e-18 1.16132e-18 9.89113e-19 1.16229e-18 1.09998e-18 1.00496e-18 9.10321e-19 7.91182e-19 7.66039e-19 6.87983e-19 6.71632e-19 6.29401e-19 6.91943e-19 6.35012e-19 5.62090e-19 4.72346e-19 4.87372e-19 4.16788e-19 3.81986e-19 5.19033e-19 4.64720e-19 3.83620e-19 3.18652e-19 4.02303e-19 3.21045e-19 3.91049e-19 1.69892e-19 2.84270e-19 2.34898e-19 2.33181e-19 3.75488e-19 2.02261e-19 1.45809e-19 1.75099e-19 1.86026e-19 1.49593e-19 1.79367e-19 1.65307e-19 8.92678e-20 1.16310e-19 5.46263e-20 8.04690e-20 6.13230e-20 5.28176e-20 6.52972e-20 6.00601e-20 5.52679e-20 5.77471e-20 5.01984e-20 3.88957e-20 2.77395e-20 1.37497e-20 1.31220e-20 1.43454e-20 1.39118e-20 2.25524e-20 2.11513e-20 1.36124e-20 1.21057e-20 4.44765e-21 4.27186e-21 8.70050e-21 5.07813e-21 8.54845e-21 4.83890e-21 6.41461e-21 3.98899e-21 3.96059e-21 5.72975e-21 4.81653e-21 5.34933e-21 1.16793e-21 5.45851e-21 1.17353e-21 -1.77555e-23 0.00000e+00 7.65026e-22 0.00000e+00 0.00000e+00 0.00000e+00 
2.37985e-16 4.62576e-16 4.04560e-16 3.75424e-16 4.03197e-16 4.02701e-16 3.42434e-16 2.59965e-16 1.73795e-16 1.44689e-16 2.03537e-16 2.88945e-16 3.41342e-16 3.64873e-16 3.60205e-16 3.49893e-16 3.40807e-16 3.26059e-16 2.98712e-16 2.76791e-16 2.55793e-16 2.35348e-16 2.18673e-16 1.96259e-16 1.79644e-16 1.61490e-16 1.47212e-16 1.32601e-16 1.26630e-16 1.09040e-16 1.04673e-16 9.26587e-17 9.00193e-17 7.79834e-17 7.26317e-17 6.31128e-17 5.93990e-17 5.76226e-17 5.39252e-17 4.95656e-17 4.67410e-17 4.40859e-17 4.03207e-17 3.88683e-17 3.84558e-17 3.49938e-17 3.43015e-17 3.11772e-17 3.06826e-17 3.06585e-17 2.96713e-17 2.79632e-17 2.71640e-17 2.62495e-17 2.71510e-17 2.79943e-17 2.95835e-17 2.92445e-17 3.19497e-17 3.08335e-17 3.01494e-17 3.06350e-17 2.92680e-17 2.84117e-17 2.80200e-17 2.78255e-17 2.78137e-17 2.68392e-17 2.70114e-17 2.76727e-17 2.68387e-17 2.86962e-17 2.90816e-17 3.09000e-17 3.00868e-17 3.24354e-17 3.22065e-17 3.20118e-17 3.37113e-17 3.49505e-17 3.32379e-17 3.28878e-17 3.40189e-17 3.16800e-17 3.10741e-17 2.94288e-17 3.07516e-17 2.75472e-17 2.93038e-17 2.86763e-17 2.56918e-17 2.56167e-17 2.49034e-17 2.30710e-17 2.25034e-17 2.20328e-17 1.98004e-17 1.94020e-17 1.79050e-17 1.77372e-17 1.59456e-17 1.47748e-17 1.35469e-17 1.30976e-17 1.08886e-17 1.09009e-17 8.94674e-18 8.87366e-18 6.81033e-18 6.66590e-18 5.18025e-18 4.74812e-18 3.38271e-18 2.46945e-18 1.81897e-18 1.59424e-18 1.52880e-18 1.19195e-18 1.14731e-18 1.39826e-18 1.27072e-18 1.05673e-18 8.86894e-19 1.08222e-18 1.02515e-18 9.28235e-19 8.25378e-19 6.96147e-19 6.88870e-19 5.93592e-19 6.01606e-19 5.89468e-19 6.38910e-19 5.78556e-19 5.16600e-19 4.26624e-19 4.36543e-19 3.67396e-19 3.33686e-19 4.90139e-19 4.37610e-19 3.46969e-19 2.86663e-19 3.77258e-19 2.94603e-19 3.65620e-19 1.46809e-19 2.74185e-19 2.25915e-19 2.15081e-19 3.63853e-19 1.78622e-19 1.40401e-19 1.62743e-19 1.70075e-19 1.37209e-19 1.76625e-19 1.53514e-19 8.31301e-20 1.09232e-19 5.03447e-20 7.45799e-20 5.70600e-20 4.82329e-20 5.97596e-20 5.34181e-20 5.28815e-20 5.60790e-20 4.72660e-20 3.86026e-20 2.59553e-20 1.28262e-20 1.32240e-20 1.33485e-20 1.29474e-20 2.17229e-20 2.08993e-20 1.40364e-20 1.22013e-20 4.79017e-21 3.80850e-21 8.70345e-21 4.50149e-21 8.14117e-21 4.30285e-21 5.74911e-21 3.60188e-21 3.54129e-21 5.62142e-21 4.78271e-21 5.27200e-21 1.04900e-21 5.34605e-21 1.05259e-21 -1.70902e-23 0.00000e+00 6.83407e-22 0.00000e+00 0.00000e+00 0.00000e+00 
2.21728e-16 4.38934e-16 3.88200e-16 3.58513e-16 3.85469e-16 3.83861e-16 3.27884e-16 2.50042e-16 1.70710e-16 1.44996e-16 1.99854e-16 2.80169e-16 3.26009e-16 3.47787e-16 3.42299e-16 3.32184e-16 3.23570e-16 3.08763e-16 2.82939e-16 2.61492e-16 2.41331e-16 2.22125e-16 2.06365e-16 1.84961e-16 1.68322e-16 1.51577e-16 1.37889e-16 1.24157e-16 1.18272e-16 1.01576e-16 9.73291e-17 8.60393e-17 8.32671e-17 7.20652e-17 6.67897e-17 5.78039e-17 5.41556e-17 5.25347e-17 4.87727e-17 4.49042e-17 4.23084e-17 3.97027e-17 3.60531e-17 3.48824e-17 3.43209e-17 3.09417e-17 3.03663e-17 2.74109e-17 2.68639e-17 2.70966e-17 2.60976e-17 2.47215e-17 2.42176e-17 2.35609e-17 2.46345e-17 2.56820e-17 2.73003e-17 2.73509e-17 2.99702e-17 2.91683e-17 2.86234e-17 2.90388e-17 2.78812e-17 2.72353e-17 2.69000e-17 2.67749e-17 2.68392e-17 2.60714e-17 2.62165e-17 2.68765e-17 2.61541e-17 2.80805e-17 2.84699e-17 3.02944e-17 2.95553e-17 3.19409e-17 3.17386e-17 3.15689e-17 3.32571e-17 3.44795e-17 3.28086e-17 3.24253e-17 3.35580e-17 3.12362e-17 3.06037e-17 2.89121e-17 3.02535e-17 2.71219e-17 2.88650e-17 2.82078e-17 2.52394e-17 2.51738e-17 2.44916e-17 2.26648e-17 2.20525e-17 2.16401e-17 1.93506e-17 1.90399e-17 1.75000e-17 1.73489e-17 1.55921e-17 1.44086e-17 1.32095e-17 1.27948e-17 1.06355e-17 1.06243e-17 8.69618e-18 8.61155e-18 6.58351e-18 6.43934e-18 4.98208e-18 4.57048e-18 3.20515e-18 2.32048e-18 1.68614e-18 1.43598e-18 1.41560e-18 1.08541e-18 1.03416e-18 1.28596e-18 1.16283e-18 9.56835e-19 7.95339e-19 9.97176e-19 9.30229e-19 8.46348e-19 7.56558e-19 6.30616e-19 6.24193e-19 5.26196e-19 5.40868e-19 5.34334e-19 5.92712e-19 5.28665e-19 4.66730e-19 3.79280e-19 3.93077e-19 3.26645e-19 2.94884e-19 4.48365e-19 4.08098e-19 3.20689e-19 2.61038e-19 3.47705e-19 2.69540e-19 3.37781e-19 1.29909e-19 2.48423e-19 2.05967e-19 1.95309e-19 3.41825e-19 1.61031e-19 1.26782e-19 1.53968e-19 1.61385e-19 1.28291e-19 1.64056e-19 1.46982e-19 7.82283e-20 1.06788e-19 4.44201e-20 6.74107e-20 5.47098e-20 4.52364e-20 5.44905e-20 4.98744e-20 4.93458e-20 5.37256e-20 4.57388e-20 3.71011e-20 2.55515e-20 1.28320e-20 1.30881e-20 1.33063e-20 1.29163e-20 2.18701e-20 2.07870e-20 1.35079e-20 1.15657e-20 4.07156e-21 3.74538e-21 8.43073e-21 4.41855e-21 8.20307e-21 4.24004e-21 5.64944e-21 3.57708e-21 3.49646e-21 5.73701e-21 4.88592e-21 5.38169e-21 1.04611e-21 5.41090e-21 1.03691e-21 -6.28973e-24 0.00000e+00 6.68956e-22 0.00000e+00 0.00000e+00 0.00000e+00 
1.77595e-16 3.63694e-16 3.21748e-16 3.00165e-16 3.33468e-16 3.37366e-16 2.87613e-16 2.13844e-16 1.34774e-16 1.10704e-16 1.64476e-16 2.43982e-16 2.90588e-16 3.14612e-16 3.12011e-16 3.04318e-16 2.97367e-16 2.85424e-16 2.60764e-16 2.41531e-16 2.22730e-16 2.05539e-16 1.90653e-16 1.70842e-16 1.56113e-16 1.40554e-16 1.27528e-16 1.14957e-16 1.09883e-16 9.38303e-17 9.01558e-17 7.96253e-17 7.66995e-17 6.66310e-17 6.10044e-17 5.29019e-17 4.96292e-17 4.79985e-17 4.47725e-17 4.11563e-17 3.89270e-17 3.62037e-17 3.26323e-17 3.16065e-17 3.07380e-17 2.74615e-17 2.70372e-17 2.41733e-17 2.36747e-17 2.37679e-17 2.30076e-17 2.19577e-17 2.16354e-17 2.14388e-17 2.27074e-17 2.39865e-17 2.57017e-17 2.59659e-17 2.85785e-17 2.80156e-17 2.76101e-17 2.82330e-17 2.72755e-17 2.67064e-17 2.67626e-17 2.67157e-17 2.70114e-17 2.62165e-17 2.69351e-17 2.77184e-17 2.72876e-17 2.94871e-17 3.04057e-17 3.27713e-17 3.22950e-17 3.52594e-17 3.53813e-17 3.54917e-17 3.79379e-17 3.96679e-17 3.77895e-17 3.73601e-17 3.86164e-17 3.59329e-17 3.53501e-17 3.34937e-17 3.50066e-17 3.12487e-17 3.33957e-17 3.25596e-17 2.91673e-17 2.91071e-17 2.82701e-17 2.61764e-17 2.55614e-17 2.49701e-17 2.24935e-17 2.18137e-17 2.02598e-17 2.00853e-17 1.79771e-17 1.67023e-17 1.52441e-17 1.46495e-17 1.20411e-17 1.20413e-17 9.79223e-18 9.77013e-18 7.36410e-18 7.07872e-18 5.47560e-18 4.94343e-18 3.36013e-18 2.23159e-18 1.62530e-18 1.34011e-18 1.29341e-18 9.17938e-19 9.17065e-19 1.19017e-18 1.08395e-18 8.49184e-19 7.18128e-19 9.30013e-19 8.72265e-19 7.71339e-19 6.54056e-19 4.97643e-19 5.19068e-19 4.24745e-19 4.75221e-19 4.96607e-19 5.44147e-19 4.45199e-19 4.32474e-19 3.38198e-19 3.30680e-19 2.70373e-19 2.38069e-19 4.01881e-19 3.42045e-19 2.70762e-19 2.19078e-19 3.17999e-19 2.34455e-19 3.09052e-19 1.04721e-19 2.39373e-19 2.01260e-19 1.84381e-19 3.31448e-19 1.23794e-19 1.19239e-19 1.34749e-19 1.29907e-19 1.03113e-19 1.61459e-19 1.21797e-19 7.34514e-20 9.39476e-20 4.76957e-20 6.26543e-20 4.50633e-20 3.81533e-20 5.14616e-20 4.58019e-20 4.92930e-20 5.96120e-20 4.10643e-20 3.77406e-20 2.40185e-20 1.31385e-20 1.33988e-20 1.36636e-20 1.32741e-20 2.11068e-20 2.10370e-20 1.49904e-20 1.38179e-20 6.43218e-21 4.14097e-21 9.33489e-21 4.88442e-21 8.17329e-21 4.72221e-21 6.26394e-21 3.93906e-21 3.90499e-21 5.50271e-21 4.48975e-21 5.08071e-21 1.19224e-21 5.10949e-21 1.14673e-21 2.83751e-23 0.00000e+00 7.43507e-22 0.00000e+00 0.00000e+00 0.00000e+00 
1.72231e-16 3.66643e-16 3.27424e-16 3.05878e-16 3.40116e-16 3.44381e-16 2.93852e-16 2.18992e-16 1.39340e-16 1.15469e-16 1.69795e-16 2.51868e-16 2.98557e-16 3.23058e-16 3.19115e-16 3.10606e-16 3.03609e-16 2.90234e-16 2.65446e-16 2.45769e-16 2.26196e-16 2.07995e-16 1.93051e-16 1.72495e-16 1.57370e-16 1.41799e-16 1.28471e-16 1.15758e-16 1.10753e-16 9.39710e-17 9.03847e-17 7.96715e-17 7.66841e-17 6.65680e-17 6.06912e-17 5.23287e-17 4.89520e-17 4.71784e-17 4.38481e-17 4.01771e-17 3.81217e-17 3.53253e-17 3.15801e-17 3.07518e-17 2.98124e-17 2.64303e-17 2.60040e-17 2.30907e-17 2.24675e-17 2.26359e-17 2.17646e-17 2.08736e-17 2.06460e-17 2.06806e-17 2.20489e-17 2.34608e-17 2.52123e-17 2.56794e-17 2.83151e-17 2.78607e-17 2.75389e-17 2.82425e-17 2.73466e-17 2.69553e-17 2.71474e-17 2.72188e-17 2.76727e-17 2.68765e-17 2.77184e-17 2.87429e-17 2.84077e-17 3.08891e-17 3.21190e-17 3.48389e-17 3.45837e-17 3.79013e-17 3.81929e-17 3.85228e-17 4.12896e-17 4.34326e-17 4.14131e-17 4.09328e-17 4.23481e-17 3.94179e-17 3.87906e-17 3.66953e-17 3.84325e-17 3.42441e-17 3.66105e-17 3.57110e-17 3.20287e-17 3.18888e-17 3.10172e-17 2.86942e-17 2.80044e-17 2.73431e-17 2.46170e-17 2.38802e-17 2.21586e-17 2.19215e-17 1.96301e-17 1.82053e-17 1.65734e-17 1.59440e-17 1.30127e-17 1.29844e-17 1.05576e-17 1.04913e-17 7.83374e-18 7.48187e-18 5.72202e-18 5.12754e-18 3.32512e-18 2.09109e-18 1.44753e-18 1.12779e-18 1.12506e-18 7.45863e-19 7.57323e-19 1.02221e-18 9.26780e-19 7.09143e-19 5.81657e-19 8.11239e-19 7.48446e-19 6.61775e-19 5.42942e-19 3.97170e-19 4.26821e-19 3.19692e-19 3.85824e-19 4.23075e-19 4.74017e-19 3.75263e-19 3.61689e-19 2.73896e-19 2.66411e-19 2.12312e-19 1.83419e-19 3.52530e-19 3.06392e-19 2.31573e-19 1.84419e-19 2.81364e-19 2.02674e-19 2.75817e-19 7.93929e-20 2.14550e-19 1.80182e-19 1.59332e-19 3.09188e-19 1.01177e-19 1.06202e-19 1.25372e-19 1.20726e-19 9.30224e-20 1.51946e-19 1.16149e-19 6.68222e-20 9.29914e-20 4.10339e-20 5.52982e-20 4.31955e-20 3.60958e-20 4.60688e-20 4.18483e-20 4.71588e-20 5.55115e-20 4.15778e-20 3.71283e-20 2.54178e-20 1.46143e-20 1.47234e-20 1.52013e-20 1.47941e-20 2.32982e-20 2.32724e-20 1.66177e-20 1.54480e-20 7.22771e-21 4.65536e-21 1.03754e-20 5.46211e-21 9.10488e-21 5.32507e-21 7.09379e-21 4.45061e-21 4.43543e-21 6.13845e-21 4.90973e-21 5.62636e-21 1.37857e-21 5.64269e-21 1.29584e-21 6.10961e-23 0.00000e+00 8.42204e-22 0.00000e+00 0.00000e+00 0.00000e+00 
1.24616e-16 2.91668e-16 2.64316e-16 2.49235e-16 2.86800e-16 2.94528e-16 2.50989e-16 1.81670e-16 1.05651e-16 8.56014e-17 1.39377e-16 2.19439e-16 2.63378e-16 2.87767e-16 2.85368e-16 2.78725e-16 2.73197e-16 2.61935e-16 2.38816e-16 2.21233e-16 2.03019e-16 1.86777e-16 1.73050e-16 1.54507e-16 1.41038e-16 1.27127e-16 1.14745e-16 1.03360e-16 9.91396e-17 8.32864e-17 8.02527e-17 7.06219e-17 6.73544e-17 5.86534e-17 5.25896e-17 4.53128e-17 4.22804e-17 4.04468e-17 3.75011e-17 3.42256e-17 3.24835e-17 2.96387e-17 2.61055e-17 2.55195e-17 2.41681e-17 2.10168e-17 2.07074e-17 1.79564e-17 1.72572e-17 1.75175e-17 1.67827e-17 1.63711e-17 1.64594e-17 1.70115e-17 1.85727e-17 2.02968e-17 2.21099e-17 2.30250e-17 2.55474e-17 2.54775e-17 2.53592e-17 2.62075e-17 2.56050e-17 2.54109e-17 2.59260e-17 2.61370e-17 2.68387e-17 2.61541e-17 2.72876e-17 2.84077e-17 2.84474e-17 3.11920e-17 3.28326e-17 3.59291e-17 3.59678e-17 3.97339e-17 4.02859e-17 4.08450e-17 4.41580e-17 4.67158e-17 4.46168e-17 4.40444e-17 4.55111e-17 4.24104e-17 4.17435e-17 3.94660e-17 4.13654e-17 3.67534e-17 3.94081e-17 3.83271e-17 3.43532e-17 3.42078e-17 3.32776e-17 3.07475e-17 3.00045e-17 2.92650e-17 2.63701e-17 2.53951e-17 2.36371e-17 2.33882e-17 2.09074e-17 1.93792e-17 1.75695e-17 1.68734e-17 1.36398e-17 1.35590e-17 1.09595e-17 1.08871e-17 8.01064e-18 7.53743e-18 5.70371e-18 5.02926e-18 3.05262e-18 1.67367e-18 1.05299e-18 6.87527e-19 7.37496e-19 3.52358e-19 4.09989e-19 6.56966e-19 5.98766e-19 3.95028e-19 3.07765e-19 5.42973e-19 4.80299e-19 4.04977e-19 2.93979e-19 1.41959e-19 1.96607e-19 9.30358e-20 1.98449e-19 2.63354e-19 3.14075e-19 1.90730e-19 2.20071e-19 1.38573e-19 1.19625e-19 7.94324e-20 5.79273e-20 2.18120e-19 1.82648e-19 1.24584e-19 8.91633e-20 1.84170e-19 1.13853e-19 1.84249e-19 2.25619e-20 1.48715e-19 1.31425e-19 1.02578e-19 2.40406e-19 3.38933e-20 6.83756e-20 8.34325e-20 7.16277e-20 5.07903e-20 1.17998e-19 7.46807e-20 4.73193e-20 6.97029e-20 2.80874e-20 3.44880e-20 2.76124e-20 2.16787e-20 3.02280e-20 2.79945e-20 3.62417e-20 5.02410e-20 3.21993e-20 3.11894e-20 2.12166e-20 1.33238e-20 1.30131e-20 1.39631e-20 1.35751e-20 2.08335e-20 2.08777e-20 1.51061e-20 1.43614e-20 6.96868e-21 4.39121e-21 9.48057e-21 5.10424e-21 8.22125e-21 4.99305e-21 6.79574e-21 4.20844e-21 4.20335e-21 5.42879e-21 4.22647e-21 4.93645e-21 1.30793e-21 5.01390e-21 1.23379e-21 5.22451e-23 0.00000e+00 8.09567e-22 0.00000e+00 0.00000e+00 0.00000e+00 
1.12411e-16 3.08086e-16 2.88437e-16 2.73204e-16 3.16547e-16 3.26471e-16 2.80883e-16 2.07250e-16 1.28524e-16 1.08412e-16 1.65015e-16 2.51821e-16 2.98807e-16 3.25290e-16 3.20922e-16 3.13335e-16 3.06727e-16 2.92632e-16 2.67352e-16 2.47066e-16 2.26464e-16 2.07703e-16 1.92548e-16 1.71260e-16 1.55969e-16 1.41075e-16 1.27145e-16 1.14509e-16 1.09760e-16 9.17467e-17 8.84964e-17 7.78324e-17 7.40084e-17 6.44591e-17 5.76380e-17 4.93769e-17 4.58372e-17 4.37329e-17 4.02927e-17 3.67374e-17 3.48485e-17 3.15751e-17 2.75655e-17 2.70017e-17 2.53187e-17 2.16514e-17 2.12659e-17 1.80746e-17 1.71819e-17 1.75628e-17 1.65202e-17 1.61963e-17 1.62617e-17 1.70048e-17 1.87030e-17 2.04565e-17 2.23033e-17 2.35101e-17 2.58475e-17 2.60750e-17 2.59716e-17 2.69262e-17 2.64636e-17 2.64999e-17 2.72548e-17 2.77794e-17 2.86962e-17 2.80805e-17 2.94871e-17 3.08891e-17 3.11920e-17 3.46941e-17 3.68334e-17 4.07375e-17 4.11996e-17 4.57747e-17 4.67478e-17 4.76893e-17 5.18115e-17 5.51131e-17 5.27259e-17 5.20518e-17 5.37774e-17 5.01546e-17 4.93385e-17 4.65160e-17 4.89012e-17 4.33831e-17 4.64903e-17 4.52140e-17 4.05485e-17 4.03319e-17 3.92657e-17 3.62806e-17 3.53208e-17 3.44797e-17 3.10079e-17 2.99331e-17 2.77905e-17 2.74807e-17 2.45925e-17 2.27468e-17 2.06158e-17 1.98342e-17 1.59744e-17 1.58548e-17 1.28354e-17 1.27169e-17 9.31421e-18 8.75202e-18 6.56449e-18 5.76409e-18 3.38865e-18 1.79950e-18 1.04864e-18 5.95822e-19 7.12700e-19 2.76088e-19 3.38156e-19 6.19242e-19 5.58285e-19 3.36475e-19 2.42810e-19 5.18743e-19 4.33767e-19 3.70353e-19 2.59279e-19 9.58786e-20 1.55009e-19 2.74498e-20 1.58363e-19 2.35801e-19 3.10412e-19 1.63466e-19 1.99681e-19 1.02197e-19 8.33177e-20 4.51785e-20 2.25078e-20 2.03470e-19 1.81444e-19 1.17568e-19 7.59141e-20 1.79842e-19 1.03957e-19 1.82601e-19 5.90253e-21 1.39065e-19 1.26190e-19 9.48784e-20 2.52839e-19 2.24912e-20 6.34757e-20 8.97638e-20 7.81870e-20 5.08740e-20 1.21643e-19 8.43244e-20 5.03181e-20 8.03939e-20 2.45393e-20 3.12905e-20 2.99999e-20 2.27618e-20 2.80424e-20 2.80707e-20 3.80725e-20 5.29351e-20 3.69945e-20 3.44322e-20 2.50558e-20 1.59510e-20 1.52117e-20 1.66435e-20 1.62202e-20 2.48131e-20 2.46092e-20 1.73208e-20 1.64682e-20 7.59125e-21 5.24632e-21 1.09804e-20 6.09380e-21 9.88712e-21 6.00186e-21 8.10967e-21 5.05867e-21 5.06233e-21 6.59229e-21 5.08035e-21 5.96779e-21 1.60277e-21 5.99278e-21 1.47459e-21 9.93440e-23 0.00000e+00 9.63694e-22 0.00000e+00 0.00000e+00 0.00000e+00 
4.97432e-17 2.33940e-16 2.30072e-16 2.23393e-16 2.75474e-16 2.91855e-16 2.49902e-16 1.76039e-16 9.31771e-17 7.56391e-17 1.37509e-16 2.31360e-16 2.80982e-16 3.09288e-16 3.06944e-16 3.00736e-16 2.96172e-16 2.83661e-16 2.59109e-16 2.40361e-16 2.19879e-16 2.02063e-16 1.86983e-16 1.66266e-16 1.52463e-16 1.38151e-16 1.24216e-16 1.11940e-16 1.07914e-16 8.97163e-17 8.69315e-17 7.64686e-17 7.20508e-17 6.34434e-17 5.58541e-17 4.80356e-17 4.47790e-17 4.23174e-17 3.92708e-17 3.58491e-17 3.41420e-17 3.06330e-17 2.66975e-17 2.60041e-17 2.37597e-17 1.99278e-17 1.96858e-17 1.63890e-17 1.54431e-17 1.57081e-17 1.46624e-17 1.45285e-17 1.46998e-17 1.57513e-17 1.74133e-17 1.92026e-17 2.11505e-17 2.25190e-17 2.47928e-17 2.51535e-17 2.51193e-17 2.62339e-17 2.59186e-17 2.60389e-17 2.72353e-17 2.79073e-17 2.90816e-17 2.84699e-17 3.04057e-17 3.21190e-17 3.28326e-17 3.68334e-17 4.00102e-17 4.46918e-17 4.57353e-17 5.13236e-17 5.28106e-17 5.42271e-17 5.94022e-17 6.38342e-17 6.10779e-17 6.02921e-17 6.23249e-17 5.81072e-17 5.71913e-17 5.39841e-17 5.67876e-17 5.01875e-17 5.40068e-17 5.24880e-17 4.71359e-17 4.68041e-17 4.56403e-17 4.20906e-17 4.10685e-17 3.99810e-17 3.60238e-17 3.45830e-17 3.22104e-17 3.17856e-17 2.84317e-17 2.62689e-17 2.37209e-17 2.27909e-17 1.81410e-17 1.79127e-17 1.44661e-17 1.43002e-17 1.02867e-17 9.50195e-18 7.02530e-18 6.03392e-18 3.16833e-18 1.26296e-18 4.66580e-19 -3.93018e-20 1.40551e-19 -2.87559e-19 -1.57708e-19 8.28466e-20 7.20558e-20 -1.09953e-19 -1.58431e-19 1.26601e-19 5.68834e-20 1.13518e-20 -1.10662e-19 -2.52231e-19 -1.60441e-19 -2.92818e-19 -1.12407e-19 8.41851e-21 7.08646e-20 -8.20152e-20 -3.23797e-21 -8.79953e-20 -1.24817e-19 -1.38482e-19 -1.50546e-19 2.36790e-20 2.27473e-20 -2.75453e-20 -5.09373e-20 4.63193e-20 -1.54266e-20 6.16694e-20 -7.32563e-20 5.42380e-20 5.98033e-20 1.55174e-20 1.62380e-19 -6.06761e-20 1.71807e-20 3.61841e-20 2.14745e-20 9.81641e-22 8.11769e-20 3.69364e-20 2.26050e-20 5.32716e-20 5.56676e-21 4.79505e-21 1.25230e-20 6.81421e-21 8.02175e-21 1.01730e-20 2.50742e-20 4.25769e-20 2.81579e-20 2.72126e-20 2.22458e-20 1.61116e-20 1.49899e-20 1.68092e-20 1.63922e-20 2.38929e-20 2.42419e-20 1.76206e-20 1.74592e-20 8.71147e-21 5.53442e-21 1.12637e-20 6.42464e-21 9.81776e-21 6.36450e-21 8.55483e-21 5.35881e-21 5.38235e-21 6.39754e-21 4.73199e-21 5.71007e-21 1.72989e-21 5.68955e-21 1.55595e-21 1.40796e-22 0.00000e+00 1.01521e-21 0.00000e+00 0.00000e+00 0.00000e+00 
3.08987e-17 2.46789e-16 2.53112e-16 2.48173e-16 3.09804e-16 3.30288e-16 2.85899e-16 2.04535e-16 1.15184e-16 9.49965e-17 1.58995e-16 2.60715e-16 3.16008e-16 3.47389e-16 3.43839e-16 3.36845e-16 3.31267e-16 3.16354e-16 2.89344e-16 2.68293e-16 2.45459e-16 2.24853e-16 2.08615e-16 1.84625e-16 1.69859e-16 1.54243e-16 1.38864e-16 1.24860e-16 1.20651e-16 1.00015e-16 9.70633e-17 8.53754e-17 8.02724e-17 7.09197e-17 6.22927e-17 5.34071e-17 4.97186e-17 4.69111e-17 4.34399e-17 3.95169e-17 3.77429e-17 3.35782e-17 2.90117e-17 2.80747e-17 2.52132e-17 2.06089e-17 2.01174e-17 1.62820e-17 1.51666e-17 1.55117e-17 1.41596e-17 1.40545e-17 1.41070e-17 1.55053e-17 1.71544e-17 1.88286e-17 2.09570e-17 2.27186e-17 2.48470e-17 2.55129e-17 2.54593e-17 2.67234e-17 2.64671e-17 2.68423e-17 2.84311e-17 2.94594e-17 3.09000e-17 3.02944e-17 3.27713e-17 3.48389e-17 3.59291e-17 4.07375e-17 4.46918e-17 5.06256e-17 5.22373e-17 5.88209e-17 6.09301e-17 6.28254e-17 6.92624e-17 7.47303e-17 7.14590e-17 7.06298e-17 7.30970e-17 6.80571e-17 6.70373e-17 6.32597e-17 6.66749e-17 5.88175e-17 6.33209e-17 6.15603e-17 5.52697e-17 5.48576e-17 5.35415e-17 4.94400e-17 4.80875e-17 4.68651e-17 4.21541e-17 4.05187e-17 3.76978e-17 3.72065e-17 3.32837e-17 3.07476e-17 2.77928e-17 2.66537e-17 2.11764e-17 2.09116e-17 1.68125e-17 1.66675e-17 1.19206e-17 1.10188e-17 8.07819e-18 6.91182e-18 3.53624e-18 1.28490e-18 3.68941e-19 -2.76383e-19 7.88964e-21 -5.19897e-19 -3.59517e-19 -6.31120e-20 -6.12433e-20 -2.85540e-19 -3.19220e-19 3.16603e-20 -7.68643e-20 -1.03643e-19 -2.27894e-19 -4.10753e-19 -3.04194e-19 -4.62082e-19 -2.23406e-19 -6.85711e-20 2.87713e-20 -1.90134e-19 -7.02729e-20 -1.75903e-19 -2.24772e-19 -2.33482e-19 -2.47327e-19 -4.04067e-20 -3.29761e-20 -7.56514e-20 -1.07647e-19 6.04360e-21 -6.24019e-20 2.78551e-20 -1.19292e-19 1.95002e-20 3.80656e-20 -1.28282e-20 1.62761e-19 -1.09848e-19 -4.59896e-21 2.78965e-20 -3.48697e-22 -2.53091e-20 7.35930e-20 2.62556e-20 2.10161e-20 5.36984e-20 -1.67409e-21 -1.04701e-20 4.01133e-21 -2.42269e-21 -4.08588e-21 1.75871e-21 2.16503e-20 4.82862e-20 2.62479e-20 2.90063e-20 2.09403e-20 1.56706e-20 1.45155e-20 1.67364e-20 1.62916e-20 2.49024e-20 2.45268e-20 1.76620e-20 1.67450e-20 7.99625e-21 5.30091e-21 1.10203e-20 5.97165e-21 9.81617e-21 5.92897e-21 8.62218e-21 5.11395e-21 5.17776e-21 6.45438e-21 4.77524e-21 5.78147e-21 1.63153e-21 6.09892e-21 1.53404e-21 6.43716e-23 0.00000e+00 1.03871e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-1.33522e-17 2.09159e-16 2.28983e-16 2.27210e-16 2.94205e-16 3.17782e-16 2.75796e-16 1.94725e-16 1.05932e-16 8.77044e-17 1.53032e-16 2.57652e-16 3.13998e-16 3.45891e-16 3.42603e-16 3.35969e-16 3.31071e-16 3.15950e-16 2.89543e-16 2.68621e-16 2.45520e-16 2.24858e-16 2.08784e-16 1.84403e-16 1.69939e-16 1.54801e-16 1.39293e-16 1.25171e-16 1.21130e-16 1.00242e-16 9.74373e-17 8.57798e-17 8.02938e-17 7.13457e-17 6.23646e-17 5.34585e-17 4.97097e-17 4.67599e-17 4.32577e-17 3.94532e-17 3.77510e-17 3.34478e-17 2.89233e-17 2.79444e-17 2.48227e-17 1.99818e-17 1.95205e-17 1.55531e-17 1.43551e-17 1.47061e-17 1.31723e-17 1.30944e-17 1.30489e-17 1.44841e-17 1.59945e-17 1.74144e-17 1.94138e-17 2.12496e-17 2.29973e-17 2.37860e-17 2.37457e-17 2.50288e-17 2.49192e-17 2.54276e-17 2.72452e-17 2.85363e-17 3.00868e-17 2.95553e-17 3.22950e-17 3.45837e-17 3.59678e-17 4.11996e-17 4.57353e-17 5.22373e-17 5.44125e-17 6.15307e-17 6.40586e-17 6.63602e-17 7.34521e-17 7.96558e-17 7.62136e-17 7.53300e-17 7.79829e-17 7.26287e-17 7.15468e-17 6.74329e-17 7.12110e-17 6.26957e-17 6.75488e-17 6.56712e-17 5.90016e-17 5.85009e-17 5.71523e-17 5.27543e-17 5.12656e-17 4.99492e-17 4.49089e-17 4.31646e-17 4.01477e-17 3.95849e-17 3.54282e-17 3.26901e-17 2.95141e-17 2.83129e-17 2.23811e-17 2.20474e-17 1.77331e-17 1.75502e-17 1.24487e-17 1.14441e-17 8.30780e-18 7.04133e-18 3.36767e-18 9.73688e-19 1.58936e-20 -6.79282e-19 -3.19702e-19 -8.40326e-19 -6.58185e-19 -3.77140e-19 -3.49718e-19 -5.53837e-19 -5.63634e-19 -1.99101e-19 -3.14050e-19 -3.17758e-19 -4.35095e-19 -5.99423e-19 -4.81610e-19 -6.49524e-19 -3.84854e-19 -2.08107e-19 -1.01018e-19 -3.29371e-19 -1.90803e-19 -2.94166e-19 -3.48167e-19 -3.39475e-19 -3.49144e-19 -1.46318e-19 -1.15093e-19 -1.49396e-19 -1.74091e-19 -6.62922e-20 -1.25520e-19 -3.99307e-20 -1.63564e-19 -3.59747e-20 -4.22175e-21 -5.99042e-20 1.14516e-19 -1.53982e-19 -3.10455e-20 5.15354e-21 -1.93727e-20 -4.48005e-20 5.17365e-20 1.06206e-20 1.01182e-20 5.07747e-20 -1.10027e-20 -2.15888e-20 1.17335e-21 -5.46052e-21 -1.12765e-20 -2.57912e-21 1.90940e-20 4.60101e-20 2.68247e-20 2.91143e-20 2.55848e-20 2.06038e-20 1.84565e-20 2.12443e-20 2.07928e-20 2.95837e-20 2.97694e-20 2.08884e-20 2.11003e-20 1.00800e-20 7.14323e-21 1.36843e-20 8.39931e-21 1.24913e-20 8.37147e-21 1.08125e-20 6.90782e-21 6.99867e-21 8.18139e-21 5.95231e-21 7.23494e-21 2.30739e-21 6.98213e-21 1.98280e-21 2.82295e-22 0.00000e+00 1.27630e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-6.14702e-17 1.49443e-16 1.86070e-16 1.91618e-16 2.69798e-16 3.00613e-16 2.62888e-16 1.83069e-16 9.31437e-17 8.10575e-17 1.51509e-16 2.61271e-16 3.16407e-16 3.49138e-16 3.46964e-16 3.41403e-16 3.37715e-16 3.22864e-16 2.95239e-16 2.73233e-16 2.49484e-16 2.29616e-16 2.12427e-16 1.87752e-16 1.72965e-16 1.58260e-16 1.41777e-16 1.27555e-16 1.23736e-16 1.02049e-16 9.96885e-17 8.78004e-17 8.14411e-17 7.29318e-17 6.26016e-17 5.38345e-17 5.00060e-17 4.71480e-17 4.36410e-17 3.99822e-17 3.81370e-17 3.33599e-17 2.88292e-17 2.77288e-17 2.39277e-17 1.88365e-17 1.85404e-17 1.42910e-17 1.30303e-17 1.33851e-17 1.18128e-17 1.20379e-17 1.21240e-17 1.39498e-17 1.56247e-17 1.72992e-17 1.94628e-17 2.16571e-17 2.33972e-17 2.44970e-17 2.45741e-17 2.60063e-17 2.61408e-17 2.67794e-17 2.90693e-17 3.05419e-17 3.24354e-17 3.19409e-17 3.52594e-17 3.79013e-17 3.97339e-17 4.57747e-17 5.13236e-17 5.88209e-17 6.15307e-17 7.00493e-17 7.30654e-17 7.59347e-17 8.42525e-17 9.16642e-17 8.78188e-17 8.67416e-17 8.97468e-17 8.36198e-17 8.23680e-17 7.76691e-17 8.19523e-17 7.21123e-17 7.78341e-17 7.55923e-17 6.79613e-17 6.73609e-17 6.58229e-17 6.06871e-17 5.90982e-17 5.74945e-17 5.17618e-17 4.96096e-17 4.62193e-17 4.55425e-17 4.07544e-17 3.75944e-17 3.38857e-17 3.25068e-17 2.55927e-17 2.51594e-17 2.02500e-17 2.00105e-17 1.41251e-17 1.28752e-17 9.31998e-18 7.82402e-18 3.55116e-18 7.65654e-19 -3.06457e-19 -1.07641e-18 -6.72147e-19 -1.22023e-18 -9.79768e-19 -7.07579e-19 -6.49642e-19 -8.41676e-19 -8.28929e-19 -4.38579e-19 -5.44331e-19 -5.42586e-19 -6.78268e-19 -8.42423e-19 -6.94412e-19 -8.74625e-19 -5.61686e-19 -3.50263e-19 -2.49407e-19 -4.91695e-19 -3.16827e-19 -4.21617e-19 -4.90052e-19 -4.66819e-19 -4.68018e-19 -2.58868e-19 -2.13743e-19 -2.44621e-19 -2.58749e-19 -1.46245e-19 -2.02700e-19 -1.09733e-19 -2.19403e-19 -8.35904e-20 -3.96617e-20 -1.08086e-19 6.87128e-20 -2.09953e-19 -5.84506e-20 -2.73018e-20 -5.48105e-20 -7.68886e-20 3.24538e-20 -1.81336e-20 -7.43894e-21 3.46469e-20 -2.41826e-20 -3.93739e-20 -1.04733e-20 -1.61426e-20 -2.50876e-20 -1.52932e-20 1.13047e-20 3.97593e-20 2.25274e-20 2.51743e-20 2.41510e-20 2.07072e-20 1.84766e-20 2.14688e-20 2.10079e-20 2.93335e-20 3.00156e-20 2.17346e-20 2.22520e-20 1.12164e-20 7.32419e-21 1.41443e-20 8.53396e-21 1.25126e-20 8.53607e-21 1.12430e-20 7.11863e-21 7.21158e-21 8.10074e-21 5.74231e-21 7.11209e-21 2.38178e-21 6.92705e-21 2.05097e-21 2.83321e-22 0.00000e+00 1.33003e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-8.75481e-17 1.38814e-16 1.83320e-16 1.92251e-16 2.76339e-16 3.10282e-16 2.71955e-16 1.88054e-16 9.41075e-17 7.95464e-17 1.51443e-16 2.66687e-16 3.27282e-16 3.62459e-16 3.59900e-16 3.54309e-16 3.50434e-16 3.34704e-16 3.06907e-16 2.84928e-16 2.59942e-16 2.38632e-16 2.21324e-16 1.95049e-16 1.80510e-16 1.65145e-16 1.48248e-16 1.33357e-16 1.29617e-16 1.06709e-16 1.04205e-16 9.17318e-17 8.50955e-17 7.62733e-17 6.57456e-17 5.64111e-17 5.25024e-17 4.90946e-17 4.56070e-17 4.16046e-17 3.98472e-17 3.49592e-17 3.01813e-17 2.89498e-17 2.50853e-17 1.96969e-17 1.93328e-17 1.48277e-17 1.35117e-17 1.37121e-17 1.19597e-17 1.20523e-17 1.19892e-17 1.38102e-17 1.53572e-17 1.67206e-17 1.87850e-17 2.08854e-17 2.22344e-17 2.34748e-17 2.34401e-17 2.49901e-17 2.51570e-17 2.59499e-17 2.84420e-17 3.01552e-17 3.22065e-17 3.17386e-17 3.53813e-17 3.81929e-17 4.02859e-17 4.67478e-17 5.28106e-17 6.09301e-17 6.40586e-17 7.30654e-17 7.66016e-17 7.97449e-17 8.87658e-17 9.67945e-17 9.27217e-17 9.16623e-17 9.48421e-17 8.83667e-17 8.70402e-17 8.21011e-17 8.66638e-17 7.62122e-17 8.22294e-17 7.99195e-17 7.18632e-17 7.12139e-17 6.95866e-17 6.41987e-17 6.24815e-17 6.08047e-17 5.47504e-17 5.25190e-17 4.89158e-17 4.81868e-17 4.31401e-17 3.98013e-17 3.59176e-17 3.44427e-17 2.71320e-17 2.66834e-17 2.14869e-17 2.12531e-17 1.50270e-17 1.37286e-17 9.95058e-18 8.37489e-18 3.86516e-18 9.18758e-19 -2.36388e-19 -1.03194e-18 -6.19754e-19 -1.20207e-18 -9.55647e-19 -6.57435e-19 -6.07044e-19 -8.20009e-19 -8.08099e-19 -4.01833e-19 -5.15925e-19 -5.14582e-19 -6.53255e-19 -8.33784e-19 -6.86135e-19 -8.75682e-19 -5.49799e-19 -3.32226e-19 -2.22532e-19 -4.82200e-19 -2.95705e-19 -4.14949e-19 -4.88045e-19 -4.65935e-19 -4.69970e-19 -2.46493e-19 -2.05685e-19 -2.35817e-19 -2.55282e-19 -1.36273e-19 -1.98423e-19 -9.88146e-20 -2.21262e-19 -7.88152e-20 -3.52479e-20 -1.02582e-19 8.41254e-20 -2.11331e-19 -5.62539e-20 -2.15829e-20 -5.38075e-20 -7.83672e-20 3.72897e-20 -1.35582e-20 -3.77344e-21 3.72393e-20 -2.33188e-20 -4.07725e-20 -1.18135e-20 -1.73254e-20 -2.65297e-20 -1.62870e-20 1.15127e-20 4.21348e-20 2.25429e-20 2.61305e-20 2.30917e-20 1.96130e-20 1.77106e-20 2.05504e-20 2.00966e-20 2.86647e-20 2.92216e-20 2.14386e-20 2.15326e-20 1.09278e-20 6.90085e-21 1.37069e-20 7.93107e-21 1.20047e-20 7.94737e-21 1.08466e-20 6.70791e-21 6.81573e-21 7.80504e-21 5.52128e-21 6.85935e-21 2.23598e-21 6.87102e-21 1.95857e-21 2.30692e-22 0.00000e+00 1.29166e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-1.22412e-16 9.53867e-17 1.51533e-16 1.63678e-16 2.51694e-16 2.88371e-16 2.54982e-16 1.76757e-16 8.96779e-17 8.08962e-17 1.51301e-16 2.63244e-16 3.20237e-16 3.54386e-16 3.52486e-16 3.47562e-16 3.44498e-16 3.28943e-16 3.01642e-16 2.79313e-16 2.54791e-16 2.34537e-16 2.17343e-16 1.91465e-16 1.76854e-16 1.62660e-16 1.45641e-16 1.31077e-16 1.27602e-16 1.04864e-16 1.02831e-16 9.06235e-17 8.37719e-17 7.53855e-17 6.43943e-17 5.53265e-17 5.13129e-17 4.83388e-17 4.48443e-17 4.11327e-17 3.93077e-17 3.42878e-17 2.96281e-17 2.83768e-17 2.42900e-17 1.87435e-17 1.84848e-17 1.38984e-17 1.25691e-17 1.27347e-17 1.09582e-17 1.11779e-17 1.10465e-17 1.29968e-17 1.44941e-17 1.57526e-17 1.77380e-17 1.99302e-17 2.10048e-17 2.24071e-17 2.24273e-17 2.40075e-17 2.43653e-17 2.52642e-17 2.79533e-17 2.98445e-17 3.20118e-17 3.15689e-17 3.54917e-17 3.85228e-17 4.08450e-17 4.76893e-17 5.42271e-17 6.28254e-17 6.63602e-17 7.59347e-17 7.97449e-17 8.33584e-17 9.28840e-17 1.01497e-16 9.73514e-17 9.62060e-17 9.95367e-17 9.27824e-17 9.14512e-17 8.61820e-17 9.10126e-17 8.00037e-17 8.63167e-17 8.38842e-17 7.54950e-17 7.47673e-17 7.30640e-17 6.73838e-17 6.56366e-17 6.38159e-17 5.75171e-17 5.51158e-17 5.13788e-17 5.05782e-17 4.52749e-17 4.17819e-17 3.76510e-17 3.61044e-17 2.83604e-17 2.78891e-17 2.24890e-17 2.22198e-17 1.56638e-17 1.42514e-17 1.02954e-17 8.61335e-18 3.84521e-18 7.54630e-19 -4.20962e-19 -1.25114e-18 -8.16419e-19 -1.40085e-18 -1.12993e-18 -8.39222e-19 -7.77857e-19 -9.76372e-19 -9.50871e-19 -5.32171e-19 -6.45289e-19 -6.32414e-19 -7.87953e-19 -9.54573e-19 -7.92599e-19 -9.93789e-19 -6.47443e-19 -4.08800e-19 -3.03548e-19 -5.62390e-19 -3.65097e-19 -4.83461e-19 -5.62272e-19 -5.27606e-19 -5.30865e-19 -3.01856e-19 -2.51043e-19 -2.81027e-19 -2.92216e-19 -1.73016e-19 -2.31616e-19 -1.33278e-19 -2.47471e-19 -1.00497e-19 -5.31550e-20 -1.25947e-19 6.24328e-20 -2.36235e-19 -6.54325e-20 -3.21153e-20 -6.23969e-20 -8.64713e-20 3.24949e-20 -2.04542e-20 -9.22727e-21 3.87664e-20 -2.56536e-20 -4.30329e-20 -1.09749e-20 -1.57458e-20 -2.70630e-20 -1.62513e-20 1.43126e-20 4.15315e-20 2.61674e-20 2.86470e-20 2.89894e-20 2.50564e-20 2.25641e-20 2.56503e-20 2.51919e-20 3.40885e-20 3.58184e-20 2.65112e-20 2.78026e-20 1.46338e-20 8.97442e-21 1.73679e-20 1.05836e-20 1.49913e-20 1.06357e-20 1.34838e-20 8.73035e-21 8.88341e-21 9.70581e-21 6.75211e-21 8.44282e-21 2.99582e-21 7.93151e-21 2.48232e-21 4.55276e-22 0.00000e+00 1.58486e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-1.97059e-16 1.24662e-17 8.55916e-17 1.08135e-16 2.10827e-16 2.56127e-16 2.25836e-16 1.42351e-16 4.44158e-17 3.53099e-17 1.13493e-16 2.38004e-16 3.02803e-16 3.41356e-16 3.42516e-16 3.39791e-16 3.38458e-16 3.25448e-16 2.97612e-16 2.76933e-16 2.51961e-16 2.32369e-16 2.15335e-16 1.89221e-16 1.76678e-16 1.62580e-16 1.45441e-16 1.30932e-16 1.28249e-16 1.04806e-16 1.03249e-16 9.11324e-17 8.34119e-17 7.59845e-17 6.40147e-17 5.53647e-17 5.14508e-17 4.79573e-17 4.49313e-17 4.11749e-17 3.95776e-17 3.41943e-17 2.94933e-17 2.81946e-17 2.34080e-17 1.76290e-17 1.75139e-17 1.26713e-17 1.13041e-17 1.15010e-17 9.70148e-18 1.01328e-17 1.00046e-17 1.23172e-17 1.38864e-17 1.52035e-17 1.73256e-17 1.97843e-17 2.07445e-17 2.23497e-17 2.24317e-17 2.42959e-17 2.48397e-17 2.57431e-17 2.90747e-17 3.12718e-17 3.37113e-17 3.32571e-17 3.79379e-17 4.12896e-17 4.41580e-17 5.18115e-17 5.94022e-17 6.92624e-17 7.34521e-17 8.42525e-17 8.87658e-17 9.28840e-17 1.04032e-16 1.13898e-16 1.09208e-16 1.07922e-16 1.11623e-16 1.04045e-16 1.02598e-16 9.67691e-17 1.02249e-16 8.97084e-17 9.69667e-17 9.41194e-17 8.46907e-17 8.39006e-17 8.20058e-17 7.56448e-17 7.36504e-17 7.15750e-17 6.45819e-17 6.16304e-17 5.75936e-17 5.67491e-17 5.07371e-17 4.68781e-17 4.22096e-17 4.03996e-17 3.16150e-17 3.10695e-17 2.49748e-17 2.47467e-17 1.73299e-17 1.56779e-17 1.12809e-17 9.35852e-18 4.00917e-18 4.67822e-19 -7.90759e-19 -1.74273e-18 -1.22116e-18 -1.87988e-18 -1.53849e-18 -1.22458e-18 -1.11280e-18 -1.34421e-18 -1.26383e-18 -8.11515e-19 -9.38803e-19 -9.19858e-19 -1.07389e-18 -1.27937e-18 -1.08146e-18 -1.28276e-18 -8.63293e-19 -5.87442e-19 -4.60144e-19 -7.97476e-19 -5.14506e-19 -6.43664e-19 -7.49774e-19 -6.96298e-19 -6.94333e-19 -4.63422e-19 -4.08372e-19 -4.08067e-19 -4.10236e-19 -2.81152e-19 -3.38746e-19 -2.33763e-19 -3.22073e-19 -1.76092e-19 -1.03967e-19 -1.86971e-19 2.63087e-21 -3.27880e-19 -1.10645e-19 -7.83839e-20 -1.24407e-19 -1.43011e-19 -1.08498e-21 -7.07094e-20 -2.69618e-20 1.55036e-20 -3.70784e-20 -6.82583e-20 -3.13070e-20 -3.43417e-20 -4.55463e-20 -3.09810e-20 4.08546e-21 4.46012e-20 1.61157e-20 2.49581e-20 2.52124e-20 2.47313e-20 2.11777e-20 2.55491e-20 2.50551e-20 3.26980e-20 3.43048e-20 2.56361e-20 2.76073e-20 1.49536e-20 9.20436e-21 1.69657e-20 1.08037e-20 1.45814e-20 1.08450e-20 1.39920e-20 8.90022e-21 9.10910e-21 9.13771e-21 6.10254e-21 7.85180e-21 3.05182e-21 7.50792e-21 2.55907e-21 4.35229e-22 0.00000e+00 1.65402e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-2.53619e-16 -3.92370e-17 5.00280e-17 7.88865e-17 1.92040e-16 2.43793e-16 2.14519e-16 1.27608e-16 2.29601e-17 1.57460e-17 1.01773e-16 2.37923e-16 3.08308e-16 3.49488e-16 3.52258e-16 3.50355e-16 3.50359e-16 3.37617e-16 3.09086e-16 2.88329e-16 2.62260e-16 2.42229e-16 2.24247e-16 1.97083e-16 1.85124e-16 1.70697e-16 1.52763e-16 1.37599e-16 1.35216e-16 1.10636e-16 1.09373e-16 9.67089e-17 8.80289e-17 8.09099e-17 6.78405e-17 5.89805e-17 5.50083e-17 5.10029e-17 4.80807e-17 4.41760e-17 4.24472e-17 3.66680e-17 3.19353e-17 3.03386e-17 2.49125e-17 1.87713e-17 1.86936e-17 1.34892e-17 1.20166e-17 1.21513e-17 1.01359e-17 1.05653e-17 1.02905e-17 1.27198e-17 1.41198e-17 1.52813e-17 1.74380e-17 1.99928e-17 2.08243e-17 2.24239e-17 2.25319e-17 2.45172e-17 2.51409e-17 2.60589e-17 2.98581e-17 3.23014e-17 3.49505e-17 3.44795e-17 3.96679e-17 4.34326e-17 4.67158e-17 5.51131e-17 6.38342e-17 7.47303e-17 7.96558e-17 9.16642e-17 9.67945e-17 1.01497e-16 1.13898e-16 1.25196e-16 1.20045e-16 1.18622e-16 1.22722e-16 1.14423e-16 1.12797e-16 1.06391e-16 1.12515e-16 9.85628e-17 1.06710e-16 1.03550e-16 9.32497e-17 9.22901e-17 9.03152e-17 8.32464e-17 8.10902e-17 7.87286e-17 7.10603e-17 6.77547e-17 6.33505e-17 6.23586e-17 5.57881e-17 5.14885e-17 4.63259e-17 4.43739e-17 3.45715e-17 3.38884e-17 2.72729e-17 2.69683e-17 1.87642e-17 1.68852e-17 1.20551e-17 9.91043e-18 3.93018e-18 3.73641e-20 -1.35384e-18 -2.36780e-18 -1.75703e-18 -2.40596e-18 -2.01055e-18 -1.73695e-18 -1.57347e-18 -1.76825e-18 -1.65238e-18 -1.18923e-18 -1.30831e-18 -1.26461e-18 -1.41466e-18 -1.59109e-18 -1.37001e-18 -1.57900e-18 -1.11575e-18 -8.10420e-19 -6.80153e-19 -1.02563e-18 -7.03516e-19 -8.27306e-19 -9.48177e-19 -8.66804e-19 -8.53497e-19 -6.36565e-19 -5.48307e-19 -5.36455e-19 -5.24350e-19 -4.04068e-19 -4.47294e-19 -3.44680e-19 -3.95325e-19 -2.62374e-19 -1.69094e-19 -2.63522e-19 -8.21629e-20 -3.99911e-19 -1.55923e-19 -1.23420e-19 -1.65881e-19 -1.82504e-19 -3.97518e-20 -1.06199e-19 -5.16906e-20 -2.09611e-21 -5.70849e-20 -9.24848e-20 -4.32288e-20 -4.57352e-20 -6.32785e-20 -4.50197e-20 -6.95701e-21 3.38738e-20 1.16761e-20 1.91105e-20 2.62697e-20 2.74032e-20 2.27200e-20 2.80721e-20 2.75589e-20 3.46593e-20 3.65644e-20 2.69855e-20 2.99541e-20 1.62055e-20 1.03580e-20 1.82614e-20 1.22500e-20 1.59338e-20 1.23146e-20 1.55116e-20 1.00550e-20 1.02667e-20 9.88881e-21 6.47136e-21 8.43043e-21 3.47460e-21 7.81636e-21 2.85716e-21 5.50857e-22 0.00000e+00 1.82316e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-2.71154e-16 -9.44358e-17 -1.31656e-18 3.00238e-17 1.39915e-16 1.91751e-16 1.70466e-16 9.58441e-17 3.35751e-18 2.19336e-18 8.23991e-17 2.07267e-16 2.70645e-16 3.09288e-16 3.14063e-16 3.13874e-16 3.14744e-16 3.04521e-16 2.78196e-16 2.58916e-16 2.35373e-16 2.18422e-16 2.01509e-16 1.77355e-16 1.66445e-16 1.54021e-16 1.37465e-16 1.24045e-16 1.22100e-16 9.97656e-17 9.90103e-17 8.76720e-17 7.92929e-17 7.32632e-17 6.06972e-17 5.30482e-17 4.92936e-17 4.58073e-17 4.32364e-17 3.99159e-17 3.82296e-17 3.28592e-17 2.87276e-17 2.73976e-17 2.22894e-17 1.68305e-17 1.69563e-17 1.21372e-17 1.07758e-17 1.09110e-17 9.10289e-18 9.68373e-18 9.41321e-18 1.17598e-17 1.31504e-17 1.43846e-17 1.62782e-17 1.86781e-17 1.93403e-17 2.08939e-17 2.11067e-17 2.30340e-17 2.37911e-17 2.46199e-17 2.83243e-17 3.06719e-17 3.32379e-17 3.28086e-17 3.77895e-17 4.14131e-17 4.46168e-17 5.27259e-17 6.10779e-17 7.14590e-17 7.62136e-17 8.78188e-17 9.27217e-17 9.73514e-17 1.09208e-16 1.20045e-16 1.15299e-16 1.13847e-16 1.17680e-16 1.09870e-16 1.08293e-16 1.02129e-16 1.07981e-16 9.46089e-17 1.02445e-16 9.93321e-17 8.95234e-17 8.85968e-17 8.66997e-17 7.98867e-17 7.79192e-17 7.55832e-17 6.83351e-17 6.50429e-17 6.09025e-17 5.99596e-17 5.36269e-17 4.95504e-17 4.45558e-17 4.27126e-17 3.32518e-17 3.26107e-17 2.63398e-17 2.60289e-17 1.81664e-17 1.63283e-17 1.17087e-17 9.64242e-18 3.92761e-18 1.93504e-19 -1.15623e-18 -2.07082e-18 -1.54450e-18 -2.14368e-18 -1.77102e-18 -1.52578e-18 -1.37516e-18 -1.55977e-18 -1.45566e-18 -1.04600e-18 -1.14413e-18 -1.11756e-18 -1.25692e-18 -1.42144e-18 -1.21528e-18 -1.40027e-18 -9.78454e-19 -7.13118e-19 -5.97538e-19 -9.15326e-19 -6.07553e-19 -7.29265e-19 -8.43556e-19 -7.66162e-19 -7.53141e-19 -5.65270e-19 -4.90120e-19 -4.80881e-19 -4.63495e-19 -3.51580e-19 -3.93543e-19 -3.01737e-19 -3.49482e-19 -2.23943e-19 -1.40161e-19 -2.27966e-19 -7.08282e-20 -3.55321e-19 -1.34414e-19 -1.09303e-19 -1.45779e-19 -1.59304e-19 -2.94059e-20 -9.60456e-20 -4.66298e-20 4.71676e-22 -4.79780e-20 -7.78051e-20 -3.61213e-20 -3.73053e-20 -5.17393e-20 -3.59937e-20 -2.42960e-21 3.06325e-20 1.39723e-20 1.84106e-20 2.74952e-20 2.77014e-20 2.26360e-20 2.82611e-20 2.77662e-20 3.38602e-20 3.61981e-20 2.69943e-20 3.06514e-20 1.69714e-20 1.06430e-20 1.84551e-20 1.26355e-20 1.59100e-20 1.27116e-20 1.58171e-20 1.03401e-20 1.05542e-20 9.74438e-21 6.23545e-21 8.24424e-21 3.58891e-21 7.50622e-21 2.92383e-21 5.96806e-22 0.00000e+00 1.85427e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-2.38685e-16 -4.02631e-17 4.58205e-17 7.34610e-17 1.81513e-16 2.31317e-16 2.04949e-16 1.25467e-16 3.01632e-17 2.47101e-17 1.04083e-16 2.29182e-16 2.95273e-16 3.34239e-16 3.37267e-16 3.35776e-16 3.35261e-16 3.23218e-16 2.95868e-16 2.75349e-16 2.50775e-16 2.31991e-16 2.14520e-16 1.88655e-16 1.76953e-16 1.63420e-16 1.46227e-16 1.31808e-16 1.29478e-16 1.06158e-16 1.04990e-16 9.28866e-17 8.47306e-17 7.77251e-17 6.53386e-17 5.68140e-17 5.29369e-17 4.93918e-17 4.65000e-17 4.27717e-17 4.09565e-17 3.54922e-17 3.10501e-17 2.94487e-17 2.44536e-17 1.87178e-17 1.85692e-17 1.35990e-17 1.22560e-17 1.22532e-17 1.03519e-17 1.06763e-17 1.02520e-17 1.24667e-17 1.37312e-17 1.46823e-17 1.66029e-17 1.88891e-17 1.94984e-17 2.10167e-17 2.10884e-17 2.29468e-17 2.35648e-17 2.44504e-17 2.80165e-17 3.03557e-17 3.28878e-17 3.24253e-17 3.73601e-17 4.09328e-17 4.40444e-17 5.20518e-17 6.02921e-17 7.06298e-17 7.53300e-17 8.67416e-17 9.16623e-17 9.62060e-17 1.07922e-16 1.18622e-16 1.13847e-16 1.12544e-16 1.16390e-16 1.08570e-16 1.07020e-16 1.00958e-16 1.06716e-16 9.35233e-17 1.01210e-16 9.82384e-17 8.85132e-17 8.76037e-17 8.57123e-17 7.90248e-17 7.70334e-17 7.47706e-17 6.75491e-17 6.44489e-17 6.02672e-17 5.93144e-17 5.30893e-17 4.90259e-17 4.41486e-17 4.23081e-17 3.30251e-17 3.24095e-17 2.61660e-17 2.58843e-17 1.81163e-17 1.63581e-17 1.17591e-17 9.73671e-18 4.10315e-18 4.21860e-19 -9.43211e-19 -1.85439e-18 -1.35004e-18 -1.96191e-18 -1.61122e-18 -1.33615e-18 -1.21134e-18 -1.41316e-18 -1.32604e-18 -9.03746e-19 -1.00795e-18 -9.83473e-19 -1.13726e-18 -1.30444e-18 -1.11182e-18 -1.30913e-18 -8.96948e-19 -6.27628e-19 -5.12492e-19 -8.23688e-19 -5.35320e-19 -6.68161e-19 -7.78053e-19 -7.09194e-19 -7.05697e-19 -4.93255e-19 -4.27595e-19 -4.24856e-19 -4.19484e-19 -3.02264e-19 -3.52198e-19 -2.52960e-19 -3.27418e-19 -1.90803e-19 -1.16909e-19 -1.99843e-19 -2.50555e-20 -3.26696e-19 -1.14681e-19 -8.65031e-20 -1.23005e-19 -1.41669e-19 -9.47425e-21 -7.21352e-20 -3.34464e-20 1.30798e-20 -4.09693e-20 -6.89814e-20 -2.98373e-20 -3.20483e-20 -4.57350e-20 -3.11149e-20 3.12889e-21 3.69315e-20 1.75561e-20 2.29149e-20 2.82707e-20 2.73411e-20 2.31695e-20 2.78350e-20 2.73528e-20 3.43133e-20 3.66703e-20 2.73466e-20 3.03558e-20 1.66373e-20 1.02816e-20 1.84589e-20 1.22331e-20 1.58768e-20 1.22965e-20 1.52259e-20 9.98514e-21 1.01861e-20 9.90958e-21 6.53946e-21 8.45962e-21 3.46360e-21 7.71076e-21 2.81852e-21 5.79808e-22 0.00000e+00 1.78338e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-2.29455e-16 -3.79984e-18 8.38759e-17 1.09377e-16 2.19262e-16 2.68423e-16 2.38535e-16 1.54765e-16 5.79736e-17 5.18742e-17 1.32643e-16 2.61057e-16 3.28460e-16 3.67979e-16 3.69029e-16 3.65971e-16 3.64690e-16 3.50166e-16 3.21135e-16 2.98558e-16 2.72257e-16 2.51302e-16 2.32871e-16 2.04681e-16 1.91561e-16 1.76879e-16 1.58513e-16 1.42649e-16 1.39854e-16 1.14825e-16 1.13381e-16 1.00196e-16 9.18475e-17 8.39055e-17 7.09852e-17 6.14902e-17 5.72742e-17 5.36970e-17 5.02721e-17 4.62045e-17 4.42803e-17 3.84490e-17 3.35496e-17 3.17702e-17 2.64954e-17 2.02399e-17 1.98835e-17 1.46022e-17 1.31575e-17 1.31896e-17 1.10376e-17 1.12808e-17 1.08173e-17 1.30992e-17 1.43358e-17 1.51842e-17 1.72666e-17 1.96958e-17 2.03656e-17 2.19344e-17 2.19647e-17 2.37921e-17 2.43359e-17 2.53734e-17 2.89820e-17 3.14182e-17 3.40189e-17 3.35580e-17 3.86164e-17 4.23481e-17 4.55111e-17 5.37774e-17 6.23249e-17 7.30970e-17 7.79829e-17 8.97468e-17 9.48421e-17 9.95367e-17 1.11623e-16 1.22722e-16 1.17680e-16 1.16390e-16 1.20542e-16 1.12275e-16 1.10691e-16 1.04410e-16 1.10398e-16 9.67600e-17 1.04685e-16 1.01689e-16 9.16002e-17 9.06350e-17 8.87167e-17 8.18080e-17 7.96611e-17 7.73728e-17 6.97807e-17 6.67543e-17 6.23089e-17 6.13030e-17 5.48931e-17 5.06425e-17 4.56299e-17 4.37236e-17 3.41559e-17 3.35136e-17 2.70036e-17 2.67090e-17 1.86561e-17 1.68823e-17 1.20947e-17 1.00159e-17 4.15500e-18 3.61172e-19 -1.04762e-18 -2.03393e-18 -1.46307e-18 -2.10699e-18 -1.74862e-18 -1.45611e-18 -1.32594e-18 -1.53251e-18 -1.44327e-18 -9.80014e-19 -1.10281e-18 -1.06036e-18 -1.22605e-18 -1.38982e-18 -1.19174e-18 -1.41313e-18 -9.77149e-19 -6.80731e-19 -5.53725e-19 -8.78446e-19 -5.89890e-19 -7.26043e-19 -8.36802e-19 -7.62478e-19 -7.61624e-19 -5.26131e-19 -4.46446e-19 -4.47518e-19 -4.45505e-19 -3.23479e-19 -3.72926e-19 -2.69962e-19 -3.51883e-19 -2.07995e-19 -1.29984e-19 -2.18020e-19 -2.16791e-20 -3.46744e-19 -1.21735e-19 -8.55619e-20 -1.21072e-19 -1.44666e-19 -7.77921e-21 -6.64552e-20 -3.19298e-20 2.40875e-20 -4.32712e-20 -7.13976e-20 -2.61607e-20 -2.99451e-20 -4.65617e-20 -2.99863e-20 6.90606e-21 4.21715e-20 2.25564e-20 2.81341e-20 3.41490e-20 3.22311e-20 2.77951e-20 3.24359e-20 3.19174e-20 4.04959e-20 4.31316e-20 3.14215e-20 3.47090e-20 1.84311e-20 1.18716e-20 2.13721e-20 1.42905e-20 1.87688e-20 1.43556e-20 1.71938e-20 1.15384e-20 1.17436e-20 1.19390e-20 8.10869e-21 1.02624e-20 4.02569e-21 9.08754e-21 3.21479e-21 7.37564e-22 0.00000e+00 1.99973e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-2.36607e-16 -5.40095e-17 3.08866e-17 5.87166e-17 1.62861e-16 2.11017e-16 1.87335e-16 1.13145e-16 2.32729e-17 1.94938e-17 9.59720e-17 2.16515e-16 2.79772e-16 3.17239e-16 3.20752e-16 3.19635e-16 3.19524e-16 3.08373e-16 2.82409e-16 2.63011e-16 2.39558e-16 2.21753e-16 2.04986e-16 1.80419e-16 1.69408e-16 1.56538e-16 1.40157e-16 1.26380e-16 1.24202e-16 1.01955e-16 1.00926e-16 8.92958e-17 8.13200e-17 7.47849e-17 6.28062e-17 5.47820e-17 5.10420e-17 4.75178e-17 4.48259e-17 4.12691e-17 3.94790e-17 3.42886e-17 3.01157e-17 2.86575e-17 2.38487e-17 1.85018e-17 1.83788e-17 1.35986e-17 1.22660e-17 1.22922e-17 1.04133e-17 1.07247e-17 1.02533e-17 1.23078e-17 1.34991e-17 1.44248e-17 1.61733e-17 1.83111e-17 1.88716e-17 2.02255e-17 2.03353e-17 2.21448e-17 2.27396e-17 2.35389e-17 2.69985e-17 2.92700e-17 3.16800e-17 3.12362e-17 3.59329e-17 3.94179e-17 4.24104e-17 5.01546e-17 5.81072e-17 6.80571e-17 7.26287e-17 8.36198e-17 8.83667e-17 9.27824e-17 1.04045e-16 1.14423e-16 1.09870e-16 1.08570e-16 1.12275e-16 1.04836e-16 1.03298e-16 9.74248e-17 1.03041e-16 9.02737e-17 9.77229e-17 9.48208e-17 8.54839e-17 8.45788e-17 8.28091e-17 7.63343e-17 7.44206e-17 7.22156e-17 6.52686e-17 6.22604e-17 5.82377e-17 5.73289e-17 5.13137e-17 4.73995e-17 4.26889e-17 4.09481e-17 3.19369e-17 3.13368e-17 2.53671e-17 2.50762e-17 1.75686e-17 1.58609e-17 1.14097e-17 9.46477e-18 4.01701e-18 4.85921e-19 -8.64123e-19 -1.70714e-18 -1.23258e-18 -1.79855e-18 -1.47917e-18 -1.22648e-18 -1.10610e-18 -1.29511e-18 -1.21710e-18 -8.32617e-19 -9.29339e-19 -9.07856e-19 -1.03978e-18 -1.19310e-18 -1.01798e-18 -1.19629e-18 -8.17625e-19 -5.81677e-19 -4.66090e-19 -7.59506e-19 -4.87700e-19 -6.14151e-19 -7.15439e-19 -6.49515e-19 -6.43703e-19 -4.57940e-19 -3.93087e-19 -3.90155e-19 -3.84040e-19 -2.76954e-19 -3.22573e-19 -2.33742e-19 -2.99738e-19 -1.78036e-19 -1.07716e-19 -1.83356e-19 -2.60592e-20 -2.98866e-19 -1.07315e-19 -7.82857e-20 -1.09913e-19 -1.28465e-19 -1.00316e-20 -6.52037e-20 -3.12858e-20 1.42776e-20 -3.84744e-20 -6.33980e-20 -2.61898e-20 -2.81490e-20 -4.13641e-20 -2.68102e-20 3.10684e-21 3.25458e-20 1.78707e-20 2.06861e-20 2.76748e-20 2.62822e-20 2.16560e-20 2.68666e-20 2.63858e-20 3.29002e-20 3.47782e-20 2.56368e-20 2.86662e-20 1.55463e-20 9.97048e-21 1.74368e-20 1.18088e-20 1.52210e-20 1.18739e-20 1.48807e-20 9.68917e-21 9.88177e-21 9.41734e-21 6.13366e-21 8.01591e-21 3.34988e-21 7.37676e-21 2.74591e-21 5.39680e-22 0.00000e+00 1.74649e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-2.41531e-16 -6.95409e-17 1.41615e-17 4.21574e-17 1.45144e-16 1.92967e-16 1.71021e-16 9.93067e-17 1.23040e-17 9.06246e-18 8.28173e-17 1.99350e-16 2.61266e-16 2.98444e-16 3.02851e-16 3.02183e-16 3.02716e-16 2.92774e-16 2.67726e-16 2.49471e-16 2.27144e-16 2.10557e-16 1.94676e-16 1.71219e-16 1.61063e-16 1.49018e-16 1.33323e-16 1.20325e-16 1.18489e-16 9.69932e-17 9.62887e-17 8.52471e-17 7.76828e-17 7.14993e-17 5.97725e-17 5.21798e-17 4.86450e-17 4.55074e-17 4.30043e-17 3.96800e-17 3.80256e-17 3.29371e-17 2.88620e-17 2.74694e-17 2.27292e-17 1.73791e-17 1.73161e-17 1.26813e-17 1.14505e-17 1.14320e-17 9.72347e-18 1.00875e-17 9.64742e-18 1.17627e-17 1.29594e-17 1.38652e-17 1.56449e-17 1.77571e-17 1.83354e-17 1.96937e-17 1.98245e-17 2.16332e-17 2.22489e-17 2.30278e-17 2.64694e-17 2.87075e-17 3.10741e-17 3.06037e-17 3.53501e-17 3.87906e-17 4.17435e-17 4.93385e-17 5.71913e-17 6.70373e-17 7.15468e-17 8.23680e-17 8.70402e-17 9.14512e-17 1.02598e-16 1.12797e-16 1.08293e-16 1.07020e-16 1.10691e-16 1.03298e-16 1.01909e-16 9.60953e-17 1.01623e-16 8.90239e-17 9.63427e-17 9.34965e-17 8.42845e-17 8.33972e-17 8.16095e-17 7.52421e-17 7.33832e-17 7.11726e-17 6.43667e-17 6.13246e-17 5.74198e-17 5.65141e-17 5.05574e-17 4.67322e-17 4.20593e-17 4.02894e-17 3.13983e-17 3.08354e-17 2.49148e-17 2.46527e-17 1.72334e-17 1.55328e-17 1.11610e-17 9.22294e-18 3.85696e-18 3.49883e-19 -9.17089e-19 -1.78119e-18 -1.31496e-18 -1.88928e-18 -1.55368e-18 -1.29439e-18 -1.17156e-18 -1.36336e-18 -1.27317e-18 -8.77323e-19 -9.73284e-19 -9.51324e-19 -1.10601e-18 -1.26104e-18 -1.07303e-18 -1.25607e-18 -8.63910e-19 -6.08351e-19 -5.01913e-19 -7.98738e-19 -5.20025e-19 -6.40888e-19 -7.49235e-19 -6.79624e-19 -6.75506e-19 -4.79956e-19 -4.21431e-19 -4.14125e-19 -4.02969e-19 -2.92675e-19 -3.38082e-19 -2.47035e-19 -3.12289e-19 -1.81786e-19 -1.12138e-19 -1.91154e-19 -3.12659e-20 -3.15324e-19 -1.09807e-19 -8.42340e-20 -1.19952e-19 -1.36428e-19 -9.35412e-21 -7.20765e-20 -3.27591e-20 1.35749e-20 -3.59839e-20 -6.32885e-20 -2.72617e-20 -2.82267e-20 -4.02013e-20 -2.61475e-20 5.79832e-21 3.60875e-20 1.85449e-20 2.29457e-20 2.98975e-20 2.88524e-20 2.41717e-20 2.92761e-20 2.87924e-20 3.53633e-20 3.80480e-20 2.85423e-20 3.22210e-20 1.79335e-20 1.09861e-20 1.94391e-20 1.31307e-20 1.65847e-20 1.31987e-20 1.61452e-20 1.06421e-20 1.08794e-20 1.02423e-20 6.65711e-21 8.69363e-21 3.71108e-21 7.81601e-21 2.99753e-21 6.46564e-22 0.00000e+00 1.88853e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-2.31893e-16 -8.39605e-17 -4.52629e-18 2.54729e-17 1.23329e-16 1.69944e-16 1.51399e-16 8.61298e-17 3.92747e-18 1.62024e-18 7.08131e-17 1.79009e-16 2.36862e-16 2.71466e-16 2.76542e-16 2.76604e-16 2.77509e-16 2.69148e-16 2.45718e-16 2.29151e-16 2.08716e-16 1.93970e-16 1.79023e-16 1.57674e-16 1.48974e-16 1.37661e-16 1.23194e-16 1.11282e-16 1.09799e-16 9.01208e-17 8.96105e-17 7.93653e-17 7.22729e-17 6.67907e-17 5.56853e-17 4.88351e-17 4.56918e-17 4.28242e-17 4.07713e-17 3.75856e-17 3.61239e-17 3.14257e-17 2.77701e-17 2.64255e-17 2.20773e-17 1.73364e-17 1.73154e-17 1.30460e-17 1.19972e-17 1.18106e-17 1.02887e-17 1.05706e-17 1.00631e-17 1.19486e-17 1.30176e-17 1.38635e-17 1.54533e-17 1.71904e-17 1.77485e-17 1.88663e-17 1.89825e-17 2.07225e-17 2.12268e-17 2.18688e-17 2.51665e-17 2.71607e-17 2.94288e-17 2.89121e-17 3.34937e-17 3.66953e-17 3.94660e-17 4.65160e-17 5.39841e-17 6.32597e-17 6.74329e-17 7.76691e-17 8.21011e-17 8.61820e-17 9.67691e-17 1.06391e-16 1.02129e-16 1.00958e-16 1.04410e-16 9.74248e-17 9.60953e-17 9.08533e-17 9.59403e-17 8.40538e-17 9.10489e-17 8.83343e-17 7.96823e-17 7.88746e-17 7.71904e-17 7.11998e-17 6.95207e-17 6.73871e-17 6.10498e-17 5.80993e-17 5.44941e-17 5.36627e-17 4.80048e-17 4.44615e-17 4.00679e-17 3.83636e-17 2.99705e-17 2.94689e-17 2.38694e-17 2.36726e-17 1.66618e-17 1.50705e-17 1.09381e-17 9.11818e-18 4.11394e-18 7.61571e-19 -4.81666e-19 -1.22231e-18 -8.76355e-19 -1.42425e-18 -1.11934e-18 -8.67064e-19 -7.70585e-19 -9.81342e-19 -9.14110e-19 -5.74625e-19 -6.50005e-19 -6.63275e-19 -8.02160e-19 -9.74486e-19 -8.12344e-19 -9.61832e-19 -6.18112e-19 -4.15348e-19 -3.21833e-19 -6.06937e-19 -3.38296e-19 -4.65560e-19 -5.67904e-19 -5.16769e-19 -5.15527e-19 -3.42390e-19 -3.16203e-19 -3.11788e-19 -3.06268e-19 -1.97349e-19 -2.49698e-19 -1.62799e-19 -2.41938e-19 -1.13598e-19 -5.81900e-20 -1.27200e-19 1.72887e-20 -2.48845e-19 -7.42849e-20 -5.90269e-20 -9.62086e-20 -1.09398e-19 1.22588e-20 -5.80290e-20 -1.99028e-20 1.15856e-20 -2.16992e-20 -4.71677e-20 -2.42556e-20 -2.38439e-20 -2.96180e-20 -1.93236e-20 7.87606e-21 3.67292e-20 1.54158e-20 2.07064e-20 2.26321e-20 2.16413e-20 1.79928e-20 2.24616e-20 2.20226e-20 2.71428e-20 2.92731e-20 2.29023e-20 2.55730e-20 1.48747e-20 8.42984e-21 1.52207e-20 9.87318e-21 1.24816e-20 9.91855e-21 1.28783e-20 8.13100e-21 8.35557e-21 7.51444e-21 4.71162e-21 6.33597e-21 2.79939e-21 6.08414e-21 2.34866e-21 3.98325e-22 0.00000e+00 1.52603e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-2.63451e-16 -9.57089e-17 -8.88814e-18 2.19876e-17 1.26378e-16 1.75430e-16 1.54881e-16 8.34885e-17 -6.03380e-18 -1.00661e-17 6.51395e-17 1.84300e-16 2.48614e-16 2.86221e-16 2.91746e-16 2.91975e-16 2.92876e-16 2.84206e-16 2.59558e-16 2.42430e-16 2.20649e-16 2.04655e-16 1.89117e-16 1.66233e-16 1.57458e-16 1.45568e-16 1.30432e-16 1.17785e-16 1.16240e-16 9.54737e-17 9.50180e-17 8.42596e-17 7.65630e-17 7.10104e-17 5.93601e-17 5.21294e-17 4.86954e-17 4.54625e-17 4.33101e-17 4.00202e-17 3.85005e-17 3.35325e-17 2.96339e-17 2.82890e-17 2.35614e-17 1.84747e-17 1.84110e-17 1.38617e-17 1.26813e-17 1.26706e-17 1.09042e-17 1.12167e-17 1.05916e-17 1.25205e-17 1.35759e-17 1.43822e-17 1.60150e-17 1.79386e-17 1.84933e-17 1.95826e-17 1.97422e-17 2.15424e-17 2.20740e-17 2.27022e-17 2.62468e-17 2.84690e-17 3.07516e-17 3.02535e-17 3.50066e-17 3.84325e-17 4.13654e-17 4.89012e-17 5.67876e-17 6.66749e-17 7.12110e-17 8.19523e-17 8.66638e-17 9.10126e-17 1.02249e-16 1.12515e-16 1.07981e-16 1.06716e-16 1.10398e-16 1.03041e-16 1.01623e-16 9.59403e-17 1.01554e-16 8.88605e-17 9.63018e-17 9.33952e-17 8.42507e-17 8.33564e-17 8.16665e-17 7.53193e-17 7.34257e-17 7.12011e-17 6.44310e-17 6.13402e-17 5.74956e-17 5.66334e-17 5.06583e-17 4.68869e-17 4.22420e-17 4.04811e-17 3.15501e-17 3.09902e-17 2.51038e-17 2.48812e-17 1.74288e-17 1.57482e-17 1.13490e-17 9.42367e-18 4.09051e-18 5.87667e-19 -7.40361e-19 -1.56188e-18 -1.11582e-18 -1.68051e-18 -1.36753e-18 -1.11041e-18 -9.86513e-19 -1.20004e-18 -1.11289e-18 -7.52156e-19 -8.50130e-19 -8.40429e-19 -9.60668e-19 -1.12743e-18 -9.59987e-19 -1.11662e-18 -7.45475e-19 -5.35372e-19 -4.10749e-19 -7.27827e-19 -4.33870e-19 -5.65754e-19 -6.72968e-19 -6.04945e-19 -6.02399e-19 -4.36730e-19 -3.86205e-19 -3.68765e-19 -3.61272e-19 -2.55250e-19 -3.01860e-19 -2.17800e-19 -2.79658e-19 -1.66245e-19 -9.39887e-20 -1.65391e-19 -1.74349e-20 -2.88211e-19 -1.01093e-19 -7.40001e-20 -1.08747e-19 -1.25291e-19 -6.69522e-21 -6.87530e-20 -2.59585e-20 1.49851e-20 -2.90222e-20 -5.61953e-20 -2.51241e-20 -2.55245e-20 -3.45810e-20 -1.99457e-20 7.15942e-21 3.86619e-20 1.80340e-20 2.22871e-20 2.88000e-20 2.74993e-20 2.19275e-20 2.80674e-20 2.75684e-20 3.32732e-20 3.52046e-20 2.59409e-20 2.97870e-20 1.64147e-20 1.06650e-20 1.79432e-20 1.27133e-20 1.56750e-20 1.27561e-20 1.57815e-20 1.02869e-20 1.05427e-20 9.48378e-21 6.03027e-21 8.00125e-21 3.57241e-21 7.28963e-21 2.91853e-21 5.91295e-22 0.00000e+00 1.85283e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-1.99991e-16 -3.68855e-17 3.57685e-17 5.94424e-17 1.49331e-16 1.90833e-16 1.70657e-16 1.07547e-16 3.19769e-17 2.86704e-17 9.18249e-17 1.92876e-16 2.46520e-16 2.78611e-16 2.81153e-16 2.80030e-16 2.79456e-16 2.69185e-16 2.46382e-16 2.28965e-16 2.08712e-16 1.93249e-16 1.78648e-16 1.57096e-16 1.47280e-16 1.36148e-16 1.21942e-16 1.09991e-16 1.08039e-16 8.88285e-17 8.80279e-17 7.78413e-17 7.11542e-17 6.53149e-17 5.49041e-17 4.78322e-17 4.45292e-17 4.18583e-17 3.95058e-17 3.64299e-17 3.49639e-17 3.04470e-17 2.67686e-17 2.54979e-17 2.14837e-17 1.67718e-17 1.66334e-17 1.25041e-17 1.14318e-17 1.13631e-17 9.75956e-18 9.97620e-18 9.48355e-18 1.12197e-17 1.22236e-17 1.29586e-17 1.44455e-17 1.61710e-17 1.66488e-17 1.77671e-17 1.78518e-17 1.93986e-17 1.98505e-17 2.05701e-17 2.35244e-17 2.54579e-17 2.75472e-17 2.71219e-17 3.12487e-17 3.42441e-17 3.67534e-17 4.33831e-17 5.01875e-17 5.88175e-17 6.26957e-17 7.21123e-17 7.62122e-17 8.00037e-17 8.97084e-17 9.85628e-17 9.46089e-17 9.35233e-17 9.67600e-17 9.02737e-17 8.90239e-17 8.40538e-17 8.88605e-17 7.79099e-17 8.42937e-17 8.18282e-17 7.38005e-17 7.30431e-17 7.14966e-17 6.59619e-17 6.43199e-17 6.24082e-17 5.64396e-17 5.38762e-17 5.04226e-17 4.96478e-17 4.44323e-17 4.11200e-17 3.70857e-17 3.55366e-17 2.78117e-17 2.73540e-17 2.21653e-17 2.19611e-17 1.54815e-17 1.40576e-17 1.01894e-17 8.52523e-18 3.88391e-18 8.26410e-19 -3.50565e-19 -1.06264e-18 -7.10328e-19 -1.23256e-18 -9.71223e-19 -7.20522e-19 -6.45734e-19 -8.47408e-19 -8.03724e-19 -4.66654e-19 -5.54036e-19 -5.57341e-19 -6.81390e-19 -8.40754e-19 -6.99927e-19 -8.52778e-19 -5.39154e-19 -3.54027e-19 -2.52906e-19 -5.17984e-19 -2.87300e-19 -4.11419e-19 -4.98210e-19 -4.53296e-19 -4.55646e-19 -2.84347e-19 -2.51549e-19 -2.57025e-19 -2.58233e-19 -1.55814e-19 -2.06463e-19 -1.25700e-19 -2.13470e-19 -9.32214e-20 -4.43663e-20 -1.06275e-19 3.95760e-20 -2.14410e-19 -6.04051e-20 -3.64060e-20 -6.71283e-20 -8.49330e-20 2.23084e-20 -3.33558e-20 -1.03487e-20 2.73301e-20 -1.77804e-20 -3.70983e-20 -1.35627e-20 -1.48721e-20 -2.19169e-20 -1.16511e-20 1.28901e-20 3.72981e-20 2.08777e-20 2.37323e-20 2.60911e-20 2.33521e-20 1.97449e-20 2.39069e-20 2.34866e-20 2.96202e-20 3.15240e-20 2.36927e-20 2.61811e-20 1.44750e-20 8.82337e-21 1.59034e-20 1.04587e-20 1.35756e-20 1.05064e-20 1.31796e-20 8.52804e-21 8.73683e-21 8.42469e-21 5.52761e-21 7.18391e-21 2.95564e-21 6.66578e-21 2.42836e-21 4.73370e-22 0.00000e+00 1.55042e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-2.57238e-16 -1.21896e-16 -3.67303e-17 -5.48369e-18 9.36697e-17 1.40944e-16 1.26009e-16 6.40026e-17 -1.65572e-17 -1.58664e-17 5.41816e-17 1.62750e-16 2.18408e-16 2.52467e-16 2.59091e-16 2.60437e-16 2.61967e-16 2.55237e-16 2.32291e-16 2.16264e-16 1.96837e-16 1.83812e-16 1.69068e-16 1.48915e-16 1.40994e-16 1.30703e-16 1.16761e-16 1.05522e-16 1.04274e-16 8.58219e-17 8.56714e-17 7.60144e-17 6.84150e-17 6.39814e-17 5.26220e-17 4.64953e-17 4.33199e-17 4.05363e-17 3.86559e-17 3.58872e-17 3.44536e-17 2.97445e-17 2.64129e-17 2.51740e-17 2.05662e-17 1.61328e-17 1.61858e-17 1.20217e-17 1.09812e-17 1.10345e-17 9.46900e-18 9.94446e-18 9.47172e-18 1.13922e-17 1.24777e-17 1.34519e-17 1.50520e-17 1.69803e-17 1.76491e-17 1.86659e-17 1.89386e-17 2.05720e-17 2.11490e-17 2.16783e-17 2.51129e-17 2.71048e-17 2.93038e-17 2.88650e-17 3.33957e-17 3.66105e-17 3.94081e-17 4.64903e-17 5.40068e-17 6.33209e-17 6.75488e-17 7.78341e-17 8.22294e-17 8.63167e-17 9.69667e-17 1.06710e-16 1.02445e-16 1.01210e-16 1.04685e-16 9.77229e-17 9.63427e-17 9.10489e-17 9.63018e-17 8.42937e-17 9.15007e-17 8.86514e-17 7.99987e-17 7.91675e-17 7.76074e-17 7.15499e-17 6.98137e-17 6.76657e-17 6.12698e-17 5.82842e-17 5.46820e-17 5.38872e-17 4.82007e-17 4.46398e-17 4.02320e-17 3.85647e-17 3.00714e-17 2.95233e-17 2.39544e-17 2.37611e-17 1.66794e-17 1.50621e-17 1.09025e-17 9.08468e-18 4.03599e-18 6.91726e-19 -5.91684e-19 -1.31989e-18 -9.43599e-19 -1.45882e-18 -1.17191e-18 -9.36333e-19 -8.21074e-19 -1.02843e-18 -9.51694e-19 -6.34266e-19 -7.13857e-19 -7.21618e-19 -8.24031e-19 -9.87276e-19 -8.36271e-19 -9.66330e-19 -6.29907e-19 -4.55590e-19 -3.42259e-19 -6.43343e-19 -3.57802e-19 -4.84665e-19 -5.86028e-19 -5.23932e-19 -5.20684e-19 -3.83428e-19 -3.46243e-19 -3.25899e-19 -3.15815e-19 -2.20051e-19 -2.63264e-19 -1.88908e-19 -2.43941e-19 -1.40775e-19 -7.54494e-20 -1.39292e-19 -1.62696e-20 -2.55398e-19 -8.86451e-20 -6.81807e-20 -1.02180e-19 -1.14442e-19 -6.04243e-21 -6.78228e-20 -2.49416e-20 8.49960e-21 -2.53646e-20 -5.03729e-20 -2.51484e-20 -2.47697e-20 -3.11996e-20 -1.84516e-20 4.59637e-21 3.31029e-20 1.36670e-20 1.76115e-20 2.36409e-20 2.29424e-20 1.77092e-20 2.36406e-20 2.31801e-20 2.75116e-20 2.90647e-20 2.16338e-20 2.51170e-20 1.40808e-20 9.07571e-21 1.49752e-20 1.07075e-20 1.30072e-20 1.07500e-20 1.36687e-20 8.77903e-21 8.98215e-21 7.70417e-21 4.73173e-21 6.44982e-21 3.02338e-21 6.01558e-21 2.50993e-21 4.57021e-22 0.00000e+00 1.61131e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-2.13848e-16 -4.47368e-17 3.24447e-17 5.85939e-17 1.53843e-16 1.98063e-16 1.76614e-16 1.09741e-16 2.86943e-17 2.48640e-17 9.19801e-17 1.98931e-16 2.55899e-16 2.89548e-16 2.92760e-16 2.91813e-16 2.91612e-16 2.81542e-16 2.57756e-16 2.39849e-16 2.18917e-16 2.03063e-16 1.87665e-16 1.65199e-16 1.55410e-16 1.43636e-16 1.28817e-16 1.16186e-16 1.14229e-16 9.42746e-17 9.34736e-17 8.26956e-17 7.55353e-17 6.95588e-17 5.85602e-17 5.11233e-17 4.77243e-17 4.48443e-17 4.24306e-17 3.91787e-17 3.76023e-17 3.28549e-17 2.90980e-17 2.76285e-17 2.33630e-17 1.85263e-17 1.83116e-17 1.39865e-17 1.29139e-17 1.27844e-17 1.10634e-17 1.11936e-17 1.05898e-17 1.23021e-17 1.32356e-17 1.38781e-17 1.54471e-17 1.71657e-17 1.77144e-17 1.87138e-17 1.87867e-17 2.03399e-17 2.07412e-17 2.14125e-17 2.45471e-17 2.65183e-17 2.86763e-17 2.82078e-17 3.25596e-17 3.57110e-17 3.83271e-17 4.52140e-17 5.24880e-17 6.15603e-17 6.56712e-17 7.55923e-17 7.99195e-17 8.38842e-17 9.41194e-17 1.03550e-16 9.93321e-17 9.82384e-17 1.01689e-16 9.48208e-17 9.34965e-17 8.83343e-17 9.33952e-17 8.18282e-17 8.86514e-17 8.60817e-17 7.76463e-17 7.68180e-17 7.52557e-17 6.94220e-17 6.76969e-17 6.56738e-17 5.93869e-17 5.67135e-17 5.30750e-17 5.22442e-17 4.67834e-17 4.32727e-17 3.90460e-17 3.74223e-17 2.92739e-17 2.87595e-17 2.33156e-17 2.31083e-17 1.62656e-17 1.47655e-17 1.06939e-17 8.94484e-18 4.03949e-18 8.20199e-19 -4.42243e-19 -1.17080e-18 -8.02925e-19 -1.32508e-18 -1.05664e-18 -8.04848e-19 -7.18614e-19 -9.21392e-19 -8.71159e-19 -5.29573e-19 -6.14722e-19 -6.15586e-19 -7.40716e-19 -8.94659e-19 -7.52600e-19 -9.06733e-19 -5.81245e-19 -3.92050e-19 -2.86475e-19 -5.60071e-19 -3.15988e-19 -4.43017e-19 -5.35649e-19 -4.83911e-19 -4.86228e-19 -3.16034e-19 -2.79131e-19 -2.78154e-19 -2.78941e-19 -1.78437e-19 -2.27497e-19 -1.44469e-19 -2.28419e-19 -1.09967e-19 -5.68777e-20 -1.19624e-19 2.70750e-20 -2.27712e-19 -6.95326e-20 -4.46820e-20 -7.61500e-20 -9.45526e-20 1.46889e-20 -3.98154e-20 -1.44160e-20 2.28897e-20 -2.20701e-20 -4.35247e-20 -1.75467e-20 -1.87011e-20 -2.70567e-20 -1.56711e-20 9.57042e-21 3.54723e-20 1.88151e-20 2.19673e-20 2.47824e-20 2.25735e-20 1.88694e-20 2.32284e-20 2.27972e-20 2.87690e-20 3.04567e-20 2.28670e-20 2.52419e-20 1.39425e-20 8.56650e-21 1.53260e-20 1.00981e-20 1.31371e-20 1.01446e-20 1.29214e-20 8.29022e-21 8.48648e-21 8.11249e-21 5.28470e-21 6.91052e-21 2.85916e-21 6.50043e-21 2.37114e-21 4.34138e-22 0.00000e+00 1.52367e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-2.07141e-16 -6.43787e-17 8.13308e-18 3.44019e-17 1.20942e-16 1.62394e-16 1.45919e-16 8.98178e-17 1.95272e-17 1.81175e-17 7.76104e-17 1.71805e-16 2.21897e-16 2.51755e-16 2.55765e-16 2.55559e-16 2.55738e-16 2.47541e-16 2.26423e-16 2.10472e-16 1.92273e-16 1.78918e-16 1.64944e-16 1.45448e-16 1.37105e-16 1.26951e-16 1.13796e-16 1.02790e-16 1.01137e-16 8.37931e-17 8.33536e-17 7.38446e-17 6.73999e-17 6.23018e-17 5.23361e-17 4.59392e-17 4.28894e-17 4.05327e-17 3.85115e-17 3.57322e-17 3.42936e-17 3.01149e-17 2.69545e-17 2.56824e-17 2.19359e-17 1.78235e-17 1.77107e-17 1.38834e-17 1.29986e-17 1.27823e-17 1.12364e-17 1.12976e-17 1.05980e-17 1.19536e-17 1.27103e-17 1.32108e-17 1.44423e-17 1.57431e-17 1.61471e-17 1.68570e-17 1.69475e-17 1.83321e-17 1.86951e-17 1.91898e-17 2.20421e-17 2.37886e-17 2.56918e-17 2.52394e-17 2.91673e-17 3.20287e-17 3.43532e-17 4.05485e-17 4.71359e-17 5.52697e-17 5.90016e-17 6.79613e-17 7.18632e-17 7.54950e-17 8.46907e-17 9.32497e-17 8.95234e-17 8.85132e-17 9.16002e-17 8.54839e-17 8.42845e-17 7.96823e-17 8.42507e-17 7.38005e-17 7.99987e-17 7.76463e-17 7.01442e-17 6.93745e-17 6.80004e-17 6.27199e-17 6.12371e-17 5.93516e-17 5.37578e-17 5.12958e-17 4.80741e-17 4.73301e-17 4.23882e-17 3.92644e-17 3.54419e-17 3.39935e-17 2.65946e-17 2.61499e-17 2.13008e-17 2.11152e-17 1.49318e-17 1.35732e-17 9.88624e-18 8.31187e-18 3.90693e-18 1.01491e-18 -1.72611e-19 -7.65946e-19 -4.97886e-19 -9.44067e-19 -7.23783e-19 -5.04916e-19 -4.39618e-19 -6.28573e-19 -5.97386e-19 -3.23575e-19 -3.87431e-19 -4.04018e-19 -5.11491e-19 -6.44938e-19 -5.32652e-19 -6.55635e-19 -3.92317e-19 -2.56479e-19 -1.64984e-19 -3.99040e-19 -1.87203e-19 -3.06897e-19 -3.87342e-19 -3.43813e-19 -3.48196e-19 -2.12442e-19 -1.91415e-19 -1.92564e-19 -1.93046e-19 -1.06094e-19 -1.52715e-19 -8.22692e-20 -1.65291e-19 -6.12209e-20 -2.15372e-20 -7.17072e-20 4.93613e-20 -1.63708e-19 -4.11690e-20 -2.20645e-20 -4.58280e-20 -6.27298e-20 2.78825e-20 -2.07208e-20 -4.74851e-21 2.74900e-20 -1.06440e-20 -2.57719e-20 -8.65692e-21 -8.76752e-21 -1.37728e-20 -5.02042e-21 1.40836e-20 3.20672e-20 2.06058e-20 2.08003e-20 2.41964e-20 2.09316e-20 1.71693e-20 2.15446e-20 2.11458e-20 2.60949e-20 2.77836e-20 2.10112e-20 2.35722e-20 1.32376e-20 8.06865e-21 1.41801e-20 9.51208e-21 1.20687e-20 9.55641e-21 1.21653e-20 7.80684e-21 7.99251e-21 7.34489e-21 4.68478e-21 6.21776e-21 2.69291e-21 5.83113e-21 2.23286e-21 4.09456e-22 0.00000e+00 1.43442e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-1.98839e-16 -6.13561e-17 9.53131e-18 3.54116e-17 1.21456e-16 1.62614e-16 1.46408e-16 9.06686e-17 2.08041e-17 1.89762e-17 7.74884e-17 1.70253e-16 2.19836e-16 2.49677e-16 2.53847e-16 2.53832e-16 2.53799e-16 2.45765e-16 2.24618e-16 2.08700e-16 1.90620e-16 1.77503e-16 1.63606e-16 1.44311e-16 1.35914e-16 1.25819e-16 1.12692e-16 1.01741e-16 1.00073e-16 8.29186e-17 8.24127e-17 7.30125e-17 6.66052e-17 6.15618e-17 5.16444e-17 4.53897e-17 4.23450e-17 3.99879e-17 3.79829e-17 3.52038e-17 3.37833e-17 2.96049e-17 2.64212e-17 2.51393e-17 2.14009e-17 1.73122e-17 1.72034e-17 1.34028e-17 1.25389e-17 1.23200e-17 1.08399e-17 1.09276e-17 1.02755e-17 1.16726e-17 1.24858e-17 1.30380e-17 1.42986e-17 1.56389e-17 1.60650e-17 1.68408e-17 1.69264e-17 1.83107e-17 1.86898e-17 1.91848e-17 2.20088e-17 2.37234e-17 2.56167e-17 2.51738e-17 2.91071e-17 3.18888e-17 3.42078e-17 4.03319e-17 4.68041e-17 5.48576e-17 5.85009e-17 6.73609e-17 7.12139e-17 7.47673e-17 8.39006e-17 9.22901e-17 8.85968e-17 8.76037e-17 9.06350e-17 8.45788e-17 8.33972e-17 7.88746e-17 8.33564e-17 7.30431e-17 7.91675e-17 7.68180e-17 6.93745e-17 6.86789e-17 6.72779e-17 6.20716e-17 6.06066e-17 5.87453e-17 5.32178e-17 5.07645e-17 4.75949e-17 4.68806e-17 4.19729e-17 3.89044e-17 3.51333e-17 3.36725e-17 2.63859e-17 2.59642e-17 2.11374e-17 2.09868e-17 1.48686e-17 1.35320e-17 9.88913e-18 8.33878e-18 4.00756e-18 1.13266e-18 -3.08189e-20 -6.17980e-19 -3.73413e-19 -8.33799e-19 -6.18571e-19 -3.80849e-19 -3.27674e-19 -5.35152e-19 -5.08104e-19 -2.33077e-19 -2.98130e-19 -3.25844e-19 -4.35987e-19 -5.84823e-19 -4.74986e-19 -5.95238e-19 -3.34519e-19 -2.02603e-19 -1.11762e-19 -3.53660e-19 -1.38033e-19 -2.66049e-19 -3.46732e-19 -3.09172e-19 -3.16960e-19 -1.75594e-19 -1.65581e-19 -1.67157e-19 -1.71468e-19 -7.91343e-20 -1.31412e-19 -5.82916e-20 -1.50962e-19 -4.15611e-20 -5.29214e-21 -5.40965e-20 7.04795e-20 -1.51909e-19 -3.13836e-20 -1.45594e-20 -4.07761e-20 -5.73255e-20 3.69531e-20 -1.66705e-20 6.54069e-22 2.89424e-20 -5.73142e-21 -2.13015e-20 -7.83882e-21 -7.93195e-21 -1.05768e-20 -2.79610e-21 1.58946e-20 3.62235e-20 2.03761e-20 2.19946e-20 2.30041e-20 1.97227e-20 1.62497e-20 2.03913e-20 1.99968e-20 2.47829e-20 2.63996e-20 2.01597e-20 2.24994e-20 1.27607e-20 7.61964e-21 1.35107e-20 8.95969e-21 1.13827e-20 8.98685e-21 1.15579e-20 7.35284e-21 7.53810e-21 6.89457e-21 4.39650e-21 5.83977e-21 2.52519e-21 5.55621e-21 2.11435e-21 3.63788e-22 0.00000e+00 1.36659e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-2.11588e-16 -7.73573e-17 -5.51684e-18 2.06337e-17 1.05635e-16 1.46065e-16 1.31240e-16 7.74063e-17 8.79663e-18 8.54250e-18 6.79941e-17 1.60628e-16 2.08822e-16 2.37554e-16 2.42267e-16 2.42618e-16 2.42933e-16 2.35736e-16 2.15173e-16 1.99875e-16 1.82548e-16 1.70316e-16 1.56840e-16 1.38451e-16 1.30704e-16 1.21185e-16 1.08611e-16 9.80779e-17 9.65363e-17 8.03185e-17 8.00103e-17 7.09841e-17 6.45338e-17 6.00321e-17 5.02178e-17 4.43699e-17 4.13839e-17 3.91552e-17 3.72593e-17 3.46670e-17 3.32636e-17 2.91938e-17 2.62415e-17 2.49977e-17 2.11896e-17 1.73290e-17 1.72016e-17 1.34980e-17 1.26571e-17 1.25485e-17 1.10098e-17 1.11173e-17 1.04138e-17 1.16747e-17 1.24030e-17 1.29080e-17 1.41008e-17 1.54114e-17 1.58507e-17 1.64541e-17 1.65967e-17 1.78739e-17 1.82290e-17 1.86285e-17 2.14486e-17 2.31162e-17 2.49034e-17 2.44916e-17 2.82701e-17 3.10172e-17 3.32776e-17 3.92657e-17 4.56403e-17 5.35415e-17 5.71523e-17 6.58229e-17 6.95866e-17 7.30640e-17 8.20058e-17 9.03152e-17 8.66997e-17 8.57123e-17 8.87167e-17 8.28091e-17 8.16095e-17 7.71904e-17 8.16665e-17 7.14966e-17 7.76074e-17 7.52557e-17 6.80004e-17 6.72779e-17 6.60279e-17 6.08978e-17 5.94235e-17 5.76034e-17 5.21586e-17 4.97784e-17 4.66605e-17 4.59782e-17 4.11785e-17 3.81633e-17 3.44777e-17 3.30896e-17 2.59054e-17 2.54626e-17 2.07774e-17 2.06266e-17 1.46053e-17 1.32951e-17 9.70561e-18 8.20054e-18 3.94181e-18 1.14301e-18 -4.59492e-20 -5.94226e-19 -3.43657e-19 -7.65623e-19 -5.78823e-19 -3.58343e-19 -3.00382e-19 -4.98332e-19 -4.71970e-19 -2.25315e-19 -2.93078e-19 -3.15799e-19 -3.94052e-19 -5.33366e-19 -4.40391e-19 -5.42925e-19 -3.01631e-19 -1.99861e-19 -9.70060e-20 -3.37703e-19 -1.26095e-19 -2.49694e-19 -3.23330e-19 -2.84414e-19 -2.90461e-19 -1.76939e-19 -1.61661e-19 -1.55217e-19 -1.60181e-19 -7.91807e-20 -1.25167e-19 -6.12233e-20 -1.39892e-19 -5.06674e-20 -1.13465e-20 -5.32479e-20 5.50872e-20 -1.41257e-19 -3.64839e-20 -1.50270e-20 -3.88631e-20 -5.54851e-20 2.58390e-20 -1.83988e-20 -9.25826e-22 2.56055e-20 -8.08390e-21 -2.30642e-20 -8.70793e-21 -8.77470e-21 -1.23238e-20 -3.04142e-21 1.21294e-20 3.08820e-20 1.80113e-20 1.81431e-20 2.05938e-20 1.75375e-20 1.34677e-20 1.84046e-20 1.80078e-20 2.22830e-20 2.29765e-20 1.70527e-20 1.91616e-20 1.05506e-20 6.89015e-21 1.15508e-20 7.96157e-21 1.01255e-20 7.99659e-21 1.07489e-20 6.67481e-21 6.82796e-21 6.01840e-21 3.71455e-21 5.07077e-21 2.26230e-21 5.02820e-21 1.94492e-21 2.71584e-22 0.00000e+00 1.27908e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-1.84508e-16 -5.28699e-17 1.19041e-17 3.56288e-17 1.14677e-16 1.51810e-16 1.36576e-16 8.50599e-17 2.05092e-17 1.82865e-17 7.21129e-17 1.57605e-16 2.03629e-16 2.30728e-16 2.34409e-16 2.34446e-16 2.33945e-16 2.26529e-16 2.06964e-16 1.92175e-16 1.75639e-16 1.63492e-16 1.50828e-16 1.32941e-16 1.25379e-16 1.16071e-16 1.04208e-16 9.40619e-17 9.24468e-17 7.70030e-17 7.65929e-17 6.78759e-17 6.19959e-17 5.74278e-17 4.84111e-17 4.26267e-17 3.97709e-17 3.76705e-17 3.58134e-17 3.32386e-17 3.19170e-17 2.81379e-17 2.52761e-17 2.40913e-17 2.06898e-17 1.70355e-17 1.68223e-17 1.33325e-17 1.25436e-17 1.23988e-17 1.09244e-17 1.09262e-17 1.01731e-17 1.12656e-17 1.19148e-17 1.22789e-17 1.33407e-17 1.44745e-17 1.48191e-17 1.53598e-17 1.54420e-17 1.66233e-17 1.68931e-17 1.72855e-17 1.98604e-17 2.14262e-17 2.30710e-17 2.26648e-17 2.61764e-17 2.86942e-17 3.07475e-17 3.62806e-17 4.20906e-17 4.94400e-17 5.27543e-17 6.06871e-17 6.41987e-17 6.73838e-17 7.56448e-17 8.32464e-17 7.98867e-17 7.90248e-17 8.18080e-17 7.63343e-17 7.52421e-17 7.11998e-17 7.53193e-17 6.59619e-17 7.15499e-17 6.94220e-17 6.27199e-17 6.20716e-17 6.08978e-17 5.62330e-17 5.48324e-17 5.31747e-17 4.81525e-17 4.60040e-17 4.31142e-17 4.24947e-17 3.80682e-17 3.53086e-17 3.19411e-17 3.06396e-17 2.40532e-17 2.36763e-17 1.93279e-17 1.92228e-17 1.36714e-17 1.25027e-17 9.16721e-18 7.79620e-18 3.90186e-18 1.32155e-18 2.04206e-19 -3.00664e-19 -9.27807e-20 -5.07828e-19 -3.50518e-19 -1.18596e-19 -8.28754e-20 -2.93634e-19 -2.84936e-19 -5.06311e-20 -1.19552e-19 -1.51749e-19 -2.26169e-19 -3.74277e-19 -2.97564e-19 -3.93374e-19 -1.77406e-19 -9.43536e-20 8.11938e-21 -2.26295e-19 -3.48468e-20 -1.60142e-19 -2.25997e-19 -2.00183e-19 -2.10184e-19 -9.46928e-20 -9.31981e-20 -9.09472e-20 -1.03741e-19 -2.19245e-20 -7.28314e-20 -8.54928e-21 -1.03415e-19 -1.30821e-20 1.69889e-20 -1.77786e-20 9.26038e-20 -1.04248e-19 -1.60012e-20 6.68799e-21 -1.82333e-20 -3.66916e-20 4.15392e-20 -1.89699e-22 1.07760e-20 3.30260e-20 3.26523e-22 -1.28941e-20 -3.77639e-21 -4.06255e-21 -5.39043e-21 2.38921e-21 1.58232e-20 3.42259e-20 1.89743e-20 1.98224e-20 1.88276e-20 1.51965e-20 1.18182e-20 1.61241e-20 1.57623e-20 2.01150e-20 2.05064e-20 1.53159e-20 1.67638e-20 9.20085e-21 5.92746e-21 1.01802e-20 6.77823e-21 8.89174e-21 6.80516e-21 9.42780e-21 5.71728e-21 5.87555e-21 5.31314e-21 3.31002e-21 4.49660e-21 1.92771e-21 4.62187e-21 1.69052e-21 1.98364e-22 0.00000e+00 1.12955e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-1.94280e-16 -9.51023e-17 -2.95012e-17 -2.29379e-18 7.49478e-17 1.13370e-16 1.03053e-16 5.91895e-17 -3.75431e-20 9.80031e-19 5.23141e-17 1.31912e-16 1.74775e-16 2.01041e-16 2.06904e-16 2.08259e-16 2.08993e-16 2.03942e-16 1.85879e-16 1.72752e-16 1.57938e-16 1.48071e-16 1.35838e-16 1.20222e-16 1.13876e-16 1.05610e-16 9.45769e-17 8.57021e-17 8.45417e-17 7.04875e-17 7.04603e-17 6.25243e-17 5.68522e-17 5.29810e-17 4.41801e-17 3.92648e-17 3.67751e-17 3.49009e-17 3.35285e-17 3.12654e-17 2.99568e-17 2.64371e-17 2.39787e-17 2.28567e-17 1.96707e-17 1.64605e-17 1.64417e-17 1.32109e-17 1.25491e-17 1.21953e-17 1.09941e-17 1.10172e-17 1.02732e-17 1.13205e-17 1.19586e-17 1.24009e-17 1.33393e-17 1.42097e-17 1.45634e-17 1.49883e-17 1.51138e-17 1.63432e-17 1.66518e-17 1.69034e-17 1.94697e-17 2.08815e-17 2.25034e-17 2.20525e-17 2.55614e-17 2.80044e-17 3.00045e-17 3.53208e-17 4.10685e-17 4.80875e-17 5.12656e-17 5.90982e-17 6.24815e-17 6.56366e-17 7.36504e-17 8.10902e-17 7.79192e-17 7.70334e-17 7.96611e-17 7.44206e-17 7.33832e-17 6.95207e-17 7.34257e-17 6.43199e-17 6.98137e-17 6.76969e-17 6.12371e-17 6.06066e-17 5.94235e-17 5.48324e-17 5.36750e-17 5.19244e-17 4.71954e-17 4.49178e-17 4.22416e-17 4.16158e-17 3.72648e-17 3.46286e-17 3.13025e-17 3.00233e-17 2.35355e-17 2.31909e-17 1.90084e-17 1.88955e-17 1.34855e-17 1.22954e-17 9.08050e-18 7.72197e-18 3.94268e-18 1.40045e-18 3.25274e-19 -9.47428e-20 1.15370e-20 -3.64837e-19 -2.01363e-19 1.45723e-21 3.04274e-20 -1.66022e-19 -1.62170e-19 2.98266e-20 -3.87239e-21 -5.77535e-20 -1.51578e-19 -2.84084e-19 -2.07329e-19 -2.86544e-19 -9.56013e-20 -2.88274e-20 4.09408e-20 -1.57978e-19 2.79588e-20 -9.35355e-20 -1.63271e-19 -1.37712e-19 -1.47728e-19 -4.72081e-20 -6.32005e-20 -6.52965e-20 -6.89695e-20 8.31832e-21 -4.23008e-20 1.92391e-20 -7.51131e-20 2.05445e-20 4.07843e-20 5.83843e-21 9.83898e-20 -7.67315e-20 1.85875e-21 1.01651e-20 -1.14468e-20 -2.47382e-20 5.18697e-20 9.49747e-22 1.04371e-20 2.84995e-20 7.25269e-21 -3.16831e-21 -1.53774e-21 2.63891e-22 2.40974e-21 6.66366e-21 1.83696e-20 3.07198e-20 1.92129e-20 1.82173e-20 1.84259e-20 1.46750e-20 1.15630e-20 1.55730e-20 1.52256e-20 1.84051e-20 1.97111e-20 1.58350e-20 1.78590e-20 1.07563e-20 5.93706e-21 1.04530e-20 6.80434e-21 8.39787e-21 6.83392e-21 9.40890e-21 5.72518e-21 5.88865e-21 4.83712e-21 2.83157e-21 4.02178e-21 1.93748e-21 4.12220e-21 1.68937e-21 2.09200e-22 0.00000e+00 1.12633e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-1.69161e-16 -4.65227e-17 1.43800e-17 3.73100e-17 1.12058e-16 1.47618e-16 1.33518e-16 8.56148e-17 2.55484e-17 2.38998e-17 7.39726e-17 1.53002e-16 1.95122e-16 2.20271e-16 2.23621e-16 2.23396e-16 2.23038e-16 2.15841e-16 1.97385e-16 1.83177e-16 1.67523e-16 1.56161e-16 1.43954e-16 1.27079e-16 1.19597e-16 1.10723e-16 9.93178e-17 8.96646e-17 8.80711e-17 7.34075e-17 7.28977e-17 6.45604e-17 5.90622e-17 5.45603e-17 4.60007e-17 4.04713e-17 3.77760e-17 3.58499e-17 3.40722e-17 3.16081e-17 3.03287e-17 2.67806e-17 2.40809e-17 2.29310e-17 1.98137e-17 1.64001e-17 1.62349e-17 1.29405e-17 1.22375e-17 1.20034e-17 1.06563e-17 1.06242e-17 9.93617e-18 1.09496e-17 1.15856e-17 1.19463e-17 1.29475e-17 1.39405e-17 1.42593e-17 1.48010e-17 1.48444e-17 1.59738e-17 1.62296e-17 1.66153e-17 1.90039e-17 2.04424e-17 2.20328e-17 2.16401e-17 2.49701e-17 2.73431e-17 2.92650e-17 3.44797e-17 3.99810e-17 4.68651e-17 4.99492e-17 5.74945e-17 6.08047e-17 6.38159e-17 7.15750e-17 7.87286e-17 7.55832e-17 7.47706e-17 7.73728e-17 7.22156e-17 7.11726e-17 6.73871e-17 7.12011e-17 6.24082e-17 6.76657e-17 6.56738e-17 5.93516e-17 5.87453e-17 5.76034e-17 5.31747e-17 5.19244e-17 5.03502e-17 4.56273e-17 4.35987e-17 4.08660e-17 4.02755e-17 3.60786e-17 3.34753e-17 3.02942e-17 2.90598e-17 2.28526e-17 2.25109e-17 1.84051e-17 1.83011e-17 1.30710e-17 1.19640e-17 8.82091e-18 7.52588e-18 3.86137e-18 1.41709e-18 3.50982e-19 -9.46261e-20 5.54322e-20 -3.34488e-19 -1.92461e-19 3.13797e-20 4.85040e-20 -1.53769e-19 -1.57770e-19 5.65800e-20 6.00737e-22 -4.13762e-20 -1.23826e-19 -2.64487e-19 -1.95549e-19 -2.86656e-19 -9.60007e-20 -2.14917e-20 6.31659e-20 -1.42647e-19 2.48564e-20 -9.61641e-20 -1.56317e-19 -1.38811e-19 -1.51005e-19 -3.50899e-20 -4.47842e-20 -5.02377e-20 -6.40180e-20 1.58955e-20 -3.70491e-20 2.59990e-20 -7.63366e-20 1.79706e-20 3.73906e-20 6.03286e-21 1.12030e-19 -7.45478e-20 1.63086e-21 1.83144e-20 -4.61986e-21 -2.17024e-20 5.31426e-20 1.02265e-20 1.54510e-20 3.43765e-20 5.76956e-21 -4.81143e-21 -2.14635e-22 -1.72771e-22 1.72135e-22 5.49136e-21 1.80173e-20 3.32075e-20 1.94781e-20 1.97963e-20 1.72883e-20 1.32845e-20 1.07934e-20 1.42174e-20 1.38852e-20 1.80053e-20 1.86987e-20 1.45610e-20 1.56400e-20 8.92786e-21 5.16673e-21 9.42115e-21 5.84252e-21 7.84606e-21 5.87111e-21 8.36105e-21 4.99418e-21 5.13038e-21 4.70030e-21 2.92781e-21 3.98666e-21 1.67234e-21 4.19765e-21 1.48895e-21 1.47728e-22 0.00000e+00 1.00565e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-1.85879e-16 -1.16590e-16 -5.60779e-17 -2.88012e-17 4.01370e-17 7.55728e-17 6.98705e-17 3.47753e-17 -1.53996e-17 -1.36201e-17 2.96299e-17 9.72758e-17 1.34745e-16 1.58033e-16 1.64630e-16 1.66789e-16 1.68068e-16 1.65158e-16 1.50257e-16 1.40027e-16 1.27946e-16 1.20571e-16 1.10422e-16 9.77788e-17 9.33049e-17 8.66043e-17 7.75408e-17 7.04606e-17 6.98066e-17 5.82267e-17 5.84168e-17 5.19361e-17 4.70665e-17 4.41549e-17 3.66128e-17 3.27926e-17 3.08052e-17 2.92170e-17 2.84069e-17 2.65138e-17 2.54939e-17 2.26541e-17 2.07454e-17 1.99028e-17 1.73391e-17 1.48375e-17 1.49708e-17 1.22493e-17 1.17491e-17 1.13515e-17 1.04061e-17 1.04270e-17 9.69833e-18 1.05078e-17 1.10813e-17 1.14661e-17 1.21650e-17 1.27027e-17 1.29466e-17 1.32214e-17 1.33291e-17 1.44767e-17 1.47546e-17 1.48620e-17 1.71667e-17 1.83863e-17 1.98004e-17 1.93506e-17 2.24935e-17 2.46170e-17 2.63701e-17 3.10079e-17 3.60238e-17 4.21541e-17 4.49089e-17 5.17618e-17 5.47504e-17 5.75171e-17 6.45819e-17 7.10603e-17 6.83351e-17 6.75491e-17 6.97807e-17 6.52686e-17 6.43667e-17 6.10498e-17 6.44310e-17 5.64396e-17 6.12698e-17 5.93869e-17 5.37578e-17 5.32178e-17 5.21586e-17 4.81525e-17 4.71954e-17 4.56273e-17 4.15960e-17 3.94752e-17 3.72181e-17 3.66997e-17 3.28406e-17 3.05943e-17 2.76659e-17 2.65239e-17 2.08148e-17 2.05497e-17 1.68978e-17 1.68310e-17 1.20852e-17 1.10285e-17 8.21912e-18 7.02615e-18 3.76253e-18 1.51339e-18 5.54618e-19 2.36953e-19 2.59554e-19 -7.18469e-20 5.97819e-20 2.46308e-19 2.59735e-19 6.38335e-20 5.86677e-20 2.02536e-19 1.81760e-19 1.09956e-19 2.86536e-20 -1.04099e-19 -4.40595e-20 -9.77949e-20 4.99530e-20 8.32238e-20 1.40987e-19 -3.95648e-20 1.27736e-19 1.39982e-20 -4.78990e-20 -3.26219e-20 -4.55558e-20 3.36860e-20 -2.49454e-21 -2.53107e-21 -5.54269e-21 6.55407e-20 1.38013e-20 6.59353e-20 -2.71107e-20 6.04088e-20 7.02887e-20 4.52497e-20 1.18936e-19 -3.34318e-20 2.44605e-20 2.51023e-20 5.25101e-21 -4.47651e-21 6.29393e-20 1.02001e-20 1.92920e-20 2.95659e-20 1.91114e-20 1.14241e-20 3.67731e-21 6.51228e-21 1.33342e-20 1.48563e-20 2.27658e-20 3.22904e-20 1.88717e-20 1.84730e-20 1.70041e-20 1.30576e-20 1.01961e-20 1.38375e-20 1.35288e-20 1.56534e-20 1.72039e-20 1.42908e-20 1.65057e-20 1.03668e-20 5.42266e-21 9.47514e-21 6.25235e-21 7.33335e-21 6.27135e-21 8.52462e-21 5.20514e-21 5.37054e-21 4.09638e-21 2.28569e-21 3.35741e-21 1.76959e-21 3.41959e-21 1.53431e-21 2.01725e-22 0.00000e+00 1.01992e-21 0.00000e+00 0.00000e+00 0.00000e+00 
-1.07308e-16 2.98257e-17 7.82097e-17 9.31761e-17 1.56020e-16 1.84532e-16 1.67822e-16 1.23910e-16 7.42728e-17 7.11526e-17 1.11747e-16 1.77950e-16 2.14659e-16 2.36059e-16 2.35976e-16 2.33875e-16 2.31481e-16 2.21504e-16 2.03804e-16 1.88192e-16 1.72791e-16 1.60400e-16 1.48307e-16 1.30948e-16 1.21973e-16 1.12837e-16 1.01607e-16 9.16558e-17 8.93615e-17 7.50816e-17 7.41135e-17 6.54712e-17 6.08166e-17 5.52849e-17 4.78005e-17 4.15995e-17 3.87600e-17 3.72385e-17 3.50313e-17 3.24194e-17 3.10029e-17 2.78248e-17 2.50968e-17 2.38826e-17 2.15138e-17 1.82420e-17 1.78408e-17 1.47140e-17 1.40994e-17 1.37088e-17 1.22907e-17 1.18828e-17 1.10092e-17 1.15554e-17 1.19577e-17 1.19055e-17 1.26443e-17 1.32184e-17 1.33097e-17 1.36852e-17 1.35597e-17 1.44157e-17 1.44746e-17 1.49324e-17 1.67665e-17 1.80260e-17 1.94020e-17 1.90399e-17 2.18137e-17 2.38802e-17 2.53951e-17 2.99331e-17 3.45830e-17 4.05187e-17 4.31646e-17 4.96096e-17 5.25190e-17 5.51158e-17 6.16304e-17 6.77547e-17 6.50429e-17 6.44489e-17 6.67543e-17 6.22604e-17 6.13246e-17 5.80993e-17 6.13402e-17 5.38762e-17 5.82842e-17 5.67135e-17 5.12958e-17 5.07645e-17 4.97784e-17 4.60040e-17 4.49178e-17 4.35987e-17 3.94752e-17 3.80290e-17 3.55126e-17 3.49576e-17 3.13985e-17 2.91218e-17 2.64706e-17 2.54361e-17 2.01865e-17 1.99318e-17 1.64041e-17 1.63088e-17 1.18269e-17 1.09855e-17 8.19703e-18 7.13122e-18 4.00989e-18 1.95758e-18 9.25123e-19 5.96229e-19 6.43466e-19 2.98810e-19 3.62159e-19 5.98264e-19 5.48552e-19 3.42934e-19 2.77484e-19 4.67078e-19 4.15701e-19 3.59447e-19 2.76637e-19 1.50529e-19 1.75514e-19 8.22080e-20 2.01126e-19 2.32219e-19 3.05646e-19 1.54949e-19 2.47852e-19 1.19429e-19 8.35601e-20 7.76600e-20 5.31554e-20 1.78381e-19 1.51650e-19 1.18740e-19 8.70325e-20 1.64361e-19 1.02018e-19 1.63091e-19 1.69547e-20 1.17427e-19 1.08756e-19 9.18024e-20 2.06388e-19 3.41450e-20 6.05623e-20 7.94714e-20 6.84137e-20 4.37689e-20 9.99533e-20 7.10907e-20 4.37033e-20 6.44527e-20 2.47199e-20 2.66892e-20 2.25928e-20 2.08039e-20 2.30812e-20 2.42562e-20 3.21374e-20 3.77591e-20 3.04601e-20 2.68251e-20 2.06408e-20 1.28543e-20 1.18523e-20 1.35137e-20 1.32297e-20 1.86389e-20 1.94413e-20 1.48989e-20 1.50202e-20 8.17014e-21 4.58999e-21 9.37922e-21 5.26455e-21 7.85335e-21 5.27332e-21 7.25724e-21 4.44388e-21 4.53975e-21 5.05613e-21 3.52630e-21 4.42265e-21 1.48669e-21 4.47732e-21 1.30517e-21 1.50492e-22 0.00000e+00 8.67044e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-1.45599e-16 -6.45243e-17 -1.34631e-17 8.39933e-18 6.94135e-17 9.98796e-17 9.20916e-17 5.91774e-17 1.51045e-17 1.56569e-17 5.34271e-17 1.13035e-16 1.46676e-16 1.67340e-16 1.71736e-16 1.72702e-16 1.72676e-16 1.68128e-16 1.53605e-16 1.42478e-16 1.30638e-16 1.22692e-16 1.12660e-16 9.97309e-17 9.42908e-17 8.74430e-17 7.85049e-17 7.12108e-17 7.00547e-17 5.88548e-17 5.87277e-17 5.20651e-17 4.77377e-17 4.42420e-17 3.73622e-17 3.31610e-17 3.10330e-17 2.97496e-17 2.86007e-17 2.66770e-17 2.55676e-17 2.29208e-17 2.09866e-17 2.01220e-17 1.79925e-17 1.55869e-17 1.55445e-17 1.29648e-17 1.25359e-17 1.20880e-17 1.10833e-17 1.08863e-17 1.00650e-17 1.05944e-17 1.10192e-17 1.11534e-17 1.17073e-17 1.20454e-17 1.21663e-17 1.23365e-17 1.23637e-17 1.33005e-17 1.34585e-17 1.36227e-17 1.55561e-17 1.66497e-17 1.79050e-17 1.75000e-17 2.02598e-17 2.21586e-17 2.36371e-17 2.77905e-17 3.22104e-17 3.76978e-17 4.01477e-17 4.62193e-17 4.89158e-17 5.13788e-17 5.75936e-17 6.33505e-17 6.09025e-17 6.02672e-17 6.23089e-17 5.82377e-17 5.74198e-17 5.44941e-17 5.74956e-17 5.04226e-17 5.46820e-17 5.30750e-17 4.80741e-17 4.75949e-17 4.66605e-17 4.31142e-17 4.22416e-17 4.08660e-17 3.72181e-17 3.55126e-17 3.34166e-17 3.29299e-17 2.95201e-17 2.74962e-17 2.49453e-17 2.39372e-17 1.89041e-17 1.86906e-17 1.54323e-17 1.53834e-17 1.11520e-17 1.02833e-17 7.72045e-18 6.68945e-18 3.79956e-18 1.82341e-18 8.95002e-19 6.43774e-19 6.14050e-19 3.10549e-19 3.88088e-19 5.87204e-19 5.58428e-19 3.58728e-19 3.18165e-19 4.47891e-19 4.25438e-19 3.48412e-19 2.71284e-19 1.46758e-19 1.77025e-19 1.22477e-19 2.27012e-19 2.32654e-19 2.87324e-19 1.38308e-19 2.59731e-19 1.40838e-19 9.46992e-20 9.50201e-20 7.46147e-20 1.59425e-19 1.14162e-19 9.98233e-20 8.30009e-20 1.52154e-19 9.53118e-20 1.46650e-19 2.71500e-20 1.16194e-19 1.09865e-19 9.47681e-20 1.74577e-19 3.04646e-20 5.71419e-20 6.19224e-20 4.77724e-20 3.26927e-20 8.84234e-20 4.64709e-20 3.62267e-20 4.66659e-20 2.87423e-20 2.78319e-20 1.58498e-20 1.73619e-20 2.47529e-20 2.44150e-20 2.93732e-20 3.42811e-20 2.42402e-20 2.16754e-20 1.74911e-20 1.14735e-20 9.53919e-21 1.21966e-20 1.19251e-20 1.48093e-20 1.60408e-20 1.31713e-20 1.44964e-20 8.86671e-21 4.57097e-21 8.50771e-21 5.22607e-21 6.63530e-21 5.24063e-21 7.27681e-21 4.40255e-21 4.52692e-21 3.87504e-21 2.34017e-21 3.25198e-21 1.48133e-21 3.36543e-21 1.30366e-21 1.47876e-22 0.00000e+00 8.72537e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-1.53443e-16 -8.01710e-17 -2.80487e-17 -4.92689e-18 5.55436e-17 8.58407e-17 8.02489e-17 4.96227e-17 6.88972e-18 8.46264e-18 4.54508e-17 1.03682e-16 1.35874e-16 1.55777e-16 1.60749e-16 1.62028e-16 1.62217e-16 1.58477e-16 1.44381e-16 1.33913e-16 1.22707e-16 1.15589e-16 1.06005e-16 9.38396e-17 8.90873e-17 8.27022e-17 7.41394e-17 6.72702e-17 6.62589e-17 5.57849e-17 5.57215e-17 4.94986e-17 4.51438e-17 4.21352e-17 3.53556e-17 3.15774e-17 2.95153e-17 2.82915e-17 2.73114e-17 2.55419e-17 2.45630e-17 2.19787e-17 2.01957e-17 1.94243e-17 1.72560e-17 1.50053e-17 1.50368e-17 1.25399e-17 1.21503e-17 1.17880e-17 1.08224e-17 1.06980e-17 9.90268e-18 1.04098e-17 1.08859e-17 1.10797e-17 1.16208e-17 1.19652e-17 1.21027e-17 1.22564e-17 1.23036e-17 1.32329e-17 1.34216e-17 1.35008e-17 1.54651e-17 1.65409e-17 1.77372e-17 1.73489e-17 2.00853e-17 2.19215e-17 2.33882e-17 2.74807e-17 3.17856e-17 3.72065e-17 3.95849e-17 4.55425e-17 4.81868e-17 5.05782e-17 5.67491e-17 6.23586e-17 5.99596e-17 5.93144e-17 6.13030e-17 5.73289e-17 5.65141e-17 5.36627e-17 5.66334e-17 4.96478e-17 5.38872e-17 5.22442e-17 4.73301e-17 4.68806e-17 4.59782e-17 4.24947e-17 4.16158e-17 4.02755e-17 3.66997e-17 3.49576e-17 3.29299e-17 3.25240e-17 2.91220e-17 2.71731e-17 2.46561e-17 2.36542e-17 1.86884e-17 1.84968e-17 1.52823e-17 1.52724e-17 1.10942e-17 1.02300e-17 7.71185e-18 6.70290e-18 3.88858e-18 1.93309e-18 1.01366e-18 7.75388e-19 7.33849e-19 4.26356e-19 4.87565e-19 6.98954e-19 6.67767e-19 4.48786e-19 4.11546e-19 5.26607e-19 4.97475e-19 4.12803e-19 3.49911e-19 2.09237e-19 2.31246e-19 1.91975e-19 2.88136e-19 2.75000e-19 3.41729e-19 1.73275e-19 3.02803e-19 1.80284e-19 1.35659e-19 1.30724e-19 1.08312e-19 1.83454e-19 1.27472e-19 1.22050e-19 1.02709e-19 1.72336e-19 1.12916e-19 1.61491e-19 4.27486e-20 1.26383e-19 1.19359e-19 1.10751e-19 1.84178e-19 3.98924e-20 6.12027e-20 6.68500e-20 4.89214e-20 3.45886e-20 8.97866e-20 4.62946e-20 4.10315e-20 4.59411e-20 3.35215e-20 3.10123e-20 1.50690e-20 1.70828e-20 2.71518e-20 2.70383e-20 2.99189e-20 3.73538e-20 2.25957e-20 2.14141e-20 1.56388e-20 9.93087e-21 7.62144e-21 1.08458e-20 1.05637e-20 1.29090e-20 1.36763e-20 1.13476e-20 1.26178e-20 7.83979e-21 4.12163e-21 7.32029e-21 4.60469e-21 5.70707e-21 4.61377e-21 6.81596e-21 3.95083e-21 4.08231e-21 3.16773e-21 1.76244e-21 2.61662e-21 1.30784e-21 2.94150e-21 1.20106e-21 7.96609e-23 0.00000e+00 8.26708e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-1.22071e-16 -4.23252e-17 2.80689e-18 2.19983e-17 7.52768e-17 1.01773e-16 9.45243e-17 6.59190e-17 2.78859e-17 2.83789e-17 6.12750e-17 1.13304e-16 1.42406e-16 1.59971e-16 1.63076e-16 1.63421e-16 1.62734e-16 1.57828e-16 1.44308e-16 1.33543e-16 1.22657e-16 1.15050e-16 1.05697e-16 9.36112e-17 8.83421e-17 8.18847e-17 7.35792e-17 6.66514e-17 6.53685e-17 5.52486e-17 5.49657e-17 4.87413e-17 4.47918e-17 4.14167e-17 3.52403e-17 3.12533e-17 2.91885e-17 2.80529e-17 2.68855e-17 2.50678e-17 2.39982e-17 2.15723e-17 1.98430e-17 1.90231e-17 1.71458e-17 1.50180e-17 1.48943e-17 1.25274e-17 1.21513e-17 1.17613e-17 1.07721e-17 1.05042e-17 9.67911e-18 1.00125e-17 1.03603e-17 1.03924e-17 1.08365e-17 1.10706e-17 1.11347e-17 1.12239e-17 1.12154e-17 1.19948e-17 1.21007e-17 1.22102e-17 1.38954e-17 1.48660e-17 1.59456e-17 1.55921e-17 1.79771e-17 1.96301e-17 2.09074e-17 2.45925e-17 2.84317e-17 3.32837e-17 3.54282e-17 4.07544e-17 4.31401e-17 4.52749e-17 5.07371e-17 5.57881e-17 5.36269e-17 5.30893e-17 5.48931e-17 5.13137e-17 5.05574e-17 4.80048e-17 5.06583e-17 4.44323e-17 4.82007e-17 4.67834e-17 4.23882e-17 4.19729e-17 4.11785e-17 3.80682e-17 3.72648e-17 3.60786e-17 3.28406e-17 3.13985e-17 2.95201e-17 2.91220e-17 2.61391e-17 2.43506e-17 2.21319e-17 2.12612e-17 1.68477e-17 1.66638e-17 1.38005e-17 1.37747e-17 1.00467e-17 9.31235e-18 7.02617e-18 6.14092e-18 3.61846e-18 1.89335e-18 1.01791e-18 8.18649e-19 7.68606e-19 5.00866e-19 5.37766e-19 7.33257e-19 6.89544e-19 4.95009e-19 4.43444e-19 5.48191e-19 5.22632e-19 4.46750e-19 3.90679e-19 2.70925e-19 2.79190e-19 2.38268e-19 3.13124e-19 2.92501e-19 3.52815e-19 2.15383e-19 3.14202e-19 1.99679e-19 1.65411e-19 1.56034e-19 1.34039e-19 2.07468e-19 1.57876e-19 1.44297e-19 1.20146e-19 1.82128e-19 1.26343e-19 1.73514e-19 5.33027e-20 1.30731e-19 1.18743e-19 1.13751e-19 1.85385e-19 5.81623e-20 6.45879e-20 7.28385e-20 5.95869e-20 4.30979e-20 8.86148e-20 5.66545e-20 4.15892e-20 4.62661e-20 2.97913e-20 3.01259e-20 1.63744e-20 1.74197e-20 2.48941e-20 2.45689e-20 2.66836e-20 3.11154e-20 2.15162e-20 1.88238e-20 1.25882e-20 6.75188e-21 5.25292e-21 7.72702e-21 7.49117e-21 1.00459e-20 1.02514e-20 8.61640e-21 8.92957e-21 5.49264e-21 2.76423e-21 5.26690e-21 2.90436e-21 4.06807e-21 2.91743e-21 4.98073e-21 2.66447e-21 2.75160e-21 2.28050e-21 1.27862e-21 1.91239e-21 8.44870e-22 2.43976e-21 8.49179e-22 -2.59113e-23 0.00000e+00 6.15622e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-1.32444e-16 -7.61732e-17 -3.18909e-17 -1.12365e-17 3.96973e-17 6.56060e-17 6.24242e-17 3.94146e-17 5.36179e-18 7.23920e-18 3.68270e-17 8.34771e-17 1.10144e-16 1.26704e-16 1.31536e-16 1.33042e-16 1.32967e-16 1.30332e-16 1.18491e-16 1.09689e-16 1.00643e-16 9.52008e-17 8.70478e-17 7.71655e-17 7.34134e-17 6.82115e-17 6.11918e-17 5.56580e-17 5.48535e-17 4.65192e-17 4.66285e-17 4.14600e-17 3.79046e-17 3.54660e-17 2.98241e-17 2.68019e-17 2.50749e-17 2.42538e-17 2.35883e-17 2.21351e-17 2.13087e-17 1.92427e-17 1.78906e-17 1.72724e-17 1.56516e-17 1.39336e-17 1.39768e-17 1.19321e-17 1.16769e-17 1.12698e-17 1.04927e-17 1.02904e-17 9.45745e-18 9.68988e-18 1.00240e-17 1.00863e-17 1.03758e-17 1.04118e-17 1.04302e-17 1.04081e-17 1.04357e-17 1.12096e-17 1.13319e-17 1.13096e-17 1.29453e-17 1.38101e-17 1.47748e-17 1.44086e-17 1.67023e-17 1.82053e-17 1.93792e-17 2.27468e-17 2.62689e-17 3.07476e-17 3.26901e-17 3.75944e-17 3.98013e-17 4.17819e-17 4.68781e-17 5.14885e-17 4.95504e-17 4.90259e-17 5.06425e-17 4.73995e-17 4.67322e-17 4.44615e-17 4.68869e-17 4.11200e-17 4.46398e-17 4.32727e-17 3.92644e-17 3.89044e-17 3.81633e-17 3.53086e-17 3.46286e-17 3.34753e-17 3.05943e-17 2.91218e-17 2.74962e-17 2.71731e-17 2.43506e-17 2.28009e-17 2.07288e-17 1.98928e-17 1.57802e-17 1.56613e-17 1.30248e-17 1.30478e-17 9.58645e-18 8.89769e-18 6.78614e-18 5.96923e-18 3.69345e-18 2.07313e-18 1.25882e-18 1.12171e-18 1.00357e-18 7.46717e-19 7.68978e-19 9.61947e-19 9.07641e-19 6.97412e-19 6.40482e-19 7.10791e-19 6.93295e-19 5.96881e-19 5.48712e-19 4.14399e-19 4.12858e-19 3.95721e-19 4.45675e-19 3.92964e-19 4.49590e-19 3.09339e-19 4.10956e-19 2.94125e-19 2.60471e-19 2.44102e-19 2.19520e-19 2.75022e-19 2.04427e-19 1.94289e-19 1.71790e-19 2.32946e-19 1.73840e-19 2.16129e-19 9.28940e-20 1.67480e-19 1.49490e-19 1.49977e-19 2.08539e-19 9.01582e-20 8.34282e-20 8.59537e-20 7.06960e-20 5.74066e-20 1.00698e-19 6.14038e-20 4.93161e-20 4.74768e-20 4.14584e-20 4.23844e-20 1.96695e-20 2.22231e-20 3.47308e-20 3.24359e-20 3.12700e-20 3.45376e-20 2.17444e-20 1.95191e-20 1.17726e-20 5.77304e-21 4.11771e-21 6.84318e-21 6.61104e-21 8.30996e-21 8.62662e-21 7.87741e-21 8.46453e-21 5.70896e-21 2.58619e-21 4.77861e-21 2.67664e-21 3.37224e-21 2.67971e-21 4.78380e-21 2.44346e-21 2.56949e-21 1.67594e-21 7.36483e-22 1.33953e-21 7.71874e-22 1.97642e-21 8.04461e-22 -5.03709e-23 0.00000e+00 5.98210e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-1.04745e-16 -3.95182e-17 2.18906e-19 1.80132e-17 6.45442e-17 8.79974e-17 8.34922e-17 6.12456e-17 3.06355e-17 3.05684e-17 5.54987e-17 9.65217e-17 1.21149e-16 1.36205e-16 1.39373e-16 1.40175e-16 1.39109e-16 1.35299e-16 1.23647e-16 1.14256e-16 1.05262e-16 9.91508e-17 9.10048e-17 8.06834e-17 7.63414e-17 7.07270e-17 6.37426e-17 5.78740e-17 5.67092e-17 4.84769e-17 4.82349e-17 4.28380e-17 3.95437e-17 3.65978e-17 3.14054e-17 2.80285e-17 2.62257e-17 2.53890e-17 2.44965e-17 2.28844e-17 2.19431e-17 1.99697e-17 1.85736e-17 1.78398e-17 1.65005e-17 1.48671e-17 1.47278e-17 1.27174e-17 1.25004e-17 1.20384e-17 1.12033e-17 1.08076e-17 9.87695e-18 9.90718e-18 1.01131e-17 9.97896e-18 1.01825e-17 1.00654e-17 1.00088e-17 9.91281e-18 9.85638e-18 1.05061e-17 1.05127e-17 1.05092e-17 1.19057e-17 1.26937e-17 1.35469e-17 1.32095e-17 1.52441e-17 1.65734e-17 1.75695e-17 2.06158e-17 2.37209e-17 2.77928e-17 2.95141e-17 3.38857e-17 3.59176e-17 3.76510e-17 4.22096e-17 4.63259e-17 4.45558e-17 4.41486e-17 4.56299e-17 4.26889e-17 4.20593e-17 4.00679e-17 4.22420e-17 3.70857e-17 4.02320e-17 3.90460e-17 3.54419e-17 3.51333e-17 3.44777e-17 3.19411e-17 3.13025e-17 3.02942e-17 2.76659e-17 2.64706e-17 2.49453e-17 2.46561e-17 2.21319e-17 2.07288e-17 1.89440e-17 1.81872e-17 1.45349e-17 1.44527e-17 1.20691e-17 1.21177e-17 9.00280e-18 8.44850e-18 6.50099e-18 5.79557e-18 3.78292e-18 2.34471e-18 1.53914e-18 1.44713e-18 1.29112e-18 1.04660e-18 1.02857e-18 1.23599e-18 1.15352e-18 9.30519e-19 8.48667e-19 9.07990e-19 8.89742e-19 7.85799e-19 7.42630e-19 6.08519e-19 5.84773e-19 5.69010e-19 5.86356e-19 5.13252e-19 5.70536e-19 4.45391e-19 5.18546e-19 3.94744e-19 3.71738e-19 3.43099e-19 3.13224e-19 3.71900e-19 2.92026e-19 2.74541e-19 2.41229e-19 3.02050e-19 2.37801e-19 2.79275e-19 1.35561e-19 2.10568e-19 1.81438e-19 1.90147e-19 2.53285e-19 1.37998e-19 1.08792e-19 1.14020e-19 1.02714e-19 8.52314e-20 1.20676e-19 8.84822e-20 6.34239e-20 6.12649e-20 5.02749e-20 5.57069e-20 2.91571e-20 3.06158e-20 4.44427e-20 4.08455e-20 3.69383e-20 3.84898e-20 2.56354e-20 2.26598e-20 1.25741e-20 5.10276e-21 4.00231e-21 6.03482e-21 5.81890e-21 7.95904e-21 8.06625e-21 7.08703e-21 7.19639e-21 4.64567e-21 2.14518e-21 4.21150e-21 2.22494e-21 3.07701e-21 2.19715e-21 3.97801e-21 2.00292e-21 2.10510e-21 1.63234e-21 9.01426e-22 1.37181e-21 6.13045e-22 1.94940e-21 6.66581e-22 -6.66536e-23 0.00000e+00 4.99431e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-9.76897e-17 -3.18343e-17 6.64711e-18 2.27101e-17 6.61331e-17 8.78894e-17 8.34471e-17 6.27504e-17 3.46808e-17 3.54387e-17 5.94950e-17 9.90987e-17 1.22212e-16 1.36301e-16 1.38847e-16 1.39312e-16 1.37996e-16 1.33699e-16 1.22396e-16 1.12835e-16 1.03955e-16 9.77595e-17 8.96396e-17 7.94804e-17 7.49107e-17 6.94484e-17 6.26140e-17 5.68956e-17 5.56439e-17 4.76464e-17 4.73837e-17 4.20758e-17 3.87995e-17 3.58953e-17 3.09082e-17 2.75487e-17 2.57059e-17 2.48657e-17 2.39155e-17 2.23632e-17 2.13888e-17 1.95171e-17 1.81885e-17 1.75219e-17 1.62603e-17 1.47326e-17 1.45934e-17 1.26404e-17 1.23943e-17 1.20125e-17 1.11222e-17 1.07373e-17 9.81319e-18 9.77458e-18 9.96583e-18 9.84001e-18 9.98304e-18 9.87154e-18 9.80630e-18 9.66329e-18 9.62682e-18 1.02165e-17 1.02187e-17 1.02084e-17 1.15319e-17 1.22916e-17 1.30976e-17 1.27948e-17 1.46495e-17 1.59440e-17 1.68734e-17 1.98342e-17 2.27909e-17 2.66537e-17 2.83129e-17 3.25068e-17 3.44427e-17 3.61044e-17 4.03996e-17 4.43739e-17 4.27126e-17 4.23081e-17 4.37236e-17 4.09481e-17 4.02894e-17 3.83636e-17 4.04811e-17 3.55366e-17 3.85647e-17 3.74223e-17 3.39935e-17 3.36725e-17 3.30896e-17 3.06396e-17 3.00233e-17 2.90598e-17 2.65239e-17 2.54361e-17 2.39372e-17 2.36542e-17 2.12612e-17 1.98928e-17 1.81872e-17 1.75234e-17 1.40092e-17 1.39141e-17 1.16777e-17 1.16947e-17 8.71474e-18 8.19687e-18 6.31022e-18 5.64768e-18 3.71168e-18 2.36232e-18 1.54260e-18 1.48297e-18 1.32636e-18 1.11194e-18 1.07516e-18 1.26493e-18 1.17855e-18 9.72457e-19 8.80577e-19 9.23319e-19 9.07195e-19 8.07699e-19 7.81833e-19 6.62112e-19 6.26158e-19 6.15544e-19 6.16144e-19 5.23907e-19 5.83685e-19 4.75085e-19 5.33431e-19 4.12481e-19 3.97190e-19 3.67750e-19 3.39159e-19 3.84520e-19 3.12109e-19 2.90610e-19 2.55842e-19 3.09148e-19 2.48169e-19 2.85597e-19 1.46140e-19 2.10847e-19 1.80966e-19 1.92860e-19 2.48433e-19 1.53217e-19 1.09220e-19 1.17546e-19 1.11147e-19 9.24904e-20 1.17140e-19 9.39504e-20 6.26459e-20 6.10179e-20 4.72767e-20 5.55441e-20 3.05006e-20 3.14946e-20 4.35414e-20 4.03311e-20 3.44432e-20 3.24786e-20 2.54260e-20 1.99154e-20 1.11425e-20 3.30543e-21 2.14988e-21 4.37185e-21 4.16987e-21 6.27226e-21 5.79264e-21 5.08873e-21 4.77616e-21 3.01971e-21 1.45234e-21 2.83501e-21 1.28163e-21 2.13313e-21 1.27507e-21 3.18675e-21 1.37842e-21 1.44282e-21 1.06202e-21 4.93343e-22 8.89943e-22 3.77891e-22 1.65017e-21 5.04462e-22 -1.39701e-22 0.00000e+00 4.11474e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-4.65007e-17 3.35725e-17 5.88594e-17 6.83728e-17 1.01987e-16 1.17554e-16 1.10039e-16 9.06271e-17 6.85684e-17 6.72757e-17 8.53895e-17 1.15521e-16 1.33767e-16 1.44257e-16 1.43807e-16 1.42625e-16 1.39772e-16 1.33479e-16 1.22728e-16 1.12438e-16 1.03844e-16 9.69874e-17 8.93748e-17 7.91662e-17 7.35468e-17 6.79829e-17 6.14049e-17 5.55890e-17 5.38679e-17 4.63452e-17 4.56353e-17 4.03467e-17 3.78791e-17 3.43161e-17 3.02345e-17 2.65391e-17 2.46572e-17 2.41601e-17 2.28937e-17 2.12683e-17 2.03142e-17 1.86961e-17 1.73206e-17 1.66342e-17 1.58683e-17 1.44333e-17 1.41252e-17 1.23686e-17 1.21950e-17 1.17704e-17 1.09053e-17 1.03548e-17 9.46953e-18 9.22236e-18 9.33027e-18 9.03245e-18 9.10499e-18 8.85541e-18 8.69873e-18 8.58707e-18 8.42454e-18 8.80966e-18 8.68968e-18 8.78245e-18 9.64146e-18 1.02345e-17 1.08886e-17 1.06355e-17 1.20411e-17 1.30127e-17 1.36398e-17 1.59744e-17 1.81410e-17 2.11764e-17 2.23811e-17 2.55927e-17 2.71320e-17 2.83604e-17 3.16150e-17 3.45715e-17 3.32518e-17 3.30251e-17 3.41559e-17 3.19369e-17 3.13983e-17 2.99705e-17 3.15501e-17 2.78117e-17 3.00714e-17 2.92739e-17 2.65946e-17 2.63859e-17 2.59054e-17 2.40532e-17 2.35355e-17 2.28526e-17 2.08148e-17 2.01865e-17 1.89041e-17 1.86884e-17 1.68477e-17 1.57802e-17 1.45349e-17 1.40092e-17 1.14082e-17 1.13791e-17 9.60217e-18 9.65088e-18 7.35201e-18 7.05039e-18 5.51824e-18 5.05022e-18 3.61011e-18 2.58296e-18 1.85021e-18 1.84159e-18 1.64177e-18 1.44099e-18 1.35922e-18 1.56810e-18 1.43976e-18 1.22785e-18 1.10477e-18 1.14648e-18 1.12344e-18 1.01786e-18 9.93610e-19 8.69565e-19 8.12098e-19 7.96633e-19 7.63099e-19 6.58492e-19 7.13418e-19 6.29265e-19 6.41441e-19 5.20516e-19 5.21440e-19 4.72491e-19 4.36829e-19 4.98322e-19 4.14284e-19 3.77767e-19 3.29246e-19 3.84751e-19 3.16894e-19 3.55854e-19 1.91023e-19 2.61134e-19 2.15564e-19 2.35539e-19 3.01869e-19 2.04430e-19 1.38212e-19 1.48399e-19 1.43622e-19 1.21638e-19 1.40294e-19 1.22994e-19 7.78974e-20 7.34196e-20 5.61621e-20 6.84955e-20 3.91735e-20 3.87331e-20 5.20221e-20 4.65362e-20 3.93713e-20 3.63593e-20 2.81412e-20 2.29874e-20 9.20496e-21 1.58382e-22 5.99631e-22 1.21302e-21 1.06636e-21 3.94873e-21 3.17255e-21 3.20450e-21 1.57039e-21 1.01081e-21 -3.88538e-23 1.14840e-21 -5.23728e-22 6.10507e-22 -5.42532e-22 1.05127e-21 -6.81802e-23 -3.40873e-23 3.67539e-22 2.77778e-22 3.98585e-22 -1.32801e-22 1.32073e-21 1.03147e-22 -2.40296e-22 0.00000e+00 1.63831e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-4.17008e-17 3.85334e-17 6.22062e-17 7.16927e-17 1.04879e-16 1.20088e-16 1.12595e-16 9.36736e-17 7.25525e-17 7.09809e-17 8.82097e-17 1.17104e-16 1.35367e-16 1.45903e-16 1.45256e-16 1.43953e-16 1.40770e-16 1.34250e-16 1.23429e-16 1.13038e-16 1.04430e-16 9.75350e-17 8.99840e-17 7.96235e-17 7.39315e-17 6.83014e-17 6.17201e-17 5.59137e-17 5.41498e-17 4.66163e-17 4.59077e-17 4.05717e-17 3.82976e-17 3.45451e-17 3.05874e-17 2.68289e-17 2.49245e-17 2.45719e-17 2.33171e-17 2.16628e-17 2.07270e-17 1.91571e-17 1.77398e-17 1.70865e-17 1.64859e-17 1.50624e-17 1.47586e-17 1.30175e-17 1.28870e-17 1.23927e-17 1.15500e-17 1.09375e-17 9.98151e-18 9.66812e-18 9.78089e-18 9.42789e-18 9.43355e-18 9.04865e-18 8.83377e-18 8.69763e-18 8.50687e-18 8.91071e-18 8.76962e-18 8.85764e-18 9.68171e-18 1.02677e-17 1.09009e-17 1.06243e-17 1.20413e-17 1.29844e-17 1.35590e-17 1.58548e-17 1.79127e-17 2.09116e-17 2.20474e-17 2.51594e-17 2.66834e-17 2.78891e-17 3.10695e-17 3.38884e-17 3.26107e-17 3.24095e-17 3.35136e-17 3.13368e-17 3.08354e-17 2.94689e-17 3.09902e-17 2.73540e-17 2.95233e-17 2.87595e-17 2.61499e-17 2.59642e-17 2.54626e-17 2.36763e-17 2.31909e-17 2.25109e-17 2.05497e-17 1.99318e-17 1.86906e-17 1.84968e-17 1.66638e-17 1.56613e-17 1.44527e-17 1.39141e-17 1.13791e-17 1.14097e-17 9.64770e-18 9.72588e-18 7.47271e-18 7.20302e-18 5.68602e-18 5.23587e-18 3.86651e-18 2.85348e-18 2.12391e-18 2.13253e-18 1.88766e-18 1.66847e-18 1.57278e-18 1.80365e-18 1.65535e-18 1.41932e-18 1.28224e-18 1.32091e-18 1.29686e-18 1.17802e-18 1.14310e-18 1.00469e-18 9.39060e-19 9.24896e-19 8.78506e-19 7.62293e-19 8.16119e-19 7.29285e-19 7.34990e-19 6.04192e-19 6.06241e-19 5.48816e-19 5.06920e-19 5.77283e-19 4.75985e-19 4.35098e-19 3.81514e-19 4.43374e-19 3.67506e-19 4.09373e-19 2.23236e-19 3.03974e-19 2.48971e-19 2.72875e-19 3.45159e-19 2.36200e-19 1.61171e-19 1.70624e-19 1.64008e-19 1.40396e-19 1.61921e-19 1.40642e-19 9.02143e-20 8.41366e-20 6.72146e-20 8.13690e-20 4.57519e-20 4.56364e-20 6.20566e-20 5.48633e-20 4.68457e-20 4.27106e-20 3.21812e-20 2.71961e-20 1.09690e-20 7.94281e-22 1.46583e-21 1.87138e-21 1.71855e-21 4.90404e-21 4.39234e-21 4.43655e-21 2.78631e-21 1.88692e-21 1.85305e-22 1.85545e-21 -2.49166e-22 1.00052e-21 -2.71025e-22 1.37989e-21 1.25215e-22 1.84170e-22 6.22338e-22 4.63843e-22 6.21260e-22 -6.05953e-23 1.54430e-21 1.62825e-22 -2.27601e-22 0.00000e+00 2.03882e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-4.13670e-17 1.89102e-17 3.97970e-17 4.89416e-17 7.66335e-17 9.01774e-17 8.56200e-17 7.31486e-17 5.77208e-17 5.80154e-17 7.24350e-17 9.55705e-17 1.10468e-16 1.19003e-16 1.19223e-16 1.18712e-16 1.15984e-16 1.11033e-16 1.02075e-16 9.32174e-17 8.63145e-17 8.11221e-17 7.44193e-17 6.62027e-17 6.14799e-17 5.69577e-17 5.14678e-17 4.68695e-17 4.52845e-17 3.94880e-17 3.89848e-17 3.45305e-17 3.25734e-17 2.95314e-17 2.62355e-17 2.32391e-17 2.15822e-17 2.14038e-17 2.04623e-17 1.91384e-17 1.82486e-17 1.70737e-17 1.61130e-17 1.56164e-17 1.53386e-17 1.44523e-17 1.42281e-17 1.28137e-17 1.27578e-17 1.22334e-17 1.14939e-17 1.08622e-17 9.86773e-18 9.31445e-18 9.33257e-18 8.92129e-18 8.68549e-18 8.05293e-18 7.74349e-18 7.40452e-18 7.25578e-18 7.55960e-18 7.42242e-18 7.37179e-18 8.03112e-18 8.48081e-18 8.94674e-18 8.69618e-18 9.79223e-18 1.05576e-17 1.09595e-17 1.28354e-17 1.44661e-17 1.68125e-17 1.77331e-17 2.02500e-17 2.14869e-17 2.24890e-17 2.49748e-17 2.72729e-17 2.63398e-17 2.61660e-17 2.70036e-17 2.53671e-17 2.49148e-17 2.38694e-17 2.51038e-17 2.21653e-17 2.39544e-17 2.33156e-17 2.13008e-17 2.11374e-17 2.07774e-17 1.93279e-17 1.90084e-17 1.84051e-17 1.68978e-17 1.64041e-17 1.54323e-17 1.52823e-17 1.38005e-17 1.30248e-17 1.20691e-17 1.16777e-17 9.60217e-18 9.64770e-18 8.32238e-18 8.38466e-18 6.55425e-18 6.36096e-18 5.09765e-18 4.75743e-18 3.68845e-18 2.90180e-18 2.21208e-18 2.31870e-18 2.01567e-18 1.86840e-18 1.73962e-18 1.93477e-18 1.77763e-18 1.56577e-18 1.41703e-18 1.40341e-18 1.39782e-18 1.27190e-18 1.25635e-18 1.14484e-18 1.05901e-18 1.06747e-18 9.78068e-19 8.21837e-19 8.65398e-19 8.14331e-19 7.97819e-19 6.74440e-19 6.85810e-19 6.27448e-19 5.86187e-19 6.24236e-19 5.20662e-19 4.78484e-19 4.28025e-19 4.75646e-19 4.05080e-19 4.35518e-19 2.59881e-19 3.23502e-19 2.62358e-19 2.94397e-19 3.43490e-19 2.74961e-19 1.73965e-19 1.79310e-19 1.82183e-19 1.59923e-19 1.63425e-19 1.49673e-19 9.25000e-20 8.47667e-20 7.13590e-20 9.08355e-20 5.14357e-20 5.18429e-20 6.93506e-20 6.09150e-20 4.79503e-20 3.73243e-20 3.32611e-20 2.48763e-20 1.11758e-20 2.76842e-22 5.51007e-22 1.24222e-21 1.10814e-21 3.41506e-21 2.85642e-21 3.09306e-21 1.82875e-21 1.36126e-21 9.42920e-23 1.19347e-21 -3.08852e-22 5.54261e-22 -3.34406e-22 1.12939e-21 4.29316e-23 8.83386e-23 2.57776e-22 1.52107e-22 2.75728e-22 -8.38841e-23 1.11445e-21 1.26175e-22 -2.13325e-22 0.00000e+00 1.70089e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-4.78520e-17 6.23431e-18 2.78754e-17 3.83887e-17 6.74526e-17 8.15870e-17 7.82037e-17 6.63267e-17 5.06050e-17 5.08386e-17 6.48752e-17 8.73274e-17 1.02210e-16 1.10883e-16 1.11865e-16 1.11857e-16 1.09290e-16 1.05168e-16 9.63691e-17 8.80603e-17 8.16024e-17 7.71009e-17 7.07346e-17 6.28958e-17 5.87070e-17 5.44336e-17 4.91685e-17 4.48109e-17 4.33607e-17 3.80159e-17 3.75730e-17 3.33327e-17 3.14063e-17 2.86252e-17 2.53722e-17 2.26235e-17 2.10050e-17 2.09023e-17 2.00844e-17 1.88187e-17 1.79976e-17 1.68544e-17 1.59580e-17 1.54764e-17 1.52092e-17 1.44071e-17 1.41975e-17 1.28330e-17 1.28457e-17 1.23104e-17 1.16253e-17 1.09910e-17 9.96652e-18 9.38642e-18 9.42208e-18 8.98523e-18 8.74676e-18 8.08241e-18 7.77510e-18 7.40867e-18 7.25689e-18 7.55814e-18 7.42106e-18 7.31028e-18 8.00791e-18 8.44178e-18 8.87366e-18 8.61155e-18 9.77013e-18 1.04913e-17 1.08871e-17 1.27169e-17 1.43002e-17 1.66675e-17 1.75502e-17 2.00105e-17 2.12531e-17 2.22198e-17 2.47467e-17 2.69683e-17 2.60289e-17 2.58843e-17 2.67090e-17 2.50762e-17 2.46527e-17 2.36726e-17 2.48812e-17 2.19611e-17 2.37611e-17 2.31083e-17 2.11152e-17 2.09868e-17 2.06266e-17 1.92228e-17 1.88955e-17 1.83011e-17 1.68310e-17 1.63088e-17 1.53834e-17 1.52724e-17 1.37747e-17 1.30478e-17 1.21177e-17 1.16947e-17 9.65088e-18 9.72588e-18 8.38466e-18 8.50711e-18 6.67546e-18 6.49254e-18 5.23702e-18 4.91208e-18 3.88981e-18 3.09097e-18 2.40468e-18 2.52230e-18 2.18828e-18 2.02528e-18 1.88268e-18 2.10446e-18 1.93584e-18 1.69511e-18 1.54496e-18 1.52606e-18 1.51699e-18 1.37842e-18 1.36200e-18 1.23060e-18 1.13812e-18 1.15467e-18 1.05908e-18 8.92186e-19 9.41224e-19 8.73114e-19 8.63781e-19 7.31388e-19 7.41708e-19 6.76394e-19 6.30050e-19 6.70809e-19 5.49855e-19 5.14336e-19 4.58761e-19 5.10776e-19 4.34140e-19 4.66921e-19 2.79733e-19 3.47518e-19 2.81695e-19 3.19430e-19 3.69090e-19 2.90673e-19 1.85322e-19 1.90435e-19 1.87769e-19 1.65271e-19 1.73092e-19 1.55427e-19 1.00527e-19 8.70360e-20 7.85542e-20 9.63637e-20 5.16996e-20 5.26865e-20 7.33398e-20 6.42965e-20 5.03228e-20 4.23886e-20 3.25051e-20 2.60666e-20 9.39428e-21 -1.40662e-21 -1.04266e-21 -2.62244e-22 -3.97568e-22 1.59216e-21 7.92438e-22 1.80483e-21 3.09009e-22 7.05753e-22 -4.60561e-22 2.12670e-22 -1.04882e-21 -4.09883e-22 -1.08396e-21 5.05584e-22 -5.18075e-22 -4.62403e-22 -4.28619e-22 -3.67067e-22 -3.25827e-22 -2.93936e-22 7.32448e-22 -6.64500e-24 -2.86764e-22 0.00000e+00 1.05454e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-1.69894e-17 3.15868e-17 4.54978e-17 5.24829e-17 7.31517e-17 8.33403e-17 8.02814e-17 7.25129e-17 6.32585e-17 6.29091e-17 7.05668e-17 8.36865e-17 9.39624e-17 9.98262e-17 9.96006e-17 9.90533e-17 9.58711e-17 9.14333e-17 8.40510e-17 7.62321e-17 7.09084e-17 6.68400e-17 6.12634e-17 5.45314e-17 5.03928e-17 4.66191e-17 4.21930e-17 3.84848e-17 3.69968e-17 3.27044e-17 3.21720e-17 2.84856e-17 2.71832e-17 2.44320e-17 2.20403e-17 1.95030e-17 1.80770e-17 1.82039e-17 1.74100e-17 1.62720e-17 1.55280e-17 1.47229e-17 1.40070e-17 1.35951e-17 1.37329e-17 1.31967e-17 1.29770e-17 1.18886e-17 1.19803e-17 1.14341e-17 1.08764e-17 1.01906e-17 9.23415e-18 8.52977e-18 8.50139e-18 8.01702e-18 7.67612e-18 6.88936e-18 6.52122e-18 6.14410e-18 5.94713e-18 6.12750e-18 5.94018e-18 5.84479e-18 6.22334e-18 6.50685e-18 6.81033e-18 6.58351e-18 7.36410e-18 7.83374e-18 8.01064e-18 9.31421e-18 1.02867e-17 1.19206e-17 1.24487e-17 1.41251e-17 1.50270e-17 1.56638e-17 1.73299e-17 1.87642e-17 1.81664e-17 1.81163e-17 1.86561e-17 1.75686e-17 1.72334e-17 1.66618e-17 1.74288e-17 1.54815e-17 1.66794e-17 1.62656e-17 1.49318e-17 1.48686e-17 1.46053e-17 1.36714e-17 1.34855e-17 1.30710e-17 1.20852e-17 1.18269e-17 1.11520e-17 1.10942e-17 1.00467e-17 9.58645e-18 9.00280e-18 8.71474e-18 7.35201e-18 7.47271e-18 6.55425e-18 6.67546e-18 5.42408e-18 5.37718e-18 4.43954e-18 4.25746e-18 3.63800e-18 3.09748e-18 2.49875e-18 2.67293e-18 2.30577e-18 2.17387e-18 2.01098e-18 2.21525e-18 2.03045e-18 1.80761e-18 1.64355e-18 1.60497e-18 1.60226e-18 1.46281e-18 1.45210e-18 1.32795e-18 1.22435e-18 1.24740e-18 1.12410e-18 9.45681e-19 9.82832e-19 9.43632e-19 9.03996e-19 7.81435e-19 8.02310e-19 7.26042e-19 6.81381e-19 7.17799e-19 5.92799e-19 5.48800e-19 4.90233e-19 5.37516e-19 4.62247e-19 4.91930e-19 3.02347e-19 3.67002e-19 2.93490e-19 3.34976e-19 3.78892e-19 3.16022e-19 1.95784e-19 1.99395e-19 1.98245e-19 1.76506e-19 1.77176e-19 1.63898e-19 1.02960e-19 8.59623e-20 7.95346e-20 9.98803e-20 5.31315e-20 5.38197e-20 7.45362e-20 6.38363e-20 4.88041e-20 3.80664e-20 3.07565e-20 2.38748e-20 5.42298e-21 -5.27056e-21 -3.87944e-21 -4.01593e-21 -4.09944e-21 -2.25183e-21 -3.38812e-21 -1.03451e-21 -3.44939e-21 -1.33074e-21 -2.00553e-21 -2.00679e-21 -2.98425e-21 -2.47535e-21 -3.01696e-21 -1.56508e-21 -2.01020e-21 -1.97708e-21 -1.63907e-21 -1.12043e-21 -1.32841e-21 -8.23230e-22 -3.39409e-24 -4.07007e-22 -4.07856e-22 0.00000e+00 -1.30084e-22 0.00000e+00 0.00000e+00 0.00000e+00 
7.36852e-18 7.73901e-17 8.69496e-17 9.06913e-17 1.09607e-16 1.17969e-16 1.11535e-16 1.01365e-16 9.23476e-17 8.98258e-17 9.62093e-17 1.08521e-16 1.19767e-16 1.25548e-16 1.23546e-16 1.21905e-16 1.17358e-16 1.11018e-16 1.02506e-16 9.30036e-17 8.66648e-17 8.09825e-17 7.46587e-17 6.63592e-17 6.09319e-17 5.61675e-17 5.10624e-17 4.63566e-17 4.43122e-17 3.91824e-17 3.82224e-17 3.37590e-17 3.25524e-17 2.88440e-17 2.65452e-17 2.32063e-17 2.14901e-17 2.16340e-17 2.04544e-17 1.90169e-17 1.81056e-17 1.72265e-17 1.62733e-17 1.57416e-17 1.60741e-17 1.53865e-17 1.49725e-17 1.37494e-17 1.38356e-17 1.32232e-17 1.25101e-17 1.15948e-17 1.04803e-17 9.57332e-18 9.43613e-18 8.73843e-18 8.32150e-18 7.38459e-18 6.91412e-18 6.47107e-18 6.17736e-18 6.27338e-18 5.97342e-18 5.93116e-18 6.13509e-18 6.41286e-18 6.66590e-18 6.43934e-18 7.07872e-18 7.48187e-18 7.53743e-18 8.75202e-18 9.50195e-18 1.10188e-17 1.14441e-17 1.28752e-17 1.37286e-17 1.42514e-17 1.56779e-17 1.68852e-17 1.63283e-17 1.63581e-17 1.68823e-17 1.58609e-17 1.55328e-17 1.50705e-17 1.57482e-17 1.40576e-17 1.50621e-17 1.47655e-17 1.35732e-17 1.35320e-17 1.32951e-17 1.25027e-17 1.22954e-17 1.19640e-17 1.10285e-17 1.09855e-17 1.02833e-17 1.02300e-17 9.31235e-18 8.89769e-18 8.44850e-18 8.19687e-18 7.05039e-18 7.20302e-18 6.36096e-18 6.49254e-18 5.37718e-18 5.44136e-18 4.52579e-18 4.40054e-18 3.89557e-18 3.43979e-18 2.80909e-18 2.99979e-18 2.60818e-18 2.46304e-18 2.26952e-18 2.49907e-18 2.28348e-18 2.04000e-18 1.84727e-18 1.81329e-18 1.80154e-18 1.65580e-18 1.64656e-18 1.51512e-18 1.39220e-18 1.40839e-18 1.26458e-18 1.06767e-18 1.11196e-18 1.07815e-18 1.01672e-18 8.79613e-19 9.08379e-19 8.21651e-19 7.68961e-19 8.17938e-19 6.85770e-19 6.29185e-19 5.58020e-19 6.10249e-19 5.26514e-19 5.60051e-19 3.41963e-19 4.12878e-19 3.29319e-19 3.75709e-19 4.33985e-19 3.61767e-19 2.22224e-19 2.30848e-19 2.32833e-19 2.05558e-19 2.02025e-19 1.93599e-19 1.18538e-19 1.03254e-19 8.86786e-20 1.13489e-19 6.35747e-20 6.29967e-20 8.46800e-20 7.29558e-20 5.60898e-20 4.40018e-20 3.68192e-20 2.86024e-20 7.50268e-21 -5.15929e-21 -3.25041e-21 -3.95158e-21 -4.03349e-21 -1.23040e-21 -2.59216e-21 -7.57764e-22 -3.74735e-21 -1.86891e-21 -2.17655e-21 -1.94974e-21 -3.15797e-21 -2.25316e-21 -3.21077e-21 -1.87576e-21 -2.18898e-21 -2.16485e-21 -1.33633e-21 -7.25107e-22 -9.94331e-22 -8.92499e-22 3.19449e-22 -4.60770e-22 -4.20967e-22 0.00000e+00 -1.67567e-22 0.00000e+00 0.00000e+00 0.00000e+00 
5.78790e-18 5.29779e-17 6.03218e-17 6.47609e-17 7.91724e-17 8.62192e-17 8.29958e-17 7.79819e-17 7.35184e-17 7.25957e-17 7.61221e-17 8.25443e-17 8.97822e-17 9.37160e-17 9.25113e-17 9.14872e-17 8.78700e-17 8.33056e-17 7.68093e-17 6.94129e-17 6.48576e-17 6.10722e-17 5.61064e-17 5.00569e-17 4.59364e-17 4.23568e-17 3.84795e-17 3.50605e-17 3.34440e-17 2.98640e-17 2.91303e-17 2.57354e-17 2.49104e-17 2.20477e-17 2.03279e-17 1.78760e-17 1.65551e-17 1.68359e-17 1.59952e-17 1.48988e-17 1.41993e-17 1.36310e-17 1.30287e-17 1.26668e-17 1.31598e-17 1.28718e-17 1.25984e-17 1.17039e-17 1.18683e-17 1.12701e-17 1.07721e-17 9.99232e-18 9.04458e-18 8.18145e-18 8.09235e-18 7.50669e-18 7.06198e-18 6.11357e-18 5.67441e-18 5.24254e-18 5.00116e-18 5.06709e-18 4.81899e-18 4.72455e-18 4.84167e-18 5.00033e-18 5.18025e-18 4.98208e-18 5.47560e-18 5.72202e-18 5.70371e-18 6.56449e-18 7.02530e-18 8.07819e-18 8.30780e-18 9.31998e-18 9.95058e-18 1.02954e-17 1.12809e-17 1.20551e-17 1.17087e-17 1.17591e-17 1.20947e-17 1.14097e-17 1.11610e-17 1.09381e-17 1.13490e-17 1.01894e-17 1.09025e-17 1.06939e-17 9.88624e-18 9.88913e-18 9.70561e-18 9.16721e-18 9.08050e-18 8.82091e-18 8.21912e-18 8.19703e-18 7.72045e-18 7.71185e-18 7.02617e-18 6.78614e-18 6.50099e-18 6.31022e-18 5.51824e-18 5.68602e-18 5.09765e-18 5.23702e-18 4.43954e-18 4.52579e-18 3.84822e-18 3.78548e-18 3.49644e-18 3.16635e-18 2.64796e-18 2.86569e-18 2.46413e-18 2.35133e-18 2.16687e-18 2.36939e-18 2.16761e-18 1.94520e-18 1.76893e-18 1.71621e-18 1.71703e-18 1.57227e-18 1.56261e-18 1.44330e-18 1.32756e-18 1.35386e-18 1.20690e-18 1.01707e-18 1.04737e-18 1.02574e-18 9.65054e-19 8.43357e-19 8.70894e-19 7.88072e-19 7.39262e-19 7.75552e-19 6.44138e-19 5.94553e-19 5.31868e-19 5.77590e-19 5.00669e-19 5.27669e-19 3.29978e-19 3.94182e-19 3.12876e-19 3.58522e-19 4.02567e-19 3.45435e-19 2.12515e-19 2.14508e-19 2.16899e-19 1.94442e-19 1.89423e-19 1.78305e-19 1.10964e-19 9.34352e-20 8.63853e-20 1.09914e-19 5.97870e-20 5.99834e-20 8.22878e-20 7.00730e-20 5.34006e-20 4.11234e-20 3.33739e-20 2.63170e-20 6.66371e-21 -4.89450e-21 -3.08656e-21 -3.88481e-21 -3.94869e-21 -1.99218e-21 -2.88139e-21 -7.87222e-22 -3.20756e-21 -1.29149e-21 -1.98484e-21 -1.78873e-21 -2.83383e-21 -2.27052e-21 -2.88392e-21 -1.81515e-21 -1.99644e-21 -1.97805e-21 -1.40894e-21 -8.34378e-22 -1.09467e-21 -8.05947e-22 2.34245e-23 -4.31137e-22 -3.64336e-22 0.00000e+00 -1.68682e-22 0.00000e+00 0.00000e+00 0.00000e+00 
1.99291e-17 7.04285e-17 7.46522e-17 7.74467e-17 8.99403e-17 9.54769e-17 9.13599e-17 8.62530e-17 8.26086e-17 8.11127e-17 8.36646e-17 8.88241e-17 9.51216e-17 9.84177e-17 9.64389e-17 9.49599e-17 9.07345e-17 8.54709e-17 7.89557e-17 7.12096e-17 6.65028e-17 6.24091e-17 5.74483e-17 5.12060e-17 4.67095e-17 4.30433e-17 3.91323e-17 3.56033e-17 3.37953e-17 3.02959e-17 2.94180e-17 2.59241e-17 2.52094e-17 2.21813e-17 2.06316e-17 1.80621e-17 1.66759e-17 1.69925e-17 1.60490e-17 1.49187e-17 1.42171e-17 1.36991e-17 1.30777e-17 1.27256e-17 1.33198e-17 1.30586e-17 1.27238e-17 1.18630e-17 1.20240e-17 1.14370e-17 1.09057e-17 1.00741e-17 9.11659e-18 8.17419e-18 8.08064e-18 7.45263e-18 6.96800e-18 5.98679e-18 5.52584e-18 5.07366e-18 4.81381e-18 4.82197e-18 4.54173e-18 4.46354e-18 4.48723e-18 4.61090e-18 4.74812e-18 4.57048e-18 4.94343e-18 5.12754e-18 5.02926e-18 5.76409e-18 6.03392e-18 6.91182e-18 7.04133e-18 7.82402e-18 8.37489e-18 8.61335e-18 9.35852e-18 9.91043e-18 9.64242e-18 9.73671e-18 1.00159e-17 9.46477e-18 9.22294e-18 9.11818e-18 9.42367e-18 8.52523e-18 9.08468e-18 8.94484e-18 8.31187e-18 8.33878e-18 8.20054e-18 7.79620e-18 7.72197e-18 7.52588e-18 7.02615e-18 7.13122e-18 6.68945e-18 6.70290e-18 6.14092e-18 5.96923e-18 5.79557e-18 5.64768e-18 5.05022e-18 5.23587e-18 4.75743e-18 4.91208e-18 4.25746e-18 4.40054e-18 3.78548e-18 3.78317e-18 3.60612e-18 3.35271e-18 2.82886e-18 3.07586e-18 2.64990e-18 2.54389e-18 2.33215e-18 2.54598e-18 2.32621e-18 2.09532e-18 1.90260e-18 1.84333e-18 1.84136e-18 1.69108e-18 1.68823e-18 1.56435e-18 1.43436e-18 1.46399e-18 1.29843e-18 1.09174e-18 1.12532e-18 1.10893e-18 1.03271e-18 9.06888e-19 9.41661e-19 8.49978e-19 7.98008e-19 8.34881e-19 6.96134e-19 6.42722e-19 5.73398e-19 6.18348e-19 5.38203e-19 5.65835e-19 3.55793e-19 4.19839e-19 3.31609e-19 3.83410e-19 4.27893e-19 3.73619e-19 2.25785e-19 2.30665e-19 2.32732e-19 2.08103e-19 1.98979e-19 1.92683e-19 1.18309e-19 9.83613e-20 9.01697e-20 1.15274e-19 6.27530e-20 6.25918e-20 8.55356e-20 7.27637e-20 5.43376e-20 4.10812e-20 3.37493e-20 2.61681e-20 4.46453e-21 -7.58097e-21 -5.30098e-21 -6.34873e-21 -6.39965e-21 -4.24930e-21 -5.71251e-21 -2.87239e-21 -6.09015e-21 -3.00840e-21 -3.05290e-21 -3.43628e-21 -4.24438e-21 -3.65703e-21 -4.29203e-21 -3.08623e-21 -3.02165e-21 -3.02244e-21 -2.23834e-21 -1.36604e-21 -1.77655e-21 -1.18687e-21 -3.50625e-22 -6.90703e-22 -4.81560e-22 0.00000e+00 -3.07604e-22 0.00000e+00 0.00000e+00 0.00000e+00 
3.22566e-17 7.12670e-17 7.13365e-17 7.32436e-17 8.09335e-17 8.44439e-17 8.24715e-17 8.20794e-17 8.39388e-17 8.24761e-17 7.96574e-17 7.68814e-17 7.99356e-17 8.14181e-17 7.95319e-17 7.83739e-17 7.38426e-17 6.93063e-17 6.39466e-17 5.69781e-17 5.36035e-17 5.06642e-17 4.64629e-17 4.14843e-17 3.76057e-17 3.46391e-17 3.15994e-17 2.88905e-17 2.72034e-17 2.49700e-17 2.41902e-17 2.13283e-17 2.10937e-17 1.83762e-17 1.74731e-17 1.53294e-17 1.41120e-17 1.47695e-17 1.40308e-17 1.30701e-17 1.24876e-17 1.22879e-17 1.19076e-17 1.16571e-17 1.26274e-17 1.27097e-17 1.24111e-17 1.17912e-17 1.20859e-17 1.14691e-17 1.10758e-17 1.02013e-17 9.20311e-18 8.08902e-18 7.94632e-18 7.25371e-18 6.63400e-18 5.44186e-18 4.91108e-18 4.37116e-18 4.08215e-18 4.01337e-18 3.69062e-18 3.53612e-18 3.37296e-18 3.37147e-18 3.38271e-18 3.20515e-18 3.36013e-18 3.32512e-18 3.05262e-18 3.38865e-18 3.16833e-18 3.53624e-18 3.36767e-18 3.55116e-18 3.86516e-18 3.84521e-18 4.00917e-18 3.93018e-18 3.92761e-18 4.10315e-18 4.15500e-18 4.01701e-18 3.85696e-18 4.11394e-18 4.09051e-18 3.88391e-18 4.03599e-18 4.03949e-18 3.90693e-18 4.00756e-18 3.94181e-18 3.90186e-18 3.94268e-18 3.86137e-18 3.76253e-18 4.00989e-18 3.79956e-18 3.88858e-18 3.61846e-18 3.69345e-18 3.78292e-18 3.71168e-18 3.61011e-18 3.86651e-18 3.68845e-18 3.88981e-18 3.63800e-18 3.89557e-18 3.49644e-18 3.60612e-18 3.77611e-18 3.69730e-18 3.20857e-18 3.52695e-18 3.02204e-18 2.92595e-18 2.67959e-18 2.90441e-18 2.65571e-18 2.40358e-18 2.19073e-18 2.10132e-18 2.10327e-18 1.93179e-18 1.93580e-18 1.79712e-18 1.64670e-18 1.69318e-18 1.49102e-18 1.24923e-18 1.28024e-18 1.26983e-18 1.17742e-18 1.04470e-18 1.08690e-18 9.80023e-19 9.21667e-19 9.52107e-19 7.89159e-19 7.32484e-19 6.56301e-19 7.02501e-19 6.14570e-19 6.40435e-19 4.11999e-19 4.77504e-19 3.76596e-19 4.37683e-19 4.77248e-19 4.27875e-19 2.56624e-19 2.58301e-19 2.59904e-19 2.35335e-19 2.21648e-19 2.13008e-19 1.33403e-19 1.06273e-19 1.04011e-19 1.32145e-19 6.99067e-20 7.01724e-20 9.77244e-20 8.23751e-20 6.06322e-20 4.57130e-20 3.54346e-20 2.82608e-20 2.85736e-21 -1.00536e-20 -7.25644e-21 -8.72579e-21 -8.75226e-21 -6.96832e-21 -8.60059e-21 -4.71996e-21 -8.36455e-21 -4.07323e-21 -3.96873e-21 -4.84596e-21 -5.38438e-21 -5.05000e-21 -5.44640e-21 -4.31285e-21 -3.93304e-21 -3.93508e-21 -3.13589e-21 -1.96560e-21 -2.53850e-21 -1.51498e-21 -9.19795e-22 -9.29543e-22 -5.64279e-22 0.00000e+00 -4.45245e-22 0.00000e+00 0.00000e+00 0.00000e+00 
5.20077e-17 9.78918e-17 9.36842e-17 9.26101e-17 9.61887e-17 9.71433e-17 9.39725e-17 9.45579e-17 9.92528e-17 9.70945e-17 9.17396e-17 8.59317e-17 8.75397e-17 8.77938e-17 8.47556e-17 8.29601e-17 7.78667e-17 7.25363e-17 6.74157e-17 6.00547e-17 5.66851e-17 5.32490e-17 4.91070e-17 4.39356e-17 3.95229e-17 3.63937e-17 3.33959e-17 3.04696e-17 2.84879e-17 2.63776e-17 2.54020e-17 2.24185e-17 2.23977e-17 1.93047e-17 1.87844e-17 1.64107e-17 1.51218e-17 1.58310e-17 1.49484e-17 1.39494e-17 1.32432e-17 1.31670e-17 1.27775e-17 1.24958e-17 1.36697e-17 1.37870e-17 1.34000e-17 1.28076e-17 1.30919e-17 1.24618e-17 1.19837e-17 1.09653e-17 9.86711e-18 8.52431e-18 8.27476e-18 7.42195e-18 6.67669e-18 5.31946e-18 4.69287e-18 4.05797e-18 3.70971e-18 3.53597e-18 3.14531e-18 2.97677e-18 2.62761e-18 2.58077e-18 2.46945e-18 2.32048e-18 2.23159e-18 2.09109e-18 1.67367e-18 1.79950e-18 1.26296e-18 1.28490e-18 9.73688e-19 7.65654e-19 9.18758e-19 7.54630e-19 4.67822e-19 3.73641e-20 1.93504e-19 4.21860e-19 3.61172e-19 4.85921e-19 3.49883e-19 7.61571e-19 5.87667e-19 8.26410e-19 6.91726e-19 8.20199e-19 1.01491e-18 1.13266e-18 1.14301e-18 1.32155e-18 1.40045e-18 1.41709e-18 1.51339e-18 1.95758e-18 1.82341e-18 1.93309e-18 1.89335e-18 2.07313e-18 2.34471e-18 2.36232e-18 2.58296e-18 2.85348e-18 2.90180e-18 3.09097e-18 3.09748e-18 3.43979e-18 3.16635e-18 3.35271e-18 3.69730e-18 3.78474e-18 3.30074e-18 3.64739e-18 3.13314e-18 3.06354e-18 2.78857e-18 3.01021e-18 2.74714e-18 2.50238e-18 2.27322e-18 2.17545e-18 2.17523e-18 2.00704e-18 2.01926e-18 1.89492e-18 1.72952e-18 1.77532e-18 1.55121e-18 1.29359e-18 1.32652e-18 1.33555e-18 1.21744e-18 1.08626e-18 1.13754e-18 1.02812e-18 9.67384e-19 9.93784e-19 8.35249e-19 7.71618e-19 6.90982e-19 7.32836e-19 6.44817e-19 6.68079e-19 4.33628e-19 4.93172e-19 3.87670e-19 4.53591e-19 4.93962e-19 4.55546e-19 2.67968e-19 2.73151e-19 2.81795e-19 2.53932e-19 2.29928e-19 2.30159e-19 1.39807e-19 1.16049e-19 1.07190e-19 1.39797e-19 7.74290e-20 7.68326e-20 1.03751e-19 8.81822e-20 6.42855e-20 4.60741e-20 3.97691e-20 3.01289e-20 5.55323e-21 -8.76335e-21 -6.04812e-21 -7.61521e-21 -7.64074e-21 -5.42074e-21 -7.08935e-21 -4.09693e-21 -7.68867e-21 -4.07641e-21 -3.60160e-21 -4.28754e-21 -4.85666e-21 -4.29554e-21 -4.92817e-21 -3.98148e-21 -3.57084e-21 -3.58784e-21 -2.56696e-21 -1.46925e-21 -2.01505e-21 -1.38353e-21 -5.86479e-22 -8.50647e-22 -5.12935e-22 0.00000e+00 -4.14228e-22 0.00000e+00 0.00000e+00 0.00000e+00 
4.71811e-17 7.98734e-17 7.46512e-17 7.30235e-17 7.47711e-17 7.46900e-17 7.27408e-17 7.45649e-17 8.01968e-17 7.86856e-17 7.26264e-17 6.52180e-17 6.52744e-17 6.50513e-17 6.27149e-17 6.11766e-17 5.69570e-17 5.28077e-17 4.89433e-17 4.32957e-17 4.09162e-17 3.86709e-17 3.56232e-17 3.17878e-17 2.83533e-17 2.61114e-17 2.39145e-17 2.19212e-17 2.03821e-17 1.90823e-17 1.82977e-17 1.61179e-17 1.63386e-17 1.39467e-17 1.37092e-17 1.19974e-17 1.10414e-17 1.17902e-17 1.11671e-17 1.04283e-17 9.96882e-18 1.00054e-17 9.72809e-18 9.56793e-18 1.06893e-17 1.08440e-17 1.05853e-17 1.01825e-17 1.04820e-17 9.91958e-18 9.64438e-18 8.82677e-18 7.95084e-18 6.85460e-18 6.70771e-18 6.01728e-18 5.39031e-18 4.22907e-18 3.70136e-18 3.20656e-18 2.91790e-18 2.78566e-18 2.47852e-18 2.33478e-18 2.00158e-18 1.92976e-18 1.81897e-18 1.68614e-18 1.62530e-18 1.44753e-18 1.05299e-18 1.04864e-18 4.66580e-19 3.68941e-19 1.58936e-20 -3.06457e-19 -2.36388e-19 -4.20962e-19 -7.90759e-19 -1.35384e-18 -1.15623e-18 -9.43211e-19 -1.04762e-18 -8.64123e-19 -9.17089e-19 -4.81666e-19 -7.40361e-19 -3.50565e-19 -5.91684e-19 -4.42243e-19 -1.72611e-19 -3.08189e-20 -4.59492e-20 2.04206e-19 3.25274e-19 3.50982e-19 5.54618e-19 9.25123e-19 8.95002e-19 1.01366e-18 1.01791e-18 1.25882e-18 1.53914e-18 1.54260e-18 1.85021e-18 2.12391e-18 2.21208e-18 2.40468e-18 2.49875e-18 2.80909e-18 2.64796e-18 2.82886e-18 3.20857e-18 3.30074e-18 2.95549e-18 3.26252e-18 2.79017e-18 2.71798e-18 2.48258e-18 2.68480e-18 2.44924e-18 2.22630e-18 2.02804e-18 1.94343e-18 1.94650e-18 1.79151e-18 1.78890e-18 1.67263e-18 1.53235e-18 1.57270e-18 1.37749e-18 1.15798e-18 1.17988e-18 1.18493e-18 1.08546e-18 9.68754e-19 1.01060e-18 9.12973e-19 8.57034e-19 8.86800e-19 7.38274e-19 6.82685e-19 6.13667e-19 6.54191e-19 5.74807e-19 5.95650e-19 3.85504e-19 4.45717e-19 3.49605e-19 4.06742e-19 4.43505e-19 4.01300e-19 2.41874e-19 2.42582e-19 2.47811e-19 2.24787e-19 2.09026e-19 2.02731e-19 1.25569e-19 1.03959e-19 9.92155e-20 1.27421e-19 6.95286e-20 6.95038e-20 9.53581e-20 8.05373e-20 6.01208e-20 4.45601e-20 3.60824e-20 2.88450e-20 6.48192e-21 -6.17563e-21 -3.73681e-21 -5.29859e-21 -5.32440e-21 -3.40832e-21 -4.29788e-21 -1.84173e-21 -4.57874e-21 -2.09197e-21 -2.56991e-21 -2.55269e-21 -3.47521e-21 -2.97759e-21 -3.53883e-21 -2.80299e-21 -2.57454e-21 -2.57112e-21 -1.76673e-21 -9.68618e-22 -1.36595e-21 -1.00209e-21 -2.87263e-22 -6.04629e-22 -3.81681e-22 0.00000e+00 -2.87968e-22 0.00000e+00 0.00000e+00 0.00000e+00 
4.00428e-17 5.95425e-17 5.54007e-17 5.59527e-17 5.78196e-17 5.87275e-17 5.92275e-17 6.46706e-17 7.26023e-17 7.27273e-17 6.60982e-17 5.68070e-17 5.59012e-17 5.53682e-17 5.40957e-17 5.32372e-17 4.92833e-17 4.60068e-17 4.26297e-17 3.74270e-17 3.56527e-17 3.43180e-17 3.12872e-17 2.82524e-17 2.52351e-17 2.33210e-17 2.14094e-17 1.98007e-17 1.83493e-17 1.77033e-17 1.70084e-17 1.50107e-17 1.52064e-17 1.31052e-17 1.29092e-17 1.15124e-17 1.06102e-17 1.14117e-17 1.09792e-17 1.03077e-17 9.83532e-18 1.00263e-17 9.98731e-18 9.87331e-18 1.11742e-17 1.16555e-17 1.14590e-17 1.11470e-17 1.15103e-17 1.08471e-17 1.06089e-17 9.73344e-18 8.76282e-18 7.50452e-18 7.31516e-18 6.58873e-18 5.81060e-18 4.42768e-18 3.83968e-18 3.19211e-18 2.91575e-18 2.77395e-18 2.45237e-18 2.20978e-18 1.86827e-18 1.73138e-18 1.59424e-18 1.43598e-18 1.34011e-18 1.12779e-18 6.87527e-19 5.95822e-19 -3.93018e-20 -2.76383e-19 -6.79282e-19 -1.07641e-18 -1.03194e-18 -1.25114e-18 -1.74273e-18 -2.36780e-18 -2.07082e-18 -1.85439e-18 -2.03393e-18 -1.70714e-18 -1.78119e-18 -1.22231e-18 -1.56188e-18 -1.06264e-18 -1.31989e-18 -1.17080e-18 -7.65946e-19 -6.17980e-19 -5.94226e-19 -3.00664e-19 -9.47428e-20 -9.46261e-20 2.36953e-19 5.96229e-19 6.43774e-19 7.75388e-19 8.18649e-19 1.12171e-18 1.44713e-18 1.48297e-18 1.84159e-18 2.13253e-18 2.31870e-18 2.52230e-18 2.67293e-18 2.99979e-18 2.86569e-18 3.07586e-18 3.52695e-18 3.64739e-18 3.26252e-18 3.65632e-18 3.09916e-18 3.05196e-18 2.78828e-18 2.98733e-18 2.73144e-18 2.49760e-18 2.27841e-18 2.15600e-18 2.17435e-18 1.99627e-18 2.00240e-18 1.88378e-18 1.72391e-18 1.78335e-18 1.55165e-18 1.29163e-18 1.30686e-18 1.32637e-18 1.21688e-18 1.09177e-18 1.13830e-18 1.03210e-18 9.72758e-19 9.85425e-19 8.18315e-19 7.59540e-19 6.87871e-19 7.25346e-19 6.41276e-19 6.58751e-19 4.36715e-19 4.95515e-19 3.88140e-19 4.53404e-19 4.77519e-19 4.53210e-19 2.68336e-19 2.64524e-19 2.72394e-19 2.49762e-19 2.26251e-19 2.19719e-19 1.35292e-19 1.08341e-19 1.09141e-19 1.41272e-19 7.53994e-20 7.62412e-20 1.05425e-19 8.83641e-20 6.38045e-20 4.36949e-20 3.74151e-20 2.82363e-20 4.88645e-21 -8.68753e-21 -6.09901e-21 -7.61560e-21 -7.63077e-21 -6.39163e-21 -7.47295e-21 -3.81931e-21 -6.78636e-21 -3.01559e-21 -3.40099e-21 -4.01709e-21 -4.58692e-21 -4.43277e-21 -4.64614e-21 -3.76574e-21 -3.36448e-21 -3.38064e-21 -2.78124e-21 -1.75577e-21 -2.26132e-21 -1.29858e-21 -9.26467e-22 -8.03506e-22 -4.76883e-22 0.00000e+00 -3.92598e-22 0.00000e+00 0.00000e+00 0.00000e+00 
4.35834e-17 7.59007e-17 7.12175e-17 6.94549e-17 7.06501e-17 7.02782e-17 6.84242e-17 7.02445e-17 7.56164e-17 7.44119e-17 6.89983e-17 6.23962e-17 6.21402e-17 6.15516e-17 5.92533e-17 5.76999e-17 5.37109e-17 4.96684e-17 4.61693e-17 4.07994e-17 3.85575e-17 3.63877e-17 3.35110e-17 2.99436e-17 2.66772e-17 2.45709e-17 2.25536e-17 2.06503e-17 1.91681e-17 1.80704e-17 1.72961e-17 1.52422e-17 1.53852e-17 1.32092e-17 1.30056e-17 1.14187e-17 1.04914e-17 1.11410e-17 1.05468e-17 9.85560e-18 9.42457e-18 9.50052e-18 9.29035e-18 9.16015e-18 1.02277e-17 1.04398e-17 1.01967e-17 9.82982e-18 1.00920e-17 9.60121e-18 9.28726e-18 8.50146e-18 7.65090e-18 6.55794e-18 6.38213e-18 5.71536e-18 5.07545e-18 3.96383e-18 3.44453e-18 2.92601e-18 2.65924e-18 2.50729e-18 2.20442e-18 2.05368e-18 1.72581e-18 1.65490e-18 1.52880e-18 1.41560e-18 1.29341e-18 1.12506e-18 7.37496e-19 7.12700e-19 1.40551e-19 7.88964e-21 -3.19702e-19 -6.72147e-19 -6.19754e-19 -8.16419e-19 -1.22116e-18 -1.75703e-18 -1.54450e-18 -1.35004e-18 -1.46307e-18 -1.23258e-18 -1.31496e-18 -8.76355e-19 -1.11582e-18 -7.10328e-19 -9.43599e-19 -8.02925e-19 -4.97886e-19 -3.73413e-19 -3.43657e-19 -9.27807e-20 1.15370e-20 5.54322e-20 2.59554e-19 6.43466e-19 6.14050e-19 7.33849e-19 7.68606e-19 1.00357e-18 1.29112e-18 1.32636e-18 1.64177e-18 1.88766e-18 2.01567e-18 2.18828e-18 2.30577e-18 2.60818e-18 2.46413e-18 2.64990e-18 3.02204e-18 3.13314e-18 2.79017e-18 3.09916e-18 2.65864e-18 2.60304e-18 2.37042e-18 2.55206e-18 2.33067e-18 2.12555e-18 1.93435e-18 1.84413e-18 1.84595e-18 1.70130e-18 1.71506e-18 1.60767e-18 1.46819e-18 1.51243e-18 1.31911e-18 1.09843e-18 1.12411e-18 1.13098e-18 1.03366e-18 9.24341e-19 9.67742e-19 8.74717e-19 8.23851e-19 8.40739e-19 7.04408e-19 6.51944e-19 5.85858e-19 6.20033e-19 5.47178e-19 5.63254e-19 3.69667e-19 4.18258e-19 3.28791e-19 3.84726e-19 4.13592e-19 3.85285e-19 2.26830e-19 2.29611e-19 2.35940e-19 2.14102e-19 1.93108e-19 1.91386e-19 1.17425e-19 9.63563e-20 9.17362e-20 1.19023e-19 6.51457e-20 6.49472e-20 8.86049e-20 7.50979e-20 5.43420e-20 3.87413e-20 3.28418e-20 2.50369e-20 4.37359e-21 -7.51303e-21 -5.27619e-21 -6.55133e-21 -6.56951e-21 -4.93892e-21 -6.26971e-21 -3.57435e-21 -6.47814e-21 -3.33161e-21 -3.04049e-21 -3.67097e-21 -4.10121e-21 -3.72948e-21 -4.15500e-21 -3.36456e-21 -3.00935e-21 -3.02331e-21 -2.26053e-21 -1.34391e-21 -1.79793e-21 -1.16208e-21 -6.02973e-22 -7.18155e-22 -4.27519e-22 0.00000e+00 -3.50580e-22 0.00000e+00 0.00000e+00 0.00000e+00 
3.56965e-17 5.87212e-17 5.52127e-17 5.45236e-17 5.53299e-17 5.53514e-17 5.49849e-17 5.89077e-17 6.55300e-17 6.56634e-17 6.04934e-17 5.34094e-17 5.22808e-17 5.13313e-17 4.96846e-17 4.85334e-17 4.50496e-17 4.17860e-17 3.88804e-17 3.41472e-17 3.24444e-17 3.10142e-17 2.83823e-17 2.55864e-17 2.27923e-17 2.11148e-17 1.94141e-17 1.78837e-17 1.65252e-17 1.59457e-17 1.53043e-17 1.35278e-17 1.36457e-17 1.18137e-17 1.16651e-17 1.03845e-17 9.55329e-18 1.02140e-17 9.75135e-18 9.18949e-18 8.76286e-18 8.93394e-18 8.89841e-18 8.80906e-18 9.89196e-18 1.02811e-17 1.00871e-17 9.80014e-18 1.00751e-17 9.57718e-18 9.27852e-18 8.51299e-18 7.66033e-18 6.51080e-18 6.31365e-18 5.64968e-18 4.95542e-18 3.78354e-18 3.25896e-18 2.66645e-18 2.42922e-18 2.25533e-18 1.96986e-18 1.76244e-18 1.44605e-18 1.34548e-18 1.19195e-18 1.08541e-18 9.17938e-19 7.45863e-19 3.52358e-19 2.76088e-19 -2.87559e-19 -5.19897e-19 -8.40326e-19 -1.22023e-18 -1.20207e-18 -1.40085e-18 -1.87988e-18 -2.40596e-18 -2.14368e-18 -1.96191e-18 -2.10699e-18 -1.79855e-18 -1.88928e-18 -1.42425e-18 -1.68051e-18 -1.23256e-18 -1.45882e-18 -1.32508e-18 -9.44067e-19 -8.33799e-19 -7.65623e-19 -5.07828e-19 -3.64837e-19 -3.34488e-19 -7.18469e-20 2.98810e-19 3.10549e-19 4.26356e-19 5.00866e-19 7.46717e-19 1.04660e-18 1.11194e-18 1.44099e-18 1.66847e-18 1.86840e-18 2.02528e-18 2.17387e-18 2.46304e-18 2.35133e-18 2.54389e-18 2.92595e-18 3.06354e-18 2.71798e-18 3.05196e-18 2.60304e-18 2.57862e-18 2.34160e-18 2.50450e-18 2.28921e-18 2.09928e-18 1.91116e-18 1.80475e-18 1.81501e-18 1.67147e-18 1.69068e-18 1.59887e-18 1.45689e-18 1.50797e-18 1.30681e-18 1.07887e-18 1.09994e-18 1.11885e-18 1.01884e-18 9.15496e-19 9.60025e-19 8.71507e-19 8.22289e-19 8.25675e-19 6.93164e-19 6.43435e-19 5.81629e-19 6.08875e-19 5.40565e-19 5.51976e-19 3.69343e-19 4.10179e-19 3.21571e-19 3.78808e-19 3.97291e-19 3.85576e-19 2.23353e-19 2.24158e-19 2.34220e-19 2.13546e-19 1.86701e-19 1.87976e-19 1.13908e-19 9.33096e-20 9.00756e-20 1.18409e-19 6.50616e-20 6.51778e-20 8.83910e-20 7.50083e-20 5.30607e-20 3.52905e-20 3.23449e-20 2.33320e-20 4.77096e-21 -7.02859e-21 -5.14300e-21 -6.14940e-21 -6.16856e-21 -4.94974e-21 -6.18656e-21 -3.63063e-21 -6.16523e-21 -3.14930e-21 -2.79527e-21 -3.54097e-21 -3.77192e-21 -3.54956e-21 -3.82358e-21 -3.09658e-21 -2.75786e-21 -2.78228e-21 -2.19737e-21 -1.34726e-21 -1.76645e-21 -1.07070e-21 -6.72986e-22 -6.60061e-22 -3.96079e-22 0.00000e+00 -3.23433e-22 0.00000e+00 0.00000e+00 0.00000e+00 
3.16585e-17 4.94144e-17 4.61895e-17 4.60940e-17 4.70942e-17 4.75459e-17 4.75577e-17 5.14932e-17 5.75409e-17 5.76472e-17 5.27360e-17 4.58743e-17 4.52139e-17 4.46010e-17 4.34308e-17 4.26515e-17 3.95257e-17 3.67993e-17 3.41372e-17 2.99238e-17 2.84695e-17 2.72999e-17 2.48597e-17 2.24439e-17 2.00252e-17 1.85085e-17 1.70139e-17 1.57116e-17 1.45449e-17 1.40267e-17 1.34896e-17 1.19164e-17 1.20335e-17 1.03917e-17 1.02543e-17 9.12900e-18 8.40531e-18 9.01434e-18 8.63986e-18 8.11201e-18 7.73372e-18 7.88866e-18 7.86374e-18 7.77555e-18 8.78045e-18 9.16404e-18 8.99637e-18 8.75109e-18 9.01524e-18 8.52489e-18 8.30096e-18 7.62068e-18 6.85176e-18 5.85327e-18 5.67620e-18 5.10445e-18 4.47946e-18 3.40993e-18 2.94464e-18 2.42037e-18 2.21132e-18 2.08042e-18 1.82171e-18 1.63959e-18 1.36158e-18 1.26126e-18 1.14731e-18 1.03416e-18 9.17065e-19 7.57323e-19 4.09989e-19 3.38156e-19 -1.57708e-19 -3.59517e-19 -6.58185e-19 -9.79768e-19 -9.55647e-19 -1.12993e-18 -1.53849e-18 -2.01055e-18 -1.77102e-18 -1.61122e-18 -1.74862e-18 -1.47917e-18 -1.55368e-18 -1.11934e-18 -1.36753e-18 -9.71223e-19 -1.17191e-18 -1.05664e-18 -7.23783e-19 -6.18571e-19 -5.78823e-19 -3.50518e-19 -2.01363e-19 -1.92461e-19 5.97819e-20 3.62159e-19 3.88088e-19 4.87565e-19 5.37766e-19 7.68978e-19 1.02857e-18 1.07516e-18 1.35922e-18 1.57278e-18 1.73962e-18 1.88268e-18 2.01098e-18 2.26952e-18 2.16687e-18 2.33215e-18 2.67959e-18 2.78857e-18 2.48258e-18 2.78828e-18 2.37042e-18 2.34160e-18 2.13741e-18 2.28124e-18 2.08724e-18 1.91312e-18 1.74249e-18 1.64570e-18 1.65898e-18 1.52447e-18 1.53746e-18 1.45136e-18 1.32604e-18 1.37237e-18 1.19152e-18 9.86505e-19 1.00075e-18 1.01792e-18 9.32118e-19 8.36348e-19 8.73844e-19 7.94458e-19 7.49657e-19 7.53423e-19 6.30865e-19 5.84063e-19 5.29824e-19 5.56410e-19 4.93408e-19 5.03889e-19 3.37075e-19 3.77215e-19 2.96682e-19 3.46322e-19 3.63460e-19 3.50663e-19 2.05755e-19 2.03471e-19 2.13070e-19 1.95395e-19 1.72828e-19 1.69915e-19 1.03674e-19 8.53189e-20 8.36870e-20 1.09934e-19 6.01954e-20 6.04789e-20 8.24173e-20 6.95356e-20 4.99261e-20 3.34642e-20 3.02085e-20 2.22608e-20 5.55317e-21 -5.28853e-21 -3.57585e-21 -4.62400e-21 -4.64084e-21 -3.61736e-21 -4.35468e-21 -2.24175e-21 -4.22496e-21 -1.96374e-21 -2.12164e-21 -2.43906e-21 -2.84895e-21 -2.66194e-21 -2.90094e-21 -2.37094e-21 -2.10897e-21 -2.12351e-21 -1.64429e-21 -9.75795e-22 -1.30945e-21 -8.21927e-22 -4.73995e-22 -5.04186e-22 -3.05488e-22 0.00000e+00 -2.47514e-22 0.00000e+00 0.00000e+00 0.00000e+00 
3.98611e-17 6.65304e-17 6.18872e-17 6.07048e-17 6.20612e-17 6.20137e-17 6.06662e-17 6.28808e-17 6.80615e-17 6.72117e-17 6.23829e-17 5.59695e-17 5.56807e-17 5.51752e-17 5.33275e-17 5.20460e-17 4.84746e-17 4.49979e-17 4.17663e-17 3.69007e-17 3.49352e-17 3.31835e-17 3.05166e-17 2.73771e-17 2.44137e-17 2.25261e-17 2.06660e-17 1.89653e-17 1.75942e-17 1.66808e-17 1.59738e-17 1.40878e-17 1.42322e-17 1.22265e-17 1.20330e-17 1.06125e-17 9.75543e-18 1.03887e-17 9.86792e-18 9.23687e-18 8.82010e-18 8.90462e-18 8.74184e-18 8.62081e-18 9.65272e-18 9.90539e-18 9.68535e-18 9.35564e-18 9.62998e-18 9.12228e-18 8.85326e-18 8.10231e-18 7.29247e-18 6.24084e-18 6.08132e-18 5.44051e-18 4.82254e-18 3.73481e-18 3.23432e-18 2.73152e-18 2.48135e-18 2.33787e-18 2.06106e-18 1.90151e-18 1.59648e-18 1.51805e-18 1.39826e-18 1.28596e-18 1.19017e-18 1.02221e-18 6.56966e-19 6.19242e-19 8.28466e-20 -6.31120e-20 -3.77140e-19 -7.07579e-19 -6.57435e-19 -8.39222e-19 -1.22458e-18 -1.73695e-18 -1.52578e-18 -1.33615e-18 -1.45611e-18 -1.22648e-18 -1.29439e-18 -8.67064e-19 -1.11041e-18 -7.20522e-19 -9.36333e-19 -8.04848e-19 -5.04916e-19 -3.80849e-19 -3.58343e-19 -1.18596e-19 1.45723e-21 3.13797e-20 2.46308e-19 5.98264e-19 5.87204e-19 6.98954e-19 7.33257e-19 9.61947e-19 1.23599e-18 1.26493e-18 1.56810e-18 1.80365e-18 1.93477e-18 2.10446e-18 2.21525e-18 2.49907e-18 2.36939e-18 2.54598e-18 2.90441e-18 3.01021e-18 2.68480e-18 2.98733e-18 2.55206e-18 2.50450e-18 2.28124e-18 2.45787e-18 2.24250e-18 2.04567e-18 1.86313e-18 1.77427e-18 1.77967e-18 1.63795e-18 1.64666e-18 1.54554e-18 1.41241e-18 1.45546e-18 1.26946e-18 1.05818e-18 1.07909e-18 1.08901e-18 9.95620e-19 8.90830e-19 9.31424e-19 8.42606e-19 7.92883e-19 8.09644e-19 6.76145e-19 6.26611e-19 5.63813e-19 5.96692e-19 5.26346e-19 5.42138e-19 3.56145e-19 4.04271e-19 3.16883e-19 3.71030e-19 3.97700e-19 3.71149e-19 2.19395e-19 2.20098e-19 2.26398e-19 2.05926e-19 1.86502e-19 1.83552e-19 1.12889e-19 9.19715e-20 8.90089e-20 1.15181e-19 6.25953e-20 6.26580e-20 8.59009e-20 7.25759e-20 5.26348e-20 3.75853e-20 3.16041e-20 2.41574e-20 4.36549e-21 -7.03353e-21 -4.87665e-21 -6.13852e-21 -6.15662e-21 -4.74057e-21 -5.85554e-21 -3.18010e-21 -5.83536e-21 -2.85919e-21 -2.82610e-21 -3.34344e-21 -3.80781e-21 -3.51752e-21 -3.86251e-21 -3.13298e-21 -2.80206e-21 -2.81435e-21 -2.15411e-21 -1.29322e-21 -1.72030e-21 -1.08369e-21 -6.06192e-22 -6.68433e-22 -3.99625e-22 0.00000e+00 -3.26372e-22 0.00000e+00 0.00000e+00 0.00000e+00 
3.01929e-17 5.02940e-17 4.73907e-17 4.75628e-17 4.91530e-17 4.97385e-17 4.95787e-17 5.27139e-17 5.79954e-17 5.75875e-17 5.27952e-17 4.65067e-17 4.62049e-17 4.58833e-17 4.46205e-17 4.38134e-17 4.06597e-17 3.79373e-17 3.51502e-17 3.09560e-17 2.94088e-17 2.80990e-17 2.57395e-17 2.31351e-17 2.07316e-17 1.91326e-17 1.75730e-17 1.61643e-17 1.49892e-17 1.43475e-17 1.37699e-17 1.21565e-17 1.22506e-17 1.05851e-17 1.04076e-17 9.25213e-18 8.51152e-18 9.08727e-18 8.68557e-18 8.14412e-18 7.78585e-18 7.88605e-18 7.80391e-18 7.72022e-18 8.65791e-18 8.97636e-18 8.79363e-18 8.51974e-18 8.76719e-18 8.30717e-18 8.07196e-18 7.40953e-18 6.66111e-18 5.70182e-18 5.55654e-18 4.99753e-18 4.41338e-18 3.40122e-18 2.95274e-18 2.46487e-18 2.25582e-18 2.13622e-18 1.88593e-18 1.71274e-18 1.46212e-18 1.38300e-18 1.27072e-18 1.16283e-18 1.08395e-18 9.26780e-19 5.98766e-19 5.58285e-19 7.20558e-20 -6.12433e-20 -3.49718e-19 -6.49642e-19 -6.07044e-19 -7.77857e-19 -1.11280e-18 -1.57347e-18 -1.37516e-18 -1.21134e-18 -1.32594e-18 -1.10610e-18 -1.17156e-18 -7.70585e-19 -9.86513e-19 -6.45734e-19 -8.21074e-19 -7.18614e-19 -4.39618e-19 -3.27674e-19 -3.00382e-19 -8.28754e-20 3.04274e-20 4.85040e-20 2.59735e-19 5.48552e-19 5.58428e-19 6.67767e-19 6.89544e-19 9.07641e-19 1.15352e-18 1.17855e-18 1.43976e-18 1.65535e-18 1.77763e-18 1.93584e-18 2.03045e-18 2.28348e-18 2.16761e-18 2.32621e-18 2.65571e-18 2.74714e-18 2.44924e-18 2.73144e-18 2.33067e-18 2.28921e-18 2.08724e-18 2.24250e-18 2.05265e-18 1.87052e-18 1.70649e-18 1.61916e-18 1.62607e-18 1.49443e-18 1.50573e-18 1.41327e-18 1.29173e-18 1.33534e-18 1.16357e-18 9.66851e-19 9.86612e-19 9.91875e-19 9.12140e-19 8.16157e-19 8.51844e-19 7.72849e-19 7.27529e-19 7.36664e-19 6.14175e-19 5.71802e-19 5.16480e-19 5.45382e-19 4.81720e-19 4.93921e-19 3.27381e-19 3.68602e-19 2.90378e-19 3.39860e-19 3.60890e-19 3.39171e-19 2.00642e-19 2.00179e-19 2.06957e-19 1.88908e-19 1.70080e-19 1.66427e-19 1.03423e-19 8.46968e-20 8.29224e-20 1.07113e-19 5.82847e-20 5.85006e-20 8.04001e-20 6.82406e-20 4.94392e-20 3.55125e-20 2.94375e-20 2.27767e-20 5.41524e-21 -5.09760e-21 -3.46277e-21 -4.41879e-21 -4.44225e-21 -3.31957e-21 -4.13068e-21 -2.15316e-21 -4.14256e-21 -1.97602e-21 -2.05348e-21 -2.36545e-21 -2.76735e-21 -2.54737e-21 -2.82213e-21 -2.26637e-21 -2.04959e-21 -2.05908e-21 -1.57360e-21 -9.22729e-22 -1.24657e-21 -8.02255e-22 -4.05762e-22 -4.85486e-22 -3.04446e-22 0.00000e+00 -2.34675e-22 0.00000e+00 0.00000e+00 0.00000e+00 
3.00906e-17 4.80525e-17 4.47861e-17 4.45513e-17 4.53703e-17 4.56145e-17 4.52466e-17 4.83925e-17 5.34963e-17 5.34140e-17 4.92481e-17 4.34728e-17 4.29311e-17 4.23831e-17 4.10993e-17 4.02527e-17 3.73601e-17 3.47141e-17 3.22326e-17 2.83515e-17 2.69221e-17 2.57062e-17 2.34742e-17 2.11609e-17 1.88804e-17 1.74363e-17 1.60096e-17 1.47476e-17 1.36608e-17 1.31030e-17 1.25851e-17 1.10998e-17 1.12011e-17 9.66766e-18 9.52957e-18 8.46602e-18 7.80014e-18 8.32590e-18 7.96696e-18 7.47860e-18 7.12819e-18 7.24517e-18 7.19304e-18 7.10912e-18 7.99292e-18 8.30475e-18 8.13837e-18 7.90130e-18 8.12364e-18 7.68592e-18 7.46711e-18 6.84925e-18 6.15999e-18 5.26023e-18 5.10887e-18 4.59231e-18 4.03532e-18 3.08158e-18 2.66563e-18 2.19906e-18 2.00709e-18 1.88916e-18 1.65626e-18 1.49743e-18 1.24756e-18 1.16132e-18 1.05673e-18 9.56835e-19 8.49184e-19 7.09143e-19 3.95028e-19 3.36475e-19 -1.09953e-19 -2.85540e-19 -5.53837e-19 -8.41676e-19 -8.20009e-19 -9.76372e-19 -1.34421e-18 -1.76825e-18 -1.55977e-18 -1.41316e-18 -1.53251e-18 -1.29511e-18 -1.36336e-18 -9.81342e-19 -1.20004e-18 -8.47408e-19 -1.02843e-18 -9.21392e-19 -6.28573e-19 -5.35152e-19 -4.98332e-19 -2.93634e-19 -1.66022e-19 -1.53769e-19 6.38335e-20 3.42934e-19 3.58728e-19 4.48786e-19 4.95009e-19 6.97412e-19 9.30519e-19 9.72457e-19 1.22785e-18 1.41932e-18 1.56577e-18 1.69511e-18 1.80761e-18 2.04000e-18 1.94520e-18 2.09532e-18 2.40358e-18 2.50238e-18 2.22630e-18 2.49760e-18 2.12555e-18 2.09928e-18 1.91312e-18 2.04567e-18 1.87052e-18 1.71445e-18 1.56088e-18 1.47551e-18 1.48591e-18 1.36661e-18 1.37802e-18 1.30058e-18 1.18744e-18 1.22822e-18 1.06656e-18 8.83338e-19 8.97482e-19 9.12494e-19 8.33819e-19 7.48351e-19 7.82708e-19 7.10564e-19 6.70312e-19 6.75476e-19 5.65569e-19 5.23848e-19 4.73974e-19 4.97928e-19 4.41275e-19 4.51677e-19 3.01048e-19 3.37236e-19 2.64789e-19 3.09991e-19 3.26453e-19 3.13798e-19 1.83540e-19 1.82601e-19 1.90262e-19 1.73921e-19 1.54190e-19 1.52591e-19 9.29622e-20 7.57759e-20 7.41873e-20 9.71687e-20 5.29580e-20 5.31832e-20 7.25434e-20 6.12048e-20 4.37896e-20 2.94349e-20 2.64282e-20 1.94037e-20 3.96216e-21 -5.62514e-21 -3.98259e-21 -4.92698e-21 -4.94074e-21 -3.98027e-21 -4.83619e-21 -2.65712e-21 -4.68033e-21 -2.26338e-21 -2.23525e-21 -2.71074e-21 -3.01000e-21 -2.84442e-21 -3.05335e-21 -2.48594e-21 -2.21099e-21 -2.22635e-21 -1.76273e-21 -1.07941e-21 -1.41785e-21 -8.56664e-22 -5.45757e-22 -5.29237e-22 -3.15388e-22 0.00000e+00 -2.59710e-22 0.00000e+00 0.00000e+00 0.00000e+00 
1.95253e-17 3.06134e-17 2.90063e-17 2.99403e-17 3.11195e-17 3.18999e-17 3.27661e-17 3.68015e-17 4.19911e-17 4.23684e-17 3.83610e-17 3.25645e-17 3.19352e-17 3.15212e-17 3.09351e-17 3.05412e-17 2.81772e-17 2.64079e-17 2.44249e-17 2.13402e-17 2.04024e-17 1.97655e-17 1.79302e-17 1.62396e-17 1.45745e-17 1.34944e-17 1.23942e-17 1.14872e-17 1.06156e-17 1.03848e-17 9.99272e-18 8.84024e-18 8.93429e-18 7.76539e-18 7.65791e-18 6.89361e-18 6.34191e-18 6.84246e-18 6.61149e-18 6.23361e-18 5.96096e-18 6.09906e-18 6.12193e-18 6.08044e-18 6.87208e-18 7.23408e-18 7.11809e-18 6.94214e-18 7.16908e-18 6.77580e-18 6.61339e-18 6.08215e-18 5.46693e-18 4.65978e-18 4.53420e-18 4.08213e-18 3.57339e-18 2.70317e-18 2.32845e-18 1.89484e-18 1.73778e-18 1.63982e-18 1.44573e-18 1.27283e-18 1.07318e-18 9.89113e-19 8.86894e-19 7.95339e-19 7.18128e-19 5.81657e-19 3.07765e-19 2.42810e-19 -1.58431e-19 -3.19220e-19 -5.63634e-19 -8.28929e-19 -8.08099e-19 -9.50871e-19 -1.26383e-18 -1.65238e-18 -1.45566e-18 -1.32604e-18 -1.44327e-18 -1.21710e-18 -1.27317e-18 -9.14110e-19 -1.11289e-18 -8.03724e-19 -9.51694e-19 -8.71159e-19 -5.97386e-19 -5.08104e-19 -4.71970e-19 -2.84936e-19 -1.62170e-19 -1.57770e-19 5.86677e-20 2.77484e-19 3.18165e-19 4.11546e-19 4.43444e-19 6.40482e-19 8.48667e-19 8.80577e-19 1.10477e-18 1.28224e-18 1.41703e-18 1.54496e-18 1.64355e-18 1.84727e-18 1.76893e-18 1.90260e-18 2.19073e-18 2.27322e-18 2.02804e-18 2.27841e-18 1.93435e-18 1.91116e-18 1.74249e-18 1.86313e-18 1.70649e-18 1.56088e-18 1.42689e-18 1.34298e-18 1.35341e-18 1.24305e-18 1.25368e-18 1.18181e-18 1.07920e-18 1.12031e-18 9.72691e-19 8.04594e-19 8.17602e-19 8.27451e-19 7.61042e-19 6.82852e-19 7.12561e-19 6.47775e-19 6.10397e-19 6.12227e-19 5.09223e-19 4.75255e-19 4.30818e-19 4.52512e-19 4.00927e-19 4.09186e-19 2.74644e-19 3.06601e-19 2.41126e-19 2.83061e-19 2.95551e-19 2.84065e-19 1.66930e-19 1.64801e-19 1.71190e-19 1.57113e-19 1.39827e-19 1.36608e-19 8.50416e-20 6.83344e-20 6.90104e-20 8.94071e-20 4.80354e-20 4.85402e-20 6.70321e-20 5.67019e-20 4.06196e-20 2.81209e-20 2.38852e-20 1.80603e-20 4.07386e-21 -4.54424e-21 -3.27708e-21 -3.96156e-21 -3.97877e-21 -3.33159e-21 -3.98662e-21 -2.12234e-21 -3.67880e-21 -1.67986e-21 -1.76963e-21 -2.16662e-21 -2.38865e-21 -2.33075e-21 -2.43050e-21 -1.94961e-21 -1.75988e-21 -1.76942e-21 -1.48357e-21 -9.31146e-22 -1.20352e-21 -6.86913e-22 -4.84202e-22 -4.17637e-22 -2.59183e-22 0.00000e+00 -2.02151e-22 0.00000e+00 0.00000e+00 0.00000e+00 
3.23128e-17 5.37081e-17 4.98239e-17 4.86235e-17 4.94810e-17 4.92926e-17 4.78964e-17 4.91269e-17 5.28796e-17 5.20693e-17 4.85102e-17 4.39548e-17 4.39092e-17 4.36158e-17 4.20399e-17 4.09660e-17 3.81603e-17 3.53218e-17 3.28118e-17 2.90552e-17 2.74324e-17 2.59177e-17 2.38874e-17 2.13659e-17 1.90560e-17 1.75660e-17 1.60935e-17 1.47157e-17 1.36622e-17 1.28328e-17 1.22708e-17 1.08036e-17 1.09113e-17 9.33297e-18 9.17822e-18 8.04247e-18 7.39901e-18 7.86957e-18 7.44467e-18 6.94502e-18 6.64132e-18 6.67517e-18 6.50956e-18 6.39974e-18 7.14607e-18 7.27180e-18 7.09090e-18 6.82947e-18 7.01658e-18 6.63997e-18 6.43398e-18 5.88102e-18 5.29661e-18 4.54619e-18 4.43541e-18 3.96717e-18 3.53522e-18 2.75297e-18 2.39460e-18 2.04702e-18 1.85698e-18 1.75372e-18 1.54471e-18 1.44864e-18 1.21558e-18 1.16229e-18 1.08222e-18 9.97176e-19 9.30013e-19 8.11239e-19 5.42973e-19 5.18743e-19 1.26601e-19 3.16603e-20 -1.99101e-19 -4.38579e-19 -4.01833e-19 -5.32171e-19 -8.11515e-19 -1.18923e-18 -1.04600e-18 -9.03746e-19 -9.80014e-19 -8.32617e-19 -8.77323e-19 -5.74625e-19 -7.52156e-19 -4.66654e-19 -6.34266e-19 -5.29573e-19 -3.23575e-19 -2.33077e-19 -2.25315e-19 -5.06311e-20 2.98266e-20 5.65800e-20 2.02536e-19 4.67078e-19 4.47891e-19 5.26607e-19 5.48191e-19 7.10791e-19 9.07990e-19 9.23319e-19 1.14648e-18 1.32091e-18 1.40341e-18 1.52606e-18 1.60497e-18 1.81329e-18 1.71621e-18 1.84333e-18 2.10132e-18 2.17545e-18 1.94343e-18 2.15600e-18 1.84413e-18 1.80475e-18 1.64570e-18 1.77427e-18 1.61916e-18 1.47551e-18 1.34298e-18 1.28416e-18 1.28605e-18 1.18437e-18 1.18743e-18 1.11380e-18 1.01883e-18 1.04677e-18 9.14148e-19 7.65634e-19 7.80251e-19 7.86490e-19 7.18454e-19 6.42244e-19 6.71288e-19 6.07689e-19 5.70683e-19 5.86617e-19 4.90400e-19 4.53470e-19 4.08246e-19 4.33100e-19 3.81649e-19 3.93377e-19 2.57019e-19 2.93709e-19 2.30427e-19 2.68831e-19 2.90912e-19 2.67936e-19 1.60119e-19 1.60569e-19 1.65666e-19 1.50589e-19 1.37322e-19 1.34608e-19 8.28442e-20 6.91632e-20 6.56014e-20 8.50602e-20 4.69223e-20 4.67739e-20 6.37536e-20 5.39440e-20 3.99306e-20 2.89903e-20 2.42010e-20 1.90220e-20 4.77091e-21 -3.74066e-21 -2.21180e-21 -3.22454e-21 -3.24092e-21 -2.01028e-21 -2.56633e-21 -1.13825e-21 -2.84616e-21 -1.35196e-21 -1.58085e-21 -1.56556e-21 -2.12875e-21 -1.79289e-21 -2.17047e-21 -1.74826e-21 -1.57853e-21 -1.58459e-21 -1.04639e-21 -5.47185e-22 -7.97466e-22 -6.16754e-22 -1.54310e-22 -3.74168e-22 -2.33068e-22 0.00000e+00 -1.81143e-22 0.00000e+00 0.00000e+00 0.00000e+00 
2.90769e-17 4.40150e-17 4.08637e-17 4.06568e-17 4.16400e-17 4.19949e-17 4.15037e-17 4.38773e-17 4.81659e-17 4.78441e-17 4.40387e-17 3.87284e-17 3.83522e-17 3.80305e-17 3.69017e-17 3.61459e-17 3.36243e-17 3.12913e-17 2.90331e-17 2.55993e-17 2.42857e-17 2.31857e-17 2.12153e-17 1.90893e-17 1.70411e-17 1.57098e-17 1.43970e-17 1.32539e-17 1.22993e-17 1.16897e-17 1.12079e-17 9.87104e-18 9.98617e-18 8.55794e-18 8.41806e-18 7.43502e-18 6.85787e-18 7.32428e-18 6.98279e-18 6.52520e-18 6.22135e-18 6.29874e-18 6.21943e-18 6.12371e-18 6.90785e-18 7.14728e-18 7.00031e-18 6.78295e-18 6.99085e-18 6.57851e-18 6.41957e-18 5.87745e-18 5.29390e-18 4.54316e-18 4.42947e-18 3.98407e-18 3.53192e-18 2.71173e-18 2.36514e-18 1.98941e-18 1.81369e-18 1.72196e-18 1.51899e-18 1.39701e-18 1.17530e-18 1.09998e-18 1.02515e-18 9.30229e-19 8.72265e-19 7.48446e-19 4.80299e-19 4.33767e-19 5.68834e-20 -7.68643e-20 -3.14050e-19 -5.44331e-19 -5.15925e-19 -6.45289e-19 -9.38803e-19 -1.30831e-18 -1.14413e-18 -1.00795e-18 -1.10281e-18 -9.29339e-19 -9.73284e-19 -6.50005e-19 -8.50130e-19 -5.54036e-19 -7.13857e-19 -6.14722e-19 -3.87431e-19 -2.98130e-19 -2.93078e-19 -1.19552e-19 -3.87239e-21 6.00737e-22 1.81760e-19 4.15701e-19 4.25438e-19 4.97475e-19 5.22632e-19 6.93295e-19 8.89742e-19 9.07195e-19 1.12344e-18 1.29686e-18 1.39782e-18 1.51699e-18 1.60226e-18 1.80154e-18 1.71703e-18 1.84136e-18 2.10327e-18 2.17523e-18 1.94650e-18 2.17435e-18 1.84595e-18 1.81501e-18 1.65898e-18 1.77967e-18 1.62607e-18 1.48591e-18 1.35341e-18 1.28605e-18 1.29695e-18 1.19062e-18 1.19078e-18 1.12158e-18 1.02731e-18 1.05857e-18 9.21823e-19 7.70873e-19 7.79443e-19 7.91843e-19 7.24596e-19 6.49236e-19 6.77099e-19 6.14238e-19 5.78185e-19 5.89636e-19 4.91454e-19 4.54481e-19 4.11723e-19 4.34998e-19 3.84419e-19 3.94985e-19 2.60298e-19 2.97262e-19 2.32879e-19 2.70951e-19 2.88702e-19 2.71120e-19 1.62125e-19 1.59765e-19 1.66074e-19 1.51904e-19 1.37959e-19 1.34125e-19 8.20553e-20 6.81540e-20 6.62600e-20 8.63763e-20 4.73008e-20 4.74752e-20 6.48944e-20 5.45552e-20 4.01476e-20 2.79742e-20 2.41474e-20 1.85963e-20 5.00870e-21 -3.49562e-21 -2.00990e-21 -3.03524e-21 -3.04990e-21 -2.07494e-21 -2.43126e-21 -9.26435e-22 -2.42250e-21 -9.86299e-22 -1.45192e-21 -1.37590e-21 -1.94457e-21 -1.71200e-21 -1.98829e-21 -1.62653e-21 -1.45321e-21 -1.46041e-21 -1.02531e-21 -5.54776e-22 -7.92299e-22 -5.69151e-22 -2.10575e-22 -3.46109e-22 -2.13939e-22 0.00000e+00 -1.69289e-22 0.00000e+00 0.00000e+00 0.00000e+00 
3.03233e-17 4.89399e-17 4.55758e-17 4.46960e-17 4.54974e-17 4.55066e-17 4.42887e-17 4.58021e-17 4.95283e-17 4.88568e-17 4.53812e-17 4.07948e-17 4.07032e-17 4.04167e-17 3.90079e-17 3.80404e-17 3.54537e-17 3.28790e-17 3.05827e-17 2.70939e-17 2.56384e-17 2.42514e-17 2.22951e-17 1.99958e-17 1.78448e-17 1.64459e-17 1.50781e-17 1.38037e-17 1.28194e-17 1.20495e-17 1.15367e-17 1.01516e-17 1.02598e-17 8.77315e-18 8.63488e-18 7.57088e-18 6.97855e-18 7.40505e-18 7.01117e-18 6.54268e-18 6.22429e-18 6.26249e-18 6.12416e-18 6.00505e-18 6.71753e-18 6.86541e-18 6.68804e-18 6.45425e-18 6.63098e-18 6.25903e-18 6.07345e-18 5.54005e-18 4.98313e-18 4.27536e-18 4.15111e-18 3.70240e-18 3.28591e-18 2.53466e-18 2.19917e-18 1.85773e-18 1.67908e-18 1.58147e-18 1.38284e-18 1.28771e-18 1.06360e-18 1.00496e-18 9.28235e-19 8.46348e-19 7.71339e-19 6.61775e-19 4.04977e-19 3.70353e-19 1.13518e-20 -1.03643e-19 -3.17758e-19 -5.42586e-19 -5.14582e-19 -6.32414e-19 -9.19858e-19 -1.26461e-18 -1.11756e-18 -9.83473e-19 -1.06036e-18 -9.07856e-19 -9.51324e-19 -6.63275e-19 -8.40429e-19 -5.57341e-19 -7.21618e-19 -6.15586e-19 -4.04018e-19 -3.25844e-19 -3.15799e-19 -1.51749e-19 -5.77535e-20 -4.13762e-20 1.09956e-19 3.59447e-19 3.48412e-19 4.12803e-19 4.46750e-19 5.96881e-19 7.85799e-19 8.07699e-19 1.01786e-18 1.17802e-18 1.27190e-18 1.37842e-18 1.46281e-18 1.65580e-18 1.57227e-18 1.69108e-18 1.93179e-18 2.00704e-18 1.79151e-18 1.99627e-18 1.70130e-18 1.67147e-18 1.52447e-18 1.63795e-18 1.49443e-18 1.36661e-18 1.24305e-18 1.18437e-18 1.19062e-18 1.09737e-18 1.09713e-18 1.03500e-18 9.46087e-19 9.71995e-19 8.46234e-19 7.08602e-19 7.18302e-19 7.31228e-19 6.65481e-19 5.95678e-19 6.22511e-19 5.64339e-19 5.30427e-19 5.44181e-19 4.55522e-19 4.20444e-19 3.79087e-19 4.00461e-19 3.53891e-19 3.64613e-19 2.38557e-19 2.72695e-19 2.13156e-19 2.48665e-19 2.67575e-19 2.49993e-19 1.48702e-19 1.48597e-19 1.54184e-19 1.40118e-19 1.26938e-19 1.25584e-19 7.60277e-20 6.36490e-20 6.00431e-20 7.86420e-20 4.34994e-20 4.34124e-20 5.87865e-20 4.95227e-20 3.65144e-20 2.53024e-20 2.23092e-20 1.70484e-20 4.23028e-21 -3.65212e-21 -2.17655e-21 -3.17311e-21 -3.18489e-21 -2.09053e-21 -2.58312e-21 -1.15851e-21 -2.76296e-21 -1.29039e-21 -1.53380e-21 -1.53778e-21 -2.05842e-21 -1.76627e-21 -2.09648e-21 -1.71435e-21 -1.52703e-21 -1.53514e-21 -1.03496e-21 -5.52653e-22 -7.95295e-22 -5.94262e-22 -1.90983e-22 -3.64696e-22 -2.20566e-22 0.00000e+00 -1.78807e-22 0.00000e+00 0.00000e+00 0.00000e+00 
2.56179e-17 4.35427e-17 4.08816e-17 4.02571e-17 4.07404e-17 4.06702e-17 4.00600e-17 4.21558e-17 4.61211e-17 4.57759e-17 4.22649e-17 3.77470e-17 3.72626e-17 3.66883e-17 3.53887e-17 3.45499e-17 3.20668e-17 2.96627e-17 2.75775e-17 2.42563e-17 2.29818e-17 2.17811e-17 1.99673e-17 1.79160e-17 1.59658e-17 1.47263e-17 1.35426e-17 1.24152e-17 1.14989e-17 1.09857e-17 1.05250e-17 9.27750e-18 9.32540e-18 8.05919e-18 7.93789e-18 7.02074e-18 6.44112e-18 6.83877e-18 6.49910e-18 6.08407e-18 5.80839e-18 5.88545e-18 5.81868e-18 5.75308e-18 6.44485e-18 6.67133e-18 6.51682e-18 6.31084e-18 6.47424e-18 6.16175e-18 5.94899e-18 5.45296e-18 4.89611e-18 4.17283e-18 4.04380e-18 3.62147e-18 3.17613e-18 2.44394e-18 2.10125e-18 1.73548e-18 1.58048e-18 1.47333e-18 1.28091e-18 1.16782e-18 9.65942e-19 9.10321e-19 8.25378e-19 7.56558e-19 6.54056e-19 5.42942e-19 2.93979e-19 2.59279e-19 -1.10662e-19 -2.27894e-19 -4.35095e-19 -6.78268e-19 -6.53255e-19 -7.87953e-19 -1.07389e-18 -1.41466e-18 -1.25692e-18 -1.13726e-18 -1.22605e-18 -1.03978e-18 -1.10601e-18 -8.02160e-19 -9.60668e-19 -6.81390e-19 -8.24031e-19 -7.40716e-19 -5.11491e-19 -4.35987e-19 -3.94052e-19 -2.26169e-19 -1.51578e-19 -1.23826e-19 2.86536e-20 2.76637e-19 2.71284e-19 3.49911e-19 3.90679e-19 5.48712e-19 7.42630e-19 7.81833e-19 9.93610e-19 1.14310e-18 1.25635e-18 1.36200e-18 1.45210e-18 1.64656e-18 1.56261e-18 1.68823e-18 1.93580e-18 2.01926e-18 1.78890e-18 2.00240e-18 1.71506e-18 1.69068e-18 1.53746e-18 1.64666e-18 1.50573e-18 1.37802e-18 1.25368e-18 1.18743e-18 1.19078e-18 1.09713e-18 1.11385e-18 1.04770e-18 9.54581e-19 9.87621e-19 8.58429e-19 7.08367e-19 7.25388e-19 7.32374e-19 6.69704e-19 6.00087e-19 6.29109e-19 5.70157e-19 5.38193e-19 5.41256e-19 4.54927e-19 4.21841e-19 3.80031e-19 3.99221e-19 3.53658e-19 3.61758e-19 2.41211e-19 2.67744e-19 2.10894e-19 2.47803e-19 2.61526e-19 2.51336e-19 1.45336e-19 1.46820e-19 1.52203e-19 1.38644e-19 1.21766e-19 1.22108e-19 7.45352e-20 6.03147e-20 5.83446e-20 7.63733e-20 4.16660e-20 4.16163e-20 5.66920e-20 4.80753e-20 3.38701e-20 2.30549e-20 2.04438e-20 1.48931e-20 2.11488e-21 -5.46890e-21 -4.12060e-21 -4.81843e-21 -4.82646e-21 -4.00824e-21 -5.00927e-21 -3.08628e-21 -4.97961e-21 -2.61630e-21 -2.16424e-21 -2.86459e-21 -2.91143e-21 -2.77710e-21 -2.94349e-21 -2.42113e-21 -2.12930e-21 -2.14699e-21 -1.71681e-21 -1.07008e-21 -1.38993e-21 -8.19325e-22 -5.73608e-22 -5.13137e-22 -2.95210e-22 0.00000e+00 -2.54417e-22 0.00000e+00 0.00000e+00 0.00000e+00 
2.45497e-17 4.23041e-17 3.98185e-17 3.91070e-17 3.93423e-17 3.92717e-17 3.84001e-17 4.05997e-17 4.45885e-17 4.44771e-17 4.15620e-17 3.75191e-17 3.72570e-17 3.67432e-17 3.54848e-17 3.46399e-17 3.22937e-17 2.99904e-17 2.79539e-17 2.47049e-17 2.34277e-17 2.22030e-17 2.03195e-17 1.83143e-17 1.63785e-17 1.51288e-17 1.39110e-17 1.27516e-17 1.18142e-17 1.12572e-17 1.07938e-17 9.52738e-18 9.55736e-18 8.26329e-18 8.15369e-18 7.21817e-18 6.65089e-18 7.01304e-18 6.65595e-18 6.24357e-18 5.92280e-18 5.99398e-18 5.93539e-18 5.84531e-18 6.52254e-18 6.76274e-18 6.58635e-18 6.38070e-18 6.52588e-18 6.19408e-18 5.96571e-18 5.45707e-18 4.89407e-18 4.16156e-18 4.00721e-18 3.56806e-18 3.11512e-18 2.36809e-18 2.03190e-18 1.64056e-18 1.49072e-18 1.37247e-18 1.18039e-18 1.06307e-18 8.50975e-19 7.91182e-19 6.96147e-19 6.30616e-19 4.97643e-19 3.97170e-19 1.41959e-19 9.58786e-20 -2.52231e-19 -4.10753e-19 -5.99423e-19 -8.42423e-19 -8.33784e-19 -9.54573e-19 -1.27937e-18 -1.59109e-18 -1.42144e-18 -1.30444e-18 -1.38982e-18 -1.19310e-18 -1.26104e-18 -9.74486e-19 -1.12743e-18 -8.40754e-19 -9.87276e-19 -8.94659e-19 -6.44938e-19 -5.84823e-19 -5.33366e-19 -3.74277e-19 -2.84084e-19 -2.64487e-19 -1.04099e-19 1.50529e-19 1.46758e-19 2.09237e-19 2.70925e-19 4.14399e-19 6.08519e-19 6.62112e-19 8.69565e-19 1.00469e-18 1.14484e-18 1.23060e-18 1.32795e-18 1.51512e-18 1.44330e-18 1.56435e-18 1.79712e-18 1.89492e-18 1.67263e-18 1.88378e-18 1.60767e-18 1.59887e-18 1.45136e-18 1.54554e-18 1.41327e-18 1.30058e-18 1.18181e-18 1.11380e-18 1.12158e-18 1.03500e-18 1.04770e-18 9.99219e-19 9.08664e-19 9.38231e-19 8.10684e-19 6.67929e-19 6.80248e-19 6.97542e-19 6.33099e-19 5.67817e-19 5.95809e-19 5.44154e-19 5.12379e-19 5.13082e-19 4.34903e-19 4.02072e-19 3.64246e-19 3.79247e-19 3.37897e-19 3.43434e-19 2.30818e-19 2.54213e-19 1.99674e-19 2.34765e-19 2.46521e-19 2.42791e-19 1.40176e-19 1.40742e-19 1.50613e-19 1.37018e-19 1.17265e-19 1.20109e-19 7.14263e-20 6.13550e-20 5.64781e-20 7.58767e-20 4.33298e-20 4.30525e-20 5.70857e-20 4.87568e-20 3.47733e-20 2.24489e-20 2.21534e-20 1.57423e-20 5.39519e-21 -2.46648e-21 -1.52354e-21 -2.12977e-21 -2.14761e-21 -1.25085e-21 -1.75881e-21 -9.87250e-22 -2.17650e-21 -1.19115e-21 -1.06670e-21 -1.16163e-21 -1.43106e-21 -1.17601e-21 -1.46900e-21 -1.19639e-21 -1.05949e-21 -1.07945e-21 -6.79064e-22 -3.20476e-22 -5.01245e-22 -4.24296e-22 -7.50052e-23 -2.53916e-22 -1.64129e-22 0.00000e+00 -1.25164e-22 0.00000e+00 0.00000e+00 0.00000e+00 
2.22795e-17 3.67838e-17 3.46448e-17 3.41072e-17 3.43765e-17 3.44088e-17 3.38963e-17 3.61572e-17 4.01258e-17 4.01311e-17 3.71448e-17 3.30513e-17 3.26802e-17 3.22715e-17 3.12207e-17 3.05353e-17 2.84735e-17 2.64533e-17 2.46631e-17 2.17615e-17 2.06539e-17 1.96335e-17 1.79486e-17 1.61946e-17 1.44465e-17 1.33502e-17 1.22689e-17 1.12768e-17 1.04439e-17 9.95273e-18 9.54358e-18 8.42344e-18 8.47098e-18 7.29649e-18 7.20003e-18 6.37263e-18 5.87351e-18 6.21857e-18 5.90880e-18 5.53848e-18 5.25921e-18 5.33295e-18 5.28032e-18 5.20708e-18 5.83802e-18 6.05406e-18 5.91209e-18 5.72924e-18 5.86727e-18 5.55220e-18 5.36715e-18 4.91412e-18 4.41439e-18 3.76337e-18 3.63542e-18 3.25245e-18 2.84779e-18 2.16644e-18 1.86608e-18 1.52292e-18 1.38736e-18 1.29024e-18 1.11905e-18 1.01696e-18 8.23044e-19 7.66039e-19 6.88870e-19 6.24193e-19 5.19068e-19 4.26821e-19 1.96607e-19 1.55009e-19 -1.60441e-19 -3.04194e-19 -4.81610e-19 -6.94412e-19 -6.86135e-19 -7.92599e-19 -1.08146e-18 -1.37001e-18 -1.21528e-18 -1.11182e-18 -1.19174e-18 -1.01798e-18 -1.07303e-18 -8.12344e-19 -9.59987e-19 -6.99927e-19 -8.36271e-19 -7.52600e-19 -5.32652e-19 -4.74986e-19 -4.40391e-19 -2.97564e-19 -2.07329e-19 -1.95549e-19 -4.40595e-20 1.75514e-19 1.77025e-19 2.31246e-19 2.79190e-19 4.12858e-19 5.84773e-19 6.26158e-19 8.12098e-19 9.39060e-19 1.05901e-18 1.13812e-18 1.22435e-18 1.39220e-18 1.32756e-18 1.43436e-18 1.64670e-18 1.72952e-18 1.53235e-18 1.72391e-18 1.46819e-18 1.45689e-18 1.32604e-18 1.41241e-18 1.29173e-18 1.18744e-18 1.07920e-18 1.01883e-18 1.02731e-18 9.46087e-19 9.54581e-19 9.08664e-19 8.28838e-19 8.54851e-19 7.39482e-19 6.11635e-19 6.20805e-19 6.36373e-19 5.78500e-19 5.19004e-19 5.43660e-19 4.96370e-19 4.67518e-19 4.69568e-19 3.97087e-19 3.66359e-19 3.32821e-19 3.47745e-19 3.09429e-19 3.14529e-19 2.10977e-19 2.34396e-19 1.84216e-19 2.15271e-19 2.26743e-19 2.21368e-19 1.29462e-19 1.28677e-19 1.37854e-19 1.25863e-19 1.08936e-19 1.09622e-19 6.55010e-20 5.68478e-20 5.26686e-20 7.05486e-20 4.03450e-20 4.01596e-20 5.33784e-20 4.54707e-20 3.29046e-20 2.15729e-20 2.09049e-20 1.51792e-20 5.82433e-21 -1.46352e-21 -6.06410e-22 -1.23547e-21 -1.25366e-21 -4.09568e-22 -6.45496e-22 -1.36833e-22 -1.04022e-21 -5.04674e-22 -6.83517e-22 -5.09227e-22 -9.13547e-22 -6.53619e-22 -9.51055e-22 -7.67606e-22 -6.89300e-22 -7.04054e-22 -3.50227e-22 -9.77083e-23 -2.27185e-22 -2.83874e-22 6.37637e-23 -1.63494e-22 -1.15601e-22 0.00000e+00 -7.96250e-23 0.00000e+00 0.00000e+00 0.00000e+00 
1.36110e-17 2.08168e-17 2.00691e-17 2.08050e-17 2.13888e-17 2.19745e-17 2.30023e-17 2.68113e-17 3.13904e-17 3.21505e-17 2.89766e-17 2.43563e-17 2.35360e-17 2.30252e-17 2.26744e-17 2.24635e-17 2.07310e-17 1.94669e-17 1.80765e-17 1.57128e-17 1.50870e-17 1.47146e-17 1.32638e-17 1.21155e-17 1.08445e-17 1.00796e-17 9.30006e-18 8.65848e-18 7.97716e-18 7.94281e-18 7.66166e-18 6.80195e-18 6.82356e-18 5.99076e-18 5.91880e-18 5.37912e-18 4.95388e-18 5.31897e-18 5.15756e-18 4.88871e-18 4.65351e-18 4.79784e-18 4.88025e-18 4.85885e-18 5.50007e-18 5.85584e-18 5.77453e-18 5.65431e-18 5.82089e-18 5.52052e-18 5.37225e-18 4.95043e-18 4.44534e-18 3.77048e-18 3.64394e-18 3.28665e-18 2.84730e-18 2.13262e-18 1.83307e-18 1.44441e-18 1.33268e-18 1.24012e-18 1.08232e-18 9.24536e-19 7.63340e-19 6.87983e-19 5.93592e-19 5.26196e-19 4.24745e-19 3.19692e-19 9.30358e-20 2.74498e-20 -2.92818e-19 -4.62082e-19 -6.49524e-19 -8.74625e-19 -8.75682e-19 -9.93789e-19 -1.28276e-18 -1.57900e-18 -1.40027e-18 -1.30913e-18 -1.41313e-18 -1.19629e-18 -1.25607e-18 -9.61832e-19 -1.11662e-18 -8.52778e-19 -9.66330e-19 -9.06733e-19 -6.55635e-19 -5.95238e-19 -5.42925e-19 -3.93374e-19 -2.86544e-19 -2.86656e-19 -9.77949e-20 8.22080e-20 1.22477e-19 1.91975e-19 2.38268e-19 3.95721e-19 5.69010e-19 6.15544e-19 7.96633e-19 9.24896e-19 1.06747e-18 1.15467e-18 1.24740e-18 1.40839e-18 1.35386e-18 1.46399e-18 1.69318e-18 1.77532e-18 1.57270e-18 1.78335e-18 1.51243e-18 1.50797e-18 1.37237e-18 1.45546e-18 1.33534e-18 1.22822e-18 1.12031e-18 1.04677e-18 1.05857e-18 9.71995e-19 9.87621e-19 9.38231e-19 8.54851e-19 8.90688e-19 7.68729e-19 6.28885e-19 6.38904e-19 6.52226e-19 5.98155e-19 5.38291e-19 5.63176e-19 5.14223e-19 4.86411e-19 4.78768e-19 4.01828e-19 3.74295e-19 3.41260e-19 3.54552e-19 3.16358e-19 3.19801e-19 2.18812e-19 2.38661e-19 1.88174e-19 2.21323e-19 2.25998e-19 2.27004e-19 1.30582e-19 1.28793e-19 1.36829e-19 1.25934e-19 1.07602e-19 1.07531e-19 6.54090e-20 5.36179e-20 5.33959e-20 7.07169e-20 3.88227e-20 3.91612e-20 5.32292e-20 4.52389e-20 3.14936e-20 2.00855e-20 1.91319e-20 1.33957e-20 3.77225e-21 -3.17932e-21 -2.40152e-21 -2.78064e-21 -2.79560e-21 -2.40470e-21 -2.93739e-21 -1.70811e-21 -2.76517e-21 -1.34217e-21 -1.23203e-21 -1.61962e-21 -1.65901e-21 -1.64758e-21 -1.69345e-21 -1.36804e-21 -1.22313e-21 -1.23744e-21 -1.05998e-21 -6.63305e-22 -8.59382e-22 -4.82435e-22 -3.63174e-22 -2.91767e-22 -1.83654e-22 0.00000e+00 -1.42513e-22 0.00000e+00 0.00000e+00 0.00000e+00 
1.37653e-17 2.16880e-17 2.04105e-17 2.08157e-17 2.13591e-17 2.17346e-17 2.21839e-17 2.48806e-17 2.83299e-17 2.86834e-17 2.61618e-17 2.24705e-17 2.19921e-17 2.15902e-17 2.11409e-17 2.08458e-17 1.92468e-17 1.80096e-17 1.66514e-17 1.45084e-17 1.38509e-17 1.34091e-17 1.21339e-17 1.09961e-17 9.84853e-18 9.12307e-18 8.40324e-18 7.79792e-18 7.20911e-18 7.08265e-18 6.83748e-18 6.05267e-18 6.08612e-18 5.31711e-18 5.24119e-18 4.72931e-18 4.34885e-18 4.67472e-18 4.52287e-18 4.26818e-18 4.07524e-18 4.17842e-18 4.21084e-18 4.19052e-18 4.73740e-18 5.00703e-18 4.92756e-18 4.81047e-18 4.95573e-18 4.69955e-18 4.57341e-18 4.21518e-18 3.78302e-18 3.22291e-18 3.12443e-18 2.81996e-18 2.45766e-18 1.86014e-18 1.60363e-18 1.29162e-18 1.19119e-18 1.11890e-18 9.82864e-19 8.60927e-19 7.28699e-19 6.71632e-19 6.01606e-19 5.40868e-19 4.75221e-19 3.85824e-19 1.98449e-19 1.58363e-19 -1.12407e-19 -2.23406e-19 -3.84854e-19 -5.61686e-19 -5.49799e-19 -6.47443e-19 -8.63293e-19 -1.11575e-18 -9.78454e-19 -8.96948e-19 -9.77149e-19 -8.17625e-19 -8.63910e-19 -6.18112e-19 -7.45475e-19 -5.39154e-19 -6.29907e-19 -5.81245e-19 -3.92317e-19 -3.34519e-19 -3.01631e-19 -1.77406e-19 -9.56013e-20 -9.60007e-20 4.99530e-20 2.01126e-19 2.27012e-19 2.88136e-19 3.13124e-19 4.45675e-19 5.86356e-19 6.16144e-19 7.63099e-19 8.78506e-19 9.78068e-19 1.05908e-18 1.12410e-18 1.26458e-18 1.20690e-18 1.29843e-18 1.49102e-18 1.55121e-18 1.37749e-18 1.55165e-18 1.31911e-18 1.30681e-18 1.19152e-18 1.26946e-18 1.16357e-18 1.06656e-18 9.72691e-19 9.14148e-19 9.21823e-19 8.46234e-19 8.58429e-19 8.10684e-19 7.39482e-19 7.68729e-19 6.67311e-19 5.47739e-19 5.58014e-19 5.64892e-19 5.20514e-19 4.66877e-19 4.87456e-19 4.44412e-19 4.19564e-19 4.16649e-19 3.48785e-19 3.24501e-19 2.94919e-19 3.08467e-19 2.74028e-19 2.78657e-19 1.88583e-19 2.07874e-19 1.64288e-19 1.92408e-19 1.99239e-19 1.95293e-19 1.13315e-19 1.12098e-19 1.17686e-19 1.08170e-19 9.43121e-20 9.28717e-20 5.72008e-20 4.64065e-20 4.64615e-20 6.08750e-20 3.30754e-20 3.33587e-20 4.56999e-20 3.87720e-20 2.72849e-20 1.82386e-20 1.63876e-20 1.18397e-20 2.84914e-21 -3.10898e-21 -2.33119e-21 -2.71682e-21 -2.72859e-21 -2.33027e-21 -2.83797e-21 -1.62402e-21 -2.66450e-21 -1.28345e-21 -1.20580e-21 -1.56209e-21 -1.62712e-21 -1.60255e-21 -1.65531e-21 -1.33165e-21 -1.19609e-21 -1.20572e-21 -1.02398e-21 -6.47016e-22 -8.32678e-22 -4.67674e-22 -3.47249e-22 -2.84707e-22 -1.76246e-22 0.00000e+00 -1.38449e-22 0.00000e+00 0.00000e+00 0.00000e+00 
1.81976e-17 2.85692e-17 2.65080e-17 2.61217e-17 2.66646e-17 2.68121e-17 2.62622e-17 2.74317e-17 2.99045e-17 2.95570e-17 2.72920e-17 2.41892e-17 2.41828e-17 2.40639e-17 2.33282e-17 2.28450e-17 2.12566e-17 1.97575e-17 1.83379e-17 1.61937e-17 1.53493e-17 1.45855e-17 1.33588e-17 1.19997e-17 1.07136e-17 9.87269e-18 9.04059e-18 8.29397e-18 7.69706e-18 7.26467e-18 6.95579e-18 6.12157e-18 6.19017e-18 5.28568e-18 5.20531e-18 4.57342e-18 4.21487e-18 4.49291e-18 4.25860e-18 3.96295e-18 3.77517e-18 3.80376e-18 3.72916e-18 3.65623e-18 4.11346e-18 4.23383e-18 4.12199e-18 3.98393e-18 4.10126e-18 3.85268e-18 3.75035e-18 3.42652e-18 3.07927e-18 2.64625e-18 2.57551e-18 2.30675e-18 2.04544e-18 1.57118e-18 1.36502e-18 1.15272e-18 1.04690e-18 9.90561e-19 8.67261e-19 8.08730e-19 6.70708e-19 6.29401e-19 5.89468e-19 5.34334e-19 4.96607e-19 4.23075e-19 2.63354e-19 2.35801e-19 8.41851e-21 -6.85711e-20 -2.08107e-19 -3.50263e-19 -3.32226e-19 -4.08800e-19 -5.87442e-19 -8.10420e-19 -7.13118e-19 -6.27628e-19 -6.80731e-19 -5.81677e-19 -6.08351e-19 -4.15348e-19 -5.35372e-19 -3.54027e-19 -4.55590e-19 -3.92050e-19 -2.56479e-19 -2.02603e-19 -1.99861e-19 -9.43536e-20 -2.88274e-20 -2.14917e-20 8.32238e-20 2.32219e-19 2.32654e-19 2.75000e-19 2.92501e-19 3.92964e-19 5.13252e-19 5.23907e-19 6.58492e-19 7.62293e-19 8.21837e-19 8.92186e-19 9.45681e-19 1.06767e-18 1.01707e-18 1.09174e-18 1.24923e-18 1.29359e-18 1.15798e-18 1.29163e-18 1.09843e-18 1.07887e-18 9.86505e-19 1.05818e-18 9.66851e-19 8.83338e-19 8.04594e-19 7.65634e-19 7.70873e-19 7.08602e-19 7.08367e-19 6.67929e-19 6.11635e-19 6.28885e-19 5.47739e-19 4.59414e-19 4.64344e-19 4.71873e-19 4.31600e-19 3.85911e-19 4.02587e-19 3.65822e-19 3.43509e-19 3.51648e-19 2.93883e-19 2.71418e-19 2.45774e-19 2.59981e-19 2.29642e-19 2.35621e-19 1.55125e-19 1.77247e-19 1.39056e-19 1.61471e-19 1.73309e-19 1.61724e-19 9.73418e-20 9.58022e-20 1.00345e-19 9.17348e-20 8.32006e-20 8.08413e-20 4.95704e-20 4.20265e-20 4.01576e-20 5.25132e-20 2.92362e-20 2.91965e-20 3.96386e-20 3.34319e-20 2.49494e-20 1.76977e-20 1.51752e-20 1.19451e-20 3.94880e-21 -1.29031e-21 -4.50272e-22 -1.10290e-21 -1.11358e-21 -4.41354e-22 -5.20776e-22 5.36305e-23 -6.97271e-22 -2.21300e-22 -5.91643e-22 -3.52357e-22 -7.83989e-22 -5.84247e-22 -8.12654e-22 -6.75606e-22 -6.01624e-22 -6.05384e-22 -3.15100e-22 -1.03722e-22 -2.13534e-22 -2.40584e-22 2.88764e-23 -1.42995e-22 -9.31184e-23 0.00000e+00 -7.02669e-23 0.00000e+00 0.00000e+00 0.00000e+00 
1.83060e-17 3.31528e-17 3.13738e-17 3.06682e-17 3.10633e-17 3.08691e-17 3.00463e-17 3.08279e-17 3.31641e-17 3.25720e-17 3.01731e-17 2.73292e-17 2.72753e-17 2.70184e-17 2.59463e-17 2.52428e-17 2.34661e-17 2.16831e-17 2.01334e-17 1.77766e-17 1.67826e-17 1.57879e-17 1.45432e-17 1.29515e-17 1.15765e-17 1.06613e-17 9.77660e-18 8.93102e-18 8.29269e-18 7.79875e-18 7.46688e-18 6.58164e-18 6.62585e-18 5.69765e-18 5.60569e-18 4.91511e-18 4.50747e-18 4.77839e-18 4.51665e-18 4.21065e-18 4.04000e-18 4.06054e-18 3.95903e-18 3.90711e-18 4.34675e-18 4.43801e-18 4.32161e-18 4.15491e-18 4.25839e-18 4.05494e-18 3.90782e-18 3.57876e-18 3.21322e-18 2.75117e-18 2.67837e-18 2.39090e-18 2.12105e-18 1.65755e-18 1.43489e-18 1.21670e-18 1.10483e-18 1.03603e-18 9.07786e-19 8.47388e-19 7.14692e-19 6.91943e-19 6.38910e-19 5.92712e-19 5.44147e-19 4.74017e-19 3.14075e-19 3.10412e-19 7.08646e-20 2.87713e-20 -1.01018e-19 -2.49407e-19 -2.22532e-19 -3.03548e-19 -4.60144e-19 -6.80153e-19 -5.97538e-19 -5.12492e-19 -5.53725e-19 -4.66090e-19 -5.01913e-19 -3.21833e-19 -4.10749e-19 -2.52906e-19 -3.42259e-19 -2.86475e-19 -1.64984e-19 -1.11762e-19 -9.70060e-20 8.11938e-21 4.09408e-20 6.31659e-20 1.40987e-19 3.05646e-19 2.87324e-19 3.41729e-19 3.52815e-19 4.49590e-19 5.70536e-19 5.83685e-19 7.13418e-19 8.16119e-19 8.65398e-19 9.41224e-19 9.82832e-19 1.11196e-18 1.04737e-18 1.12532e-18 1.28024e-18 1.32652e-18 1.17988e-18 1.30686e-18 1.12411e-18 1.09994e-18 1.00075e-18 1.07909e-18 9.86612e-19 8.97482e-19 8.17602e-19 7.80251e-19 7.79443e-19 7.18302e-19 7.25388e-19 6.80248e-19 6.20805e-19 6.38904e-19 5.58014e-19 4.64344e-19 4.77995e-19 4.77132e-19 4.37870e-19 3.90516e-19 4.08464e-19 3.70563e-19 3.47720e-19 3.54948e-19 2.97987e-19 2.76780e-19 2.48904e-19 2.63448e-19 2.32348e-19 2.38358e-19 1.56803e-19 1.76436e-19 1.39368e-19 1.63195e-19 1.76534e-19 1.63126e-19 9.67075e-20 9.79559e-20 1.01794e-19 9.22276e-20 8.28237e-20 8.20940e-20 5.09843e-20 4.30688e-20 4.01854e-20 5.20792e-20 2.91672e-20 2.89375e-20 3.92080e-20 3.36215e-20 2.46946e-20 1.83818e-20 1.51120e-20 1.19610e-20 3.53238e-21 -1.76530e-21 -1.02947e-21 -1.50114e-21 -1.51614e-21 -7.60743e-22 -1.13781e-21 -5.79445e-22 -1.49651e-21 -8.10253e-22 -7.73344e-22 -7.82657e-22 -1.04100e-21 -8.22393e-22 -1.06973e-21 -8.53044e-22 -7.77431e-22 -7.83356e-22 -4.67239e-22 -2.08315e-22 -3.39004e-22 -3.09848e-22 -1.15816e-23 -1.83116e-22 -1.21645e-22 0.00000e+00 -8.79264e-23 0.00000e+00 0.00000e+00 0.00000e+00 
2.28299e-17 3.81522e-17 3.54606e-17 3.42187e-17 3.43140e-17 3.39985e-17 3.26409e-17 3.33518e-17 3.58277e-17 3.53182e-17 3.32638e-17 3.05065e-17 3.05742e-17 3.03198e-17 2.91657e-17 2.83430e-17 2.65363e-17 2.45446e-17 2.29237e-17 2.03790e-17 1.92519e-17 1.80995e-17 1.66520e-17 1.49590e-17 1.33245e-17 1.22723e-17 1.12487e-17 1.02796e-17 9.54433e-18 8.91665e-18 8.51517e-18 7.49705e-18 7.55762e-18 6.45166e-18 6.36853e-18 5.55606e-18 5.13116e-18 5.38920e-18 5.06858e-18 4.72808e-18 4.47691e-18 4.49501e-18 4.38085e-18 4.28026e-18 4.76810e-18 4.84634e-18 4.70652e-18 4.53367e-18 4.63800e-18 4.37869e-18 4.22684e-18 3.84548e-18 3.45955e-18 2.95888e-18 2.85657e-18 2.53653e-18 2.24403e-18 1.72707e-18 1.49373e-18 1.25232e-18 1.12609e-18 1.04737e-18 9.04566e-19 8.49488e-19 6.75316e-19 6.35012e-19 5.78556e-19 5.28665e-19 4.45199e-19 3.75263e-19 1.90730e-19 1.63466e-19 -8.20152e-20 -1.90134e-19 -3.29371e-19 -4.91695e-19 -4.82200e-19 -5.62390e-19 -7.97476e-19 -1.02563e-18 -9.15326e-19 -8.23688e-19 -8.78446e-19 -7.59506e-19 -7.98738e-19 -6.06937e-19 -7.27827e-19 -5.17984e-19 -6.43343e-19 -5.60071e-19 -3.99040e-19 -3.53660e-19 -3.37703e-19 -2.26295e-19 -1.57978e-19 -1.42647e-19 -3.95648e-20 1.54949e-19 1.38308e-19 1.73275e-19 2.15383e-19 3.09339e-19 4.45391e-19 4.75085e-19 6.29265e-19 7.29285e-19 8.14331e-19 8.73114e-19 9.43632e-19 1.07815e-18 1.02574e-18 1.10893e-18 1.26983e-18 1.33555e-18 1.18493e-18 1.32637e-18 1.13098e-18 1.11885e-18 1.01792e-18 1.08901e-18 9.91875e-19 9.12494e-19 8.27451e-19 7.86490e-19 7.91843e-19 7.31228e-19 7.32374e-19 6.97542e-19 6.36373e-19 6.52226e-19 5.64892e-19 4.71873e-19 4.77132e-19 4.93024e-19 4.43610e-19 3.97613e-19 4.17328e-19 3.79200e-19 3.56587e-19 3.64891e-19 3.09057e-19 2.83160e-19 2.55482e-19 2.68383e-19 2.37982e-19 2.44335e-19 1.60689e-19 1.81988e-19 1.41912e-19 1.65578e-19 1.78424e-19 1.70378e-19 1.00279e-19 1.00371e-19 1.06808e-19 9.68169e-20 8.53470e-20 8.64606e-20 5.08309e-20 4.41576e-20 3.98330e-20 5.34960e-20 3.07019e-20 3.03933e-20 4.01610e-20 3.39440e-20 2.49582e-20 1.64144e-20 1.60738e-20 1.17063e-20 3.86711e-21 -1.74199e-21 -8.04400e-22 -1.50307e-21 -1.51225e-21 -6.65015e-22 -9.10932e-22 -2.97528e-22 -1.26757e-21 -6.29780e-22 -7.94862e-22 -6.47071e-22 -1.06023e-21 -7.88537e-22 -1.08682e-21 -9.02621e-22 -7.92664e-22 -8.02372e-22 -4.16444e-22 -1.52823e-22 -2.87894e-22 -3.13104e-22 2.04012e-23 -1.90591e-22 -1.17633e-22 0.00000e+00 -9.47238e-23 0.00000e+00 0.00000e+00 0.00000e+00 
1.21692e-17 1.97324e-17 1.85656e-17 1.87206e-17 1.95043e-17 1.99143e-17 1.98594e-17 2.14477e-17 2.36845e-17 2.35094e-17 2.16979e-17 1.91057e-17 1.94019e-17 1.94375e-17 1.91262e-17 1.89157e-17 1.75547e-17 1.65371e-17 1.52774e-17 1.34875e-17 1.28343e-17 1.23257e-17 1.11949e-17 1.01045e-17 9.11540e-18 8.40936e-18 7.71789e-18 7.11087e-18 6.60689e-18 6.33802e-18 6.08309e-18 5.37414e-18 5.37854e-18 4.66576e-18 4.58437e-18 4.08953e-18 3.77110e-18 4.00804e-18 3.84695e-18 3.59728e-18 3.42411e-18 3.45903e-18 3.43351e-18 3.38367e-18 3.80185e-18 3.97269e-18 3.87561e-18 3.75971e-18 3.87027e-18 3.64612e-18 3.54992e-18 3.25544e-18 2.91210e-18 2.49796e-18 2.42017e-18 2.17280e-18 1.90446e-18 1.45122e-18 1.25262e-18 1.02653e-18 9.42023e-19 8.92591e-19 7.84669e-19 7.05343e-19 5.99401e-19 5.62090e-19 5.16600e-19 4.66730e-19 4.32474e-19 3.61689e-19 2.20071e-19 1.99681e-19 -3.23797e-21 -7.02729e-20 -1.90803e-19 -3.16827e-19 -2.95705e-19 -3.65097e-19 -5.14506e-19 -7.03516e-19 -6.07553e-19 -5.35320e-19 -5.89890e-19 -4.87700e-19 -5.20025e-19 -3.38296e-19 -4.33870e-19 -2.87300e-19 -3.57802e-19 -3.15988e-19 -1.87203e-19 -1.38033e-19 -1.26095e-19 -3.48468e-20 2.79588e-20 2.48564e-20 1.27736e-19 2.47852e-19 2.59731e-19 3.02803e-19 3.14202e-19 4.10956e-19 5.18546e-19 5.33431e-19 6.41441e-19 7.34990e-19 7.97819e-19 8.63781e-19 9.03996e-19 1.01672e-18 9.65054e-19 1.03271e-18 1.17742e-18 1.21744e-18 1.08546e-18 1.21688e-18 1.03366e-18 1.01884e-18 9.32118e-19 9.95620e-19 9.12140e-19 8.33819e-19 7.61042e-19 7.18454e-19 7.24596e-19 6.65481e-19 6.69704e-19 6.33099e-19 5.78500e-19 5.98155e-19 5.20514e-19 4.31600e-19 4.37870e-19 4.43610e-19 4.10647e-19 3.65517e-19 3.80058e-19 3.47744e-19 3.26374e-19 3.28555e-19 2.74926e-19 2.55420e-19 2.31940e-19 2.43852e-19 2.15994e-19 2.20380e-19 1.47416e-19 1.65013e-19 1.30557e-19 1.51751e-19 1.60037e-19 1.52881e-19 9.07545e-20 8.91440e-20 9.42934e-20 8.64840e-20 7.68391e-20 7.48205e-20 4.61883e-20 3.89703e-20 3.78212e-20 4.96176e-20 2.75706e-20 2.76342e-20 3.76117e-20 3.19432e-20 2.33089e-20 1.63591e-20 1.42015e-20 1.08815e-20 3.92379e-21 -1.01229e-21 -4.47117e-22 -8.58476e-22 -8.71338e-22 -4.20947e-22 -5.26527e-22 -8.24775e-23 -6.30001e-22 -2.19043e-22 -4.45646e-22 -3.32553e-22 -5.91176e-22 -4.80174e-22 -6.20045e-22 -5.04453e-22 -4.57889e-22 -4.62845e-22 -2.84314e-22 -1.12207e-22 -2.01192e-22 -1.88385e-22 -4.65574e-24 -1.07562e-22 -7.71217e-23 0.00000e+00 -5.19257e-23 0.00000e+00 0.00000e+00 0.00000e+00 
1.03880e-17 1.53641e-17 1.44055e-17 1.47447e-17 1.51885e-17 1.55400e-17 1.58542e-17 1.77804e-17 2.02602e-17 2.04068e-17 1.84717e-17 1.56716e-17 1.54415e-17 1.52710e-17 1.50113e-17 1.48230e-17 1.37052e-17 1.28607e-17 1.19089e-17 1.04206e-17 9.96357e-18 9.64692e-18 8.72977e-18 7.92165e-18 7.10584e-18 6.56723e-18 6.04255e-18 5.60792e-18 5.18920e-18 5.06514e-18 4.87880e-18 4.31227e-18 4.35636e-18 3.77641e-18 3.72898e-18 3.34828e-18 3.08885e-18 3.31737e-18 3.20753e-18 3.01523e-18 2.87695e-18 2.94867e-18 2.96165e-18 2.93812e-18 3.33433e-18 3.52073e-18 3.46243e-18 3.38002e-18 3.48747e-18 3.28712e-18 3.21236e-18 2.95281e-18 2.65387e-18 2.26670e-18 2.19966e-18 1.98420e-18 1.73647e-18 1.30900e-18 1.13359e-18 9.18663e-19 8.43522e-19 7.97432e-19 6.99381e-19 6.17175e-19 5.16783e-19 4.72346e-19 4.26624e-19 3.79280e-19 3.38198e-19 2.73896e-19 1.38573e-19 1.02197e-19 -8.79953e-20 -1.75903e-19 -2.94166e-19 -4.21617e-19 -4.14949e-19 -4.83461e-19 -6.43664e-19 -8.27306e-19 -7.29265e-19 -6.68161e-19 -7.26043e-19 -6.14151e-19 -6.40888e-19 -4.65560e-19 -5.65754e-19 -4.11419e-19 -4.84665e-19 -4.43017e-19 -3.06897e-19 -2.66049e-19 -2.49694e-19 -1.60142e-19 -9.35355e-20 -9.61641e-20 1.39982e-20 1.19429e-19 1.40838e-19 1.80284e-19 1.99679e-19 2.94125e-19 3.94744e-19 4.12481e-19 5.20516e-19 6.04192e-19 6.74440e-19 7.31388e-19 7.81435e-19 8.79613e-19 8.43357e-19 9.06888e-19 1.04470e-18 1.08626e-18 9.68754e-19 1.09177e-18 9.24341e-19 9.15496e-19 8.36348e-19 8.90830e-19 8.16157e-19 7.48351e-19 6.82852e-19 6.42244e-19 6.49236e-19 5.95678e-19 6.00087e-19 5.67817e-19 5.19004e-19 5.38291e-19 4.66877e-19 3.85911e-19 3.90516e-19 3.97613e-19 3.65517e-19 3.28160e-19 3.41999e-19 3.11916e-19 2.94049e-19 2.94080e-19 2.45441e-19 2.28001e-19 2.07630e-19 2.17515e-19 1.93153e-19 1.96632e-19 1.32454e-19 1.47820e-19 1.16352e-19 1.35770e-19 1.41254e-19 1.37355e-19 8.08394e-20 7.91178e-20 8.33070e-20 7.66860e-20 6.77016e-20 6.60528e-20 4.05666e-20 3.34181e-20 3.33230e-20 4.37043e-20 2.38852e-20 2.40981e-20 3.29516e-20 2.78355e-20 2.00092e-20 1.34132e-20 1.20179e-20 8.91966e-21 2.65436e-21 -1.61321e-21 -1.03891e-21 -1.40087e-21 -1.40985e-21 -1.08597e-21 -1.27081e-21 -5.68888e-22 -1.18455e-21 -4.85988e-22 -6.45186e-22 -6.91430e-22 -8.66321e-22 -8.16320e-22 -8.88294e-22 -7.17957e-22 -6.46279e-22 -6.51503e-22 -5.13239e-22 -2.99314e-22 -4.06352e-22 -2.55906e-22 -1.40660e-22 -1.53327e-22 -9.85065e-23 0.00000e+00 -7.44620e-23 0.00000e+00 0.00000e+00 0.00000e+00 
1.26388e-17 2.01525e-17 1.90511e-17 1.89562e-17 1.90805e-17 1.91376e-17 1.92447e-17 2.11264e-17 2.39729e-17 2.42375e-17 2.21507e-17 1.91799e-17 1.85985e-17 1.81784e-17 1.75856e-17 1.72071e-17 1.59554e-17 1.47663e-17 1.37458e-17 1.20184e-17 1.14405e-17 1.09556e-17 9.98040e-18 9.02129e-18 8.01047e-18 7.41597e-18 6.81338e-18 6.29591e-18 5.81265e-18 5.63023e-18 5.40777e-18 4.77776e-18 4.82666e-18 4.16874e-18 4.12326e-18 3.67293e-18 3.37937e-18 3.62243e-18 3.46403e-18 3.25928e-18 3.10744e-18 3.17973e-18 3.17901e-18 3.15188e-18 3.56591e-18 3.73140e-18 3.66424e-18 3.56909e-18 3.67148e-18 3.47611e-18 3.37748e-18 3.10303e-18 2.79339e-18 2.37727e-18 2.30684e-18 2.07575e-18 1.81675e-18 1.37823e-18 1.19097e-18 9.70858e-19 8.87976e-19 8.29498e-19 7.23939e-19 6.48611e-19 5.30528e-19 4.87372e-19 4.36543e-19 3.93077e-19 3.30680e-19 2.66411e-19 1.19625e-19 8.33177e-20 -1.24817e-19 -2.24772e-19 -3.48167e-19 -4.90052e-19 -4.88045e-19 -5.62272e-19 -7.49774e-19 -9.48177e-19 -8.43556e-19 -7.78053e-19 -8.36802e-19 -7.15439e-19 -7.49235e-19 -5.67904e-19 -6.72968e-19 -4.98210e-19 -5.86028e-19 -5.35649e-19 -3.87342e-19 -3.46732e-19 -3.23330e-19 -2.25997e-19 -1.63271e-19 -1.56317e-19 -4.78990e-20 8.35601e-20 9.46992e-20 1.35659e-19 1.65411e-19 2.60471e-19 3.71738e-19 3.97190e-19 5.21440e-19 6.06241e-19 6.85810e-19 7.41708e-19 8.02310e-19 9.08379e-19 8.70894e-19 9.41661e-19 1.08690e-18 1.13754e-18 1.01060e-18 1.13830e-18 9.67742e-19 9.60025e-19 8.73844e-19 9.31424e-19 8.51844e-19 7.82708e-19 7.12561e-19 6.71288e-19 6.77099e-19 6.22511e-19 6.29109e-19 5.95809e-19 5.43660e-19 5.63176e-19 4.87456e-19 4.02587e-19 4.08464e-19 4.17328e-19 3.80058e-19 3.41999e-19 3.58638e-19 3.25678e-19 3.07657e-19 3.08100e-19 2.58568e-19 2.39342e-19 2.17194e-19 2.27214e-19 2.01962e-19 2.05641e-19 1.38332e-19 1.53756e-19 1.20589e-19 1.41404e-19 1.47577e-19 1.44234e-19 8.39459e-20 8.32050e-20 8.75650e-20 8.02294e-20 7.00592e-20 6.98070e-20 4.22641e-20 3.47676e-20 3.39568e-20 4.48394e-20 2.46596e-20 2.47510e-20 3.35852e-20 2.83820e-20 2.01718e-20 1.31975e-20 1.22949e-20 8.85988e-21 2.15899e-21 -2.28152e-21 -1.59654e-21 -1.99663e-21 -2.00362e-21 -1.58743e-21 -1.93937e-21 -1.06149e-21 -1.90021e-21 -9.21331e-22 -9.11372e-22 -1.09480e-21 -1.22474e-21 -1.15182e-21 -1.24549e-21 -1.01753e-21 -9.04322e-22 -9.10766e-22 -7.13183e-22 -4.28696e-22 -5.70302e-22 -3.51782e-22 -2.13139e-22 -2.16364e-22 -1.30267e-22 0.00000e+00 -1.06295e-22 0.00000e+00 0.00000e+00 0.00000e+00 
9.02721e-18 1.43853e-17 1.36400e-17 1.38640e-17 1.40812e-17 1.43392e-17 1.46601e-17 1.67850e-17 1.95330e-17 1.99314e-17 1.81935e-17 1.55850e-17 1.53009e-17 1.50824e-17 1.47830e-17 1.46036e-17 1.35299e-17 1.26914e-17 1.17786e-17 1.03107e-17 9.85392e-18 9.53587e-18 8.63236e-18 7.84852e-18 7.04431e-18 6.54311e-18 6.02397e-18 5.57817e-18 5.15295e-18 5.03556e-18 4.85476e-18 4.30029e-18 4.32135e-18 3.75710e-18 3.71484e-18 3.34651e-18 3.09030e-18 3.31718e-18 3.19632e-18 3.01575e-18 2.87043e-18 2.93802e-18 2.95453e-18 2.93068e-18 3.30684e-18 3.49143e-18 3.42147e-18 3.33812e-18 3.42779e-18 3.23516e-18 3.14132e-18 2.89086e-18 2.59187e-18 2.20527e-18 2.13186e-18 1.91609e-18 1.66378e-18 1.24422e-18 1.06806e-18 8.47800e-19 7.81182e-19 7.27675e-19 6.34254e-19 5.55603e-19 4.56592e-19 4.16788e-19 3.67396e-19 3.26645e-19 2.70373e-19 2.12312e-19 7.94324e-20 4.51785e-20 -1.38482e-19 -2.33482e-19 -3.39475e-19 -4.66819e-19 -4.65935e-19 -5.27606e-19 -6.96298e-19 -8.66804e-19 -7.66162e-19 -7.09194e-19 -7.62478e-19 -6.49515e-19 -6.79624e-19 -5.16769e-19 -6.04945e-19 -4.53296e-19 -5.23932e-19 -4.83911e-19 -3.43813e-19 -3.09172e-19 -2.84414e-19 -2.00183e-19 -1.37712e-19 -1.38811e-19 -3.26219e-20 7.76600e-20 9.50201e-20 1.30724e-19 1.56034e-19 2.44102e-19 3.43099e-19 3.67750e-19 4.72491e-19 5.48816e-19 6.27448e-19 6.76394e-19 7.26042e-19 8.21651e-19 7.88072e-19 8.49978e-19 9.80023e-19 1.02812e-18 9.12973e-19 1.03210e-18 8.74717e-19 8.71507e-19 7.94458e-19 8.42606e-19 7.72849e-19 7.10564e-19 6.47775e-19 6.07689e-19 6.14238e-19 5.64339e-19 5.70157e-19 5.44154e-19 4.96370e-19 5.14223e-19 4.44412e-19 3.65822e-19 3.70563e-19 3.79200e-19 3.47744e-19 3.11916e-19 3.25678e-19 2.99488e-19 2.81425e-19 2.79344e-19 2.35447e-19 2.18543e-19 2.00078e-19 2.08172e-19 1.85661e-19 1.87280e-19 1.27643e-19 1.40276e-19 1.10857e-19 1.29436e-19 1.34091e-19 1.32800e-19 7.80312e-20 7.63289e-20 8.28180e-20 7.62227e-20 6.53661e-20 6.48163e-20 3.94017e-20 3.45633e-20 3.28195e-20 4.38898e-20 2.51221e-20 2.51512e-20 3.36014e-20 2.87586e-20 2.09100e-20 1.38353e-20 1.31599e-20 9.73420e-21 4.70529e-21 2.30884e-22 5.13298e-22 2.58810e-22 2.42526e-22 6.34945e-22 7.00119e-22 6.52093e-22 4.57065e-22 3.09742e-22 2.87968e-23 3.17958e-22 3.93270e-23 1.70445e-22 1.38752e-23 4.21418e-23 9.80442e-24 4.08251e-24 1.25819e-22 1.61729e-22 1.41209e-22 -1.41075e-23 1.74262e-22 6.67124e-24 -1.95773e-23 0.00000e+00 6.17886e-24 0.00000e+00 0.00000e+00 0.00000e+00 
7.79720e-18 1.13185e-17 1.09278e-17 1.12797e-17 1.14495e-17 1.17288e-17 1.23621e-17 1.46579e-17 1.75064e-17 1.80811e-17 1.62166e-17 1.34631e-17 1.28601e-17 1.25161e-17 1.22872e-17 1.21668e-17 1.12421e-17 1.05195e-17 9.78656e-18 8.47637e-18 8.14078e-18 7.95267e-18 7.16152e-18 6.54890e-18 5.83653e-18 5.43362e-18 5.01986e-18 4.68616e-18 4.31660e-18 4.29441e-18 4.15871e-18 3.69165e-18 3.71677e-18 3.24936e-18 3.21496e-18 2.91793e-18 2.69162e-18 2.90513e-18 2.81635e-18 2.66939e-18 2.53970e-18 2.62854e-18 2.67786e-18 2.66938e-18 3.03794e-18 3.23781e-18 3.19771e-18 3.13425e-18 3.22463e-18 3.05332e-18 2.97298e-18 2.74321e-18 2.46435e-18 2.09218e-18 2.02043e-18 1.82608e-18 1.57972e-18 1.17849e-18 1.01163e-18 7.96468e-19 7.36126e-19 6.85889e-19 5.97957e-19 5.16073e-19 4.23561e-19 3.81986e-19 3.33686e-19 2.94884e-19 2.38069e-19 1.83419e-19 5.79273e-20 2.25078e-20 -1.50546e-19 -2.47327e-19 -3.49144e-19 -4.68018e-19 -4.69970e-19 -5.30865e-19 -6.94333e-19 -8.53497e-19 -7.53141e-19 -7.05697e-19 -7.61624e-19 -6.43703e-19 -6.75506e-19 -5.15527e-19 -6.02399e-19 -4.55646e-19 -5.20684e-19 -4.86228e-19 -3.48196e-19 -3.16960e-19 -2.90461e-19 -2.10184e-19 -1.47728e-19 -1.51005e-19 -4.55558e-20 5.31554e-20 7.46147e-20 1.08312e-19 1.34039e-19 2.19520e-19 3.13224e-19 3.39159e-19 4.36829e-19 5.06920e-19 5.86187e-19 6.30050e-19 6.81381e-19 7.68961e-19 7.39262e-19 7.98008e-19 9.21667e-19 9.67384e-19 8.57034e-19 9.72758e-19 8.23851e-19 8.22289e-19 7.49657e-19 7.92883e-19 7.27529e-19 6.70312e-19 6.10397e-19 5.70683e-19 5.78185e-19 5.30427e-19 5.38193e-19 5.12379e-19 4.67518e-19 4.86411e-19 4.19564e-19 3.43509e-19 3.47720e-19 3.56587e-19 3.26374e-19 2.94049e-19 3.07657e-19 2.81425e-19 2.66531e-19 2.61991e-19 2.20654e-19 2.04549e-19 1.87283e-19 1.94533e-19 1.73838e-19 1.75239e-19 1.20130e-19 1.31275e-19 1.03635e-19 1.21144e-19 1.23713e-19 1.24842e-19 7.22404e-20 7.07539e-20 7.60791e-20 7.01923e-20 5.97419e-20 5.94065e-20 3.58188e-20 3.03003e-20 2.96356e-20 3.96554e-20 2.21827e-20 2.23381e-20 3.00519e-20 2.55406e-20 1.80156e-20 1.12532e-20 1.11942e-20 7.82393e-21 2.93801e-21 -1.02623e-21 -6.52362e-22 -8.79394e-22 -8.89386e-22 -6.32634e-22 -7.78627e-22 -3.49455e-22 -7.75037e-22 -3.29619e-22 -4.15833e-22 -4.41955e-22 -5.59157e-22 -5.16600e-22 -5.79706e-22 -4.58865e-22 -4.20164e-22 -4.26016e-22 -3.28495e-22 -1.79395e-22 -2.54163e-22 -1.71318e-22 -7.13488e-23 -9.86512e-23 -6.97749e-23 0.00000e+00 -4.71541e-23 0.00000e+00 0.00000e+00 0.00000e+00 
1.91724e-17 3.18822e-17 2.94628e-17 2.83345e-17 2.83161e-17 2.79616e-17 2.66637e-17 2.68970e-17 2.86824e-17 2.81367e-17 2.65112e-17 2.43793e-17 2.44613e-17 2.42891e-17 2.32484e-17 2.25378e-17 2.11064e-17 1.94425e-17 1.81429e-17 1.61516e-17 1.52168e-17 1.42303e-17 1.31295e-17 1.17399e-17 1.04379e-17 9.59309e-18 8.77321e-18 7.99805e-18 7.43556e-18 6.85891e-18 6.54959e-18 5.74812e-18 5.82257e-18 4.92361e-18 4.85599e-18 4.19589e-18 3.87383e-18 4.07795e-18 3.81642e-18 3.53693e-18 3.36001e-18 3.35581e-18 3.23409e-18 3.15263e-18 3.51638e-18 3.53760e-18 3.42473e-18 3.28393e-18 3.35935e-18 3.15755e-18 3.05046e-18 2.77011e-18 2.49483e-18 2.14629e-18 2.08395e-18 1.85104e-18 1.65246e-18 1.28137e-18 1.11336e-18 9.58396e-19 8.59022e-19 8.08193e-19 7.01245e-19 6.78660e-19 5.45385e-19 5.19033e-19 4.90139e-19 4.48365e-19 4.01881e-19 3.52530e-19 2.18120e-19 2.03470e-19 2.36790e-20 -4.04067e-20 -1.46318e-19 -2.58868e-19 -2.46493e-19 -3.01856e-19 -4.63422e-19 -6.36565e-19 -5.65270e-19 -4.93255e-19 -5.26131e-19 -4.57940e-19 -4.79956e-19 -3.42390e-19 -4.36730e-19 -2.84347e-19 -3.83428e-19 -3.16034e-19 -2.12442e-19 -1.75594e-19 -1.76939e-19 -9.46928e-20 -4.72081e-20 -3.50899e-20 3.36860e-20 1.78381e-19 1.59425e-19 1.83454e-19 2.07468e-19 2.75022e-19 3.71900e-19 3.84520e-19 4.98322e-19 5.77283e-19 6.24236e-19 6.70809e-19 7.17799e-19 8.17938e-19 7.75552e-19 8.34881e-19 9.52107e-19 9.93784e-19 8.86800e-19 9.85425e-19 8.40739e-19 8.25675e-19 7.53423e-19 8.09644e-19 7.36664e-19 6.75476e-19 6.12227e-19 5.86617e-19 5.89636e-19 5.44181e-19 5.41256e-19 5.13082e-19 4.69568e-19 4.78768e-19 4.16649e-19 3.51648e-19 3.54948e-19 3.64891e-19 3.28555e-19 2.94080e-19 3.08100e-19 2.79344e-19 2.61991e-19 2.72429e-19 2.29901e-19 2.09824e-19 1.89154e-19 2.00372e-19 1.76919e-19 1.82596e-19 1.18276e-19 1.36822e-19 1.06591e-19 1.23501e-19 1.35608e-19 1.25330e-19 7.54749e-20 7.52134e-20 7.94610e-20 7.19632e-20 6.52294e-20 6.48421e-20 3.84928e-20 3.38269e-20 3.02895e-20 4.03347e-20 2.31995e-20 2.29169e-20 3.03521e-20 2.55777e-20 1.94068e-20 1.33879e-20 1.23970e-20 9.53007e-21 3.37682e-21 -8.49499e-22 -8.29875e-23 -7.12813e-22 -7.20113e-22 2.57571e-23 -2.94405e-23 2.97731e-22 -3.82262e-22 -1.38770e-22 -4.45504e-22 -1.38118e-22 -5.90256e-22 -3.28634e-22 -6.11246e-22 -5.09887e-22 -4.51599e-22 -4.55234e-22 -1.28014e-22 2.95847e-23 -5.32931e-23 -1.80497e-22 1.25937e-22 -1.07712e-22 -6.95186e-23 0.00000e+00 -5.31813e-23 0.00000e+00 0.00000e+00 0.00000e+00 
2.06071e-17 3.58661e-17 3.32965e-17 3.14963e-17 3.10799e-17 3.03629e-17 2.85212e-17 2.81402e-17 2.96267e-17 2.89509e-17 2.76220e-17 2.61020e-17 2.62869e-17 2.60844e-17 2.48008e-17 2.39463e-17 2.25408e-17 2.06834e-17 1.93803e-17 1.73216e-17 1.62666e-17 1.50678e-17 1.39626e-17 1.24602e-17 1.10593e-17 1.01635e-17 9.31084e-18 8.44380e-18 7.85877e-18 7.16202e-18 6.82885e-18 5.99471e-18 6.03181e-18 5.09988e-18 5.03042e-18 4.31383e-18 3.98790e-18 4.14373e-18 3.83677e-18 3.54928e-18 3.35708e-18 3.32659e-18 3.17226e-18 3.07553e-18 3.38543e-18 3.34680e-18 3.21780e-18 3.06146e-18 3.10056e-18 2.93069e-18 2.79519e-18 2.52942e-18 2.27468e-18 1.95530e-18 1.88195e-18 1.65913e-18 1.48145e-18 1.16318e-18 1.00762e-18 8.72373e-19 7.77385e-19 7.19440e-19 6.14725e-19 6.14254e-19 4.78438e-19 4.64720e-19 4.37610e-19 4.08098e-19 3.42045e-19 3.06392e-19 1.82648e-19 1.81444e-19 2.27473e-20 -3.29761e-20 -1.15093e-19 -2.13743e-19 -2.05685e-19 -2.51043e-19 -4.08372e-19 -5.48307e-19 -4.90120e-19 -4.27595e-19 -4.46446e-19 -3.93087e-19 -4.21431e-19 -3.16203e-19 -3.86205e-19 -2.51549e-19 -3.46243e-19 -2.79131e-19 -1.91415e-19 -1.65581e-19 -1.61661e-19 -9.31981e-20 -6.32005e-20 -4.47842e-20 -2.49454e-21 1.51650e-19 1.14162e-19 1.27472e-19 1.57876e-19 2.04427e-19 2.92026e-19 3.12109e-19 4.14284e-19 4.75985e-19 5.20662e-19 5.49855e-19 5.92799e-19 6.85770e-19 6.44138e-19 6.96134e-19 7.89159e-19 8.35249e-19 7.38274e-19 8.18315e-19 7.04408e-19 6.93164e-19 6.30865e-19 6.76145e-19 6.14175e-19 5.65569e-19 5.09223e-19 4.90400e-19 4.91454e-19 4.55522e-19 4.54927e-19 4.34903e-19 3.97087e-19 4.01828e-19 3.48785e-19 2.93883e-19 2.97987e-19 3.09057e-19 2.74926e-19 2.45441e-19 2.58568e-19 2.35447e-19 2.20654e-19 2.29901e-19 1.98349e-19 1.78736e-19 1.60898e-19 1.69974e-19 1.50472e-19 1.54744e-19 9.99933e-20 1.14511e-19 8.96447e-20 1.03254e-19 1.15637e-19 1.07692e-19 6.43632e-20 6.51259e-20 7.11482e-20 6.39410e-20 5.61775e-20 5.75814e-20 3.30326e-20 3.13841e-20 2.55154e-20 3.51727e-20 2.16497e-20 2.10208e-20 2.67261e-20 2.28205e-20 1.75081e-20 1.17460e-20 1.20750e-20 8.99964e-21 4.44421e-21 4.47749e-22 1.00618e-21 4.43815e-22 4.33666e-22 1.29414e-21 1.36008e-21 1.06807e-21 6.43064e-22 2.69660e-22 8.91060e-24 5.22710e-22 2.45240e-23 3.81415e-22 3.48550e-24 -9.69891e-24 -4.74122e-24 -1.13384e-23 3.51260e-22 3.86268e-22 3.62063e-22 -1.42688e-23 3.69097e-22 -8.46847e-25 -1.23230e-23 0.00000e+00 -9.90146e-25 0.00000e+00 0.00000e+00 0.00000e+00 
1.33367e-17 2.38428e-17 2.24376e-17 2.16558e-17 2.17087e-17 2.14926e-17 2.05960e-17 2.09073e-17 2.24157e-17 2.20404e-17 2.07886e-17 1.92517e-17 1.93978e-17 1.92879e-17 1.85010e-17 1.79830e-17 1.68437e-17 1.55815e-17 1.45570e-17 1.29685e-17 1.22407e-17 1.14606e-17 1.05829e-17 9.46710e-18 8.47047e-18 7.80409e-18 7.15811e-18 6.51335e-18 6.05037e-18 5.61671e-18 5.36650e-18 4.72714e-18 4.74741e-18 4.05859e-18 4.00115e-18 3.48279e-18 3.21387e-18 3.36506e-18 3.14855e-18 2.93208e-18 2.78119e-18 2.77520e-18 2.68864e-18 2.62371e-18 2.89531e-18 2.92347e-18 2.82438e-18 2.70681e-18 2.75745e-18 2.61363e-18 2.50386e-18 2.27728e-18 2.04281e-18 1.74583e-18 1.68406e-18 1.48649e-18 1.31677e-18 1.02164e-18 8.81374e-19 7.40111e-19 6.64801e-19 6.12768e-19 5.26609e-19 4.98882e-19 3.98180e-19 3.83620e-19 3.46969e-19 3.20689e-19 2.70762e-19 2.31573e-19 1.24584e-19 1.17568e-19 -2.75453e-20 -7.56514e-20 -1.49396e-19 -2.44621e-19 -2.35817e-19 -2.81027e-19 -4.08067e-19 -5.36455e-19 -4.80881e-19 -4.24856e-19 -4.47518e-19 -3.90155e-19 -4.14125e-19 -3.11788e-19 -3.68765e-19 -2.57025e-19 -3.25899e-19 -2.78154e-19 -1.92564e-19 -1.67157e-19 -1.55217e-19 -9.09472e-20 -6.52965e-20 -5.02377e-20 -2.53107e-21 1.18740e-19 9.98233e-20 1.22050e-19 1.44297e-19 1.94289e-19 2.74541e-19 2.90610e-19 3.77767e-19 4.35098e-19 4.78484e-19 5.14336e-19 5.48800e-19 6.29185e-19 5.94553e-19 6.42722e-19 7.32484e-19 7.71618e-19 6.82685e-19 7.59540e-19 6.51944e-19 6.43435e-19 5.84063e-19 6.26611e-19 5.71802e-19 5.23848e-19 4.75255e-19 4.53470e-19 4.54481e-19 4.20444e-19 4.21841e-19 4.02072e-19 3.66359e-19 3.74295e-19 3.24501e-19 2.71418e-19 2.76780e-19 2.83160e-19 2.55420e-19 2.28001e-19 2.39342e-19 2.18543e-19 2.04549e-19 2.09824e-19 1.78736e-19 1.64583e-19 1.48398e-19 1.56018e-19 1.38305e-19 1.41358e-19 9.28496e-20 1.04482e-19 8.20524e-20 9.58765e-20 1.04713e-19 9.84253e-20 5.84908e-20 5.91269e-20 6.38682e-20 5.75793e-20 5.04086e-20 5.15258e-20 3.06495e-20 2.80982e-20 2.41066e-20 3.24542e-20 1.93685e-20 1.89945e-20 2.47261e-20 2.12916e-20 1.60473e-20 1.12350e-20 1.05463e-20 8.10913e-21 3.90131e-21 3.78818e-22 7.27379e-22 3.81889e-22 3.69878e-22 9.77718e-22 9.98547e-22 7.58813e-22 4.73204e-22 1.94996e-22 3.52680e-23 3.83300e-22 5.39157e-23 2.95949e-22 3.36088e-23 3.35140e-23 2.10211e-23 1.51190e-23 2.53341e-22 2.79280e-22 2.61795e-22 -5.40783e-24 2.70660e-22 6.85160e-24 -1.13404e-23 0.00000e+00 4.19679e-24 0.00000e+00 0.00000e+00 0.00000e+00 
8.98109e-18 1.52367e-17 1.45582e-17 1.42701e-17 1.43068e-17 1.42902e-17 1.41145e-17 1.51783e-17 1.71396e-17 1.72380e-17 1.58872e-17 1.40773e-17 1.39236e-17 1.37994e-17 1.33262e-17 1.30440e-17 1.21705e-17 1.13041e-17 1.05558e-17 9.31128e-18 8.83115e-18 8.38987e-18 7.68614e-18 6.91508e-18 6.17690e-18 5.72590e-18 5.25699e-18 4.82774e-18 4.46763e-18 4.22801e-18 4.05677e-18 3.58676e-18 3.60730e-18 3.09491e-18 3.05754e-18 2.69596e-18 2.49029e-18 2.64770e-18 2.50188e-18 2.34567e-18 2.23109e-18 2.25566e-18 2.22510e-18 2.18777e-18 2.44919e-18 2.52429e-18 2.45905e-18 2.37680e-18 2.42686e-18 2.29124e-18 2.21009e-18 2.02418e-18 1.81608e-18 1.54925e-18 1.49718e-18 1.33437e-18 1.16984e-18 8.87484e-19 7.63202e-19 6.24629e-19 5.68589e-19 5.25262e-19 4.55272e-19 4.19819e-19 3.37449e-19 3.18652e-19 2.86663e-19 2.61038e-19 2.19078e-19 1.84419e-19 8.91633e-20 7.59141e-20 -5.09373e-20 -1.07647e-19 -1.74091e-19 -2.58749e-19 -2.55282e-19 -2.92216e-19 -4.10236e-19 -5.24350e-19 -4.63495e-19 -4.19484e-19 -4.45505e-19 -3.84040e-19 -4.02969e-19 -3.06268e-19 -3.61272e-19 -2.58233e-19 -3.15815e-19 -2.78941e-19 -1.93046e-19 -1.71468e-19 -1.60181e-19 -1.03741e-19 -6.89695e-20 -6.40180e-20 -5.54269e-21 8.70325e-20 8.30009e-20 1.02709e-19 1.20146e-19 1.71790e-19 2.41229e-19 2.55842e-19 3.29246e-19 3.81514e-19 4.28025e-19 4.58761e-19 4.90233e-19 5.58020e-19 5.31868e-19 5.73398e-19 6.56301e-19 6.90982e-19 6.13667e-19 6.87871e-19 5.85858e-19 5.81629e-19 5.29824e-19 5.63813e-19 5.16480e-19 4.73974e-19 4.30818e-19 4.08246e-19 4.11723e-19 3.79087e-19 3.80031e-19 3.64246e-19 3.32821e-19 3.41260e-19 2.94919e-19 2.45774e-19 2.48904e-19 2.55482e-19 2.31940e-19 2.07630e-19 2.17194e-19 2.00078e-19 1.87283e-19 1.89154e-19 1.60898e-19 1.48398e-19 1.35992e-19 1.42000e-19 1.26568e-19 1.27658e-19 8.56766e-20 9.55445e-20 7.54256e-20 8.75681e-20 9.34034e-20 8.99617e-20 5.41601e-20 5.33345e-20 5.90270e-20 5.38875e-20 4.64702e-20 4.65972e-20 2.78733e-20 2.66871e-20 2.32004e-20 3.14664e-20 1.90749e-20 1.88334e-20 2.44681e-20 2.11488e-20 1.60788e-20 1.10089e-20 1.05927e-20 8.19422e-21 5.16577e-21 1.77067e-21 1.87630e-21 1.63061e-21 1.61424e-21 2.11257e-21 2.41610e-21 1.73706e-21 1.86860e-21 9.85977e-22 5.76646e-22 1.19157e-21 7.80805e-22 1.01093e-21 7.58739e-22 6.47712e-22 5.45012e-22 5.43026e-22 6.91299e-22 5.71683e-22 6.25632e-22 1.89681e-22 4.52042e-22 1.35562e-22 5.28845e-23 0.00000e+00 6.97367e-23 0.00000e+00 0.00000e+00 0.00000e+00 
1.14618e-17 1.97842e-17 1.87032e-17 1.81633e-17 1.82245e-17 1.81418e-17 1.76525e-17 1.83621e-17 2.02576e-17 2.00930e-17 1.85918e-17 1.67013e-17 1.67115e-17 1.66599e-17 1.60368e-17 1.56529e-17 1.46592e-17 1.35803e-17 1.26755e-17 1.12463e-17 1.06333e-17 1.00167e-17 9.22940e-18 8.26676e-18 7.38303e-18 6.81178e-18 6.24437e-18 5.70462e-18 5.29789e-18 4.91978e-18 4.70822e-18 4.15226e-18 4.18731e-18 3.55806e-18 3.50639e-18 3.05598e-18 2.82239e-18 2.98541e-18 2.79928e-18 2.60439e-18 2.47895e-18 2.48113e-18 2.40557e-18 2.35572e-18 2.62615e-18 2.65915e-18 2.58142e-18 2.47625e-18 2.52861e-18 2.38031e-18 2.29579e-18 2.09647e-18 1.88308e-18 1.61902e-18 1.57260e-18 1.40265e-18 1.24612e-18 9.63845e-19 8.34632e-19 7.11760e-19 6.45238e-19 6.06610e-19 5.30302e-19 5.08188e-19 4.16633e-19 4.02303e-19 3.77258e-19 3.47705e-19 3.17999e-19 2.81364e-19 1.84170e-19 1.79842e-19 4.63193e-20 6.04360e-21 -6.62922e-20 -1.46245e-19 -1.36273e-19 -1.73016e-19 -2.81152e-19 -4.04068e-19 -3.51580e-19 -3.02264e-19 -3.23479e-19 -2.76954e-19 -2.92675e-19 -1.97349e-19 -2.55250e-19 -1.55814e-19 -2.20051e-19 -1.78437e-19 -1.06094e-19 -7.91343e-20 -7.91807e-20 -2.19245e-20 8.31832e-21 1.58955e-20 6.55407e-20 1.64361e-19 1.52154e-19 1.72336e-19 1.82128e-19 2.32946e-19 3.02050e-19 3.09148e-19 3.84751e-19 4.43374e-19 4.75646e-19 5.10776e-19 5.37516e-19 6.10249e-19 5.77590e-19 6.18348e-19 7.02501e-19 7.32836e-19 6.54191e-19 7.25346e-19 6.20033e-19 6.08875e-19 5.56410e-19 5.96692e-19 5.45382e-19 4.97928e-19 4.52512e-19 4.33100e-19 4.34998e-19 4.00461e-19 3.99221e-19 3.79247e-19 3.47745e-19 3.54552e-19 3.08467e-19 2.59981e-19 2.63448e-19 2.68383e-19 2.43852e-19 2.17515e-19 2.27214e-19 2.08172e-19 1.94533e-19 2.00372e-19 1.69974e-19 1.56018e-19 1.42000e-19 1.50483e-19 1.33014e-19 1.35423e-19 8.90282e-20 1.01690e-19 8.03116e-20 9.24672e-20 1.01589e-19 9.35280e-20 5.75543e-20 5.66597e-20 6.19509e-20 5.63940e-20 5.03348e-20 4.92535e-20 2.99126e-20 2.84856e-20 2.47297e-20 3.31081e-20 1.99869e-20 1.96756e-20 2.57107e-20 2.21404e-20 1.72672e-20 1.25392e-20 1.13161e-20 9.11676e-21 5.44029e-21 1.85059e-21 2.05980e-21 1.71024e-21 1.69342e-21 2.30854e-21 2.65751e-21 1.96908e-21 2.04965e-21 1.10419e-21 5.86999e-22 1.31025e-21 7.95748e-22 1.07414e-21 7.72179e-22 6.59594e-22 5.51413e-22 5.51879e-22 7.46474e-22 6.25828e-22 6.79400e-22 1.92176e-22 5.05764e-22 1.37816e-22 5.33261e-23 0.00000e+00 7.12634e-23 0.00000e+00 0.00000e+00 0.00000e+00 
8.90193e-18 1.54040e-17 1.46671e-17 1.42713e-17 1.42834e-17 1.42017e-17 1.39410e-17 1.48105e-17 1.66536e-17 1.67129e-17 1.54639e-17 1.37484e-17 1.36301e-17 1.35234e-17 1.30385e-17 1.27401e-17 1.19165e-17 1.10466e-17 1.03119e-17 9.10664e-18 8.62565e-18 8.17217e-18 7.49966e-18 6.73597e-18 6.00214e-18 5.55385e-18 5.09569e-18 4.67273e-18 4.32782e-18 4.06122e-18 3.89576e-18 3.43941e-18 3.47005e-18 2.95768e-18 2.91861e-18 2.55789e-18 2.35806e-18 2.50932e-18 2.35814e-18 2.20371e-18 2.09611e-18 2.11296e-18 2.06989e-18 2.03532e-18 2.28329e-18 2.34073e-18 2.27875e-18 2.19792e-18 2.24555e-18 2.11738e-18 2.04367e-18 1.87041e-18 1.67926e-18 1.43810e-18 1.39192e-18 1.24188e-18 1.09426e-18 8.36559e-19 7.21756e-19 6.00757e-19 5.46894e-19 5.08566e-19 4.42042e-19 4.17008e-19 3.35822e-19 3.21045e-19 2.94603e-19 2.69540e-19 2.34455e-19 2.02674e-19 1.13853e-19 1.03957e-19 -1.54266e-20 -6.24019e-20 -1.25520e-19 -2.02700e-19 -1.98423e-19 -2.31616e-19 -3.38746e-19 -4.47294e-19 -3.93543e-19 -3.52198e-19 -3.72926e-19 -3.22573e-19 -3.38082e-19 -2.49698e-19 -3.01860e-19 -2.06463e-19 -2.63264e-19 -2.27497e-19 -1.52715e-19 -1.31412e-19 -1.25167e-19 -7.28314e-20 -4.23008e-20 -3.70491e-20 1.38013e-20 1.02018e-19 9.53118e-20 1.12916e-19 1.26343e-19 1.73840e-19 2.37801e-19 2.48169e-19 3.16894e-19 3.67506e-19 4.05080e-19 4.34140e-19 4.62247e-19 5.26514e-19 5.00669e-19 5.38203e-19 6.14570e-19 6.44817e-19 5.74807e-19 6.41276e-19 5.47178e-19 5.40565e-19 4.93408e-19 5.26346e-19 4.81720e-19 4.41275e-19 4.00927e-19 3.81649e-19 3.84419e-19 3.53891e-19 3.53658e-19 3.37897e-19 3.09429e-19 3.16358e-19 2.74028e-19 2.29642e-19 2.32348e-19 2.37982e-19 2.15994e-19 1.93153e-19 2.01962e-19 1.85661e-19 1.73838e-19 1.76919e-19 1.50472e-19 1.38305e-19 1.26568e-19 1.33014e-19 1.18382e-19 1.19491e-19 7.96010e-20 8.98333e-20 7.09041e-20 8.18399e-20 8.83179e-20 8.35550e-20 5.09680e-20 5.01152e-20 5.53420e-20 5.05132e-20 4.41409e-20 4.37099e-20 2.62570e-20 2.54479e-20 2.19196e-20 2.96796e-20 1.80838e-20 1.78188e-20 2.31418e-20 1.99867e-20 1.54021e-20 1.07675e-20 1.01816e-20 8.01210e-21 5.13472e-21 1.91317e-21 2.01878e-21 1.76028e-21 1.74410e-21 2.25930e-21 2.59711e-21 1.87585e-21 2.03373e-21 1.08148e-21 6.27765e-22 1.29042e-21 8.49768e-22 1.09014e-21 8.28029e-22 7.06011e-22 5.92975e-22 5.93471e-22 7.44460e-22 6.09724e-22 6.70871e-22 2.08633e-22 4.80691e-22 1.47656e-22 5.96236e-23 0.00000e+00 7.60778e-23 0.00000e+00 0.00000e+00 0.00000e+00 
1.28359e-17 2.20511e-17 2.04573e-17 1.96079e-17 1.97231e-17 1.94898e-17 1.85291e-17 1.85251e-17 1.96312e-17 1.92113e-17 1.81667e-17 1.69096e-17 1.71544e-17 1.71417e-17 1.64491e-17 1.59800e-17 1.49894e-17 1.38748e-17 1.29457e-17 1.15574e-17 1.08858e-17 1.01901e-17 9.42346e-18 8.42052e-18 7.51711e-18 6.91873e-18 6.34035e-18 5.78082e-18 5.38087e-18 4.95179e-18 4.73970e-18 4.17146e-18 4.21405e-18 3.57778e-18 3.52677e-18 3.05578e-18 2.83425e-18 2.98022e-18 2.79426e-18 2.60182e-18 2.46893e-18 2.46073e-18 2.37073e-18 2.30656e-18 2.55107e-18 2.54660e-18 2.46710e-18 2.36097e-18 2.40912e-18 2.27147e-18 2.19155e-18 1.99240e-18 1.79196e-18 1.54336e-18 1.49505e-18 1.32585e-18 1.18654e-18 9.26316e-19 8.07233e-19 6.96241e-19 6.25208e-19 5.88337e-19 5.13326e-19 4.94166e-19 4.04929e-19 3.91049e-19 3.65620e-19 3.37781e-19 3.09052e-19 2.75817e-19 1.84249e-19 1.82601e-19 6.16694e-20 2.78551e-20 -3.99307e-20 -1.09733e-19 -9.88146e-20 -1.33278e-19 -2.33763e-19 -3.44680e-19 -3.01737e-19 -2.52960e-19 -2.69962e-19 -2.33742e-19 -2.47035e-19 -1.62799e-19 -2.17800e-19 -1.25700e-19 -1.88908e-19 -1.44469e-19 -8.22692e-20 -5.82916e-20 -6.12233e-20 -8.54928e-21 1.92391e-20 2.59990e-20 6.59353e-20 1.63091e-19 1.46650e-19 1.61491e-19 1.73514e-19 2.16129e-19 2.79275e-19 2.85597e-19 3.55854e-19 4.09373e-19 4.35518e-19 4.66921e-19 4.91930e-19 5.60051e-19 5.27669e-19 5.65835e-19 6.40435e-19 6.68079e-19 5.95650e-19 6.58751e-19 5.63254e-19 5.51976e-19 5.03889e-19 5.42138e-19 4.93921e-19 4.51677e-19 4.09186e-19 3.93377e-19 3.94985e-19 3.64613e-19 3.61758e-19 3.43434e-19 3.14529e-19 3.19801e-19 2.78657e-19 2.35621e-19 2.38358e-19 2.44335e-19 2.20380e-19 1.96632e-19 2.05641e-19 1.87280e-19 1.75239e-19 1.82596e-19 1.54744e-19 1.41358e-19 1.27658e-19 1.35423e-19 1.19491e-19 1.23468e-19 7.95557e-20 9.20794e-20 7.22007e-20 8.32633e-20 9.24491e-20 8.43947e-20 5.12990e-20 5.13202e-20 5.49640e-20 4.95934e-20 4.49392e-20 4.47298e-20 2.65182e-20 2.44473e-20 2.10813e-20 2.81766e-20 1.67021e-20 1.64385e-20 2.15162e-20 1.83370e-20 1.41545e-20 1.00503e-20 9.28537e-21 7.25301e-21 3.44294e-21 3.95172e-22 7.90320e-22 3.99466e-22 3.89858e-22 9.68350e-22 1.06919e-21 9.13305e-22 6.53408e-22 3.67619e-22 5.07266e-23 4.66900e-22 7.18582e-23 3.02038e-22 5.46178e-23 5.88024e-23 3.42462e-23 3.34839e-23 2.53273e-22 2.67889e-22 2.56586e-22 2.51762e-24 2.64647e-22 1.12391e-23 -7.83124e-24 0.00000e+00 7.36645e-24 0.00000e+00 0.00000e+00 0.00000e+00 
2.80596e-18 4.40558e-18 4.35633e-18 4.51259e-18 4.59436e-18 4.73289e-18 5.06755e-18 6.15111e-18 7.53010e-18 7.84528e-18 7.04782e-18 5.83744e-18 5.63050e-18 5.51733e-18 5.44502e-18 5.41647e-18 5.01192e-18 4.71377e-18 4.38837e-18 3.81117e-18 3.65856e-18 3.59401e-18 3.23809e-18 2.96712e-18 2.65940e-18 2.48753e-18 2.29430e-18 2.14175e-18 1.96939e-18 1.95746e-18 1.89229e-18 1.68665e-18 1.69416e-18 1.47944e-18 1.46808e-18 1.33456e-18 1.23568e-18 1.33678e-18 1.29412e-18 1.22736e-18 1.17158e-18 1.21088e-18 1.23205e-18 1.22622e-18 1.39250e-18 1.47915e-18 1.45897e-18 1.42864e-18 1.46762e-18 1.38509e-18 1.34829e-18 1.24488e-18 1.11783e-18 9.48022e-19 9.16631e-19 8.26568e-19 7.14806e-19 5.29948e-19 4.53123e-19 3.55492e-19 3.28766e-19 3.05200e-19 2.66413e-19 2.30236e-19 1.87194e-19 1.69892e-19 1.46809e-19 1.29909e-19 1.04721e-19 7.93929e-20 2.25619e-20 5.90253e-21 -7.32563e-20 -1.19292e-19 -1.63564e-19 -2.19403e-19 -2.21262e-19 -2.47471e-19 -3.22073e-19 -3.95325e-19 -3.49482e-19 -3.27418e-19 -3.51883e-19 -2.99738e-19 -3.12289e-19 -2.41938e-19 -2.79658e-19 -2.13470e-19 -2.43941e-19 -2.28419e-19 -1.65291e-19 -1.50962e-19 -1.39892e-19 -1.03415e-19 -7.51131e-20 -7.63366e-20 -2.71107e-20 1.69547e-20 2.71500e-20 4.27486e-20 5.33027e-20 9.28940e-20 1.35561e-19 1.46140e-19 1.91023e-19 2.23236e-19 2.59881e-19 2.79733e-19 3.02347e-19 3.41963e-19 3.29978e-19 3.55793e-19 4.11999e-19 4.33628e-19 3.85504e-19 4.36715e-19 3.69667e-19 3.69343e-19 3.37075e-19 3.56145e-19 3.27381e-19 3.01048e-19 2.74644e-19 2.57019e-19 2.60298e-19 2.38557e-19 2.41211e-19 2.30818e-19 2.10977e-19 2.18812e-19 1.88583e-19 1.55125e-19 1.56803e-19 1.60689e-19 1.47416e-19 1.32454e-19 1.38332e-19 1.27643e-19 1.20130e-19 1.18276e-19 9.99933e-20 9.28496e-20 8.56766e-20 8.90282e-20 7.96010e-20 7.95557e-20 5.49333e-20 5.98658e-20 4.75519e-20 5.52882e-20 5.69677e-20 5.68455e-20 3.37983e-20 3.26138e-20 3.62155e-20 3.35089e-20 2.83926e-20 2.78692e-20 1.70380e-20 1.56791e-20 1.46938e-20 1.97532e-20 1.16130e-20 1.16095e-20 1.53993e-20 1.32754e-20 9.79117e-21 6.61257e-21 6.27604e-21 4.74071e-21 2.94402e-21 9.00136e-22 9.15733e-22 8.30857e-22 8.20558e-22 9.97139e-22 1.16520e-21 8.57434e-22 9.69072e-22 5.44692e-22 3.09917e-22 6.00804e-22 4.20330e-22 4.96015e-22 4.05865e-22 3.49047e-22 2.89141e-22 2.89534e-22 3.22764e-22 2.62968e-22 2.89827e-22 9.95630e-23 2.02587e-22 7.27126e-23 2.64351e-23 0.00000e+00 3.78857e-23 0.00000e+00 0.00000e+00 0.00000e+00 
8.07355e-18 1.18949e-17 1.09886e-17 1.07169e-17 1.08032e-17 1.08170e-17 1.06036e-17 1.12444e-17 1.25873e-17 1.25849e-17 1.15583e-17 1.00871e-17 1.00074e-17 9.98032e-18 9.66286e-18 9.44598e-18 8.83426e-18 8.19067e-18 7.61855e-18 6.73570e-18 6.37830e-18 6.06493e-18 5.55252e-18 4.99307e-18 4.43201e-18 4.08997e-18 3.73327e-18 3.43542e-18 3.18747e-18 2.96601e-18 2.84151e-18 2.50057e-18 2.55271e-18 2.14419e-18 2.11171e-18 1.83579e-18 1.69670e-18 1.82119e-18 1.71490e-18 1.59447e-18 1.51505e-18 1.52497e-18 1.48502e-18 1.45391e-18 1.65356e-18 1.68769e-18 1.65002e-18 1.59210e-18 1.64001e-18 1.52521e-18 1.49447e-18 1.36449e-18 1.23212e-18 1.06752e-18 1.04371e-18 9.39051e-19 8.40587e-19 6.45438e-19 5.66425e-19 4.90277e-19 4.45546e-19 4.27338e-19 3.79147e-19 3.63950e-19 3.01065e-19 2.84270e-19 2.74185e-19 2.48423e-19 2.39373e-19 2.14550e-19 1.48715e-19 1.39065e-19 5.42380e-20 1.95002e-20 -3.59747e-20 -8.35904e-20 -7.88152e-20 -1.00497e-19 -1.76092e-19 -2.62374e-19 -2.23943e-19 -1.90803e-19 -2.07995e-19 -1.78036e-19 -1.81786e-19 -1.13598e-19 -1.66245e-19 -9.32214e-20 -1.40775e-19 -1.09967e-19 -6.12209e-20 -4.15611e-20 -5.06674e-20 -1.30821e-20 2.05445e-20 1.79706e-20 6.04088e-20 1.17427e-19 1.16194e-19 1.26383e-19 1.30731e-19 1.67480e-19 2.10568e-19 2.10847e-19 2.61134e-19 3.03974e-19 3.23502e-19 3.47518e-19 3.67002e-19 4.12878e-19 3.94182e-19 4.19839e-19 4.77504e-19 4.93172e-19 4.45717e-19 4.95515e-19 4.18258e-19 4.10179e-19 3.77215e-19 4.04271e-19 3.68602e-19 3.37236e-19 3.06601e-19 2.93709e-19 2.97262e-19 2.72695e-19 2.67744e-19 2.54213e-19 2.34396e-19 2.38661e-19 2.07874e-19 1.77247e-19 1.76436e-19 1.81988e-19 1.65013e-19 1.47820e-19 1.53756e-19 1.40276e-19 1.31275e-19 1.36822e-19 1.14511e-19 1.04482e-19 9.55445e-20 1.01690e-19 8.98333e-20 9.20794e-20 5.98658e-20 7.07274e-20 5.50881e-20 6.29658e-20 6.88287e-20 6.28512e-20 3.94844e-20 3.79028e-20 4.07514e-20 3.73780e-20 3.45653e-20 3.28268e-20 1.97787e-20 1.83668e-20 1.66380e-20 2.21568e-20 1.29470e-20 1.28872e-20 1.71061e-20 1.44090e-20 1.13846e-20 7.98648e-21 7.26101e-21 5.85835e-21 3.19603e-21 8.92400e-22 1.15804e-21 8.32580e-22 8.24319e-22 1.20167e-21 1.47627e-21 1.24825e-21 1.23678e-21 7.63163e-22 2.71475e-22 7.68306e-22 3.69065e-22 5.30904e-22 3.54933e-22 3.06251e-22 2.49722e-22 2.52464e-22 3.75157e-22 3.24091e-22 3.45671e-22 8.59893e-23 2.72557e-22 6.35182e-23 2.23334e-23 0.00000e+00 3.35127e-23 0.00000e+00 0.00000e+00 0.00000e+00 
5.20768e-18 8.06544e-18 7.53058e-18 7.41768e-18 7.52031e-18 7.57112e-18 7.50915e-18 8.06976e-18 9.12227e-18 9.12088e-18 8.29705e-18 7.17613e-18 7.20318e-18 7.23729e-18 7.05336e-18 6.95018e-18 6.49182e-18 6.07120e-18 5.63531e-18 4.97028e-18 4.71892e-18 4.50392e-18 4.11764e-18 3.70375e-18 3.30903e-18 3.05123e-18 2.79768e-18 2.57717e-18 2.39711e-18 2.24042e-18 2.15764e-18 1.90255e-18 1.92925e-18 1.63497e-18 1.61076e-18 1.41435e-18 1.31420e-18 1.41503e-18 1.34436e-18 1.25344e-18 1.19590e-18 1.20436e-18 1.17541e-18 1.15446e-18 1.30307e-18 1.33233e-18 1.30125e-18 1.25625e-18 1.28857e-18 1.20195e-18 1.17613e-18 1.07950e-18 9.70452e-19 8.42131e-19 8.21895e-19 7.45405e-19 6.63768e-19 5.10430e-19 4.49241e-19 3.85359e-19 3.54453e-19 3.42147e-19 3.04274e-19 2.89958e-19 2.46911e-19 2.34898e-19 2.25915e-19 2.05967e-19 2.01260e-19 1.80182e-19 1.31425e-19 1.26190e-19 5.98033e-20 3.80656e-20 -4.22175e-21 -3.96617e-20 -3.52479e-20 -5.31550e-20 -1.03967e-19 -1.69094e-19 -1.40161e-19 -1.16909e-19 -1.29984e-19 -1.07716e-19 -1.12138e-19 -5.81900e-20 -9.39887e-20 -4.43663e-20 -7.54494e-20 -5.68777e-20 -2.15372e-20 -5.29214e-21 -1.13465e-20 1.69889e-20 4.07843e-20 3.73906e-20 7.02887e-20 1.08756e-19 1.09865e-19 1.19359e-19 1.18743e-19 1.49490e-19 1.81438e-19 1.80966e-19 2.15564e-19 2.48971e-19 2.62358e-19 2.81695e-19 2.93490e-19 3.29319e-19 3.12876e-19 3.31609e-19 3.76596e-19 3.87670e-19 3.49605e-19 3.88140e-19 3.28791e-19 3.21571e-19 2.96682e-19 3.16883e-19 2.90378e-19 2.64789e-19 2.41126e-19 2.30427e-19 2.32879e-19 2.13156e-19 2.10894e-19 1.99674e-19 1.84216e-19 1.88174e-19 1.64288e-19 1.39056e-19 1.39368e-19 1.41912e-19 1.30557e-19 1.16352e-19 1.20589e-19 1.10857e-19 1.03635e-19 1.06591e-19 8.96447e-20 8.20524e-20 7.54256e-20 8.03116e-20 7.09041e-20 7.22007e-20 4.75519e-20 5.50881e-20 4.38536e-20 4.95605e-20 5.42141e-20 4.94489e-20 3.11806e-20 2.97862e-20 3.26757e-20 3.01100e-20 2.74925e-20 2.56411e-20 1.58341e-20 1.51740e-20 1.37010e-20 1.82365e-20 1.08687e-20 1.07922e-20 1.42875e-20 1.22001e-20 9.67683e-21 7.06942e-21 6.22657e-21 5.12623e-21 3.27647e-21 1.35048e-21 1.43683e-21 1.23869e-21 1.22876e-21 1.52065e-21 1.82219e-21 1.38671e-21 1.54253e-21 8.82879e-22 4.56903e-22 9.50303e-22 6.18888e-22 7.57421e-22 6.04887e-22 5.13859e-22 4.30585e-22 4.33843e-22 5.08542e-22 4.06924e-22 4.53408e-22 1.53698e-22 3.14120e-22 1.07405e-22 4.53493e-23 0.00000e+00 5.54431e-23 0.00000e+00 0.00000e+00 0.00000e+00 
4.89027e-18 7.80893e-18 7.38369e-18 7.39190e-18 7.53591e-18 7.59431e-18 7.66134e-18 8.43032e-18 9.63513e-18 9.70603e-18 8.83247e-18 7.62400e-18 7.54890e-18 7.50740e-18 7.30425e-18 7.19501e-18 6.66789e-18 6.21721e-18 5.76492e-18 5.07051e-18 4.81623e-18 4.62979e-18 4.22895e-18 3.80067e-18 3.41051e-18 3.16283e-18 2.89584e-18 2.67574e-18 2.47646e-18 2.36679e-18 2.27717e-18 2.01700e-18 2.04175e-18 1.75389e-18 1.73319e-18 1.53974e-18 1.42320e-18 1.53414e-18 1.46768e-18 1.37869e-18 1.31899e-18 1.33792e-18 1.32426e-18 1.30664e-18 1.47301e-18 1.52270e-18 1.49295e-18 1.44679e-18 1.48836e-18 1.39974e-18 1.36511e-18 1.25454e-18 1.12801e-18 9.66566e-19 9.44234e-19 8.48520e-19 7.50022e-19 5.71593e-19 4.96103e-19 4.14264e-19 3.79221e-19 3.59601e-19 3.18913e-19 2.91357e-19 2.46609e-19 2.33181e-19 2.15081e-19 1.95309e-19 1.84381e-19 1.59332e-19 1.02578e-19 9.48784e-20 1.55174e-20 -1.28282e-20 -5.99042e-20 -1.08086e-19 -1.02582e-19 -1.25947e-19 -1.86971e-19 -2.63522e-19 -2.27966e-19 -1.99843e-19 -2.18020e-19 -1.83356e-19 -1.91154e-19 -1.27200e-19 -1.65391e-19 -1.06275e-19 -1.39292e-19 -1.19624e-19 -7.17072e-20 -5.40965e-20 -5.32479e-20 -1.77786e-20 5.83843e-21 6.03286e-21 4.52497e-20 9.18024e-20 9.47681e-20 1.10751e-19 1.13751e-19 1.49977e-19 1.90147e-19 1.92860e-19 2.35539e-19 2.72875e-19 2.94397e-19 3.19430e-19 3.34976e-19 3.75709e-19 3.58522e-19 3.83410e-19 4.37683e-19 4.53591e-19 4.06742e-19 4.53404e-19 3.84726e-19 3.78808e-19 3.46322e-19 3.71030e-19 3.39860e-19 3.09991e-19 2.83061e-19 2.68831e-19 2.70951e-19 2.48665e-19 2.47803e-19 2.34765e-19 2.15271e-19 2.21323e-19 1.92408e-19 1.61471e-19 1.63195e-19 1.65578e-19 1.51751e-19 1.35770e-19 1.41404e-19 1.29436e-19 1.21144e-19 1.23501e-19 1.03254e-19 9.58765e-20 8.75681e-20 9.24672e-20 8.18399e-20 8.32633e-20 5.52882e-20 6.29658e-20 4.95605e-20 5.76309e-20 6.16363e-20 5.73977e-20 3.51945e-20 3.42925e-20 3.68185e-20 3.37209e-20 3.03671e-20 2.93532e-20 1.81906e-20 1.64325e-20 1.52361e-20 2.00679e-20 1.15740e-20 1.15485e-20 1.54904e-20 1.32516e-20 1.01654e-20 7.35222e-21 6.34800e-21 5.14818e-21 2.75826e-21 7.05624e-22 8.30970e-22 6.65518e-22 6.55982e-22 9.18349e-22 1.07883e-21 8.63579e-22 8.76305e-22 5.18314e-22 2.25036e-22 5.49804e-22 3.03132e-22 4.09843e-22 2.89571e-22 2.60718e-22 2.05922e-22 2.07469e-22 2.78236e-22 2.38871e-22 2.56024e-22 6.88019e-23 2.03672e-22 5.33169e-23 1.54326e-23 0.00000e+00 2.88916e-23 0.00000e+00 0.00000e+00 0.00000e+00 
1.38300e-17 2.53424e-17 2.35074e-17 2.23159e-17 2.22401e-17 2.17875e-17 2.03217e-17 1.95181e-17 2.00435e-17 1.92202e-17 1.83640e-17 1.75995e-17 1.81057e-17 1.81905e-17 1.72810e-17 1.66767e-17 1.57146e-17 1.44634e-17 1.35166e-17 1.21733e-17 1.14067e-17 1.05013e-17 9.80604e-18 8.69093e-18 7.77966e-18 7.12196e-18 6.50785e-18 5.87086e-18 5.48701e-18 4.90118e-18 4.66744e-18 4.09274e-18 4.13764e-18 3.47655e-18 3.42063e-18 2.90620e-18 2.69930e-18 2.80093e-18 2.58645e-18 2.37775e-18 2.26660e-18 2.20969e-18 2.05259e-18 1.97385e-18 2.13547e-18 2.03673e-18 1.94126e-18 1.81805e-18 1.83901e-18 1.72677e-18 1.64811e-18 1.48418e-18 1.33575e-18 1.16451e-18 1.13506e-18 9.95730e-19 9.17044e-19 7.41815e-19 6.54659e-19 6.00421e-19 5.32100e-19 5.06028e-19 4.40842e-19 4.54439e-19 3.74559e-19 3.75488e-19 3.63853e-19 3.41825e-19 3.31448e-19 3.09188e-19 2.40406e-19 2.52839e-19 1.62380e-19 1.62761e-19 1.14516e-19 6.87128e-20 8.41254e-20 6.24328e-20 2.63087e-21 -8.21629e-20 -7.08282e-20 -2.50555e-20 -2.16791e-20 -2.60592e-20 -3.12659e-20 1.72887e-20 -1.74349e-20 3.95760e-20 -1.62696e-20 2.70750e-20 4.93613e-20 7.04795e-20 5.50872e-20 9.26038e-20 9.83898e-20 1.12030e-19 1.18936e-19 2.06388e-19 1.74577e-19 1.84178e-19 1.85385e-19 2.08539e-19 2.53285e-19 2.48433e-19 3.01869e-19 3.45159e-19 3.43490e-19 3.69090e-19 3.78892e-19 4.33985e-19 4.02567e-19 4.27893e-19 4.77248e-19 4.93962e-19 4.43505e-19 4.77519e-19 4.13592e-19 3.97291e-19 3.63460e-19 3.97700e-19 3.60890e-19 3.26453e-19 2.95551e-19 2.90912e-19 2.88702e-19 2.67575e-19 2.61526e-19 2.46521e-19 2.26743e-19 2.25998e-19 1.99239e-19 1.73309e-19 1.76534e-19 1.78424e-19 1.60037e-19 1.41254e-19 1.47577e-19 1.34091e-19 1.23713e-19 1.35608e-19 1.15637e-19 1.04713e-19 9.34034e-20 1.01589e-19 8.83179e-20 9.24491e-20 5.69677e-20 6.88287e-20 5.42141e-20 6.16363e-20 7.41023e-20 6.10416e-20 3.93848e-20 3.96754e-20 4.28709e-20 3.81249e-20 3.63812e-20 3.53708e-20 2.15482e-20 2.12479e-20 1.69838e-20 2.24030e-20 1.40039e-20 1.35221e-20 1.73947e-20 1.50283e-20 1.26024e-20 1.02396e-20 8.46998e-21 7.39389e-21 4.29289e-21 1.71508e-21 1.98974e-21 1.58736e-21 1.57386e-21 2.27924e-21 2.58756e-21 1.90612e-21 1.90104e-21 9.86362e-22 5.17976e-22 1.24043e-21 7.03686e-22 1.02473e-21 6.84999e-22 5.79603e-22 4.85722e-22 4.89245e-22 7.36191e-22 6.25047e-22 6.73600e-22 1.71998e-22 5.16255e-22 1.21299e-22 4.98251e-23 0.00000e+00 6.25790e-23 0.00000e+00 0.00000e+00 0.00000e+00 
7.12131e-18 1.17993e-17 1.10575e-17 1.06727e-17 1.05397e-17 1.04326e-17 1.01203e-17 1.07198e-17 1.19417e-17 1.19997e-17 1.12664e-17 1.02125e-17 1.01595e-17 1.00343e-17 9.67087e-18 9.43223e-18 8.84380e-18 8.20037e-18 7.68069e-18 6.80670e-18 6.44938e-18 6.09950e-18 5.58606e-18 5.04561e-18 4.50610e-18 4.16788e-18 3.83092e-18 3.51566e-18 3.26006e-18 3.07421e-18 2.95475e-18 2.61279e-18 2.62562e-18 2.25316e-18 2.23120e-18 1.96423e-18 1.82221e-18 1.91847e-18 1.81395e-18 1.70146e-18 1.60705e-18 1.62571e-18 1.60307e-18 1.57057e-18 1.74924e-18 1.79710e-18 1.75081e-18 1.69269e-18 1.72493e-18 1.62837e-18 1.56728e-18 1.43201e-18 1.28600e-18 1.09446e-18 1.05033e-18 9.33689e-19 8.16681e-19 6.17556e-19 5.30697e-19 4.29766e-19 3.88851e-19 3.56622e-19 3.05216e-19 2.79668e-19 2.18098e-19 2.02261e-19 1.78622e-19 1.61031e-19 1.23794e-19 1.01177e-19 3.38933e-20 2.24912e-20 -6.06761e-20 -1.09848e-19 -1.53982e-19 -2.09953e-19 -2.11331e-19 -2.36235e-19 -3.27880e-19 -3.99911e-19 -3.55321e-19 -3.26696e-19 -3.46744e-19 -2.98866e-19 -3.15324e-19 -2.48845e-19 -2.88211e-19 -2.14410e-19 -2.55398e-19 -2.27712e-19 -1.63708e-19 -1.51909e-19 -1.41257e-19 -1.04248e-19 -7.67315e-20 -7.45478e-20 -3.34318e-20 3.41450e-20 3.04646e-20 3.98924e-20 5.81623e-20 9.01582e-20 1.37998e-19 1.53217e-19 2.04430e-19 2.36200e-19 2.74961e-19 2.90673e-19 3.16022e-19 3.61767e-19 3.45435e-19 3.73619e-19 4.27875e-19 4.55546e-19 4.01300e-19 4.53210e-19 3.85285e-19 3.85576e-19 3.50663e-19 3.71149e-19 3.39171e-19 3.13798e-19 2.84065e-19 2.67936e-19 2.71120e-19 2.49993e-19 2.51336e-19 2.42791e-19 2.21368e-19 2.27004e-19 1.95293e-19 1.61724e-19 1.63126e-19 1.70378e-19 1.52881e-19 1.37355e-19 1.44234e-19 1.32800e-19 1.24842e-19 1.25330e-19 1.07692e-19 9.84253e-20 8.99617e-20 9.35280e-20 8.35550e-20 8.43947e-20 5.68455e-20 6.28512e-20 4.94489e-20 5.73977e-20 6.10416e-20 6.05814e-20 3.56602e-20 3.51286e-20 3.94440e-20 3.59387e-20 3.03003e-20 3.09838e-20 1.79367e-20 1.70630e-20 1.46502e-20 2.03177e-20 1.23999e-20 1.22207e-20 1.56633e-20 1.34554e-20 1.00505e-20 6.36571e-21 6.84908e-21 4.93103e-21 3.02268e-21 7.72869e-22 8.93869e-22 7.13926e-22 7.05336e-22 1.01625e-21 1.15344e-21 8.42281e-22 8.39606e-22 4.35741e-22 2.32522e-22 5.49861e-22 3.16995e-22 4.56159e-22 3.04078e-22 2.56301e-22 2.19445e-22 2.14974e-22 3.23197e-22 2.82852e-22 2.99762e-22 7.31159e-23 2.29583e-22 5.41145e-23 1.85836e-23 0.00000e+00 2.74026e-23 0.00000e+00 0.00000e+00 0.00000e+00 
4.55383e-18 7.43299e-18 7.00498e-18 6.81007e-18 6.77392e-18 6.76747e-18 6.59527e-18 6.98140e-18 7.87885e-18 7.88830e-18 7.29652e-18 6.44024e-18 6.44376e-18 6.43902e-18 6.20805e-18 6.07513e-18 5.71240e-18 5.30158e-18 4.95533e-18 4.40376e-18 4.16551e-18 3.93989e-18 3.61905e-18 3.25476e-18 2.91030e-18 2.69077e-18 2.45586e-18 2.24683e-18 2.08647e-18 1.92044e-18 1.83839e-18 1.62170e-18 1.64288e-18 1.37896e-18 1.36195e-18 1.17977e-18 1.09514e-18 1.16599e-18 1.08936e-18 1.00798e-18 9.58721e-19 9.56778e-19 9.24309e-19 8.97997e-19 1.00812e-18 1.01892e-18 9.86778e-19 9.45892e-19 9.66437e-19 8.93140e-19 8.66768e-19 7.89366e-19 7.09666e-19 6.13193e-19 5.95621e-19 5.29630e-19 4.72013e-19 3.57037e-19 3.08475e-19 2.64291e-19 2.38394e-19 2.24838e-19 1.95836e-19 1.92628e-19 1.52925e-19 1.45809e-19 1.40401e-19 1.26782e-19 1.19239e-19 1.06202e-19 6.83756e-20 6.34757e-20 1.71807e-20 -4.59896e-21 -3.10455e-20 -5.84506e-20 -5.62539e-20 -6.54325e-20 -1.10645e-19 -1.55923e-19 -1.34414e-19 -1.14681e-19 -1.21735e-19 -1.07315e-19 -1.09807e-19 -7.42849e-20 -1.01093e-19 -6.04051e-20 -8.86451e-20 -6.95326e-20 -4.11690e-20 -3.13836e-20 -3.64839e-20 -1.60012e-20 1.85875e-21 1.63086e-21 2.44605e-20 6.05623e-20 5.71419e-20 6.12027e-20 6.45879e-20 8.34282e-20 1.08792e-19 1.09220e-19 1.38212e-19 1.61171e-19 1.73965e-19 1.85322e-19 1.95784e-19 2.22224e-19 2.12515e-19 2.25785e-19 2.56624e-19 2.67968e-19 2.41874e-19 2.68336e-19 2.26830e-19 2.23353e-19 2.05755e-19 2.19395e-19 2.00642e-19 1.83540e-19 1.66930e-19 1.60119e-19 1.62125e-19 1.48702e-19 1.45336e-19 1.40176e-19 1.29462e-19 1.30582e-19 1.13315e-19 9.73418e-20 9.67075e-20 1.00279e-19 9.07545e-20 8.08394e-20 8.39459e-20 7.80312e-20 7.22404e-20 7.54749e-20 6.43632e-20 5.84908e-20 5.41601e-20 5.75543e-20 5.09680e-20 5.12990e-20 3.37983e-20 3.94844e-20 3.11806e-20 3.51945e-20 3.93848e-20 3.56602e-20 2.32941e-20 2.18691e-20 2.52728e-20 2.32144e-20 2.08637e-20 1.97281e-20 1.19701e-20 1.27419e-20 1.06013e-20 1.44661e-20 9.25133e-21 9.07452e-21 1.16043e-20 1.00299e-20 8.29825e-21 6.10367e-21 5.60989e-21 4.72648e-21 3.80622e-21 2.17848e-21 2.14769e-21 1.97199e-21 1.96092e-21 2.26219e-21 2.69987e-21 1.93354e-21 2.29074e-21 1.24859e-21 7.57857e-22 1.40686e-21 1.02755e-21 1.19909e-21 1.01376e-21 8.42496e-22 7.25599e-22 7.28215e-22 7.98948e-22 6.15868e-22 7.01295e-22 2.64405e-22 4.46409e-22 1.77835e-22 8.42468e-23 0.00000e+00 8.96783e-23 0.00000e+00 0.00000e+00 0.00000e+00 
6.43677e-18 1.23305e-17 1.16633e-17 1.10511e-17 1.09506e-17 1.06734e-17 1.00602e-17 9.94760e-18 1.06076e-17 1.03866e-17 9.87385e-18 9.33695e-18 9.45450e-18 9.44525e-18 8.97455e-18 8.66310e-18 8.15724e-18 7.49672e-18 7.02976e-18 6.29294e-18 5.90629e-18 5.46010e-18 5.08515e-18 4.51135e-18 4.02024e-18 3.70236e-18 3.39057e-18 3.07003e-18 2.85872e-18 2.58267e-18 2.46401e-18 2.16685e-18 2.18609e-18 1.84370e-18 1.81836e-18 1.55434e-18 1.43322e-18 1.49646e-18 1.37797e-18 1.27914e-18 1.21475e-18 1.19875e-18 1.13286e-18 1.10122e-18 1.20431e-18 1.17491e-18 1.12819e-18 1.06732e-18 1.07695e-18 1.02197e-18 9.69234e-19 8.77348e-19 7.87583e-19 6.77547e-19 6.54116e-19 5.71019e-19 5.12970e-19 4.06267e-19 3.50262e-19 3.06636e-19 2.72641e-19 2.51135e-19 2.15936e-19 2.19476e-19 1.73152e-19 1.75099e-19 1.62743e-19 1.53968e-19 1.34749e-19 1.25372e-19 8.34325e-20 8.97638e-20 3.61841e-20 2.78965e-20 5.15354e-21 -2.73018e-20 -2.15829e-20 -3.21153e-20 -7.83839e-20 -1.23420e-19 -1.09303e-19 -8.65031e-20 -8.55619e-20 -7.82857e-20 -8.42340e-20 -5.90269e-20 -7.40001e-20 -3.64060e-20 -6.81807e-20 -4.46820e-20 -2.20645e-20 -1.45594e-20 -1.50270e-20 6.68799e-21 1.01651e-20 1.83144e-20 2.51023e-20 7.94714e-20 6.19224e-20 6.68500e-20 7.28385e-20 8.59537e-20 1.14020e-19 1.17546e-19 1.48399e-19 1.70624e-19 1.79310e-19 1.90435e-19 1.99395e-19 2.30848e-19 2.14508e-19 2.30665e-19 2.58301e-19 2.73151e-19 2.42582e-19 2.64524e-19 2.29611e-19 2.24158e-19 2.03471e-19 2.20098e-19 2.00179e-19 1.82601e-19 1.64801e-19 1.60569e-19 1.59765e-19 1.48597e-19 1.46820e-19 1.40742e-19 1.28677e-19 1.28793e-19 1.12098e-19 9.58022e-20 9.79559e-20 1.00371e-19 8.91440e-20 7.91178e-20 8.32050e-20 7.63289e-20 7.07539e-20 7.52134e-20 6.51259e-20 5.91269e-20 5.33345e-20 5.66597e-20 5.01152e-20 5.13202e-20 3.26138e-20 3.79028e-20 2.97862e-20 3.42925e-20 3.96754e-20 3.51286e-20 2.18691e-20 2.24806e-20 2.49487e-20 2.21992e-20 1.97731e-20 2.03353e-20 1.18655e-20 1.24720e-20 9.36752e-21 1.28614e-20 8.38691e-21 8.08832e-21 1.00906e-20 8.85027e-21 7.16873e-21 5.26256e-21 5.05030e-21 4.08288e-21 2.83570e-21 1.30013e-21 1.35121e-21 1.19824e-21 1.18948e-21 1.58379e-21 1.77016e-21 1.22723e-21 1.31214e-21 6.47711e-22 4.18877e-22 8.49781e-22 5.62701e-22 7.53991e-22 5.53134e-22 4.78119e-22 3.99663e-22 4.00679e-22 5.25901e-22 4.26347e-22 4.72762e-22 1.43026e-22 3.43984e-22 9.95262e-23 4.22632e-23 0.00000e+00 5.15504e-23 0.00000e+00 0.00000e+00 0.00000e+00 
6.81703e-18 1.37229e-17 1.31385e-17 1.23341e-17 1.20318e-17 1.17079e-17 1.10165e-17 1.10315e-17 1.20055e-17 1.18812e-17 1.13686e-17 1.08157e-17 1.10353e-17 1.10518e-17 1.05359e-17 1.02129e-17 9.67069e-18 8.93404e-18 8.40239e-18 7.54167e-18 7.08732e-18 6.56429e-18 6.09407e-18 5.43892e-18 4.87643e-18 4.49970e-18 4.12536e-18 3.73772e-18 3.47956e-18 3.14447e-18 3.00366e-18 2.65559e-18 2.65353e-18 2.24632e-18 2.22095e-18 1.90804e-18 1.77292e-18 1.83326e-18 1.68652e-18 1.56574e-18 1.48047e-18 1.45885e-18 1.38578e-18 1.34091e-18 1.45688e-18 1.42743e-18 1.36657e-18 1.29162e-18 1.29319e-18 1.22128e-18 1.15190e-18 1.04429e-18 9.35056e-19 8.02600e-19 7.67095e-19 6.69691e-19 5.96914e-19 4.65975e-19 4.02157e-19 3.42893e-19 3.07011e-19 2.78717e-19 2.36693e-19 2.40409e-19 1.83566e-19 1.86026e-19 1.70075e-19 1.61385e-19 1.29907e-19 1.20726e-19 7.16277e-20 7.81870e-20 2.14745e-20 -3.48697e-22 -1.93727e-20 -5.48105e-20 -5.38075e-20 -6.23969e-20 -1.24407e-19 -1.65881e-19 -1.45779e-19 -1.23005e-19 -1.21072e-19 -1.09913e-19 -1.19952e-19 -9.62086e-20 -1.08747e-19 -6.71283e-20 -1.02180e-19 -7.61500e-20 -4.58280e-20 -4.07761e-20 -3.88631e-20 -1.82333e-20 -1.14468e-20 -4.61986e-21 5.25101e-21 6.84137e-20 4.77724e-20 4.89214e-20 5.95869e-20 7.06960e-20 1.02714e-19 1.11147e-19 1.43622e-19 1.64008e-19 1.82183e-19 1.87769e-19 1.98245e-19 2.32833e-19 2.16899e-19 2.32732e-19 2.59904e-19 2.81795e-19 2.47811e-19 2.72394e-19 2.35940e-19 2.34220e-19 2.13070e-19 2.26398e-19 2.06957e-19 1.90262e-19 1.71190e-19 1.65666e-19 1.66074e-19 1.54184e-19 1.52203e-19 1.50613e-19 1.37854e-19 1.36829e-19 1.17686e-19 1.00345e-19 1.01794e-19 1.06808e-19 9.42934e-20 8.33070e-20 8.75650e-20 8.28180e-20 7.60791e-20 7.94610e-20 7.11482e-20 6.38682e-20 5.90270e-20 6.19509e-20 5.53420e-20 5.49640e-20 3.62155e-20 4.07514e-20 3.26757e-20 3.68185e-20 4.28709e-20 3.94440e-20 2.52728e-20 2.49487e-20 3.08811e-20 2.77336e-20 2.31982e-20 2.39021e-20 1.36809e-20 1.68262e-20 1.16985e-20 1.69082e-20 1.20888e-20 1.15556e-20 1.38900e-20 1.24345e-20 1.03440e-20 7.49662e-21 7.72668e-21 6.23911e-21 6.02467e-21 3.84958e-21 3.60606e-21 3.48585e-21 3.46671e-21 3.99016e-21 4.59261e-21 3.06756e-21 3.70952e-21 1.86816e-21 1.34063e-21 2.31678e-21 1.81052e-21 2.12118e-21 1.79155e-21 1.50081e-21 1.29171e-21 1.29290e-21 1.41622e-21 1.08268e-21 1.24046e-21 4.71285e-22 7.87603e-22 3.16235e-22 1.50358e-22 0.00000e+00 1.59649e-22 0.00000e+00 0.00000e+00 0.00000e+00 
4.69198e-18 9.19207e-18 8.88431e-18 8.40636e-18 8.16595e-18 8.00353e-18 7.69058e-18 8.04472e-18 9.13091e-18 9.19677e-18 8.66629e-18 7.96401e-18 8.02875e-18 8.02076e-18 7.69544e-18 7.50316e-18 7.09883e-18 6.57930e-18 6.18767e-18 5.51868e-18 5.20544e-18 4.87363e-18 4.49645e-18 4.03725e-18 3.61675e-18 3.35000e-18 3.07245e-18 2.79816e-18 2.59833e-18 2.37710e-18 2.27449e-18 2.01593e-18 2.01452e-18 1.70484e-18 1.68784e-18 1.46201e-18 1.35848e-18 1.42189e-18 1.31500e-18 1.22426e-18 1.15928e-18 1.15308e-18 1.11073e-18 1.08026e-18 1.19017e-18 1.18940e-18 1.14700e-18 1.09333e-18 1.10034e-18 1.03296e-18 9.82699e-19 8.95801e-19 8.02984e-19 6.88454e-19 6.59522e-19 5.82105e-19 5.14276e-19 3.93210e-19 3.38033e-19 2.82799e-19 2.56249e-19 2.33491e-19 1.99769e-19 1.98620e-19 1.51483e-19 1.49593e-19 1.37209e-19 1.28291e-19 1.03113e-19 9.30224e-20 5.07903e-20 5.08740e-20 9.81641e-22 -2.53091e-20 -4.48005e-20 -7.68886e-20 -7.83672e-20 -8.64713e-20 -1.43011e-19 -1.82504e-19 -1.59304e-19 -1.41669e-19 -1.44666e-19 -1.28465e-19 -1.36428e-19 -1.09398e-19 -1.25291e-19 -8.49330e-20 -1.14442e-19 -9.45526e-20 -6.27298e-20 -5.73255e-20 -5.54851e-20 -3.66916e-20 -2.47382e-20 -2.17024e-20 -4.47651e-21 4.37689e-20 3.26927e-20 3.45886e-20 4.30979e-20 5.74066e-20 8.52314e-20 9.24904e-20 1.21638e-19 1.40396e-19 1.59923e-19 1.65271e-19 1.76506e-19 2.05558e-19 1.94442e-19 2.08103e-19 2.35335e-19 2.53932e-19 2.24787e-19 2.49762e-19 2.14102e-19 2.13546e-19 1.95395e-19 2.05926e-19 1.88908e-19 1.73921e-19 1.57113e-19 1.50589e-19 1.51904e-19 1.40118e-19 1.38644e-19 1.37018e-19 1.25863e-19 1.25934e-19 1.08170e-19 9.17348e-20 9.22276e-20 9.68169e-20 8.64840e-20 7.66860e-20 8.02294e-20 7.62227e-20 7.01923e-20 7.19632e-20 6.39410e-20 5.75793e-20 5.38875e-20 5.63940e-20 5.05132e-20 4.95934e-20 3.35089e-20 3.73780e-20 3.01100e-20 3.37209e-20 3.81249e-20 3.59387e-20 2.32144e-20 2.21992e-20 2.77336e-20 2.53042e-20 2.10510e-20 2.09804e-20 1.22443e-20 1.50117e-20 1.09857e-20 1.57918e-20 1.10963e-20 1.06938e-20 1.30335e-20 1.15996e-20 9.60923e-21 6.90108e-21 7.03683e-21 5.70997e-21 5.64400e-21 3.67683e-21 3.42084e-21 3.32262e-21 3.30505e-21 3.71503e-21 4.32856e-21 2.91909e-21 3.58601e-21 1.84648e-21 1.29572e-21 2.21792e-21 1.75125e-21 2.00954e-21 1.73348e-21 1.44751e-21 1.24843e-21 1.25017e-21 1.33045e-21 1.00755e-21 1.16045e-21 4.56374e-22 7.20100e-22 3.05318e-22 1.46525e-22 0.00000e+00 1.53844e-22 0.00000e+00 0.00000e+00 0.00000e+00 
5.73842e-18 1.00904e-17 9.48035e-18 9.03902e-18 8.93743e-18 8.79882e-18 8.35610e-18 8.40266e-18 9.14007e-18 8.97156e-18 8.39811e-18 7.71203e-18 7.86901e-18 7.93302e-18 7.58818e-18 7.37314e-18 6.96829e-18 6.44583e-18 6.03334e-18 5.41655e-18 5.09410e-18 4.73536e-18 4.39869e-18 3.91854e-18 3.51133e-18 3.22881e-18 2.94753e-18 2.67346e-18 2.49689e-18 2.23161e-18 2.12971e-18 1.87312e-18 1.89569e-18 1.57994e-18 1.55733e-18 1.32627e-18 1.23552e-18 1.29758e-18 1.19789e-18 1.10140e-18 1.04866e-18 1.02680e-18 9.60616e-19 9.24630e-19 1.01672e-18 9.83799e-19 9.42150e-19 8.87322e-19 8.98089e-19 8.29229e-19 7.98782e-19 7.22495e-19 6.49982e-19 5.69602e-19 5.55132e-19 4.91088e-19 4.49182e-19 3.53026e-19 3.11108e-19 2.82272e-19 2.53217e-19 2.42570e-19 2.12810e-19 2.21019e-19 1.80302e-19 1.79367e-19 1.76625e-19 1.64056e-19 1.61459e-19 1.51946e-19 1.17998e-19 1.21643e-19 8.11769e-20 7.35930e-20 5.17365e-20 3.24538e-20 3.72897e-20 3.24949e-20 -1.08498e-21 -3.97518e-20 -2.94059e-20 -9.47425e-21 -7.77921e-21 -1.00316e-20 -9.35412e-21 1.22588e-20 -6.69522e-21 2.23084e-20 -6.04243e-21 1.46889e-20 2.78825e-20 3.69531e-20 2.58390e-20 4.15392e-20 5.18697e-20 5.31426e-20 6.29393e-20 9.99533e-20 8.84234e-20 8.97866e-20 8.86148e-20 1.00698e-19 1.20676e-19 1.17140e-19 1.40294e-19 1.61921e-19 1.63425e-19 1.73092e-19 1.77176e-19 2.02025e-19 1.89423e-19 1.98979e-19 2.21648e-19 2.29928e-19 2.09026e-19 2.26251e-19 1.93108e-19 1.86701e-19 1.72828e-19 1.86502e-19 1.70080e-19 1.54190e-19 1.39827e-19 1.37322e-19 1.37959e-19 1.26938e-19 1.21766e-19 1.17265e-19 1.08936e-19 1.07602e-19 9.43121e-20 8.32006e-20 8.28237e-20 8.53470e-20 7.68391e-20 6.77016e-20 7.00592e-20 6.53661e-20 5.97419e-20 6.52294e-20 5.61775e-20 5.04086e-20 4.64702e-20 5.03348e-20 4.41409e-20 4.49392e-20 2.83926e-20 3.45653e-20 2.74925e-20 3.03671e-20 3.63812e-20 3.03003e-20 2.08637e-20 1.97731e-20 2.31982e-20 2.10510e-20 1.96331e-20 1.83312e-20 1.11353e-20 1.27995e-20 9.83112e-21 1.34441e-20 9.02647e-21 8.74175e-21 1.09677e-20 9.57751e-21 8.33284e-21 6.52383e-21 5.81169e-21 5.09750e-21 4.38124e-21 2.77580e-21 2.70594e-21 2.51768e-21 2.50431e-21 2.90378e-21 3.42751e-21 2.42124e-21 2.87070e-21 1.53651e-21 9.65371e-22 1.77056e-21 1.30466e-21 1.53313e-21 1.29009e-21 1.08178e-21 9.25778e-22 9.30507e-22 1.02431e-21 7.84708e-22 8.97555e-22 3.38714e-22 5.75884e-22 2.27544e-22 1.08052e-22 0.00000e+00 1.15431e-22 0.00000e+00 0.00000e+00 0.00000e+00 
7.80862e-18 1.49235e-17 1.41006e-17 1.32011e-17 1.29663e-17 1.25778e-17 1.16780e-17 1.12875e-17 1.18026e-17 1.14513e-17 1.10270e-17 1.07102e-17 1.09725e-17 1.10076e-17 1.04263e-17 1.00427e-17 9.48795e-18 8.71501e-18 8.19209e-18 7.38658e-18 6.91442e-18 6.34345e-18 5.92437e-18 5.24951e-18 4.69074e-18 4.31476e-18 3.94554e-18 3.55590e-18 3.31381e-18 2.95504e-18 2.80962e-18 2.47065e-18 2.47718e-18 2.08524e-18 2.05834e-18 1.74174e-18 1.61524e-18 1.65720e-18 1.51030e-18 1.39419e-18 1.31677e-18 1.28394e-18 1.19825e-18 1.14996e-18 1.24059e-18 1.18456e-18 1.12386e-18 1.05164e-18 1.05059e-18 9.94204e-19 9.32755e-19 8.36503e-19 7.50299e-19 6.46320e-19 6.20158e-19 5.33115e-19 4.83614e-19 3.86984e-19 3.35814e-19 2.98153e-19 2.61453e-19 2.37109e-19 2.00614e-19 2.11490e-19 1.60335e-19 1.65307e-19 1.53514e-19 1.46982e-19 1.21797e-19 1.16149e-19 7.46807e-20 8.43244e-20 3.69364e-20 2.62556e-20 1.06206e-20 -1.81336e-20 -1.35582e-20 -2.04542e-20 -7.07094e-20 -1.06199e-19 -9.60456e-20 -7.21352e-20 -6.64552e-20 -6.52037e-20 -7.20765e-20 -5.80290e-20 -6.87530e-20 -3.33558e-20 -6.78228e-20 -3.98154e-20 -2.07208e-20 -1.66705e-20 -1.83988e-20 -1.89699e-22 9.49747e-22 1.02265e-20 1.02001e-20 7.10907e-20 4.64709e-20 4.62946e-20 5.66545e-20 6.14038e-20 8.84822e-20 9.39504e-20 1.22994e-19 1.40642e-19 1.49673e-19 1.55427e-19 1.63898e-19 1.93599e-19 1.78305e-19 1.92683e-19 2.13008e-19 2.30159e-19 2.02731e-19 2.19719e-19 1.91386e-19 1.87976e-19 1.69915e-19 1.83552e-19 1.66427e-19 1.52591e-19 1.36608e-19 1.34608e-19 1.34125e-19 1.25584e-19 1.22108e-19 1.20109e-19 1.09622e-19 1.07531e-19 9.28717e-20 8.08413e-20 8.20940e-20 8.64606e-20 7.48205e-20 6.60528e-20 6.98070e-20 6.48163e-20 5.94065e-20 6.48421e-20 5.75814e-20 5.15258e-20 4.65972e-20 4.92535e-20 4.37099e-20 4.47298e-20 2.78692e-20 3.28268e-20 2.56411e-20 2.93532e-20 3.53708e-20 3.09838e-20 1.97281e-20 2.03353e-20 2.39021e-20 2.09804e-20 1.83312e-20 1.96871e-20 1.09100e-20 1.28469e-20 8.52242e-21 1.22558e-20 8.69388e-21 8.24238e-21 9.81827e-21 8.71939e-21 7.34103e-21 5.28839e-21 5.49471e-21 4.44745e-21 3.77214e-21 2.18399e-21 2.15667e-21 1.98758e-21 1.97633e-21 2.45572e-21 2.78047e-21 1.87362e-21 2.12750e-21 1.04154e-21 7.28083e-22 1.35881e-21 9.82663e-22 1.23710e-21 9.71017e-22 8.16728e-22 7.01053e-22 7.00863e-22 8.50365e-22 6.70992e-22 7.55068e-22 2.54499e-22 5.11378e-22 1.71894e-22 8.00973e-23 0.00000e+00 8.69865e-23 0.00000e+00 0.00000e+00 0.00000e+00 
2.49099e-18 5.53188e-18 5.33740e-18 5.15221e-18 5.11392e-18 5.03832e-18 4.81037e-18 4.83409e-18 5.22384e-18 5.09292e-18 4.77792e-18 4.44820e-18 4.56466e-18 4.59292e-18 4.36923e-18 4.24162e-18 3.97802e-18 3.67605e-18 3.43204e-18 3.07870e-18 2.89514e-18 2.67979e-18 2.49775e-18 2.20743e-18 1.99636e-18 1.83737e-18 1.67710e-18 1.51310e-18 1.40803e-18 1.26870e-18 1.20975e-18 1.06598e-18 1.07333e-18 9.06978e-19 8.96256e-19 7.67972e-19 7.10192e-19 7.44353e-19 6.86607e-19 6.33146e-19 6.08310e-19 5.94661e-19 5.57827e-19 5.41348e-19 5.86419e-19 5.70605e-19 5.42178e-19 5.09479e-19 5.14431e-19 4.83981e-19 4.58542e-19 4.16138e-19 3.71747e-19 3.20137e-19 3.12727e-19 2.71838e-19 2.45962e-19 1.93838e-19 1.67237e-19 1.47286e-19 1.31551e-19 1.22012e-19 1.05572e-19 1.07214e-19 8.68916e-20 8.92678e-20 8.31301e-20 7.82283e-20 7.34514e-20 6.68222e-20 4.73193e-20 5.03181e-20 2.26050e-20 2.10161e-20 1.01182e-20 -7.43894e-21 -3.77344e-21 -9.22727e-21 -2.69618e-20 -5.16906e-20 -4.66298e-20 -3.34464e-20 -3.19298e-20 -3.12858e-20 -3.27591e-20 -1.99028e-20 -2.59585e-20 -1.03487e-20 -2.49416e-20 -1.44160e-20 -4.74851e-21 6.54069e-22 -9.25826e-22 1.07760e-20 1.04371e-20 1.54510e-20 1.92920e-20 4.37033e-20 3.62267e-20 4.10315e-20 4.15892e-20 4.93161e-20 6.34239e-20 6.26459e-20 7.78974e-20 9.02143e-20 9.25000e-20 1.00527e-19 1.02960e-19 1.18538e-19 1.10964e-19 1.18309e-19 1.33403e-19 1.39807e-19 1.25569e-19 1.35292e-19 1.17425e-19 1.13908e-19 1.03674e-19 1.12889e-19 1.03423e-19 9.29622e-20 8.50416e-20 8.28442e-20 8.20553e-20 7.60277e-20 7.45352e-20 7.14263e-20 6.55010e-20 6.54090e-20 5.72008e-20 4.95704e-20 5.09843e-20 5.08309e-20 4.61883e-20 4.05666e-20 4.22641e-20 3.94017e-20 3.58188e-20 3.84928e-20 3.30326e-20 3.06495e-20 2.78733e-20 2.99126e-20 2.62570e-20 2.65182e-20 1.70380e-20 1.97787e-20 1.58341e-20 1.81906e-20 2.15482e-20 1.79367e-20 1.19701e-20 1.18655e-20 1.36809e-20 1.22443e-20 1.11353e-20 1.09100e-20 6.92907e-21 7.62607e-21 5.86183e-21 7.84223e-21 5.22275e-21 5.03118e-21 6.35872e-21 5.69224e-21 4.84598e-21 4.02575e-21 3.29455e-21 2.99626e-21 2.47163e-21 1.54701e-21 1.46043e-21 1.40663e-21 1.39784e-21 1.62390e-21 1.86663e-21 1.26237e-21 1.51112e-21 7.70547e-22 5.38679e-22 9.43368e-22 7.26877e-22 8.53945e-22 7.18056e-22 6.06283e-22 5.16314e-22 5.18508e-22 5.68786e-22 4.36193e-22 4.98823e-22 1.88036e-22 3.22331e-22 1.27242e-22 5.90744e-23 0.00000e+00 6.48293e-23 0.00000e+00 0.00000e+00 0.00000e+00 
3.09842e-18 7.77009e-18 7.68538e-18 7.17206e-18 7.01209e-18 6.79490e-18 6.38638e-18 6.32840e-18 6.98884e-18 6.90223e-18 6.56760e-18 6.27446e-18 6.48648e-18 6.58415e-18 6.25997e-18 6.07217e-18 5.77009e-18 5.34081e-18 5.02618e-18 4.52791e-18 4.24535e-18 3.90848e-18 3.65862e-18 3.23565e-18 2.91284e-18 2.69156e-18 2.46494e-18 2.22089e-18 2.06986e-18 1.82672e-18 1.73967e-18 1.54007e-18 1.53863e-18 1.28730e-18 1.27130e-18 1.07617e-18 9.97162e-19 1.03332e-18 9.30796e-19 8.59142e-19 8.18052e-19 7.92504e-19 7.31759e-19 7.05398e-19 7.57484e-19 7.16811e-19 6.76026e-19 6.26396e-19 6.18403e-19 5.83060e-19 5.41421e-19 4.89158e-19 4.36033e-19 3.79191e-19 3.64084e-19 3.12629e-19 2.85242e-19 2.29377e-19 1.99263e-19 1.78841e-19 1.60517e-19 1.45495e-19 1.24653e-19 1.37888e-19 1.06632e-19 1.16310e-19 1.09232e-19 1.06788e-19 9.39476e-20 9.29914e-20 6.97029e-20 8.03939e-20 5.32716e-20 5.36984e-20 5.07747e-20 3.46469e-20 3.72393e-20 3.87664e-20 1.55036e-20 -2.09611e-21 4.71676e-22 1.30798e-20 2.40875e-20 1.42776e-20 1.35749e-20 1.15856e-20 1.49851e-20 2.73301e-20 8.49960e-21 2.28897e-20 2.74900e-20 2.89424e-20 2.56055e-20 3.30260e-20 2.84995e-20 3.43765e-20 2.95659e-20 6.44527e-20 4.66659e-20 4.59411e-20 4.62661e-20 4.74768e-20 6.12649e-20 6.10179e-20 7.34196e-20 8.41366e-20 8.47667e-20 8.70360e-20 8.59623e-20 1.03254e-19 9.34352e-20 9.83613e-20 1.06273e-19 1.16049e-19 1.03959e-19 1.08341e-19 9.63563e-20 9.33096e-20 8.53189e-20 9.19715e-20 8.46968e-20 7.57759e-20 6.83344e-20 6.91632e-20 6.81540e-20 6.36490e-20 6.03147e-20 6.13550e-20 5.68478e-20 5.36179e-20 4.64065e-20 4.20265e-20 4.30688e-20 4.41576e-20 3.89703e-20 3.34181e-20 3.47676e-20 3.45633e-20 3.03003e-20 3.38269e-20 3.13841e-20 2.80982e-20 2.66871e-20 2.84856e-20 2.54479e-20 2.44473e-20 1.56791e-20 1.83668e-20 1.51740e-20 1.64325e-20 2.12479e-20 1.70630e-20 1.27419e-20 1.24720e-20 1.68262e-20 1.50117e-20 1.27995e-20 1.28469e-20 7.62607e-21 1.14770e-20 7.08849e-21 1.03061e-20 8.13012e-21 7.66979e-21 8.97682e-21 8.29791e-21 7.45173e-21 5.99401e-21 5.65443e-21 5.00987e-21 5.58067e-21 4.15684e-21 3.79681e-21 3.76101e-21 3.74223e-21 4.17511e-21 4.82843e-21 3.21108e-21 3.98884e-21 2.02682e-21 1.47458e-21 2.46802e-21 1.98829e-21 2.26904e-21 1.97202e-21 1.65790e-21 1.42112e-21 1.42669e-21 1.49820e-21 1.12218e-21 1.30154e-21 5.22090e-22 8.04964e-22 3.48620e-22 1.68207e-22 0.00000e+00 1.76660e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-5.96954e-19 -4.16055e-19 -1.44865e-19 5.89143e-20 1.06102e-19 2.23610e-19 4.87501e-19 9.88909e-19 1.62963e-18 1.78998e-18 1.45578e-18 9.58404e-19 9.52056e-19 9.99051e-19 1.02969e-18 1.07414e-18 9.96093e-19 9.78821e-19 9.08412e-19 7.88087e-19 7.71325e-19 7.88901e-19 7.14570e-19 6.54677e-19 6.15853e-19 5.85947e-19 5.36211e-19 5.02925e-19 4.64027e-19 4.51005e-19 4.36925e-19 3.95184e-19 4.02830e-19 3.41941e-19 3.43278e-19 3.14157e-19 2.94531e-19 3.33660e-19 3.22756e-19 3.02765e-19 2.99045e-19 3.05936e-19 3.04462e-19 3.04184e-19 3.47371e-19 3.65415e-19 3.57773e-19 3.47897e-19 3.57162e-19 3.25305e-19 3.20242e-19 2.98146e-19 2.66114e-19 2.28964e-19 2.26249e-19 2.03901e-19 1.78637e-19 1.27730e-19 1.08388e-19 8.73354e-20 8.21209e-20 7.93222e-20 7.11426e-20 6.57076e-20 5.62668e-20 5.46263e-20 5.03447e-20 4.44201e-20 4.76957e-20 4.10339e-20 2.80874e-20 2.45393e-20 5.56676e-21 -1.67409e-21 -1.10027e-20 -2.41826e-20 -2.33188e-20 -2.56536e-20 -3.70784e-20 -5.70849e-20 -4.79780e-20 -4.09693e-20 -4.32712e-20 -3.84744e-20 -3.59839e-20 -2.16992e-20 -2.90222e-20 -1.77804e-20 -2.53646e-20 -2.20701e-20 -1.06440e-20 -5.73142e-21 -8.08390e-21 3.26523e-22 7.25269e-21 5.76956e-21 1.91114e-20 2.47199e-20 2.87423e-20 3.35215e-20 2.97913e-20 4.14584e-20 5.02749e-20 4.72767e-20 5.61621e-20 6.72146e-20 7.13590e-20 7.85542e-20 7.95346e-20 8.86786e-20 8.63853e-20 9.01697e-20 1.04011e-19 1.07190e-19 9.92155e-20 1.09141e-19 9.17362e-20 9.00756e-20 8.36870e-20 8.90089e-20 8.29224e-20 7.41873e-20 6.90104e-20 6.56014e-20 6.62600e-20 6.00431e-20 5.83446e-20 5.64781e-20 5.26686e-20 5.33959e-20 4.64615e-20 4.01576e-20 4.01854e-20 3.98330e-20 3.78212e-20 3.33230e-20 3.39568e-20 3.28195e-20 2.96356e-20 3.02895e-20 2.55154e-20 2.41066e-20 2.32004e-20 2.47297e-20 2.19196e-20 2.10813e-20 1.46938e-20 1.66380e-20 1.37010e-20 1.52361e-20 1.69838e-20 1.46502e-20 1.06013e-20 9.36752e-21 1.16985e-20 1.09857e-20 9.83112e-21 8.52242e-21 5.86183e-21 7.08849e-21 5.99254e-21 7.93743e-21 5.31561e-21 5.24265e-21 6.76756e-21 6.06675e-21 5.21226e-21 4.32661e-21 3.46404e-21 3.22543e-21 3.25344e-21 2.35987e-21 2.13814e-21 2.13599e-21 2.12418e-21 2.26747e-21 2.69301e-21 1.85575e-21 2.35868e-21 1.27118e-21 8.58936e-22 1.42811e-21 1.15808e-21 1.26690e-21 1.14708e-21 9.68306e-22 8.24222e-22 8.29824e-22 8.17332e-22 6.00578e-22 7.04246e-22 3.02619e-22 4.21252e-22 2.03108e-22 9.66579e-23 0.00000e+00 1.03546e-22 0.00000e+00 0.00000e+00 0.00000e+00 
3.85058e-19 1.29633e-18 1.53696e-18 1.61321e-18 1.55094e-18 1.63558e-18 1.84643e-18 2.47480e-18 3.40749e-18 3.61601e-18 3.18185e-18 2.53592e-18 2.55221e-18 2.60355e-18 2.57736e-18 2.59521e-18 2.43656e-18 2.31611e-18 2.16315e-18 1.89996e-18 1.81921e-18 1.76871e-18 1.60495e-18 1.45284e-18 1.33312e-18 1.24994e-18 1.14386e-18 1.05615e-18 9.76302e-19 9.13748e-19 8.80606e-19 7.89602e-19 7.90647e-19 6.67320e-19 6.65523e-19 5.90782e-19 5.51478e-19 6.00847e-19 5.64329e-19 5.27254e-19 5.07611e-19 5.10947e-19 5.01855e-19 4.94092e-19 5.57670e-19 5.76884e-19 5.59629e-19 5.39651e-19 5.47869e-19 5.03518e-19 4.88271e-19 4.51456e-19 4.03031e-19 3.47381e-19 3.37694e-19 3.03225e-19 2.66116e-19 1.94923e-19 1.67994e-19 1.36385e-19 1.28089e-19 1.20063e-19 1.05902e-19 1.01752e-19 8.21107e-20 8.04690e-20 7.45799e-20 6.74107e-20 6.26543e-20 5.52982e-20 3.44880e-20 3.12905e-20 4.79505e-21 -1.04701e-20 -2.15888e-20 -3.93739e-20 -4.07725e-20 -4.30329e-20 -6.82583e-20 -9.24848e-20 -7.78051e-20 -6.89814e-20 -7.13976e-20 -6.33980e-20 -6.32885e-20 -4.71677e-20 -5.61953e-20 -3.70983e-20 -5.03729e-20 -4.35247e-20 -2.57719e-20 -2.13015e-20 -2.30642e-20 -1.28941e-20 -3.16831e-21 -4.81143e-21 1.14241e-20 2.66892e-20 2.78319e-20 3.10123e-20 3.01259e-20 4.23844e-20 5.57069e-20 5.55441e-20 6.84955e-20 8.13690e-20 9.08355e-20 9.63637e-20 9.98803e-20 1.13489e-19 1.09914e-19 1.15274e-19 1.32145e-19 1.39797e-19 1.27421e-19 1.41272e-19 1.19023e-19 1.18409e-19 1.09934e-19 1.15181e-19 1.07113e-19 9.71687e-20 8.94071e-20 8.50602e-20 8.63763e-20 7.86420e-20 7.63733e-20 7.58767e-20 7.05486e-20 7.07169e-20 6.08750e-20 5.25132e-20 5.20792e-20 5.34960e-20 4.96176e-20 4.37043e-20 4.48394e-20 4.38898e-20 3.96554e-20 4.03347e-20 3.51727e-20 3.24542e-20 3.14664e-20 3.31081e-20 2.96796e-20 2.81766e-20 1.97532e-20 2.21568e-20 1.82365e-20 2.00679e-20 2.24030e-20 2.03177e-20 1.44661e-20 1.28614e-20 1.69082e-20 1.57918e-20 1.34441e-20 1.22558e-20 7.84223e-21 1.03061e-20 7.93743e-21 1.11276e-20 7.83356e-21 7.62232e-21 9.50232e-21 8.52587e-21 7.34310e-21 5.70535e-21 5.15121e-21 4.56118e-21 4.94419e-21 3.61320e-21 3.27011e-21 3.26193e-21 3.24529e-21 3.48091e-21 4.11461e-21 2.79431e-21 3.55351e-21 1.88089e-21 1.30698e-21 2.16243e-21 1.76436e-21 1.94460e-21 1.74877e-21 1.46591e-21 1.25795e-21 1.26350e-21 1.26277e-21 9.32194e-22 1.08997e-21 4.62107e-22 6.49685e-22 3.08505e-22 1.49057e-22 0.00000e+00 1.56158e-22 0.00000e+00 0.00000e+00 0.00000e+00 
1.17557e-18 3.18953e-18 3.27092e-18 3.05825e-18 2.91335e-18 2.84146e-18 2.76506e-18 2.99258e-18 3.62608e-18 3.71445e-18 3.46156e-18 3.13791e-18 3.20914e-18 3.25890e-18 3.13494e-18 3.07762e-18 2.93206e-18 2.73684e-18 2.58128e-18 2.30848e-18 2.17905e-18 2.04023e-18 1.88931e-18 1.69087e-18 1.52760e-18 1.42158e-18 1.30362e-18 1.18355e-18 1.09879e-18 9.86368e-19 9.42817e-19 8.40139e-19 8.35207e-19 6.99756e-19 6.94098e-19 5.96697e-19 5.55680e-19 5.83363e-19 5.29455e-19 4.90400e-19 4.66519e-19 4.58360e-19 4.34249e-19 4.20773e-19 4.60336e-19 4.52949e-19 4.31314e-19 4.06079e-19 4.02863e-19 3.74477e-19 3.52050e-19 3.21597e-19 2.86529e-19 2.47749e-19 2.36997e-19 2.07663e-19 1.84698e-19 1.40925e-19 1.21620e-19 1.02881e-19 9.47235e-20 8.52769e-20 7.28950e-20 7.78943e-20 5.82627e-20 6.13230e-20 5.70600e-20 5.47098e-20 4.50633e-20 4.31955e-20 2.76124e-20 2.99999e-20 1.25230e-20 4.01133e-21 1.17335e-21 -1.04733e-20 -1.18135e-20 -1.09749e-20 -3.13070e-20 -4.32288e-20 -3.61213e-20 -2.98373e-20 -2.61607e-20 -2.61898e-20 -2.72617e-20 -2.42556e-20 -2.51241e-20 -1.35627e-20 -2.51484e-20 -1.75467e-20 -8.65692e-21 -7.83882e-21 -8.70793e-21 -3.77639e-21 -1.53774e-21 -2.14635e-22 3.67731e-21 2.25928e-20 1.58498e-20 1.50690e-20 1.63744e-20 1.96695e-20 2.91571e-20 3.05006e-20 3.91735e-20 4.57519e-20 5.14357e-20 5.16996e-20 5.31315e-20 6.35747e-20 5.97870e-20 6.27530e-20 6.99067e-20 7.74290e-20 6.95286e-20 7.53994e-20 6.51457e-20 6.50616e-20 6.01954e-20 6.25953e-20 5.82847e-20 5.29580e-20 4.80354e-20 4.69223e-20 4.73008e-20 4.34994e-20 4.16660e-20 4.33298e-20 4.03450e-20 3.88227e-20 3.30754e-20 2.92362e-20 2.91672e-20 3.07019e-20 2.75706e-20 2.38852e-20 2.46596e-20 2.51221e-20 2.21827e-20 2.31995e-20 2.16497e-20 1.93685e-20 1.90749e-20 1.99869e-20 1.80838e-20 1.67021e-20 1.16130e-20 1.29470e-20 1.08687e-20 1.15740e-20 1.40039e-20 1.23999e-20 9.25133e-21 8.38691e-21 1.20888e-20 1.10963e-20 9.02647e-21 8.69388e-21 5.22275e-21 8.13012e-21 5.31561e-21 7.83356e-21 6.12341e-21 5.83267e-21 6.88756e-21 6.32296e-21 5.59803e-21 4.33037e-21 4.21705e-21 3.67793e-21 4.34615e-21 3.29261e-21 2.97826e-21 2.97050e-21 2.95620e-21 3.21538e-21 3.76006e-21 2.50900e-21 3.17454e-21 1.63746e-21 1.18058e-21 1.94784e-21 1.59376e-21 1.78205e-21 1.58113e-21 1.32225e-21 1.13900e-21 1.14253e-21 1.16728e-21 8.66475e-22 1.01000e-21 4.18832e-22 6.07446e-22 2.78645e-22 1.35915e-22 0.00000e+00 1.40578e-22 0.00000e+00 0.00000e+00 0.00000e+00 
4.05864e-19 1.68474e-18 1.88008e-18 1.79618e-18 1.68873e-18 1.67128e-18 1.73078e-18 2.10342e-18 2.80478e-18 2.96290e-18 2.68069e-18 2.28956e-18 2.31187e-18 2.35469e-18 2.28986e-18 2.27130e-18 2.16460e-18 2.03720e-18 1.92590e-18 1.71177e-18 1.62747e-18 1.54840e-18 1.42675e-18 1.28540e-18 1.16609e-18 1.09410e-18 1.00512e-18 9.20545e-19 8.53453e-19 7.77833e-19 7.47587e-19 6.70185e-19 6.68552e-19 5.61107e-19 5.59025e-19 4.87458e-19 4.54711e-19 4.85843e-19 4.46494e-19 4.16988e-19 3.98004e-19 3.96847e-19 3.83088e-19 3.74848e-19 4.16176e-19 4.18707e-19 4.03535e-19 3.84427e-19 3.84112e-19 3.55502e-19 3.38040e-19 3.10982e-19 2.77021e-19 2.38578e-19 2.28757e-19 2.01718e-19 1.76879e-19 1.30585e-19 1.10882e-19 9.04700e-20 8.40170e-20 7.62545e-20 6.58222e-20 6.73820e-20 5.10266e-20 5.28176e-20 4.82329e-20 4.52364e-20 3.81533e-20 3.60958e-20 2.16787e-20 2.27618e-20 6.81421e-21 -2.42269e-21 -5.46052e-21 -1.61426e-20 -1.73254e-20 -1.57458e-20 -3.43417e-20 -4.57352e-20 -3.73053e-20 -3.20483e-20 -2.99451e-20 -2.81490e-20 -2.82267e-20 -2.38439e-20 -2.55245e-20 -1.48721e-20 -2.47697e-20 -1.87011e-20 -8.76752e-21 -7.93195e-21 -8.77470e-21 -4.06255e-21 2.63891e-22 -1.72771e-22 6.51228e-21 2.08039e-20 1.73619e-20 1.70828e-20 1.74197e-20 2.22231e-20 3.06158e-20 3.14946e-20 3.87331e-20 4.56364e-20 5.18429e-20 5.26865e-20 5.38197e-20 6.29967e-20 5.99834e-20 6.25918e-20 7.01724e-20 7.68326e-20 6.95038e-20 7.62412e-20 6.49472e-20 6.51778e-20 6.04789e-20 6.26580e-20 5.85006e-20 5.31832e-20 4.85402e-20 4.67739e-20 4.74752e-20 4.34124e-20 4.16163e-20 4.30525e-20 4.01596e-20 3.91612e-20 3.33587e-20 2.91965e-20 2.89375e-20 3.03933e-20 2.76342e-20 2.40981e-20 2.47510e-20 2.51512e-20 2.23381e-20 2.29169e-20 2.10208e-20 1.89945e-20 1.88334e-20 1.96756e-20 1.78188e-20 1.64385e-20 1.16095e-20 1.28872e-20 1.07922e-20 1.15485e-20 1.35221e-20 1.22207e-20 9.07452e-21 8.08832e-21 1.15556e-20 1.06938e-20 8.74175e-21 8.24238e-21 5.03118e-21 7.66979e-21 5.24265e-21 7.62232e-21 5.83267e-21 5.60633e-21 6.69748e-21 6.12543e-21 5.38531e-21 4.13046e-21 4.00103e-21 3.48245e-21 4.11756e-21 3.11782e-21 2.81209e-21 2.81489e-21 2.80124e-21 3.02428e-21 3.55050e-21 2.38499e-21 3.02945e-21 1.57931e-21 1.12374e-21 1.85123e-21 1.51540e-21 1.68321e-21 1.50363e-21 1.26244e-21 1.08381e-21 1.08783e-21 1.09781e-21 8.10606e-22 9.48073e-22 3.98545e-22 5.68083e-22 2.65613e-22 1.28862e-22 0.00000e+00 1.34419e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-4.19741e-19 9.95919e-20 4.34670e-19 5.24953e-19 4.92818e-19 5.74523e-19 8.13230e-19 1.37697e-18 2.19300e-18 2.42406e-18 2.10218e-18 1.60389e-18 1.63375e-18 1.70240e-18 1.72160e-18 1.76008e-18 1.66944e-18 1.61814e-18 1.51680e-18 1.33707e-18 1.28611e-18 1.27085e-18 1.15300e-18 1.05370e-18 9.77617e-19 9.23714e-19 8.47206e-19 7.86546e-19 7.27180e-19 6.83898e-19 6.58641e-19 5.95856e-19 5.93491e-19 5.01998e-19 5.01364e-19 4.50594e-19 4.23149e-19 4.61518e-19 4.35056e-19 4.08526e-19 3.94852e-19 3.99264e-19 3.94422e-19 3.90422e-19 4.40954e-19 4.58537e-19 4.46670e-19 4.31382e-19 4.36337e-19 3.99515e-19 3.87750e-19 3.59918e-19 3.21289e-19 2.76888e-19 2.69352e-19 2.42630e-19 2.12186e-19 1.53611e-19 1.32030e-19 1.05544e-19 1.00353e-19 9.46281e-20 8.42434e-20 8.04269e-20 6.56669e-20 6.52972e-20 5.97596e-20 5.44905e-20 5.14616e-20 4.60688e-20 3.02280e-20 2.80424e-20 8.02175e-21 -4.08588e-21 -1.12765e-20 -2.50876e-20 -2.65297e-20 -2.70630e-20 -4.55463e-20 -6.32785e-20 -5.17393e-20 -4.57350e-20 -4.65617e-20 -4.13641e-20 -4.02013e-20 -2.96180e-20 -3.45810e-20 -2.19169e-20 -3.11996e-20 -2.70567e-20 -1.37728e-20 -1.05768e-20 -1.23238e-20 -5.39043e-21 2.40974e-21 1.72135e-22 1.33342e-20 2.30812e-20 2.47529e-20 2.71518e-20 2.48941e-20 3.47308e-20 4.44427e-20 4.35414e-20 5.20221e-20 6.20566e-20 6.93506e-20 7.33398e-20 7.45362e-20 8.46800e-20 8.22878e-20 8.55356e-20 9.77244e-20 1.03751e-19 9.53581e-20 1.05425e-19 8.86049e-20 8.83910e-20 8.24173e-20 8.59009e-20 8.04001e-20 7.25434e-20 6.70321e-20 6.37536e-20 6.48944e-20 5.87865e-20 5.66920e-20 5.70857e-20 5.33784e-20 5.32292e-20 4.56999e-20 3.96386e-20 3.92080e-20 4.01610e-20 3.76117e-20 3.29516e-20 3.35852e-20 3.36014e-20 3.00519e-20 3.03521e-20 2.67261e-20 2.47261e-20 2.44681e-20 2.57107e-20 2.31418e-20 2.15162e-20 1.53993e-20 1.71061e-20 1.42875e-20 1.54904e-20 1.73947e-20 1.56633e-20 1.16043e-20 1.00906e-20 1.38900e-20 1.30335e-20 1.09677e-20 9.81827e-21 6.35872e-21 8.97682e-21 6.76756e-21 9.50232e-21 6.88756e-21 6.69748e-21 8.29999e-21 7.52185e-21 6.52459e-21 5.16992e-21 4.64091e-21 4.13335e-21 4.73122e-21 3.56777e-21 3.20328e-21 3.22196e-21 3.20548e-21 3.41462e-21 4.03334e-21 2.73017e-21 3.49525e-21 1.84911e-21 1.29607e-21 2.12375e-21 1.74830e-21 1.91600e-21 1.73354e-21 1.45666e-21 1.24752e-21 1.25367e-21 1.24022e-21 9.10840e-22 1.06846e-21 4.58620e-22 6.33618e-22 3.06252e-22 1.47835e-22 0.00000e+00 1.55302e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-7.63594e-19 2.03418e-20 4.07764e-19 4.77740e-19 4.42232e-19 4.97461e-19 7.10943e-19 1.20864e-18 1.95339e-18 2.16998e-18 1.89611e-18 1.49410e-18 1.53018e-18 1.59601e-18 1.60221e-18 1.63060e-18 1.55424e-18 1.50745e-18 1.41771e-18 1.25589e-18 1.20688e-18 1.18281e-18 1.08239e-18 9.85187e-19 9.17259e-19 8.67697e-19 7.98597e-19 7.38536e-19 6.83007e-19 6.40219e-19 6.17035e-19 5.59871e-19 5.54728e-19 4.73404e-19 4.72074e-19 4.25392e-19 3.98246e-19 4.30615e-19 4.04222e-19 3.81121e-19 3.69285e-19 3.71947e-19 3.66029e-19 3.64019e-19 4.05142e-19 4.18642e-19 4.06903e-19 3.91174e-19 3.93152e-19 3.63995e-19 3.49288e-19 3.25050e-19 2.89503e-19 2.48538e-19 2.41329e-19 2.16283e-19 1.88836e-19 1.38113e-19 1.18408e-19 9.36731e-20 8.96061e-20 8.34897e-20 7.43621e-20 7.07235e-20 5.84707e-20 6.00601e-20 5.34181e-20 4.98744e-20 4.58019e-20 4.18483e-20 2.79945e-20 2.80707e-20 1.01730e-20 1.75871e-21 -2.57912e-21 -1.52932e-20 -1.62870e-20 -1.62513e-20 -3.09810e-20 -4.50197e-20 -3.59937e-20 -3.11149e-20 -2.99863e-20 -2.68102e-20 -2.61475e-20 -1.93236e-20 -1.99457e-20 -1.16511e-20 -1.84516e-20 -1.56711e-20 -5.02042e-21 -2.79610e-21 -3.04142e-21 2.38921e-21 6.66366e-21 5.49136e-21 1.48563e-20 2.42562e-20 2.44150e-20 2.70383e-20 2.45689e-20 3.24359e-20 4.08455e-20 4.03311e-20 4.65362e-20 5.48633e-20 6.09150e-20 6.42965e-20 6.38363e-20 7.29558e-20 7.00730e-20 7.27637e-20 8.23751e-20 8.81822e-20 8.05373e-20 8.83641e-20 7.50979e-20 7.50083e-20 6.95356e-20 7.25759e-20 6.82406e-20 6.12048e-20 5.67019e-20 5.39440e-20 5.45552e-20 4.95227e-20 4.80753e-20 4.87568e-20 4.54707e-20 4.52389e-20 3.87720e-20 3.34319e-20 3.36215e-20 3.39440e-20 3.19432e-20 2.78355e-20 2.83820e-20 2.87586e-20 2.55406e-20 2.55777e-20 2.28205e-20 2.12916e-20 2.11488e-20 2.21404e-20 1.99867e-20 1.83370e-20 1.32754e-20 1.44090e-20 1.22001e-20 1.32516e-20 1.50283e-20 1.34554e-20 1.00299e-20 8.85027e-21 1.24345e-20 1.15996e-20 9.57751e-21 8.71939e-21 5.69224e-21 8.29791e-21 6.06675e-21 8.52587e-21 6.32296e-21 6.12543e-21 7.52185e-21 6.90863e-21 5.98553e-21 4.81600e-21 4.30835e-21 3.84427e-21 4.49276e-21 3.42160e-21 3.04782e-21 3.09302e-21 3.07675e-21 3.28091e-21 3.85044e-21 2.58083e-21 3.31340e-21 1.73475e-21 1.24364e-21 2.01782e-21 1.67562e-21 1.83816e-21 1.66183e-21 1.40169e-21 1.19756e-21 1.20327e-21 1.18923e-21 8.72200e-22 1.02432e-21 4.39963e-22 6.09587e-22 2.94317e-22 1.41245e-22 0.00000e+00 1.49582e-22 0.00000e+00 0.00000e+00 0.00000e+00 
6.13974e-20 1.18325e-18 1.39323e-18 1.38201e-18 1.31290e-18 1.33136e-18 1.41655e-18 1.76429e-18 2.40902e-18 2.52699e-18 2.23658e-18 1.84581e-18 1.90374e-18 1.97604e-18 1.92691e-18 1.92287e-18 1.82717e-18 1.72920e-18 1.62556e-18 1.44819e-18 1.37772e-18 1.31126e-18 1.21360e-18 1.08456e-18 9.96569e-19 9.34097e-19 8.53996e-19 7.79210e-19 7.23932e-19 6.47856e-19 6.22448e-19 5.57612e-19 5.61057e-19 4.64557e-19 4.63195e-19 4.01145e-19 3.75580e-19 4.08534e-19 3.74762e-19 3.47026e-19 3.36639e-19 3.31445e-19 3.12858e-19 3.05619e-19 3.37888e-19 3.33447e-19 3.18589e-19 3.00462e-19 3.00419e-19 2.72858e-19 2.60799e-19 2.40562e-19 2.13777e-19 1.86738e-19 1.82532e-19 1.61070e-19 1.44254e-19 1.06861e-19 9.15270e-20 7.87223e-20 7.34677e-20 6.90581e-20 6.11785e-20 6.49776e-20 5.24062e-20 5.52679e-20 5.28815e-20 4.93458e-20 4.92930e-20 4.71588e-20 3.62417e-20 3.80725e-20 2.50742e-20 2.16503e-20 1.90940e-20 1.13047e-20 1.15127e-20 1.43126e-20 4.08546e-21 -6.95701e-21 -2.42960e-21 3.12889e-21 6.90606e-21 3.10684e-21 5.79832e-21 7.87606e-21 7.15942e-21 1.28901e-20 4.59637e-21 9.57042e-21 1.40836e-20 1.58946e-20 1.21294e-20 1.58232e-20 1.83696e-20 1.80173e-20 2.27658e-20 3.21374e-20 2.93732e-20 2.99189e-20 2.66836e-20 3.12700e-20 3.69383e-20 3.44432e-20 3.93713e-20 4.68457e-20 4.79503e-20 5.03228e-20 4.88041e-20 5.60898e-20 5.34006e-20 5.43376e-20 6.06322e-20 6.42855e-20 6.01208e-20 6.38045e-20 5.43420e-20 5.30607e-20 4.99261e-20 5.26348e-20 4.94392e-20 4.37896e-20 4.06196e-20 3.99306e-20 4.01476e-20 3.65144e-20 3.38701e-20 3.47733e-20 3.29046e-20 3.14936e-20 2.72849e-20 2.49494e-20 2.46946e-20 2.49582e-20 2.33089e-20 2.00092e-20 2.01718e-20 2.09100e-20 1.80156e-20 1.94068e-20 1.75081e-20 1.60473e-20 1.60788e-20 1.72672e-20 1.54021e-20 1.41545e-20 9.79117e-21 1.13846e-20 9.67683e-21 1.01654e-20 1.26024e-20 1.00505e-20 8.29825e-21 7.16873e-21 1.03440e-20 9.60923e-21 8.33284e-21 7.34103e-21 4.84598e-21 7.45173e-21 5.21226e-21 7.34310e-21 5.59803e-21 5.38531e-21 6.52459e-21 5.98553e-21 5.45621e-21 4.49448e-21 3.94158e-21 3.65198e-21 4.24238e-21 3.29356e-21 2.97332e-21 2.97498e-21 2.96053e-21 3.18597e-21 3.75280e-21 2.53740e-21 3.22492e-21 1.69502e-21 1.19011e-21 1.96558e-21 1.60434e-21 1.77634e-21 1.59216e-21 1.33885e-21 1.14698e-21 1.15243e-21 1.15641e-21 8.51375e-22 9.97511e-22 4.22218e-22 5.96876e-22 2.81444e-22 1.36503e-22 0.00000e+00 1.42697e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-4.76696e-20 1.53201e-18 1.65938e-18 1.63213e-18 1.68408e-18 1.70493e-18 1.64664e-18 1.62005e-18 1.81867e-18 1.76225e-18 1.68140e-18 1.60162e-18 1.81386e-18 1.92706e-18 1.87339e-18 1.85789e-18 1.77412e-18 1.69547e-18 1.57578e-18 1.44404e-18 1.35684e-18 1.26758e-18 1.19443e-18 1.05714e-18 9.93619e-19 9.14574e-19 8.32552e-19 7.46004e-19 6.98805e-19 6.09944e-19 5.76628e-19 5.15365e-19 5.13273e-19 4.28297e-19 4.23305e-19 3.63884e-19 3.43356e-19 3.59222e-19 3.29005e-19 2.98650e-19 2.95029e-19 2.80153e-19 2.52196e-19 2.41681e-19 2.52936e-19 2.34295e-19 2.16881e-19 1.96901e-19 1.95424e-19 1.75601e-19 1.66358e-19 1.51538e-19 1.34379e-19 1.20024e-19 1.20806e-19 1.05074e-19 1.00876e-19 8.11105e-20 7.27043e-20 6.94862e-20 6.35532e-20 6.23344e-20 5.59220e-20 6.06897e-20 5.30769e-20 5.77471e-20 5.60790e-20 5.37256e-20 5.96120e-20 5.55115e-20 5.02410e-20 5.29351e-20 4.25769e-20 4.82862e-20 4.60101e-20 3.97593e-20 4.21348e-20 4.15315e-20 4.46012e-20 3.38738e-20 3.06325e-20 3.69315e-20 4.21715e-20 3.25458e-20 3.60875e-20 3.67292e-20 3.86619e-20 3.72981e-20 3.31029e-20 3.54723e-20 3.20672e-20 3.62235e-20 3.08820e-20 3.42259e-20 3.07198e-20 3.32075e-20 3.22904e-20 3.77591e-20 3.42811e-20 3.73538e-20 3.11154e-20 3.45376e-20 3.84898e-20 3.24786e-20 3.63593e-20 4.27106e-20 3.73243e-20 4.23886e-20 3.80664e-20 4.40018e-20 4.11234e-20 4.10812e-20 4.57130e-20 4.60741e-20 4.45601e-20 4.36949e-20 3.87413e-20 3.52905e-20 3.34642e-20 3.75853e-20 3.55125e-20 2.94349e-20 2.81209e-20 2.89903e-20 2.79742e-20 2.53024e-20 2.30549e-20 2.24489e-20 2.15729e-20 2.00855e-20 1.82386e-20 1.76977e-20 1.83818e-20 1.64144e-20 1.63591e-20 1.34132e-20 1.31975e-20 1.38353e-20 1.12532e-20 1.33879e-20 1.17460e-20 1.12350e-20 1.10089e-20 1.25392e-20 1.07675e-20 1.00503e-20 6.61257e-21 7.98648e-21 7.06942e-21 7.35222e-21 1.02396e-20 6.36571e-21 6.10367e-21 5.26256e-21 7.49662e-21 6.90108e-21 6.52383e-21 5.28839e-21 4.02575e-21 5.99401e-21 4.32661e-21 5.70535e-21 4.33037e-21 4.13046e-21 5.16992e-21 4.81600e-21 4.49448e-21 4.32247e-21 3.13293e-21 3.17937e-21 3.50280e-21 2.77723e-21 2.50219e-21 2.50739e-21 2.49423e-21 2.68381e-21 3.14984e-21 2.11493e-21 2.69362e-21 1.40770e-21 1.00325e-21 1.64546e-21 1.35636e-21 1.49578e-21 1.34397e-21 1.12248e-21 9.63331e-22 9.69598e-22 9.72505e-22 7.19333e-22 8.39613e-22 3.54744e-22 5.01226e-22 2.36380e-22 1.15041e-22 0.00000e+00 1.19609e-22 0.00000e+00 0.00000e+00 0.00000e+00 
7.17000e-19 2.37671e-18 2.43941e-18 2.25415e-18 2.14058e-18 2.06609e-18 1.97425e-18 2.09646e-18 2.53516e-18 2.59334e-18 2.44799e-18 2.27882e-18 2.36700e-18 2.42054e-18 2.32175e-18 2.26786e-18 2.17643e-18 2.03060e-18 1.92085e-18 1.73310e-18 1.63058e-18 1.51351e-18 1.41227e-18 1.25994e-18 1.14216e-18 1.06185e-18 9.73731e-19 8.82917e-19 8.24497e-19 7.26850e-19 6.95743e-19 6.20992e-19 6.20322e-19 5.16716e-19 5.13073e-19 4.39117e-19 4.10748e-19 4.28800e-19 3.89285e-19 3.61565e-19 3.44346e-19 3.36177e-19 3.12886e-19 3.03171e-19 3.26980e-19 3.11747e-19 2.96997e-19 2.76781e-19 2.72404e-19 2.52891e-19 2.36279e-19 2.15436e-19 1.92154e-19 1.67514e-19 1.60358e-19 1.39286e-19 1.25678e-19 9.73610e-20 8.38195e-20 7.35051e-20 6.72072e-20 6.19387e-20 5.39207e-20 5.92105e-20 4.61037e-20 5.01984e-20 4.72660e-20 4.57388e-20 4.10643e-20 4.15778e-20 3.21993e-20 3.69945e-20 2.81579e-20 2.62479e-20 2.68247e-20 2.25274e-20 2.25429e-20 2.61674e-20 1.61157e-20 1.16761e-20 1.39723e-20 1.75561e-20 2.25564e-20 1.78707e-20 1.85449e-20 1.54158e-20 1.80340e-20 2.08777e-20 1.36670e-20 1.88151e-20 2.06058e-20 2.03761e-20 1.80113e-20 1.89743e-20 1.92129e-20 1.94781e-20 1.88717e-20 3.04601e-20 2.42402e-20 2.25957e-20 2.15162e-20 2.17444e-20 2.56354e-20 2.54260e-20 2.81412e-20 3.21812e-20 3.32611e-20 3.25051e-20 3.07565e-20 3.68192e-20 3.33739e-20 3.37493e-20 3.54346e-20 3.97691e-20 3.60824e-20 3.74151e-20 3.28418e-20 3.23449e-20 3.02085e-20 3.16041e-20 2.94375e-20 2.64282e-20 2.38852e-20 2.42010e-20 2.41474e-20 2.23092e-20 2.04438e-20 2.21534e-20 2.09049e-20 1.91319e-20 1.63876e-20 1.51752e-20 1.51120e-20 1.60738e-20 1.42015e-20 1.20179e-20 1.22949e-20 1.31599e-20 1.11942e-20 1.23970e-20 1.20750e-20 1.05463e-20 1.05927e-20 1.13161e-20 1.01816e-20 9.28537e-21 6.27604e-21 7.26101e-21 6.22657e-21 6.34800e-21 8.46998e-21 6.84908e-21 5.60989e-21 5.05030e-21 7.72668e-21 7.03683e-21 5.81169e-21 5.49471e-21 3.29455e-21 5.65443e-21 3.46404e-21 5.15121e-21 4.21705e-21 4.00103e-21 4.64091e-21 4.30835e-21 3.94158e-21 3.13293e-21 3.05342e-21 2.68321e-21 3.28171e-21 2.54490e-21 2.29709e-21 2.30076e-21 2.28971e-21 2.49260e-21 2.91220e-21 1.95094e-21 2.46555e-21 1.27638e-21 9.14617e-22 1.51081e-21 1.23163e-21 1.37843e-21 1.22284e-21 1.03114e-21 8.82539e-22 8.86157e-22 9.01736e-22 6.66118e-22 7.79207e-22 3.24734e-22 4.71765e-22 2.16597e-22 1.04772e-22 0.00000e+00 1.09926e-22 0.00000e+00 0.00000e+00 0.00000e+00 
5.12004e-19 1.92520e-18 1.98426e-18 1.87692e-18 1.81588e-18 1.78266e-18 1.71081e-18 1.76962e-18 2.09206e-18 2.08575e-18 1.92962e-18 1.75539e-18 1.85495e-18 1.91869e-18 1.83353e-18 1.79910e-18 1.71465e-18 1.60063e-18 1.50427e-18 1.35734e-18 1.27696e-18 1.18252e-18 1.10907e-18 9.78981e-19 8.94668e-19 8.29148e-19 7.56274e-19 6.79530e-19 6.34138e-19 5.48719e-19 5.22794e-19 4.64568e-19 4.66605e-19 3.83058e-19 3.80369e-19 3.19615e-19 2.98631e-19 3.16315e-19 2.82633e-19 2.56872e-19 2.49009e-19 2.37533e-19 2.13353e-19 2.03575e-19 2.17546e-19 2.00276e-19 1.84894e-19 1.67825e-19 1.64505e-19 1.48236e-19 1.37774e-19 1.24759e-19 1.10133e-19 9.83023e-20 9.62419e-20 8.19318e-20 7.70541e-20 6.06843e-20 5.27721e-20 5.04099e-20 4.55907e-20 4.25203e-20 3.68510e-20 4.42796e-20 3.47649e-20 3.88957e-20 3.86026e-20 3.71011e-20 3.77406e-20 3.71283e-20 3.11894e-20 3.44322e-20 2.72126e-20 2.90063e-20 2.91143e-20 2.51743e-20 2.61305e-20 2.86470e-20 2.49581e-20 1.91105e-20 1.84106e-20 2.29149e-20 2.81341e-20 2.06861e-20 2.29457e-20 2.07064e-20 2.22871e-20 2.37323e-20 1.76115e-20 2.19673e-20 2.08003e-20 2.19946e-20 1.81431e-20 1.98224e-20 1.82173e-20 1.97963e-20 1.84730e-20 2.68251e-20 2.16754e-20 2.14141e-20 1.88238e-20 1.95191e-20 2.26598e-20 1.99154e-20 2.29874e-20 2.71961e-20 2.48763e-20 2.60666e-20 2.38748e-20 2.86024e-20 2.63170e-20 2.61681e-20 2.82608e-20 3.01289e-20 2.88450e-20 2.82363e-20 2.50369e-20 2.33320e-20 2.22608e-20 2.41574e-20 2.27767e-20 1.94037e-20 1.80603e-20 1.90220e-20 1.85963e-20 1.70484e-20 1.48931e-20 1.57423e-20 1.51792e-20 1.33957e-20 1.18397e-20 1.19451e-20 1.19610e-20 1.17063e-20 1.08815e-20 8.91966e-21 8.85988e-21 9.73420e-21 7.82393e-21 9.53007e-21 8.99964e-21 8.10913e-21 8.19422e-21 9.11676e-21 8.01210e-21 7.25301e-21 4.74071e-21 5.85835e-21 5.12623e-21 5.14818e-21 7.39389e-21 4.93103e-21 4.72648e-21 4.08288e-21 6.23911e-21 5.70997e-21 5.09750e-21 4.44745e-21 2.99626e-21 5.00987e-21 3.22543e-21 4.56118e-21 3.67793e-21 3.48245e-21 4.13335e-21 3.84427e-21 3.65198e-21 3.17937e-21 2.68321e-21 2.58052e-21 3.01789e-21 2.39452e-21 2.17202e-21 2.16100e-21 2.15080e-21 2.33553e-21 2.74057e-21 1.84227e-21 2.32896e-21 1.21145e-21 8.60016e-22 1.42575e-21 1.16109e-21 1.29561e-21 1.15219e-21 9.63818e-22 8.28676e-22 8.32697e-22 8.48012e-22 6.27996e-22 7.32944e-22 3.05421e-22 4.40558e-22 2.02982e-22 9.93841e-23 0.00000e+00 1.02572e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-7.95099e-19 -1.34417e-19 2.03296e-19 1.79881e-19 8.76668e-20 9.39087e-20 1.95404e-19 4.83894e-19 1.00800e-18 1.16116e-18 1.02023e-18 8.23049e-19 9.00782e-19 9.82575e-19 9.78239e-19 1.00037e-18 9.80131e-19 9.54327e-19 9.08070e-19 8.18378e-19 7.80226e-19 7.44359e-19 6.89103e-19 6.18143e-19 5.83131e-19 5.52302e-19 5.06471e-19 4.61808e-19 4.30136e-19 3.73591e-19 3.59505e-19 3.28726e-19 3.21472e-19 2.64633e-19 2.64848e-19 2.30182e-19 2.17577e-19 2.32318e-19 2.06966e-19 1.92362e-19 1.85361e-19 1.79306e-19 1.67030e-19 1.62868e-19 1.76067e-19 1.71476e-19 1.61329e-19 1.49098e-19 1.42785e-19 1.27313e-19 1.17238e-19 1.09493e-19 9.54250e-20 8.44261e-20 8.06230e-20 7.01543e-20 6.21395e-20 4.43884e-20 3.77392e-20 3.07371e-20 3.07761e-20 2.78060e-20 2.47952e-20 2.95550e-20 2.28679e-20 2.77395e-20 2.59553e-20 2.55515e-20 2.40185e-20 2.54178e-20 2.12166e-20 2.50558e-20 2.22458e-20 2.09403e-20 2.55848e-20 2.41510e-20 2.30917e-20 2.89894e-20 2.52124e-20 2.62697e-20 2.74952e-20 2.82707e-20 3.41490e-20 2.76748e-20 2.98975e-20 2.26321e-20 2.88000e-20 2.60911e-20 2.36409e-20 2.47824e-20 2.41964e-20 2.30041e-20 2.05938e-20 1.88276e-20 1.84259e-20 1.72883e-20 1.70041e-20 2.06408e-20 1.74911e-20 1.56388e-20 1.25882e-20 1.17726e-20 1.25741e-20 1.11425e-20 9.20496e-21 1.09690e-20 1.11758e-20 9.39428e-21 5.42298e-21 7.50268e-21 6.66371e-21 4.46453e-21 2.85736e-21 5.55323e-21 6.48192e-21 4.88645e-21 4.37359e-21 4.77096e-21 5.55317e-21 4.36549e-21 5.41524e-21 3.96216e-21 4.07386e-21 4.77091e-21 5.00870e-21 4.23028e-21 2.11488e-21 5.39519e-21 5.82433e-21 3.77225e-21 2.84914e-21 3.94880e-21 3.53238e-21 3.86711e-21 3.92379e-21 2.65436e-21 2.15899e-21 4.70529e-21 2.93801e-21 3.37682e-21 4.44421e-21 3.90131e-21 5.16577e-21 5.44029e-21 5.13472e-21 3.44294e-21 2.94402e-21 3.19603e-21 3.27647e-21 2.75826e-21 4.29289e-21 3.02268e-21 3.80622e-21 2.83570e-21 6.02467e-21 5.64400e-21 4.38124e-21 3.77214e-21 2.47163e-21 5.58067e-21 3.25344e-21 4.94419e-21 4.34615e-21 4.11756e-21 4.73122e-21 4.49276e-21 4.24238e-21 3.50280e-21 3.28171e-21 3.01789e-21 4.09800e-21 3.36928e-21 2.98991e-21 3.03892e-21 3.02483e-21 3.21092e-21 3.77145e-21 2.51074e-21 3.24196e-21 1.68533e-21 1.22431e-21 1.97465e-21 1.65009e-21 1.81005e-21 1.63907e-21 1.37674e-21 1.18205e-21 1.18688e-21 1.17432e-21 8.58224e-22 1.01006e-21 4.35734e-22 5.94775e-22 2.89607e-22 1.41595e-22 0.00000e+00 1.46562e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-1.13898e-18 -9.72900e-19 -6.23825e-19 -5.89462e-19 -6.45894e-19 -6.15556e-19 -4.77113e-19 -2.12381e-19 2.05476e-19 3.50259e-19 2.47104e-19 9.31669e-20 1.51896e-19 2.24757e-19 2.53556e-19 2.95349e-19 3.06422e-19 3.29003e-19 3.17323e-19 2.86460e-19 2.80261e-19 2.82280e-19 2.59117e-19 2.34229e-19 2.37139e-19 2.32170e-19 2.13101e-19 1.96226e-19 1.82466e-19 1.53528e-19 1.49378e-19 1.42333e-19 1.35881e-19 1.09086e-19 1.11187e-19 9.85307e-20 9.50364e-20 1.05456e-19 9.15026e-20 8.53066e-20 8.39060e-20 8.01231e-20 7.41248e-20 7.26971e-20 7.88789e-20 7.76342e-20 7.17628e-20 6.53223e-20 6.00278e-20 4.98439e-20 4.50567e-20 4.38588e-20 3.67604e-20 3.37083e-20 3.20166e-20 2.77109e-20 2.41847e-20 1.47551e-20 1.23207e-20 8.73607e-21 1.07072e-20 9.48021e-21 8.96627e-21 1.25615e-20 9.68491e-21 1.37497e-20 1.28262e-20 1.28320e-20 1.31385e-20 1.46143e-20 1.33238e-20 1.59510e-20 1.61116e-20 1.56706e-20 2.06038e-20 2.07072e-20 1.96130e-20 2.50564e-20 2.47313e-20 2.74032e-20 2.77014e-20 2.73411e-20 3.22311e-20 2.62822e-20 2.88524e-20 2.16413e-20 2.74993e-20 2.33521e-20 2.29424e-20 2.25735e-20 2.09316e-20 1.97227e-20 1.75375e-20 1.51965e-20 1.46750e-20 1.32845e-20 1.30576e-20 1.28543e-20 1.14735e-20 9.93087e-21 6.75188e-21 5.77304e-21 5.10276e-21 3.30543e-21 1.58382e-22 7.94281e-22 2.76842e-22 -1.40662e-21 -5.27056e-21 -5.15929e-21 -4.89450e-21 -7.58097e-21 -1.00536e-20 -8.76335e-21 -6.17563e-21 -8.68753e-21 -7.51303e-21 -7.02859e-21 -5.28853e-21 -7.03353e-21 -5.09760e-21 -5.62514e-21 -4.54424e-21 -3.74066e-21 -3.49562e-21 -3.65212e-21 -5.46890e-21 -2.46648e-21 -1.46352e-21 -3.17932e-21 -3.10898e-21 -1.29031e-21 -1.76530e-21 -1.74199e-21 -1.01229e-21 -1.61321e-21 -2.28152e-21 2.30884e-22 -1.02623e-21 -8.49499e-22 4.47749e-22 3.78818e-22 1.77067e-21 1.85059e-21 1.91317e-21 3.95172e-22 9.00136e-22 8.92400e-22 1.35048e-21 7.05624e-22 1.71508e-21 7.72869e-22 2.17848e-21 1.30013e-21 3.84958e-21 3.67683e-21 2.77580e-21 2.18399e-21 1.54701e-21 4.15684e-21 2.35987e-21 3.61320e-21 3.29261e-21 3.11782e-21 3.56777e-21 3.42160e-21 3.29356e-21 2.77723e-21 2.54490e-21 2.39452e-21 3.36928e-21 2.82874e-21 2.50006e-21 2.55008e-21 2.53837e-21 2.67549e-21 3.14881e-21 2.09563e-21 2.72107e-21 1.41850e-21 1.03127e-21 1.65406e-21 1.39037e-21 1.51615e-21 1.38117e-21 1.15890e-21 9.95351e-22 9.99843e-22 9.81115e-22 7.14771e-22 8.42689e-22 3.67210e-22 4.92461e-22 2.43843e-22 1.19573e-22 0.00000e+00 1.23360e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-5.87034e-19 -2.30390e-19 1.12289e-20 -3.91449e-21 -5.99312e-20 -4.98814e-20 1.96505e-20 2.00208e-19 5.52435e-19 6.51741e-19 5.50198e-19 4.06873e-19 4.62013e-19 5.25339e-19 5.26784e-19 5.47841e-19 5.43618e-19 5.34541e-19 5.11546e-19 4.62432e-19 4.41780e-19 4.24483e-19 3.95124e-19 3.53454e-19 3.35242e-19 3.20272e-19 2.92779e-19 2.65813e-19 2.47464e-19 2.07739e-19 1.99177e-19 1.83298e-19 1.79622e-19 1.42789e-19 1.44057e-19 1.21724e-19 1.16282e-19 1.26760e-19 1.08987e-19 9.94858e-20 9.65644e-20 9.14077e-20 8.21373e-20 7.79843e-20 8.48757e-20 7.90964e-20 7.20950e-20 6.45227e-20 5.97099e-20 4.90092e-20 4.43852e-20 4.14308e-20 3.51546e-20 3.27364e-20 3.09369e-20 2.57165e-20 2.35512e-20 1.52280e-20 1.25994e-20 1.12232e-20 1.15280e-20 1.00572e-20 8.79226e-21 1.40680e-20 9.57340e-21 1.31220e-20 1.32240e-20 1.30881e-20 1.33988e-20 1.47234e-20 1.30131e-20 1.52117e-20 1.49899e-20 1.45155e-20 1.84565e-20 1.84766e-20 1.77106e-20 2.25641e-20 2.11777e-20 2.27200e-20 2.26360e-20 2.31695e-20 2.77951e-20 2.16560e-20 2.41717e-20 1.79928e-20 2.19275e-20 1.97449e-20 1.77092e-20 1.88694e-20 1.71693e-20 1.62497e-20 1.34677e-20 1.18182e-20 1.15630e-20 1.07934e-20 1.01961e-20 1.18523e-20 9.53919e-21 7.62144e-21 5.25292e-21 4.11771e-21 4.00231e-21 2.14988e-21 5.99631e-22 1.46583e-21 5.51007e-22 -1.04266e-21 -3.87944e-21 -3.25041e-21 -3.08656e-21 -5.30098e-21 -7.25644e-21 -6.04812e-21 -3.73681e-21 -6.09901e-21 -5.27619e-21 -5.14300e-21 -3.57585e-21 -4.87665e-21 -3.46277e-21 -3.98259e-21 -3.27708e-21 -2.21180e-21 -2.00990e-21 -2.17655e-21 -4.12060e-21 -1.52354e-21 -6.06410e-22 -2.40152e-21 -2.33119e-21 -4.50272e-22 -1.02947e-21 -8.04400e-22 -4.47117e-22 -1.03891e-21 -1.59654e-21 5.13298e-22 -6.52362e-22 -8.29875e-23 1.00618e-21 7.27379e-22 1.87630e-21 2.05980e-21 2.01878e-21 7.90320e-22 9.15733e-22 1.15804e-21 1.43683e-21 8.30970e-22 1.98974e-21 8.93869e-22 2.14769e-21 1.35121e-21 3.60606e-21 3.42084e-21 2.70594e-21 2.15667e-21 1.46043e-21 3.79681e-21 2.13814e-21 3.27011e-21 2.97826e-21 2.81209e-21 3.20328e-21 3.04782e-21 2.97332e-21 2.50219e-21 2.29709e-21 2.17202e-21 2.98991e-21 2.50006e-21 2.23029e-21 2.25229e-21 2.24230e-21 2.37925e-21 2.80529e-21 1.87604e-21 2.41863e-21 1.26302e-21 9.07480e-22 1.47194e-21 1.22472e-21 1.34317e-21 1.21651e-21 1.01709e-21 8.75787e-22 8.79729e-22 8.72607e-22 6.38613e-22 7.50663e-22 3.23324e-22 4.40381e-22 2.14279e-22 1.05723e-22 0.00000e+00 1.08149e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-1.04646e-18 -8.76728e-19 -5.61618e-19 -5.32951e-19 -5.85911e-19 -5.61609e-19 -4.36666e-19 -1.95954e-19 1.83608e-19 3.16149e-19 2.23700e-19 8.90030e-20 1.42483e-19 2.09421e-19 2.34638e-19 2.70467e-19 2.81104e-19 3.00854e-19 2.90569e-19 2.63102e-19 2.56885e-19 2.57518e-19 2.37496e-19 2.14548e-19 2.16884e-19 2.12320e-19 1.95139e-19 1.79896e-19 1.67633e-19 1.40877e-19 1.37302e-19 1.30752e-19 1.25358e-19 1.00988e-19 1.02827e-19 9.14204e-20 8.81421e-20 9.75130e-20 8.50914e-20 7.96677e-20 7.85939e-20 7.52256e-20 6.93986e-20 6.85489e-20 7.40359e-20 7.23521e-20 6.71912e-20 6.12403e-20 5.63313e-20 4.72778e-20 4.27843e-20 4.17240e-20 3.52042e-20 3.22625e-20 3.08982e-20 2.70076e-20 2.37371e-20 1.50356e-20 1.28274e-20 9.42294e-21 1.12469e-20 1.02821e-20 9.83853e-21 1.29875e-20 1.05303e-20 1.43454e-20 1.33485e-20 1.33063e-20 1.36636e-20 1.52013e-20 1.39631e-20 1.66435e-20 1.68092e-20 1.67364e-20 2.12443e-20 2.14688e-20 2.05504e-20 2.56503e-20 2.55491e-20 2.80721e-20 2.82611e-20 2.78350e-20 3.24359e-20 2.68666e-20 2.92761e-20 2.24616e-20 2.80674e-20 2.39069e-20 2.36406e-20 2.32284e-20 2.15446e-20 2.03913e-20 1.84046e-20 1.61241e-20 1.55730e-20 1.42174e-20 1.38375e-20 1.35137e-20 1.21966e-20 1.08458e-20 7.72702e-21 6.84318e-21 6.03482e-21 4.37185e-21 1.21302e-21 1.87138e-21 1.24222e-21 -2.62244e-22 -4.01593e-21 -3.95158e-21 -3.88481e-21 -6.34873e-21 -8.72579e-21 -7.61521e-21 -5.29859e-21 -7.61560e-21 -6.55133e-21 -6.14940e-21 -4.62400e-21 -6.13852e-21 -4.41879e-21 -4.92698e-21 -3.96156e-21 -3.22454e-21 -3.03524e-21 -3.17311e-21 -4.81843e-21 -2.12977e-21 -1.23547e-21 -2.78064e-21 -2.71682e-21 -1.10290e-21 -1.50114e-21 -1.50307e-21 -8.58476e-22 -1.40087e-21 -1.99663e-21 2.58810e-22 -8.79394e-22 -7.12813e-22 4.43815e-22 3.81889e-22 1.63061e-21 1.71024e-21 1.76028e-21 3.99466e-22 8.30857e-22 8.32580e-22 1.23869e-21 6.65518e-22 1.58736e-21 7.13926e-22 1.97199e-21 1.19824e-21 3.48585e-21 3.32262e-21 2.51768e-21 1.98758e-21 1.40663e-21 3.76101e-21 2.13599e-21 3.26193e-21 2.97050e-21 2.81489e-21 3.22196e-21 3.09302e-21 2.97498e-21 2.50739e-21 2.30076e-21 2.16100e-21 3.03892e-21 2.55008e-21 2.25229e-21 2.30028e-21 2.28959e-21 2.41497e-21 2.84007e-21 1.89091e-21 2.45399e-21 1.27950e-21 9.30032e-22 1.49167e-21 1.25316e-21 1.36710e-21 1.24493e-21 1.04677e-21 8.97582e-22 9.01775e-22 8.84320e-22 6.43805e-22 7.59458e-22 3.31068e-22 4.44892e-22 2.20074e-22 1.07565e-22 0.00000e+00 1.11501e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-1.04387e-18 -8.79560e-19 -5.64740e-19 -5.36153e-19 -5.89325e-19 -5.65286e-19 -4.39858e-19 -1.98346e-19 1.82134e-19 3.14946e-19 2.21460e-19 8.50742e-20 1.37464e-19 2.03728e-19 2.28997e-19 2.65023e-19 2.75558e-19 2.95167e-19 2.85368e-19 2.58048e-19 2.52217e-19 2.53212e-19 2.33385e-19 2.10737e-19 2.13093e-19 2.08867e-19 1.91926e-19 1.77008e-19 1.64867e-19 1.38437e-19 1.34969e-19 1.28620e-19 1.23324e-19 9.91509e-20 1.01064e-19 8.97677e-20 8.65167e-20 9.59916e-20 8.36183e-20 7.82952e-20 7.72255e-20 7.39298e-20 6.82083e-20 6.73544e-20 7.28907e-20 7.12512e-20 6.61529e-20 6.02943e-20 5.54361e-20 4.64309e-20 4.20012e-20 4.09810e-20 3.45205e-20 3.16506e-20 3.02752e-20 2.63975e-20 2.31547e-20 1.45437e-20 1.23226e-20 9.00209e-21 1.08119e-20 9.83713e-21 9.40718e-21 1.25850e-20 1.01189e-20 1.39118e-20 1.29474e-20 1.29163e-20 1.32741e-20 1.47941e-20 1.35751e-20 1.62202e-20 1.63922e-20 1.62916e-20 2.07928e-20 2.10079e-20 2.00966e-20 2.51919e-20 2.50551e-20 2.75589e-20 2.77662e-20 2.73528e-20 3.19174e-20 2.63858e-20 2.87924e-20 2.20226e-20 2.75684e-20 2.34866e-20 2.31801e-20 2.27972e-20 2.11458e-20 1.99968e-20 1.80078e-20 1.57623e-20 1.52256e-20 1.38852e-20 1.35288e-20 1.32297e-20 1.19251e-20 1.05637e-20 7.49117e-21 6.61104e-21 5.81890e-21 4.16987e-21 1.06636e-21 1.71855e-21 1.10814e-21 -3.97568e-22 -4.09944e-21 -4.03349e-21 -3.94869e-21 -6.39965e-21 -8.75226e-21 -7.64074e-21 -5.32440e-21 -7.63077e-21 -6.56951e-21 -6.16856e-21 -4.64084e-21 -6.15662e-21 -4.44225e-21 -4.94074e-21 -3.97877e-21 -3.24092e-21 -3.04990e-21 -3.18489e-21 -4.82646e-21 -2.14761e-21 -1.25366e-21 -2.79560e-21 -2.72859e-21 -1.11358e-21 -1.51614e-21 -1.51225e-21 -8.71338e-22 -1.40985e-21 -2.00362e-21 2.42526e-22 -8.89386e-22 -7.20113e-22 4.33666e-22 3.69878e-22 1.61424e-21 1.69342e-21 1.74410e-21 3.89858e-22 8.20558e-22 8.24319e-22 1.22876e-21 6.55982e-22 1.57386e-21 7.05336e-22 1.96092e-21 1.18948e-21 3.46671e-21 3.30505e-21 2.50431e-21 1.97633e-21 1.39784e-21 3.74223e-21 2.12418e-21 3.24529e-21 2.95620e-21 2.80124e-21 3.20548e-21 3.07675e-21 2.96053e-21 2.49423e-21 2.28971e-21 2.15080e-21 3.02483e-21 2.53837e-21 2.24230e-21 2.28959e-21 2.27898e-21 2.40380e-21 2.82723e-21 1.88250e-21 2.44298e-21 1.27384e-21 9.25705e-22 1.48497e-21 1.24737e-21 1.36086e-21 1.23921e-21 1.04179e-21 8.93431e-22 8.97601e-22 8.80367e-22 6.40940e-22 7.56063e-22 3.29560e-22 4.42833e-22 2.19040e-22 1.07106e-22 0.00000e+00 1.10964e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-5.30210e-19 1.78946e-19 4.16505e-19 3.49315e-19 2.68773e-19 2.46649e-19 2.82721e-19 4.39767e-19 8.05853e-19 8.99218e-19 8.01424e-19 6.89018e-19 7.64177e-19 8.36653e-19 8.17170e-19 8.22031e-19 8.07009e-19 7.75323e-19 7.39905e-19 6.71394e-19 6.35109e-19 5.94508e-19 5.58838e-19 4.95606e-19 4.63048e-19 4.37804e-19 4.01573e-19 3.63156e-19 3.38966e-19 2.85369e-19 2.73656e-19 2.49425e-19 2.45632e-19 1.99321e-19 1.99626e-19 1.68961e-19 1.59779e-19 1.69701e-19 1.47051e-19 1.35479e-19 1.31568e-19 1.24464e-19 1.10520e-19 1.06647e-19 1.12665e-19 1.02007e-19 9.31182e-20 8.28294e-20 7.61622e-20 6.66644e-20 5.89739e-20 5.51527e-20 4.74828e-20 4.37780e-20 4.19207e-20 3.55264e-20 3.32798e-20 2.50741e-20 2.23683e-20 2.04020e-20 2.05442e-20 1.86310e-20 1.67389e-20 2.27222e-20 1.76692e-20 2.25524e-20 2.17229e-20 2.18701e-20 2.11068e-20 2.32982e-20 2.08335e-20 2.48131e-20 2.38929e-20 2.49024e-20 2.95837e-20 2.93335e-20 2.86647e-20 3.40885e-20 3.26980e-20 3.46593e-20 3.38602e-20 3.43133e-20 4.04959e-20 3.29002e-20 3.53633e-20 2.71428e-20 3.32732e-20 2.96202e-20 2.75116e-20 2.87690e-20 2.60949e-20 2.47829e-20 2.22830e-20 2.01150e-20 1.84051e-20 1.80053e-20 1.56534e-20 1.86389e-20 1.48093e-20 1.29090e-20 1.00459e-20 8.30996e-21 7.95904e-21 6.27226e-21 3.94873e-21 4.90404e-21 3.41506e-21 1.59216e-21 -2.25183e-21 -1.23040e-21 -1.99218e-21 -4.24930e-21 -6.96832e-21 -5.42074e-21 -3.40832e-21 -6.39163e-21 -4.93892e-21 -4.94974e-21 -3.61736e-21 -4.74057e-21 -3.31957e-21 -3.98027e-21 -3.33159e-21 -2.01028e-21 -2.07494e-21 -2.09053e-21 -4.00824e-21 -1.25085e-21 -4.09568e-22 -2.40470e-21 -2.33027e-21 -4.41354e-22 -7.60743e-22 -6.65015e-22 -4.20947e-22 -1.08597e-21 -1.58743e-21 6.34945e-22 -6.32634e-22 2.57571e-23 1.29414e-21 9.77718e-22 2.11257e-21 2.30854e-21 2.25930e-21 9.68350e-22 9.97139e-22 1.20167e-21 1.52065e-21 9.18349e-22 2.27924e-21 1.01625e-21 2.26219e-21 1.58379e-21 3.99016e-21 3.71503e-21 2.90378e-21 2.45572e-21 1.62390e-21 4.17511e-21 2.26747e-21 3.48091e-21 3.21538e-21 3.02428e-21 3.41462e-21 3.28091e-21 3.18597e-21 2.68381e-21 2.49260e-21 2.33553e-21 3.21092e-21 2.67549e-21 2.37925e-21 2.41497e-21 2.40380e-21 2.56527e-21 3.00670e-21 2.00196e-21 2.57472e-21 1.33544e-21 9.70410e-22 1.57050e-21 1.30734e-21 1.44011e-21 1.29882e-21 1.09268e-21 9.36604e-22 9.40987e-22 9.35969e-22 6.84762e-22 8.05478e-22 3.45449e-22 4.77427e-22 2.29683e-22 1.12184e-22 0.00000e+00 1.16409e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-7.41191e-19 -1.88193e-19 1.12382e-19 7.63692e-20 -6.80761e-21 -8.12147e-21 7.34924e-20 3.03167e-19 7.59339e-19 8.87714e-19 7.57253e-19 5.85434e-19 6.54869e-19 7.36534e-19 7.31550e-19 7.50825e-19 7.43658e-19 7.24512e-19 6.94389e-19 6.28578e-19 5.98603e-19 5.69560e-19 5.33009e-19 4.75083e-19 4.47851e-19 4.27374e-19 3.91194e-19 3.55239e-19 3.31176e-19 2.77465e-19 2.66386e-19 2.44415e-19 2.40695e-19 1.92228e-19 1.93549e-19 1.63801e-19 1.55861e-19 1.69129e-19 1.45936e-19 1.34080e-19 1.30585e-19 1.23830e-19 1.10535e-19 1.06275e-19 1.14535e-19 1.05224e-19 9.64075e-20 8.61883e-20 7.95354e-20 6.68020e-20 5.99940e-20 5.63266e-20 4.81902e-20 4.47762e-20 4.29189e-20 3.62230e-20 3.34389e-20 2.30296e-20 1.96636e-20 1.77924e-20 1.82633e-20 1.65061e-20 1.49231e-20 2.16918e-20 1.61648e-20 2.11513e-20 2.08993e-20 2.07870e-20 2.10370e-20 2.32724e-20 2.08777e-20 2.46092e-20 2.42419e-20 2.45268e-20 2.97694e-20 3.00156e-20 2.92216e-20 3.58184e-20 3.43048e-20 3.65644e-20 3.61981e-20 3.66703e-20 4.31316e-20 3.47782e-20 3.80480e-20 2.92731e-20 3.52046e-20 3.15240e-20 2.90647e-20 3.04567e-20 2.77836e-20 2.63996e-20 2.29765e-20 2.05064e-20 1.97111e-20 1.86987e-20 1.72039e-20 1.94413e-20 1.60408e-20 1.36763e-20 1.02514e-20 8.62662e-21 8.06625e-21 5.79264e-21 3.17255e-21 4.39234e-21 2.85642e-21 7.92438e-22 -3.38812e-21 -2.59216e-21 -2.88139e-21 -5.71251e-21 -8.60059e-21 -7.08935e-21 -4.29788e-21 -7.47295e-21 -6.26971e-21 -6.18656e-21 -4.35468e-21 -5.85554e-21 -4.13068e-21 -4.83619e-21 -3.98662e-21 -2.56633e-21 -2.43126e-21 -2.58312e-21 -5.00927e-21 -1.75881e-21 -6.45496e-22 -2.93739e-21 -2.83797e-21 -5.20776e-22 -1.13781e-21 -9.10932e-22 -5.26527e-22 -1.27081e-21 -1.93937e-21 7.00119e-22 -7.78627e-22 -2.94405e-23 1.36008e-21 9.98547e-22 2.41610e-21 2.65751e-21 2.59711e-21 1.06919e-21 1.16520e-21 1.47627e-21 1.82219e-21 1.07883e-21 2.58756e-21 1.15344e-21 2.69987e-21 1.77016e-21 4.59261e-21 4.32856e-21 3.42751e-21 2.78047e-21 1.86663e-21 4.82843e-21 2.69301e-21 4.11461e-21 3.76006e-21 3.55050e-21 4.03334e-21 3.85044e-21 3.75280e-21 3.14984e-21 2.91220e-21 2.74057e-21 3.77145e-21 3.14881e-21 2.80529e-21 2.84007e-21 2.82723e-21 3.00670e-21 3.53776e-21 2.36534e-21 3.04541e-21 1.58846e-21 1.14320e-21 1.85416e-21 1.54090e-21 1.69312e-21 1.53092e-21 1.28540e-21 1.10351e-21 1.10859e-21 1.09977e-21 8.03936e-22 9.45988e-22 4.07206e-22 5.57932e-22 2.70391e-22 1.32591e-22 0.00000e+00 1.36849e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-5.17440e-19 -3.01469e-19 -1.01035e-19 -1.06706e-19 -1.58278e-19 -1.50439e-19 -7.47453e-20 1.10086e-19 4.43619e-19 5.42267e-19 4.34240e-19 2.84991e-19 3.16138e-19 3.70240e-19 3.74583e-19 3.91409e-19 3.92925e-19 3.86356e-19 3.74491e-19 3.38401e-19 3.24610e-19 3.14448e-19 2.94714e-19 2.64287e-19 2.49266e-19 2.41184e-19 2.20235e-19 2.01810e-19 1.88564e-19 1.55742e-19 1.50011e-19 1.38354e-19 1.38690e-19 1.07388e-19 1.09200e-19 9.17559e-20 8.81154e-20 9.90511e-20 8.55749e-20 7.85548e-20 7.71587e-20 7.39527e-20 6.57841e-20 6.33687e-20 7.06316e-20 6.46338e-20 6.01153e-20 5.42589e-20 5.06772e-20 4.04811e-20 3.76858e-20 3.54380e-20 3.05220e-20 2.88231e-20 2.80837e-20 2.38260e-20 2.19405e-20 1.38311e-20 1.11954e-20 1.06018e-20 1.07754e-20 1.03020e-20 9.57201e-21 1.43382e-20 1.06670e-20 1.36124e-20 1.40364e-20 1.35079e-20 1.49904e-20 1.66177e-20 1.51061e-20 1.73208e-20 1.76206e-20 1.76620e-20 2.08884e-20 2.17346e-20 2.14386e-20 2.65112e-20 2.56361e-20 2.69855e-20 2.69943e-20 2.73466e-20 3.14215e-20 2.56368e-20 2.85423e-20 2.29023e-20 2.59409e-20 2.36927e-20 2.16338e-20 2.28670e-20 2.10112e-20 2.01597e-20 1.70527e-20 1.53159e-20 1.58350e-20 1.45610e-20 1.42908e-20 1.48989e-20 1.31713e-20 1.13476e-20 8.61640e-21 7.87741e-21 7.08703e-21 5.08873e-21 3.20450e-21 4.43655e-21 3.09306e-21 1.80483e-21 -1.03451e-21 -7.57764e-22 -7.87222e-22 -2.87239e-21 -4.71996e-21 -4.09693e-21 -1.84173e-21 -3.81931e-21 -3.57435e-21 -3.63063e-21 -2.24175e-21 -3.18010e-21 -2.15316e-21 -2.65712e-21 -2.12234e-21 -1.13825e-21 -9.26435e-22 -1.15851e-21 -3.08628e-21 -9.87250e-22 -1.36833e-22 -1.70811e-21 -1.62402e-21 5.36305e-23 -5.79445e-22 -2.97528e-22 -8.24775e-23 -5.68888e-22 -1.06149e-21 6.52093e-22 -3.49455e-22 2.97731e-22 1.06807e-21 7.58813e-22 1.73706e-21 1.96908e-21 1.87585e-21 9.13305e-22 8.57434e-22 1.24825e-21 1.38671e-21 8.63579e-22 1.90612e-21 8.42281e-22 1.93354e-21 1.22723e-21 3.06756e-21 2.91909e-21 2.42124e-21 1.87362e-21 1.26237e-21 3.21108e-21 1.85575e-21 2.79431e-21 2.50900e-21 2.38499e-21 2.73017e-21 2.58083e-21 2.53740e-21 2.11493e-21 1.95094e-21 1.84227e-21 2.51074e-21 2.09563e-21 1.87604e-21 1.89091e-21 1.88250e-21 2.00196e-21 2.36534e-21 1.59606e-21 2.04886e-21 1.07866e-21 7.61313e-22 1.24467e-21 1.02570e-21 1.12704e-21 1.01926e-21 8.57132e-22 7.34759e-22 7.38495e-22 7.31879e-22 5.34326e-22 6.29282e-22 2.71275e-22 3.71640e-22 1.80175e-22 8.82844e-23 0.00000e+00 9.13133e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-1.12337e-18 -1.19737e-18 -8.62451e-19 -8.01548e-19 -8.52829e-19 -8.10396e-19 -6.43867e-19 -3.37781e-19 1.12930e-19 2.73051e-19 1.39438e-19 -6.49567e-20 -3.39276e-20 3.49473e-20 7.38909e-20 1.20057e-19 1.40108e-19 1.70526e-19 1.71917e-19 1.53528e-19 1.56999e-19 1.72636e-19 1.57123e-19 1.45461e-19 1.52665e-19 1.56450e-19 1.42753e-19 1.34888e-19 1.25737e-19 1.02338e-19 1.00704e-19 9.84005e-20 9.64242e-20 7.20714e-20 7.54631e-20 6.69004e-20 6.60587e-20 7.93437e-20 6.87585e-20 6.41398e-20 6.42532e-20 6.25094e-20 5.77893e-20 5.70768e-20 6.55969e-20 6.47551e-20 6.11584e-20 5.64209e-20 5.25870e-20 4.02016e-20 3.82052e-20 3.74680e-20 3.15751e-20 2.96725e-20 2.89156e-20 2.52037e-20 2.18429e-20 1.11686e-20 8.25262e-21 5.94522e-21 7.69306e-21 7.53378e-21 7.60046e-21 1.15594e-20 8.78971e-21 1.21057e-20 1.22013e-20 1.15657e-20 1.38179e-20 1.54480e-20 1.43614e-20 1.64682e-20 1.74592e-20 1.67450e-20 2.11003e-20 2.22520e-20 2.15326e-20 2.78026e-20 2.76073e-20 2.99541e-20 3.06514e-20 3.03558e-20 3.47090e-20 2.86662e-20 3.22210e-20 2.55730e-20 2.97870e-20 2.61811e-20 2.51170e-20 2.52419e-20 2.35722e-20 2.24994e-20 1.91616e-20 1.67638e-20 1.78590e-20 1.56400e-20 1.65057e-20 1.50202e-20 1.44964e-20 1.26178e-20 8.92957e-21 8.46453e-21 7.19639e-21 4.77616e-21 1.57039e-21 2.78631e-21 1.82875e-21 3.09009e-22 -3.44939e-21 -3.74735e-21 -3.20756e-21 -6.09015e-21 -8.36455e-21 -7.68867e-21 -4.57874e-21 -6.78636e-21 -6.47814e-21 -6.16523e-21 -4.22496e-21 -5.83536e-21 -4.14256e-21 -4.68033e-21 -3.67880e-21 -2.84616e-21 -2.42250e-21 -2.76296e-21 -4.97961e-21 -2.17650e-21 -1.04022e-21 -2.76517e-21 -2.66450e-21 -6.97271e-22 -1.49651e-21 -1.26757e-21 -6.30001e-22 -1.18455e-21 -1.90021e-21 4.57065e-22 -7.75037e-22 -3.82262e-22 6.43064e-22 4.73204e-22 1.86860e-21 2.04965e-21 2.03373e-21 6.53408e-22 9.69072e-22 1.23678e-21 1.54253e-21 8.76305e-22 1.90104e-21 8.39606e-22 2.29074e-21 1.31214e-21 3.70952e-21 3.58601e-21 2.87070e-21 2.12750e-21 1.51112e-21 3.98884e-21 2.35868e-21 3.55351e-21 3.17454e-21 3.02945e-21 3.49525e-21 3.31340e-21 3.22492e-21 2.69362e-21 2.46555e-21 2.32896e-21 3.24196e-21 2.72107e-21 2.41863e-21 2.45399e-21 2.44298e-21 2.57472e-21 3.04541e-21 2.04886e-21 2.65094e-21 1.39691e-21 9.92673e-22 1.60726e-21 1.33756e-21 1.45881e-21 1.32909e-21 1.11723e-21 9.58111e-22 9.62834e-22 9.43848e-22 6.86532e-22 8.10285e-22 3.53677e-22 4.74156e-22 2.34894e-22 1.15111e-22 0.00000e+00 1.19001e-22 0.00000e+00 0.00000e+00 0.00000e+00 
-7.42928e-19 -1.01238e-18 -8.14813e-19 -7.47745e-19 -7.65086e-19 -7.26256e-19 -6.02105e-19 -3.98488e-19 -1.36151e-19 -3.28867e-20 -1.16223e-19 -2.52482e-19 -2.49670e-19 -2.13812e-19 -1.76820e-19 -1.41997e-19 -1.21058e-19 -8.79398e-20 -7.57793e-20 -7.03549e-20 -5.71548e-20 -3.26500e-20 -3.39800e-20 -2.50007e-20 -1.04691e-20 1.74283e-22 -3.12308e-22 4.85051e-21 4.79992e-21 8.32582e-22 3.11949e-21 8.18769e-21 8.68033e-21 1.70262e-21 4.54768e-21 6.22569e-21 8.27026e-21 1.65740e-20 1.48235e-20 1.44392e-20 1.57666e-20 1.66657e-20 1.65467e-20 1.72014e-20 2.28861e-20 2.47446e-20 2.46301e-20 2.37744e-20 2.27305e-20 1.50988e-20 1.59829e-20 1.63233e-20 1.36856e-20 1.31439e-20 1.31287e-20 1.18215e-20 9.72004e-21 3.03038e-21 1.33657e-21 9.24301e-23 1.30876e-21 1.93574e-21 2.48492e-21 4.01410e-21 3.17677e-21 4.44765e-21 4.79017e-21 4.07156e-21 6.43218e-21 7.22771e-21 6.96868e-21 7.59125e-21 8.71147e-21 7.99625e-21 1.00800e-20 1.12164e-20 1.09278e-20 1.46338e-20 1.49536e-20 1.62055e-20 1.69714e-20 1.66373e-20 1.84311e-20 1.55463e-20 1.79335e-20 1.48747e-20 1.64147e-20 1.44750e-20 1.40808e-20 1.39425e-20 1.32376e-20 1.27607e-20 1.05506e-20 9.20085e-21 1.07563e-20 8.92786e-21 1.03668e-20 8.17014e-21 8.86671e-21 7.83979e-21 5.49264e-21 5.70896e-21 4.64567e-21 3.01971e-21 1.01081e-21 1.88692e-21 1.36126e-21 7.05753e-22 -1.33074e-21 -1.86891e-21 -1.29149e-21 -3.00840e-21 -4.07323e-21 -4.07641e-21 -2.09197e-21 -3.01559e-21 -3.33161e-21 -3.14930e-21 -1.96374e-21 -2.85919e-21 -1.97602e-21 -2.26338e-21 -1.67986e-21 -1.35196e-21 -9.86299e-22 -1.29039e-21 -2.61630e-21 -1.19115e-21 -5.04674e-22 -1.34217e-21 -1.28345e-21 -2.21300e-22 -8.10253e-22 -6.29780e-22 -2.19043e-22 -4.85988e-22 -9.21331e-22 3.09742e-22 -3.29619e-22 -1.38770e-22 2.69660e-22 1.94996e-22 9.85977e-22 1.10419e-21 1.08148e-21 3.67619e-22 5.44692e-22 7.63163e-22 8.82879e-22 5.18314e-22 9.86362e-22 4.35741e-22 1.24859e-21 6.47711e-22 1.86816e-21 1.84648e-21 1.53651e-21 1.04154e-21 7.70547e-22 2.02682e-21 1.27118e-21 1.88089e-21 1.63746e-21 1.57931e-21 1.84911e-21 1.73475e-21 1.69502e-21 1.40770e-21 1.27638e-21 1.21145e-21 1.68533e-21 1.41850e-21 1.26302e-21 1.27950e-21 1.27384e-21 1.33544e-21 1.58846e-21 1.07866e-21 1.39691e-21 7.44636e-22 5.19149e-22 8.43815e-22 6.99275e-22 7.59219e-22 6.94932e-22 5.84965e-22 5.00880e-22 5.03658e-22 4.89947e-22 3.55110e-22 4.20032e-22 1.85000e-22 2.44852e-22 1.22903e-22 6.01827e-23 0.00000e+00 6.23512e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-5.48319e-19 -5.90332e-19 -4.42405e-19 -4.11008e-19 -4.27461e-19 -4.08335e-19 -3.37279e-19 -2.18882e-19 -5.69792e-20 6.69372e-21 -3.15868e-20 -9.29677e-20 -7.52409e-20 -4.85055e-20 -2.85844e-20 -7.13985e-21 2.65994e-21 2.16770e-20 2.30401e-20 2.04140e-20 2.43546e-20 3.34126e-20 2.86500e-20 2.76932e-20 3.60939e-20 3.87662e-20 3.58390e-20 3.46643e-20 3.22075e-20 2.68451e-20 2.72024e-20 2.83617e-20 2.59505e-20 2.05198e-20 2.17113e-20 2.10789e-20 2.09677e-20 2.48268e-20 2.18732e-20 2.09988e-20 2.11826e-20 2.06519e-20 1.99329e-20 2.02810e-20 2.25281e-20 2.36700e-20 2.23560e-20 2.08361e-20 1.91821e-20 1.55507e-20 1.43886e-20 1.45474e-20 1.20684e-20 1.10135e-20 1.05428e-20 9.43761e-21 7.85921e-21 4.14398e-21 3.32159e-21 1.61503e-21 2.71845e-21 2.53614e-21 2.64967e-21 3.36656e-21 2.89463e-21 4.27186e-21 3.80850e-21 3.74538e-21 4.14097e-21 4.65536e-21 4.39121e-21 5.24632e-21 5.53442e-21 5.30091e-21 7.14323e-21 7.32419e-21 6.90085e-21 8.97442e-21 9.20436e-21 1.03580e-20 1.06430e-20 1.02816e-20 1.18716e-20 9.97048e-21 1.09861e-20 8.42984e-21 1.06650e-20 8.82337e-21 9.07571e-21 8.56650e-21 8.06865e-21 7.61964e-21 6.89015e-21 5.92746e-21 5.93706e-21 5.16673e-21 5.42266e-21 4.58999e-21 4.57097e-21 4.12163e-21 2.76423e-21 2.58619e-21 2.14518e-21 1.45234e-21 -3.88538e-23 1.85305e-22 9.42920e-23 -4.60561e-22 -2.00553e-21 -2.17655e-21 -1.98484e-21 -3.05290e-21 -3.96873e-21 -3.60160e-21 -2.56991e-21 -3.40099e-21 -3.04049e-21 -2.79527e-21 -2.12164e-21 -2.82610e-21 -2.05348e-21 -2.23525e-21 -1.76963e-21 -1.58085e-21 -1.45192e-21 -1.53380e-21 -2.16424e-21 -1.06670e-21 -6.83517e-22 -1.23203e-21 -1.20580e-21 -5.91643e-22 -7.73344e-22 -7.94862e-22 -4.45646e-22 -6.45186e-22 -9.11372e-22 2.87968e-23 -4.15833e-22 -4.45504e-22 8.91060e-24 3.52680e-23 5.76646e-22 5.86999e-22 6.27765e-22 5.07266e-23 3.09917e-22 2.71475e-22 4.56903e-22 2.25036e-22 5.17976e-22 2.32522e-22 7.57857e-22 4.18877e-22 1.34063e-21 1.29572e-21 9.65371e-22 7.28083e-22 5.38679e-22 1.47458e-21 8.58936e-22 1.30698e-21 1.18058e-21 1.12374e-21 1.29607e-21 1.24364e-21 1.19011e-21 1.00325e-21 9.14617e-22 8.60016e-22 1.22431e-21 1.03127e-21 9.07480e-22 9.30032e-22 9.25705e-22 9.70410e-22 1.14320e-21 7.61313e-22 9.92673e-22 5.19149e-22 3.77254e-22 6.02259e-22 5.08329e-22 5.51706e-22 5.04989e-22 4.24633e-22 3.64051e-22 3.65793e-22 3.55940e-22 2.58390e-22 3.05322e-22 1.34291e-22 1.77793e-22 8.92701e-23 4.36324e-23 0.00000e+00 4.52357e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-5.66734e-19 -4.83644e-19 -2.98490e-19 -2.83217e-19 -3.18712e-19 -3.03015e-19 -2.24758e-19 -6.49048e-20 1.94845e-19 2.80127e-19 2.03911e-19 9.25562e-20 1.18585e-19 1.60833e-19 1.74464e-19 1.95742e-19 2.01777e-19 2.09387e-19 2.03778e-19 1.83641e-19 1.78938e-19 1.79083e-19 1.65904e-19 1.49910e-19 1.47140e-19 1.44432e-19 1.32031e-19 1.21882e-19 1.13626e-19 9.40574e-20 9.12296e-20 8.59740e-20 8.45497e-20 6.56056e-20 6.72032e-20 5.79510e-20 5.60687e-20 6.37695e-20 5.51220e-20 5.09671e-20 5.02903e-20 4.82924e-20 4.38517e-20 4.26705e-20 4.75928e-20 4.54081e-20 4.22677e-20 3.84510e-20 3.57088e-20 2.84579e-20 2.63972e-20 2.53601e-20 2.15108e-20 2.01258e-20 1.94446e-20 1.66897e-20 1.48847e-20 8.77721e-21 7.01143e-21 5.79137e-21 6.51635e-21 6.10573e-21 5.79156e-21 8.65228e-21 6.47064e-21 8.70050e-21 8.70345e-21 8.43073e-21 9.33489e-21 1.03754e-20 9.48057e-21 1.09804e-20 1.12637e-20 1.10203e-20 1.36843e-20 1.41443e-20 1.37069e-20 1.73679e-20 1.69657e-20 1.82614e-20 1.84551e-20 1.84589e-20 2.13721e-20 1.74368e-20 1.94391e-20 1.52207e-20 1.79432e-20 1.59034e-20 1.49752e-20 1.53260e-20 1.41801e-20 1.35107e-20 1.15508e-20 1.01802e-20 1.04530e-20 9.42115e-21 9.47514e-21 9.37922e-21 8.50771e-21 7.32029e-21 5.26690e-21 4.77861e-21 4.21150e-21 2.83501e-21 1.14840e-21 1.85545e-21 1.19347e-21 2.12670e-22 -2.00679e-21 -1.94974e-21 -1.78873e-21 -3.43628e-21 -4.84596e-21 -4.28754e-21 -2.55269e-21 -4.01709e-21 -3.67097e-21 -3.54097e-21 -2.43906e-21 -3.34344e-21 -2.36545e-21 -2.71074e-21 -2.16662e-21 -1.56556e-21 -1.37590e-21 -1.53778e-21 -2.86459e-21 -1.16163e-21 -5.09227e-22 -1.61962e-21 -1.56209e-21 -3.52357e-22 -7.82657e-22 -6.47071e-22 -3.32553e-22 -6.91430e-22 -1.09480e-21 3.17958e-22 -4.41955e-22 -1.38118e-22 5.22710e-22 3.83300e-22 1.19157e-21 1.31025e-21 1.29042e-21 4.66900e-22 6.00804e-22 7.68306e-22 9.50303e-22 5.49804e-22 1.24043e-21 5.49861e-22 1.40686e-21 8.49781e-22 2.31678e-21 2.21792e-21 1.77056e-21 1.35881e-21 9.43368e-22 2.46802e-21 1.42811e-21 2.16243e-21 1.94784e-21 1.85123e-21 2.12375e-21 2.01782e-21 1.96558e-21 1.64546e-21 1.51081e-21 1.42575e-21 1.97465e-21 1.65406e-21 1.47194e-21 1.49167e-21 1.48497e-21 1.57050e-21 1.85416e-21 1.24467e-21 1.60726e-21 8.43815e-22 6.02259e-22 9.76027e-22 8.11694e-22 8.87763e-22 8.06487e-22 6.77415e-22 5.81274e-22 5.84086e-22 5.75284e-22 4.19321e-22 4.94265e-22 2.14555e-22 2.90053e-22 1.42467e-22 6.98649e-23 0.00000e+00 7.21365e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-7.19263e-19 -7.68203e-19 -5.70997e-19 -5.29711e-19 -5.48603e-19 -5.21655e-19 -4.30166e-19 -2.78555e-19 -6.80809e-20 1.38143e-20 -3.52249e-20 -1.15635e-19 -8.90699e-20 -5.32509e-20 -2.70289e-20 2.13738e-21 1.46053e-20 3.98713e-20 4.05514e-20 3.61575e-20 4.09093e-20 5.28378e-20 4.56748e-20 4.36925e-20 5.45730e-20 5.74647e-20 5.30610e-20 5.08148e-20 4.71940e-20 3.96425e-20 3.98802e-20 4.11242e-20 3.76758e-20 2.99286e-20 3.15676e-20 3.01678e-20 2.99767e-20 3.50992e-20 3.08354e-20 2.93404e-20 2.93808e-20 2.85482e-20 2.76009e-20 2.76645e-20 3.07642e-20 3.23424e-20 3.03584e-20 2.82670e-20 2.61058e-20 2.11144e-20 1.96116e-20 1.96517e-20 1.62518e-20 1.48220e-20 1.39975e-20 1.23782e-20 1.02967e-20 5.31472e-21 4.20945e-21 1.95071e-21 3.31557e-21 2.99236e-21 3.04224e-21 4.05475e-21 3.27507e-21 5.07813e-21 4.50149e-21 4.41855e-21 4.88442e-21 5.46211e-21 5.10424e-21 6.09380e-21 6.42464e-21 5.97165e-21 8.39931e-21 8.53396e-21 7.93107e-21 1.05836e-20 1.08037e-20 1.22500e-20 1.26355e-20 1.22331e-20 1.42905e-20 1.18088e-20 1.31307e-20 9.87318e-21 1.27133e-20 1.04587e-20 1.07075e-20 1.00981e-20 9.51208e-21 8.95969e-21 7.96157e-21 6.77823e-21 6.80434e-21 5.84252e-21 6.25235e-21 5.26455e-21 5.22607e-21 4.60469e-21 2.90436e-21 2.67664e-21 2.22494e-21 1.28163e-21 -5.23728e-22 -2.49166e-22 -3.08852e-22 -1.04882e-21 -2.98425e-21 -3.15797e-21 -2.83383e-21 -4.24438e-21 -5.38438e-21 -4.85666e-21 -3.47521e-21 -4.58692e-21 -4.10121e-21 -3.77192e-21 -2.84895e-21 -3.80781e-21 -2.76735e-21 -3.01000e-21 -2.38865e-21 -2.12875e-21 -1.94457e-21 -2.05842e-21 -2.91143e-21 -1.43106e-21 -9.13547e-22 -1.65901e-21 -1.62712e-21 -7.83989e-22 -1.04100e-21 -1.06023e-21 -5.91176e-22 -8.66321e-22 -1.22474e-21 3.93270e-23 -5.59157e-22 -5.90256e-22 2.45240e-23 5.39157e-23 7.80805e-22 7.95748e-22 8.49768e-22 7.18582e-23 4.20330e-22 3.69065e-22 6.18888e-22 3.03132e-22 7.03686e-22 3.16995e-22 1.02755e-21 5.62701e-22 1.81052e-21 1.75125e-21 1.30466e-21 9.82663e-22 7.26877e-22 1.98829e-21 1.15808e-21 1.76436e-21 1.59376e-21 1.51540e-21 1.74830e-21 1.67562e-21 1.60434e-21 1.35636e-21 1.23163e-21 1.16109e-21 1.65009e-21 1.39037e-21 1.22472e-21 1.25316e-21 1.24737e-21 1.30734e-21 1.54090e-21 1.02570e-21 1.33756e-21 6.99275e-22 5.08329e-22 8.11694e-22 6.85477e-22 7.43701e-22 6.80840e-22 5.71097e-22 4.90386e-22 4.92759e-22 4.80008e-22 3.48899e-22 4.11858e-22 1.80940e-22 2.39382e-22 1.20163e-22 5.89228e-23 0.00000e+00 6.08009e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-5.05264e-19 -3.18897e-19 -1.47990e-19 -1.47648e-19 -1.83970e-19 -1.76780e-19 -1.19239e-19 7.34675e-21 2.28643e-19 2.98968e-19 2.41965e-19 1.62765e-19 1.96033e-19 2.34967e-19 2.41509e-19 2.57586e-19 2.58570e-19 2.60341e-19 2.49906e-19 2.25796e-19 2.17056e-19 2.10383e-19 1.95326e-19 1.74668e-19 1.69507e-19 1.63255e-19 1.49653e-19 1.36498e-19 1.27000e-19 1.06724e-19 1.03008e-19 9.60288e-20 9.29538e-20 7.47475e-20 7.55607e-20 6.53073e-20 6.23585e-20 6.80650e-20 5.87331e-20 5.43951e-20 5.31848e-20 5.04856e-20 4.58212e-20 4.45499e-20 4.78966e-20 4.55293e-20 4.17782e-20 3.76115e-20 3.44673e-20 2.90299e-20 2.58846e-20 2.48138e-20 2.09279e-20 1.92679e-20 1.83267e-20 1.56287e-20 1.39788e-20 9.17446e-21 7.77369e-21 6.24770e-21 6.99704e-21 6.16739e-21 5.67326e-21 8.17858e-21 6.18916e-21 8.54845e-21 8.14117e-21 8.20307e-21 8.17329e-21 9.10488e-21 8.22125e-21 9.88712e-21 9.81776e-21 9.81617e-21 1.24913e-20 1.25126e-20 1.20047e-20 1.49913e-20 1.45814e-20 1.59338e-20 1.59100e-20 1.58768e-20 1.87688e-20 1.52210e-20 1.65847e-20 1.24816e-20 1.56750e-20 1.35756e-20 1.30072e-20 1.31371e-20 1.20687e-20 1.13827e-20 1.01255e-20 8.89174e-21 8.39787e-21 7.84606e-21 7.33335e-21 7.85335e-21 6.63530e-21 5.70707e-21 4.06807e-21 3.37224e-21 3.07701e-21 2.13313e-21 6.10507e-22 1.00052e-21 5.54261e-22 -4.09883e-22 -2.47535e-21 -2.25316e-21 -2.27052e-21 -3.65703e-21 -5.05000e-21 -4.29554e-21 -2.97759e-21 -4.43277e-21 -3.72948e-21 -3.54956e-21 -2.66194e-21 -3.51752e-21 -2.54737e-21 -2.84442e-21 -2.33075e-21 -1.79289e-21 -1.71200e-21 -1.76627e-21 -2.77710e-21 -1.17601e-21 -6.53619e-22 -1.64758e-21 -1.60255e-21 -5.84247e-22 -8.22393e-22 -7.88537e-22 -4.80174e-22 -8.16320e-22 -1.15182e-21 1.70445e-22 -5.16600e-22 -3.28634e-22 3.81415e-22 2.95949e-22 1.01093e-21 1.07414e-21 1.09014e-21 3.02038e-22 4.96015e-22 5.30904e-22 7.57421e-22 4.09843e-22 1.02473e-21 4.56159e-22 1.19909e-21 7.53991e-22 2.12118e-21 2.00954e-21 1.53313e-21 1.23710e-21 8.53945e-22 2.26904e-21 1.26690e-21 1.94460e-21 1.78205e-21 1.68321e-21 1.91600e-21 1.83816e-21 1.77634e-21 1.49578e-21 1.37843e-21 1.29561e-21 1.81005e-21 1.51615e-21 1.34317e-21 1.36710e-21 1.36086e-21 1.44011e-21 1.69312e-21 1.12704e-21 1.45881e-21 7.59219e-22 5.51706e-22 8.87763e-22 7.43701e-22 8.13797e-22 7.38845e-22 6.20182e-22 5.32574e-22 5.34956e-22 5.27523e-22 3.84880e-22 4.53392e-22 1.96490e-22 2.66044e-22 1.30476e-22 6.39764e-23 0.00000e+00 6.60185e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-7.19959e-19 -7.74596e-19 -5.77395e-19 -5.36092e-19 -5.57145e-19 -5.30998e-19 -4.37852e-19 -2.82813e-19 -6.86992e-20 1.46519e-20 -3.63760e-20 -1.19432e-19 -9.51220e-20 -5.99631e-20 -3.37802e-20 -4.76147e-21 7.68653e-21 3.26416e-20 3.40675e-20 2.98804e-20 3.50536e-20 4.71604e-20 4.03182e-20 3.87140e-20 4.96585e-20 5.29912e-20 4.88737e-20 4.70456e-20 4.35859e-20 3.63409e-20 3.66748e-20 3.81489e-20 3.48205e-20 2.73601e-20 2.90281e-20 2.78709e-20 2.77233e-20 3.29272e-20 2.87426e-20 2.74242e-20 2.75588e-20 2.67896e-20 2.59046e-20 2.61041e-20 2.91895e-20 3.08019e-20 2.89170e-20 2.69219e-20 2.47552e-20 1.98416e-20 1.83569e-20 1.85234e-20 1.52392e-20 1.39325e-20 1.31884e-20 1.16653e-20 9.61847e-21 4.76491e-21 3.66857e-21 1.50709e-21 2.91884e-21 2.60897e-21 2.71519e-21 3.77709e-21 3.03933e-21 4.83890e-21 4.30285e-21 4.24004e-21 4.72221e-21 5.32507e-21 4.99305e-21 6.00186e-21 6.36450e-21 5.92897e-21 8.37147e-21 8.53607e-21 7.94737e-21 1.06357e-20 1.08450e-20 1.23146e-20 1.27116e-20 1.22965e-20 1.43556e-20 1.18739e-20 1.31987e-20 9.91855e-21 1.27561e-20 1.05064e-20 1.07500e-20 1.01446e-20 9.55641e-21 8.98685e-21 7.99659e-21 6.80516e-21 6.83392e-21 5.87111e-21 6.27135e-21 5.27332e-21 5.24063e-21 4.61377e-21 2.91743e-21 2.67971e-21 2.19715e-21 1.27507e-21 -5.42532e-22 -2.71025e-22 -3.34406e-22 -1.08396e-21 -3.01696e-21 -3.21077e-21 -2.88392e-21 -4.29203e-21 -5.44640e-21 -4.92817e-21 -3.53883e-21 -4.64614e-21 -4.15500e-21 -3.82358e-21 -2.90094e-21 -3.86251e-21 -2.82213e-21 -3.05335e-21 -2.43050e-21 -2.17047e-21 -1.98829e-21 -2.09648e-21 -2.94349e-21 -1.46900e-21 -9.51055e-22 -1.69345e-21 -1.65531e-21 -8.12654e-22 -1.06973e-21 -1.08682e-21 -6.20045e-22 -8.88294e-22 -1.24549e-21 1.38752e-23 -5.79706e-22 -6.11246e-22 3.48550e-24 3.36088e-23 7.58739e-22 7.72179e-22 8.28029e-22 5.46178e-23 4.05865e-22 3.54933e-22 6.04887e-22 2.89571e-22 6.84999e-22 3.04078e-22 1.01376e-21 5.53134e-22 1.79155e-21 1.73348e-21 1.29009e-21 9.71017e-22 7.18056e-22 1.97202e-21 1.14708e-21 1.74877e-21 1.58113e-21 1.50363e-21 1.73354e-21 1.66183e-21 1.59216e-21 1.34397e-21 1.22284e-21 1.15219e-21 1.63907e-21 1.38117e-21 1.21651e-21 1.24493e-21 1.23921e-21 1.29882e-21 1.53092e-21 1.01926e-21 1.32909e-21 6.94932e-22 5.04989e-22 8.06487e-22 6.80840e-22 7.38845e-22 6.76312e-22 5.67568e-22 4.87264e-22 4.89590e-22 4.76911e-22 3.46512e-22 4.09164e-22 1.79797e-22 2.37862e-22 1.19404e-22 5.85424e-23 0.00000e+00 6.04282e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-6.70007e-19 -7.32460e-19 -5.59758e-19 -5.21836e-19 -5.45305e-19 -5.25936e-19 -4.37244e-19 -2.89086e-19 -9.29688e-20 -1.34958e-20 -6.05928e-20 -1.32479e-19 -1.16710e-19 -8.58901e-20 -6.18520e-20 -3.80616e-20 -2.50530e-20 -2.17982e-21 1.95811e-21 1.41485e-21 7.22254e-21 1.83919e-20 1.49932e-20 1.56854e-20 2.65098e-20 3.11210e-20 2.90417e-20 2.93514e-20 2.74359e-20 2.22311e-20 2.33335e-20 2.55158e-20 2.33145e-20 1.82553e-20 1.96251e-20 2.01542e-20 2.01681e-20 2.46656e-20 2.20564e-20 2.17853e-20 2.24483e-20 2.21691e-20 2.13394e-20 2.26010e-20 2.50325e-20 2.62057e-20 2.51977e-20 2.36129e-20 2.16433e-20 1.77721e-20 1.63916e-20 1.69054e-20 1.41640e-20 1.29382e-20 1.27513e-20 1.17350e-20 9.82548e-21 5.51213e-21 4.57724e-21 2.50324e-21 3.97494e-21 3.97341e-21 4.28962e-21 4.93923e-21 4.73254e-21 6.41461e-21 5.74911e-21 5.64944e-21 6.26394e-21 7.09379e-21 6.79574e-21 8.10967e-21 8.55483e-21 8.62218e-21 1.08125e-20 1.12430e-20 1.08466e-20 1.34838e-20 1.39920e-20 1.55116e-20 1.58171e-20 1.52259e-20 1.71938e-20 1.48807e-20 1.61452e-20 1.28783e-20 1.57815e-20 1.31796e-20 1.36687e-20 1.29214e-20 1.21653e-20 1.15579e-20 1.07489e-20 9.42780e-21 9.40890e-21 8.36105e-21 8.52462e-21 7.25724e-21 7.27681e-21 6.81596e-21 4.98073e-21 4.78380e-21 3.97801e-21 3.18675e-21 1.05127e-21 1.37989e-21 1.12939e-21 5.05584e-22 -1.56508e-21 -1.87576e-21 -1.81515e-21 -3.08623e-21 -4.31285e-21 -3.98148e-21 -2.80299e-21 -3.76574e-21 -3.36456e-21 -3.09658e-21 -2.37094e-21 -3.13298e-21 -2.26637e-21 -2.48594e-21 -1.94961e-21 -1.74826e-21 -1.62653e-21 -1.71435e-21 -2.42113e-21 -1.19639e-21 -7.67606e-22 -1.36804e-21 -1.33165e-21 -6.75606e-22 -8.53044e-22 -9.02621e-22 -5.04453e-22 -7.17957e-22 -1.01753e-21 4.21418e-23 -4.58865e-22 -5.09887e-22 -9.69891e-24 3.35140e-23 6.47712e-22 6.59594e-22 7.06011e-22 5.88024e-23 3.49047e-22 3.06251e-22 5.13859e-22 2.60718e-22 5.79603e-22 2.56301e-22 8.42496e-22 4.78119e-22 1.50081e-21 1.44751e-21 1.08178e-21 8.16728e-22 6.06283e-22 1.65790e-21 9.68306e-22 1.46591e-21 1.32225e-21 1.26244e-21 1.45666e-21 1.40169e-21 1.33885e-21 1.12248e-21 1.03114e-21 9.63818e-22 1.37674e-21 1.15890e-21 1.01709e-21 1.04677e-21 1.04179e-21 1.09268e-21 1.28540e-21 8.57132e-22 1.11723e-21 5.84965e-22 4.24633e-22 6.77415e-22 5.71097e-22 6.20182e-22 5.67568e-22 4.80214e-22 4.09939e-22 4.11953e-22 3.99589e-22 2.89165e-22 3.42520e-22 1.51130e-22 2.00473e-22 1.00731e-22 4.88126e-23 0.00000e+00 5.12463e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-5.15592e-19 -5.59629e-19 -4.18564e-19 -3.88319e-19 -4.07288e-19 -3.89306e-19 -3.19535e-19 -2.01416e-19 -4.05226e-20 2.21562e-20 -1.73421e-20 -8.00507e-20 -6.57080e-20 -4.03175e-20 -2.15445e-20 -1.20758e-21 7.79204e-21 2.51662e-20 2.64961e-20 2.32508e-20 2.68506e-20 3.50574e-20 3.00486e-20 2.87977e-20 3.63184e-20 3.88262e-20 3.57170e-20 3.43475e-20 3.17558e-20 2.63760e-20 2.64992e-20 2.73564e-20 2.49121e-20 1.95251e-20 2.05084e-20 1.98469e-20 1.96608e-20 2.33716e-20 2.03921e-20 1.95333e-20 1.97122e-20 1.91179e-20 1.83820e-20 1.87722e-20 2.08455e-20 2.19898e-20 2.07274e-20 1.92189e-20 1.75569e-20 1.40578e-20 1.28400e-20 1.30683e-20 1.07988e-20 9.87344e-21 9.53750e-21 8.56444e-21 7.08708e-21 3.61918e-21 2.83068e-21 1.27538e-21 2.40131e-21 2.18643e-21 2.35801e-21 3.13140e-21 2.67710e-21 3.98899e-21 3.60188e-21 3.57708e-21 3.93906e-21 4.45061e-21 4.20844e-21 5.05867e-21 5.35881e-21 5.11395e-21 6.90782e-21 7.11863e-21 6.70791e-21 8.73035e-21 8.90022e-21 1.00550e-20 1.03401e-20 9.98514e-21 1.15384e-20 9.68917e-21 1.06421e-20 8.13100e-21 1.02869e-20 8.52804e-21 8.77903e-21 8.29022e-21 7.80684e-21 7.35284e-21 6.67481e-21 5.71728e-21 5.72518e-21 4.99418e-21 5.20514e-21 4.44388e-21 4.40255e-21 3.95083e-21 2.66447e-21 2.44346e-21 2.00292e-21 1.37842e-21 -6.81802e-23 1.25215e-22 4.29316e-23 -5.18075e-22 -2.01020e-21 -2.18898e-21 -1.99644e-21 -3.02165e-21 -3.93304e-21 -3.57084e-21 -2.57454e-21 -3.36448e-21 -3.00935e-21 -2.75786e-21 -2.10897e-21 -2.80206e-21 -2.04959e-21 -2.21099e-21 -1.75988e-21 -1.57853e-21 -1.45321e-21 -1.52703e-21 -2.12930e-21 -1.05949e-21 -6.89300e-22 -1.22313e-21 -1.19609e-21 -6.01624e-22 -7.77431e-22 -7.92664e-22 -4.57889e-22 -6.46279e-22 -9.04322e-22 9.80442e-24 -4.20164e-22 -4.51599e-22 -4.74122e-24 2.10211e-23 5.45012e-22 5.51413e-22 5.92975e-22 3.42462e-23 2.89141e-22 2.49722e-22 4.30585e-22 2.05922e-22 4.85722e-22 2.19445e-22 7.25599e-22 3.99663e-22 1.29171e-21 1.24843e-21 9.25778e-22 7.01053e-22 5.16314e-22 1.42112e-21 8.24222e-22 1.25795e-21 1.13900e-21 1.08381e-21 1.24752e-21 1.19756e-21 1.14698e-21 9.63331e-22 8.82539e-22 8.28676e-22 1.18205e-21 9.95351e-22 8.75787e-22 8.97582e-22 8.93431e-22 9.36604e-22 1.10351e-21 7.34759e-22 9.58111e-22 5.00880e-22 3.64051e-22 5.81274e-22 4.90386e-22 5.32574e-22 4.87264e-22 4.09939e-22 3.51543e-22 3.53071e-22 3.43715e-22 2.49419e-22 2.94828e-22 1.29654e-22 1.71654e-22 8.61784e-23 4.21197e-23 0.00000e+00 4.36615e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-5.38364e-19 -5.85079e-19 -4.39980e-19 -4.08946e-19 -4.26793e-19 -4.08680e-19 -3.37547e-19 -2.18494e-19 -5.67332e-20 7.01175e-21 -3.21438e-20 -9.45063e-20 -7.92858e-20 -5.37590e-20 -3.42996e-20 -1.34489e-20 -3.80696e-21 1.45378e-20 1.66006e-20 1.42758e-20 1.85217e-20 2.75677e-20 2.32317e-20 2.26651e-20 3.09360e-20 3.39508e-20 3.13453e-20 3.05659e-20 2.83187e-20 2.33424e-20 2.37814e-20 2.51209e-20 2.28662e-20 1.78167e-20 1.89945e-20 1.86018e-20 1.85308e-20 2.23704e-20 1.95616e-20 1.88717e-20 1.91352e-20 1.86729e-20 1.80312e-20 1.84914e-20 2.06703e-20 2.18040e-20 2.06167e-20 1.92176e-20 1.75935e-20 1.41084e-20 1.29880e-20 1.32517e-20 1.09278e-20 1.00014e-20 9.60949e-21 8.60857e-21 7.08968e-21 3.56020e-21 2.75568e-21 1.17149e-21 2.28935e-21 2.12736e-21 2.29183e-21 3.03423e-21 2.61418e-21 3.96059e-21 3.54129e-21 3.49646e-21 3.90499e-21 4.43543e-21 4.20335e-21 5.06233e-21 5.38235e-21 5.17776e-21 6.99867e-21 7.21158e-21 6.81573e-21 8.88341e-21 9.10910e-21 1.02667e-20 1.05542e-20 1.01861e-20 1.17436e-20 9.88177e-21 1.08794e-20 8.35557e-21 1.05427e-20 8.73683e-21 8.98215e-21 8.48648e-21 7.99251e-21 7.53810e-21 6.82796e-21 5.87555e-21 5.88865e-21 5.13038e-21 5.37054e-21 4.53975e-21 4.52692e-21 4.08231e-21 2.75160e-21 2.56949e-21 2.10510e-21 1.44282e-21 -3.40873e-23 1.84170e-22 8.83386e-23 -4.62403e-22 -1.97708e-21 -2.16485e-21 -1.97805e-21 -3.02244e-21 -3.93508e-21 -3.58784e-21 -2.57112e-21 -3.38064e-21 -3.02331e-21 -2.78228e-21 -2.12351e-21 -2.81435e-21 -2.05908e-21 -2.22635e-21 -1.76942e-21 -1.58459e-21 -1.46041e-21 -1.53514e-21 -2.14699e-21 -1.07945e-21 -7.04054e-22 -1.23744e-21 -1.20572e-21 -6.05384e-22 -7.83356e-22 -8.02372e-22 -4.62845e-22 -6.51503e-22 -9.10766e-22 4.08251e-24 -4.26016e-22 -4.55234e-22 -1.13384e-23 1.51190e-23 5.43026e-22 5.51879e-22 5.93471e-22 3.34839e-23 2.89534e-22 2.52464e-22 4.33843e-22 2.07469e-22 4.89245e-22 2.14974e-22 7.28215e-22 4.00679e-22 1.29290e-21 1.25017e-21 9.30507e-22 7.00863e-22 5.18508e-22 1.42669e-21 8.29824e-22 1.26350e-21 1.14253e-21 1.08783e-21 1.25367e-21 1.20327e-21 1.15243e-21 9.69598e-22 8.86157e-22 8.32697e-22 1.18688e-21 9.99843e-22 8.79729e-22 9.01775e-22 8.97601e-22 9.40987e-22 1.10859e-21 7.38495e-22 9.62834e-22 5.03658e-22 3.65793e-22 5.84086e-22 4.92759e-22 5.34956e-22 4.89590e-22 4.11953e-22 3.53071e-22 3.54743e-22 3.45157e-22 2.50431e-22 2.96035e-22 1.30249e-22 1.72442e-22 8.65866e-23 4.23098e-23 0.00000e+00 4.38893e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-2.22611e-19 -2.36224e-20 7.17758e-20 5.68837e-20 2.83571e-20 2.61030e-20 4.83428e-20 1.15856e-19 2.55482e-19 2.93651e-19 2.55164e-19 2.05084e-19 2.27818e-19 2.52324e-19 2.48894e-19 2.54358e-19 2.50256e-19 2.42374e-19 2.31728e-19 2.09164e-19 1.98887e-19 1.88060e-19 1.75522e-19 1.55824e-19 1.46579e-19 1.39290e-19 1.27423e-19 1.15193e-19 1.07069e-19 8.99516e-20 8.60958e-20 7.87676e-20 7.69084e-20 6.17791e-20 6.20196e-20 5.22911e-20 4.94802e-20 5.32526e-20 4.54800e-20 4.16806e-20 4.04046e-20 3.80159e-20 3.38764e-20 3.24127e-20 3.46148e-20 3.18210e-20 2.87834e-20 2.55048e-20 2.32396e-20 1.96829e-20 1.71980e-20 1.61245e-20 1.36093e-20 1.26130e-20 1.19202e-20 9.85357e-21 9.05111e-21 6.27174e-21 5.30140e-21 4.74615e-21 4.94826e-21 4.19569e-21 3.67526e-21 5.85768e-21 4.11358e-21 5.72975e-21 5.62142e-21 5.73701e-21 5.50271e-21 6.13845e-21 5.42879e-21 6.59229e-21 6.39754e-21 6.45438e-21 8.18139e-21 8.10074e-21 7.80504e-21 9.70581e-21 9.13771e-21 9.88881e-21 9.74438e-21 9.90958e-21 1.19390e-20 9.41734e-21 1.02423e-20 7.51444e-21 9.48378e-21 8.42469e-21 7.70417e-21 8.11249e-21 7.34489e-21 6.89457e-21 6.01840e-21 5.31314e-21 4.83712e-21 4.70030e-21 4.09638e-21 5.05613e-21 3.87504e-21 3.16773e-21 2.28050e-21 1.67594e-21 1.63234e-21 1.06202e-21 3.67539e-22 6.22338e-22 2.57776e-22 -4.28619e-22 -1.63907e-21 -1.33633e-21 -1.40894e-21 -2.23834e-21 -3.13589e-21 -2.56696e-21 -1.76673e-21 -2.78124e-21 -2.26053e-21 -2.19737e-21 -1.64429e-21 -2.15411e-21 -1.57360e-21 -1.76273e-21 -1.48357e-21 -1.04639e-21 -1.02531e-21 -1.03496e-21 -1.71681e-21 -6.79064e-22 -3.50227e-22 -1.05998e-21 -1.02398e-21 -3.15100e-22 -4.67239e-22 -4.16444e-22 -2.84314e-22 -5.13239e-22 -7.13183e-22 1.25819e-22 -3.28495e-22 -1.28014e-22 3.51260e-22 2.53341e-22 6.91299e-22 7.46474e-22 7.44460e-22 2.53273e-22 3.22764e-22 3.75157e-22 5.08542e-22 2.78236e-22 7.36191e-22 3.23197e-22 7.98948e-22 5.25901e-22 1.41622e-21 1.33045e-21 1.02431e-21 8.50365e-22 5.68786e-22 1.49820e-21 8.17332e-22 1.26277e-21 1.16728e-21 1.09781e-21 1.24022e-21 1.18923e-21 1.15641e-21 9.72505e-22 9.01736e-22 8.48012e-22 1.17432e-21 9.81115e-22 8.72607e-22 8.84320e-22 8.80367e-22 9.35969e-22 1.09977e-21 7.31879e-22 9.43848e-22 4.89947e-22 3.55940e-22 5.75284e-22 4.80008e-22 5.27523e-22 4.76911e-22 3.99589e-22 3.43715e-22 3.45157e-22 3.42912e-22 2.50876e-22 2.95028e-22 1.26849e-22 1.73602e-22 8.41300e-23 4.13999e-23 0.00000e+00 4.25041e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-6.38379e-20 1.57119e-19 2.10783e-19 1.86950e-19 1.66858e-19 1.60965e-19 1.60055e-19 1.87894e-19 2.75487e-19 2.92892e-19 2.68674e-19 2.40095e-19 2.62151e-19 2.80400e-19 2.71485e-19 2.71383e-19 2.64393e-19 2.51720e-19 2.39080e-19 2.16598e-19 2.04372e-19 1.90657e-19 1.78605e-19 1.58355e-19 1.46571e-19 1.37626e-19 1.25930e-19 1.13129e-19 1.05294e-19 8.90648e-20 8.48553e-20 7.67140e-20 7.52272e-20 6.10002e-20 6.08463e-20 5.07710e-20 4.79036e-20 5.04555e-20 4.32850e-20 3.93414e-20 3.78047e-20 3.54106e-20 3.13686e-20 2.94928e-20 3.10993e-20 2.79822e-20 2.50811e-20 2.20351e-20 2.02424e-20 1.75251e-20 1.53287e-20 1.39686e-20 1.19395e-20 1.10271e-20 1.03050e-20 8.36952e-21 7.95866e-21 6.00015e-21 5.25159e-21 5.00902e-21 4.81652e-21 4.06310e-21 3.39984e-21 5.31197e-21 3.59357e-21 4.81653e-21 4.78271e-21 4.88592e-21 4.48975e-21 4.90973e-21 4.22647e-21 5.08035e-21 4.73199e-21 4.77524e-21 5.95231e-21 5.74231e-21 5.52128e-21 6.75211e-21 6.10254e-21 6.47136e-21 6.23545e-21 6.53946e-21 8.10869e-21 6.13366e-21 6.65711e-21 4.71162e-21 6.03027e-21 5.52761e-21 4.73173e-21 5.28470e-21 4.68478e-21 4.39650e-21 3.71455e-21 3.31002e-21 2.83157e-21 2.92781e-21 2.28569e-21 3.52630e-21 2.34017e-21 1.76244e-21 1.27862e-21 7.36483e-22 9.01426e-22 4.93343e-22 2.77778e-22 4.63843e-22 1.52107e-22 -3.67067e-22 -1.12043e-21 -7.25107e-22 -8.34378e-22 -1.36604e-21 -1.96560e-21 -1.46925e-21 -9.68618e-22 -1.75577e-21 -1.34391e-21 -1.34726e-21 -9.75795e-22 -1.29322e-21 -9.22729e-22 -1.07941e-21 -9.31146e-22 -5.47185e-22 -5.54776e-22 -5.52653e-22 -1.07008e-21 -3.20476e-22 -9.77083e-23 -6.63305e-22 -6.47016e-22 -1.03722e-22 -2.08315e-22 -1.52823e-22 -1.12207e-22 -2.99314e-22 -4.28696e-22 1.61729e-22 -1.79395e-22 2.95847e-23 3.86268e-22 2.79280e-22 5.71683e-22 6.25828e-22 6.09724e-22 2.67889e-22 2.62968e-22 3.24091e-22 4.06924e-22 2.38871e-22 6.25047e-22 2.82852e-22 6.15868e-22 4.26347e-22 1.08268e-21 1.00755e-21 7.84708e-22 6.70992e-22 4.36193e-22 1.12218e-21 6.00578e-22 9.32194e-22 8.66475e-22 8.10606e-22 9.10840e-22 8.72200e-22 8.51375e-22 7.19333e-22 6.66118e-22 6.27996e-22 8.58224e-22 7.14771e-22 6.38613e-22 6.43805e-22 6.40940e-22 6.84762e-22 8.03936e-22 5.34326e-22 6.86532e-22 3.55110e-22 2.58390e-22 4.19321e-22 3.48899e-22 3.84880e-22 3.46512e-22 2.89165e-22 2.49419e-22 2.50431e-22 2.50876e-22 1.84387e-22 2.16169e-22 9.20537e-23 1.27466e-22 6.09702e-23 3.01378e-23 0.00000e+00 3.07240e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-1.46299e-19 5.99676e-20 1.34465e-19 1.15530e-19 9.05962e-20 8.63543e-20 9.79650e-20 1.47210e-19 2.61875e-19 2.90386e-19 2.58650e-19 2.18909e-19 2.40495e-19 2.61750e-19 2.55795e-19 2.58443e-19 2.53091e-19 2.42982e-19 2.31663e-19 2.09464e-19 1.98427e-19 1.86327e-19 1.74249e-19 1.54577e-19 1.44238e-19 1.36337e-19 1.24729e-19 1.12440e-19 1.04573e-19 8.80992e-20 8.41387e-20 7.65282e-20 7.48943e-20 6.04133e-20 6.04451e-20 5.07367e-20 4.79283e-20 5.10894e-20 4.37252e-20 3.99461e-20 3.85914e-20 3.62374e-20 3.21787e-20 3.06020e-20 3.24755e-20 2.95472e-20 2.66414e-20 2.35112e-20 2.14814e-20 1.83824e-20 1.60444e-20 1.48765e-20 1.26371e-20 1.16960e-20 1.10354e-20 9.07989e-21 8.46941e-21 6.11552e-21 5.26257e-21 4.86061e-21 4.89468e-21 4.15965e-21 3.59613e-21 5.62164e-21 3.93123e-21 5.34933e-21 5.27200e-21 5.38169e-21 5.08071e-21 5.62636e-21 4.93645e-21 5.96779e-21 5.71007e-21 5.78147e-21 7.23494e-21 7.11209e-21 6.85935e-21 8.44282e-21 7.85180e-21 8.43043e-21 8.24424e-21 8.45962e-21 1.02624e-20 8.01591e-21 8.69363e-21 6.33597e-21 8.00125e-21 7.18391e-21 6.44982e-21 6.91052e-21 6.21776e-21 5.83977e-21 5.07077e-21 4.49660e-21 4.02178e-21 3.98666e-21 3.35741e-21 4.42265e-21 3.25198e-21 2.61662e-21 1.91239e-21 1.33953e-21 1.37181e-21 8.89943e-22 3.98585e-22 6.21260e-22 2.75728e-22 -3.25827e-22 -1.32841e-21 -9.94331e-22 -1.09467e-21 -1.77655e-21 -2.53850e-21 -2.01505e-21 -1.36595e-21 -2.26132e-21 -1.79793e-21 -1.76645e-21 -1.30945e-21 -1.72030e-21 -1.24657e-21 -1.41785e-21 -1.20352e-21 -7.97466e-22 -7.92299e-22 -7.95295e-22 -1.38993e-21 -5.01245e-22 -2.27185e-22 -8.59382e-22 -8.32678e-22 -2.13534e-22 -3.39004e-22 -2.87894e-22 -2.01192e-22 -4.06352e-22 -5.70302e-22 1.41209e-22 -2.54163e-22 -5.32931e-23 3.62063e-22 2.61795e-22 6.25632e-22 6.79400e-22 6.70871e-22 2.56586e-22 2.89827e-22 3.45671e-22 4.53408e-22 2.56024e-22 6.73600e-22 2.99762e-22 7.01295e-22 4.72762e-22 1.24046e-21 1.16045e-21 8.97555e-22 7.55068e-22 4.98823e-22 1.30154e-21 7.04246e-22 1.08997e-21 1.01000e-21 9.48073e-22 1.06846e-21 1.02432e-21 9.97511e-22 8.39613e-22 7.79207e-22 7.32944e-22 1.01006e-21 8.42689e-22 7.50663e-22 7.59458e-22 7.56063e-22 8.05478e-22 9.45988e-22 6.29282e-22 8.10285e-22 4.20032e-22 3.05322e-22 4.94265e-22 4.11858e-22 4.53392e-22 4.09164e-22 3.42520e-22 2.94828e-22 2.96035e-22 2.95028e-22 2.16169e-22 2.53967e-22 1.08800e-22 1.49648e-22 7.21396e-23 3.55305e-23 0.00000e+00 3.64233e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-1.95940e-19 -2.15119e-19 -1.61568e-19 -1.50178e-19 -1.57417e-19 -1.50850e-19 -1.24306e-19 -7.96122e-20 -1.88002e-20 4.95306e-21 -1.03093e-20 -3.46975e-20 -2.98501e-20 -2.07930e-20 -1.37315e-20 -5.99985e-21 -2.60481e-21 3.92048e-21 4.86043e-21 3.88799e-21 5.57471e-21 8.96086e-21 7.33994e-21 7.17292e-21 1.01589e-20 1.13676e-20 1.04406e-20 1.02236e-20 9.39746e-21 7.63379e-21 7.78453e-21 8.32843e-21 7.50454e-21 5.68214e-21 6.13518e-21 5.99946e-21 5.98467e-21 7.44141e-21 6.37003e-21 6.14097e-21 6.24511e-21 6.07841e-21 5.87960e-21 6.03628e-21 6.85130e-21 7.30250e-21 6.86954e-21 6.39184e-21 5.79615e-21 4.51909e-21 4.12205e-21 4.25496e-21 3.44761e-21 3.17498e-21 3.03557e-21 2.69080e-21 2.15661e-21 9.25027e-22 6.29294e-22 1.09098e-22 5.26088e-22 4.53977e-22 5.27131e-22 8.46730e-22 6.81312e-22 1.16793e-21 1.04900e-21 1.04611e-21 1.19224e-21 1.37857e-21 1.30793e-21 1.60277e-21 1.72989e-21 1.63153e-21 2.30739e-21 2.38178e-21 2.23598e-21 2.99582e-21 3.05182e-21 3.47460e-21 3.58891e-21 3.46360e-21 4.02569e-21 3.34988e-21 3.71108e-21 2.79939e-21 3.57241e-21 2.95564e-21 3.02338e-21 2.85916e-21 2.69291e-21 2.52519e-21 2.26230e-21 1.92771e-21 1.93748e-21 1.67234e-21 1.76959e-21 1.48669e-21 1.48133e-21 1.30784e-21 8.44870e-22 7.71874e-22 6.13045e-22 3.77891e-22 -1.32801e-22 -6.05953e-23 -8.38841e-23 -2.93936e-22 -8.23230e-22 -8.92499e-22 -8.05947e-22 -1.18687e-21 -1.51498e-21 -1.38353e-21 -1.00209e-21 -1.29858e-21 -1.16208e-21 -1.07070e-21 -8.21927e-22 -1.08369e-21 -8.02255e-22 -8.56664e-22 -6.86913e-22 -6.16754e-22 -5.69151e-22 -5.94262e-22 -8.19325e-22 -4.24296e-22 -2.83874e-22 -4.82435e-22 -4.67674e-22 -2.40584e-22 -3.09848e-22 -3.13104e-22 -1.88385e-22 -2.55906e-22 -3.51782e-22 -1.41075e-23 -1.71318e-22 -1.80497e-22 -1.42688e-23 -5.40783e-24 1.89681e-22 1.92176e-22 2.08633e-22 2.51762e-24 9.95630e-23 8.59893e-23 1.53698e-22 6.88019e-23 1.71998e-22 7.31159e-23 2.64405e-22 1.43026e-22 4.71285e-22 4.56374e-22 3.38714e-22 2.54499e-22 1.88036e-22 5.22090e-22 3.02619e-22 4.62107e-22 4.18832e-22 3.98545e-22 4.58620e-22 4.39963e-22 4.22218e-22 3.54744e-22 3.24734e-22 3.05421e-22 4.35734e-22 3.67210e-22 3.23324e-22 3.31068e-22 3.29560e-22 3.45449e-22 4.07206e-22 2.71275e-22 3.53677e-22 1.85000e-22 1.34291e-22 2.14555e-22 1.80940e-22 1.96490e-22 1.79797e-22 1.51130e-22 1.29654e-22 1.30249e-22 1.26849e-22 9.20537e-23 1.08800e-22 4.78446e-23 6.32991e-23 3.17787e-23 1.55675e-23 0.00000e+00 1.60941e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-9.08908e-21 2.05367e-19 2.34943e-19 2.07505e-19 1.88368e-19 1.76955e-19 1.68951e-19 1.83782e-19 2.47178e-19 2.57899e-19 2.39751e-19 2.23704e-19 2.39674e-19 2.53149e-19 2.42109e-19 2.37534e-19 2.30786e-19 2.16399e-19 2.06071e-19 1.87137e-19 1.75685e-19 1.61560e-19 1.52731e-19 1.34816e-19 1.23125e-19 1.15300e-19 1.05670e-19 9.49496e-20 8.86525e-20 7.46512e-20 7.12145e-20 6.39290e-20 6.35043e-20 5.16566e-20 5.13889e-20 4.27767e-20 4.01516e-20 4.20353e-20 3.63186e-20 3.32826e-20 3.21538e-20 3.02478e-20 2.64178e-20 2.52707e-20 2.63625e-20 2.29209e-20 2.07656e-20 1.82140e-20 1.67245e-20 1.49818e-20 1.30441e-20 1.19335e-20 1.04060e-20 9.62290e-21 9.25160e-21 7.71976e-21 7.48221e-21 6.10785e-21 5.52305e-21 5.43010e-21 5.19014e-21 4.69810e-21 4.15819e-21 5.69744e-21 4.40048e-21 5.45851e-21 5.34605e-21 5.41090e-21 5.10949e-21 5.64269e-21 5.01390e-21 5.99278e-21 5.68955e-21 6.09892e-21 6.98213e-21 6.92705e-21 6.87102e-21 7.93151e-21 7.50792e-21 7.81636e-21 7.50622e-21 7.71076e-21 9.08754e-21 7.37676e-21 7.81601e-21 6.08414e-21 7.28963e-21 6.66578e-21 6.01558e-21 6.50043e-21 5.83113e-21 5.55621e-21 5.02820e-21 4.62187e-21 4.12220e-21 4.19765e-21 3.41959e-21 4.47732e-21 3.36543e-21 2.94150e-21 2.43976e-21 1.97642e-21 1.94940e-21 1.65017e-21 1.32073e-21 1.54430e-21 1.11445e-21 7.32448e-22 -3.39409e-24 3.19449e-22 2.34245e-23 -3.50625e-22 -9.19795e-22 -5.86479e-22 -2.87263e-22 -9.26467e-22 -6.02973e-22 -6.72986e-22 -4.73995e-22 -6.06192e-22 -4.05762e-22 -5.45757e-22 -4.84202e-22 -1.54310e-22 -2.10575e-22 -1.90983e-22 -5.73608e-22 -7.50052e-23 6.37637e-23 -3.63174e-22 -3.47249e-22 2.88764e-23 -1.15816e-23 2.04012e-23 -4.65574e-24 -1.40660e-22 -2.13139e-22 1.74262e-22 -7.13488e-23 1.25937e-22 3.69097e-22 2.70660e-22 4.52042e-22 5.05764e-22 4.80691e-22 2.64647e-22 2.02587e-22 2.72557e-22 3.14120e-22 2.03672e-22 5.16255e-22 2.29583e-22 4.46409e-22 3.43984e-22 7.87603e-22 7.20100e-22 5.75884e-22 5.11378e-22 3.22331e-22 8.04964e-22 4.21252e-22 6.49685e-22 6.07446e-22 5.68083e-22 6.33618e-22 6.09587e-22 5.96876e-22 5.01226e-22 4.71765e-22 4.40558e-22 5.94775e-22 4.92461e-22 4.40381e-22 4.44892e-22 4.42833e-22 4.77427e-22 5.57932e-22 3.71640e-22 4.74156e-22 2.44852e-22 1.77793e-22 2.90053e-22 2.39382e-22 2.66044e-22 2.37862e-22 2.00473e-22 1.71654e-22 1.72442e-22 1.73602e-22 1.27466e-22 1.49648e-22 6.32991e-23 8.96768e-23 4.21141e-23 2.05234e-23 0.00000e+00 2.13662e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-1.34470e-19 -1.46205e-19 -1.10683e-19 -1.03021e-19 -1.07659e-19 -1.03415e-19 -8.56088e-20 -5.57800e-20 -1.57104e-20 2.57057e-22 -9.39164e-21 -2.44376e-20 -2.08562e-20 -1.44807e-20 -9.62222e-21 -4.60777e-21 -2.11071e-21 2.48587e-21 3.08638e-21 2.67746e-21 3.74731e-21 5.96376e-21 5.02273e-21 4.96715e-21 7.06880e-21 7.87167e-21 7.29524e-21 7.18235e-21 6.67955e-21 5.49091e-21 5.63869e-21 5.99449e-21 5.47346e-21 4.29441e-21 4.57190e-21 4.55275e-21 4.53719e-21 5.46803e-21 4.83720e-21 4.70637e-21 4.79925e-21 4.70326e-21 4.52848e-21 4.70807e-21 5.22444e-21 5.48693e-21 5.22614e-21 4.87845e-21 4.47197e-21 3.63726e-21 3.34953e-21 3.42895e-21 2.85587e-21 2.60946e-21 2.54246e-21 2.31226e-21 1.92840e-21 1.04465e-21 8.50761e-22 4.36990e-22 7.26952e-22 7.02983e-22 7.53576e-22 9.11882e-22 8.34784e-22 1.17353e-21 1.05259e-21 1.03691e-21 1.14673e-21 1.29584e-21 1.23379e-21 1.47459e-21 1.55595e-21 1.53404e-21 1.98280e-21 2.05097e-21 1.95857e-21 2.48232e-21 2.55907e-21 2.85716e-21 2.92383e-21 2.81852e-21 3.21479e-21 2.74591e-21 2.99753e-21 2.34866e-21 2.91853e-21 2.42836e-21 2.50993e-21 2.37114e-21 2.23286e-21 2.11435e-21 1.94492e-21 1.69052e-21 1.68937e-21 1.48895e-21 1.53431e-21 1.30517e-21 1.30366e-21 1.20106e-21 8.49179e-22 8.04461e-22 6.66581e-22 5.04462e-22 1.03147e-22 1.62825e-22 1.26175e-22 -6.64500e-24 -4.07007e-22 -4.60770e-22 -4.31137e-22 -6.90703e-22 -9.29543e-22 -8.50647e-22 -6.04629e-22 -8.03506e-22 -7.18155e-22 -6.60061e-22 -5.04186e-22 -6.68433e-22 -4.85486e-22 -5.29237e-22 -4.17637e-22 -3.74168e-22 -3.46109e-22 -3.64696e-22 -5.13137e-22 -2.53916e-22 -1.63494e-22 -2.91767e-22 -2.84707e-22 -1.42995e-22 -1.83116e-22 -1.90591e-22 -1.07562e-22 -1.53327e-22 -2.16364e-22 6.67124e-24 -9.86512e-23 -1.07712e-22 -8.46847e-25 6.85160e-24 1.35562e-22 1.37816e-22 1.47656e-22 1.12391e-23 7.27126e-23 6.35182e-23 1.07405e-22 5.33169e-23 1.21299e-22 5.41145e-23 1.77835e-22 9.95262e-23 3.16235e-22 3.05318e-22 2.27544e-22 1.71894e-22 1.27242e-22 3.48620e-22 2.03108e-22 3.08505e-22 2.78645e-22 2.65613e-22 3.06252e-22 2.94317e-22 2.81444e-22 2.36380e-22 2.16597e-22 2.02982e-22 2.89607e-22 2.43843e-22 2.14279e-22 2.20074e-22 2.19040e-22 2.29683e-22 2.70391e-22 1.80175e-22 2.34894e-22 1.22903e-22 8.92701e-23 1.42467e-22 1.20163e-22 1.30476e-22 1.19404e-22 1.00731e-22 8.61784e-23 8.65866e-23 8.41300e-23 6.09702e-23 7.21396e-23 3.17787e-23 4.21141e-23 2.11527e-23 1.02940e-23 0.00000e+00 1.07397e-23 0.00000e+00 0.00000e+00 0.00000e+00 
-5.99110e-20 -6.68227e-20 -4.93115e-20 -4.57466e-20 -4.80698e-20 -4.57918e-20 -3.74633e-20 -2.34089e-20 -3.68258e-21 3.72156e-21 -1.56236e-21 -1.04265e-20 -9.00837e-21 -6.39930e-21 -4.25173e-21 -1.59040e-21 -7.14967e-22 1.20064e-21 1.51501e-21 9.92835e-22 1.60067e-21 2.76515e-21 2.11978e-21 2.02306e-21 2.91059e-21 3.30267e-21 2.97744e-21 2.88767e-21 2.58402e-21 2.03919e-21 2.05324e-21 2.25129e-21 1.96361e-21 1.34543e-21 1.52947e-21 1.41169e-21 1.41757e-21 1.92948e-21 1.50418e-21 1.40616e-21 1.41448e-21 1.34997e-21 1.33070e-21 1.29950e-21 1.59736e-21 1.78143e-21 1.61032e-21 1.48830e-21 1.31045e-21 8.81084e-22 7.83346e-22 8.30366e-22 5.97115e-22 5.69742e-22 4.89998e-22 3.73216e-22 2.27194e-22 -1.12395e-22 -2.10009e-22 -3.15390e-22 -1.97172e-22 -2.43228e-22 -2.26600e-22 -7.24947e-23 -1.60859e-22 -1.77555e-23 -1.70902e-23 -6.28973e-24 2.83751e-23 6.10961e-23 5.22451e-23 9.93440e-23 1.40796e-22 6.43716e-23 2.82295e-22 2.83321e-22 2.30692e-22 4.55276e-22 4.35229e-22 5.50857e-22 5.96806e-22 5.79808e-22 7.37564e-22 5.39680e-22 6.46564e-22 3.98325e-22 5.91295e-22 4.73370e-22 4.57021e-22 4.34138e-22 4.09456e-22 3.63788e-22 2.71584e-22 1.98364e-22 2.09200e-22 1.47728e-22 2.01725e-22 1.50492e-22 1.47876e-22 7.96609e-23 -2.59113e-23 -5.03709e-23 -6.66536e-23 -1.39701e-22 -2.40296e-22 -2.27601e-22 -2.13325e-22 -2.86764e-22 -4.07856e-22 -4.20967e-22 -3.64336e-22 -4.81560e-22 -5.64279e-22 -5.12935e-22 -3.81681e-22 -4.76883e-22 -4.27519e-22 -3.96079e-22 -3.05488e-22 -3.99625e-22 -3.04446e-22 -3.15388e-22 -2.59183e-22 -2.33068e-22 -2.13939e-22 -2.20566e-22 -2.95210e-22 -1.64129e-22 -1.15601e-22 -1.83654e-22 -1.76246e-22 -9.31184e-23 -1.21645e-22 -1.17633e-22 -7.71217e-23 -9.85065e-23 -1.30267e-22 -1.95773e-23 -6.97749e-23 -6.95186e-23 -1.23230e-23 -1.13404e-23 5.28845e-23 5.33261e-23 5.96236e-23 -7.83124e-24 2.64351e-23 2.23334e-23 4.53493e-23 1.54326e-23 4.98251e-23 1.85836e-23 8.42468e-23 4.22632e-23 1.50358e-22 1.46525e-22 1.08052e-22 8.00973e-23 5.90744e-23 1.68207e-22 9.66579e-23 1.49057e-22 1.35915e-22 1.28862e-22 1.47835e-22 1.41245e-22 1.36503e-22 1.15041e-22 1.04772e-22 9.93841e-23 1.41595e-22 1.19573e-22 1.05723e-22 1.07565e-22 1.07106e-22 1.12184e-22 1.32591e-22 8.82844e-23 1.15111e-22 6.01827e-23 4.36324e-23 6.98649e-23 5.89228e-23 6.39764e-23 5.85424e-23 4.88126e-23 4.21197e-23 4.23098e-23 4.13999e-23 3.01378e-23 3.55305e-23 1.55675e-23 2.05234e-23 1.02940e-23 5.11354e-24 0.00000e+00 5.18545e-24 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.47017e-20 -8.17958e-20 -6.29954e-20 -5.88285e-20 -6.13300e-20 -5.93262e-20 -4.95698e-20 -3.33860e-20 -1.21943e-20 -3.46135e-21 -8.47654e-21 -1.60147e-20 -1.43314e-20 -1.09871e-20 -8.32286e-21 -5.77941e-21 -4.27161e-21 -1.70127e-21 -1.14486e-21 -1.04495e-21 -3.51562e-22 9.18622e-22 6.72909e-22 8.48265e-22 2.10236e-21 2.66944e-21 2.52117e-21 2.64227e-21 2.49131e-21 1.98723e-21 2.15103e-21 2.44010e-21 2.23624e-21 1.75398e-21 1.91208e-21 2.02724e-21 2.04020e-21 2.52672e-21 2.28975e-21 2.29365e-21 2.38440e-21 2.37435e-21 2.28792e-21 2.45722e-21 2.71819e-21 2.83473e-21 2.74812e-21 2.58759e-21 2.37742e-21 1.97411e-21 1.83033e-21 1.89453e-21 1.59598e-21 1.45692e-21 1.44404e-21 1.33922e-21 1.12648e-21 6.52497e-22 5.51909e-22 3.17570e-22 4.80273e-22 4.91991e-22 5.29846e-22 5.86212e-22 5.78684e-22 7.65026e-22 6.83407e-22 6.68956e-22 7.43507e-22 8.42204e-22 8.09567e-22 9.63694e-22 1.01521e-21 1.03871e-21 1.27630e-21 1.33003e-21 1.29166e-21 1.58486e-21 1.65402e-21 1.82316e-21 1.85427e-21 1.78338e-21 1.99973e-21 1.74649e-21 1.88853e-21 1.52603e-21 1.85283e-21 1.55042e-21 1.61131e-21 1.52367e-21 1.43442e-21 1.36659e-21 1.27908e-21 1.12955e-21 1.12633e-21 1.00565e-21 1.01992e-21 8.67044e-22 8.72537e-22 8.26708e-22 6.15622e-22 5.98210e-22 4.99431e-22 4.11474e-22 1.63831e-22 2.03882e-22 1.70089e-22 1.05454e-22 -1.30084e-22 -1.67567e-22 -1.68682e-22 -3.07604e-22 -4.45245e-22 -4.14228e-22 -2.87968e-22 -3.92598e-22 -3.50580e-22 -3.23433e-22 -2.47514e-22 -3.26372e-22 -2.34675e-22 -2.59710e-22 -2.02151e-22 -1.81143e-22 -1.69289e-22 -1.78807e-22 -2.54417e-22 -1.25164e-22 -7.96250e-23 -1.42513e-22 -1.38449e-22 -7.02669e-23 -8.79264e-23 -9.47238e-23 -5.19257e-23 -7.44620e-23 -1.06295e-22 6.17886e-24 -4.71541e-23 -5.31813e-23 -9.90146e-25 4.19679e-24 6.97367e-23 7.12634e-23 7.60778e-23 7.36645e-24 3.78857e-23 3.35127e-23 5.54431e-23 2.88916e-23 6.25790e-23 2.74026e-23 8.96783e-23 5.15504e-23 1.59649e-22 1.53844e-22 1.15431e-22 8.69865e-23 6.48293e-23 1.76660e-22 1.03546e-22 1.56158e-22 1.40578e-22 1.34419e-22 1.55302e-22 1.49582e-22 1.42697e-22 1.19609e-22 1.09926e-22 1.02572e-22 1.46562e-22 1.23360e-22 1.08149e-22 1.11501e-22 1.10964e-22 1.16409e-22 1.36849e-22 9.13133e-23 1.19001e-22 6.23512e-23 4.52357e-23 7.21365e-23 6.08009e-23 6.60185e-23 6.04282e-23 5.12463e-23 4.36615e-23 4.38893e-23 4.25041e-23 3.07240e-23 3.64233e-23 1.60941e-23 2.13662e-23 1.07397e-23 5.18545e-24 0.00000e+00 5.47343e-24 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 


==> anc/numubarFHC.txt <==
1.18001e-06 1.70358e-06 1.67247e-06 1.76800e-06 1.77342e-06 1.78248e-06 1.70537e-06 1.61004e-06 1.46013e-06 1.34207e-06 1.29089e-06 1.24436e-06 1.20582e-06 1.12898e-06 1.06604e-06 9.72489e-07 9.11417e-07 8.19305e-07 7.40326e-07 6.76320e-07 6.16516e-07 5.54209e-07 5.10262e-07 4.52763e-07 4.10963e-07 3.73273e-07 3.37387e-07 3.03872e-07 2.71809e-07 2.39525e-07 2.19168e-07 1.95296e-07 1.76950e-07 1.61226e-07 1.45433e-07 1.25517e-07 1.16903e-07 1.08555e-07 9.49622e-08 8.71153e-08 8.08685e-08 7.03825e-08 6.28248e-08 5.86383e-08 5.29007e-08 4.61846e-08 4.34702e-08 4.04942e-08 3.66842e-08 3.30834e-08 3.11727e-08 2.67126e-08 2.45618e-08 2.31200e-08 2.09426e-08 2.00144e-08 1.83736e-08 1.73779e-08 1.57021e-08 1.50053e-08 1.39086e-08 1.29454e-08 1.24031e-08 1.13694e-08 1.04600e-08 1.04880e-08 1.01671e-08 8.65235e-09 7.97364e-09 8.63543e-09 7.03883e-09 7.32776e-09 6.83083e-09 9.33398e-09 6.04794e-09 5.79274e-09 5.29108e-09 4.45162e-09 4.51514e-09 3.60658e-09 3.96321e-09 3.37285e-09 3.41973e-09 3.36851e-09 2.85991e-09 2.91622e-09 2.82890e-09 2.61770e-09 2.88349e-09 2.53547e-09 2.19857e-09 2.36423e-09 2.24046e-09 2.30500e-09 2.12155e-09 2.09673e-09 1.91884e-09 2.01021e-09 1.82269e-09 1.53807e-09 1.60690e-09 1.35921e-09 1.44260e-09 1.22860e-09 1.45636e-09 1.22315e-09 1.32124e-09 1.18907e-09 1.01884e-09 1.15272e-09 8.69833e-10 8.34733e-10 6.82615e-10 6.97644e-10 6.66361e-10 7.15068e-10 6.10581e-10 5.19174e-10 8.68696e-10 4.78149e-10 4.47694e-10 4.52018e-10 4.10329e-10 2.61847e-10 3.67987e-10 3.45309e-10 2.51598e-10 2.54640e-10 2.13141e-10 2.45878e-10 3.80920e-10 2.82933e-10 1.92922e-10 2.30176e-10 1.76620e-10 1.41891e-10 1.06594e-10 1.21770e-10 1.69524e-10 8.08563e-11 1.62434e-10 1.03901e-10 9.21105e-11 1.41575e-10 1.14485e-10 1.53919e-10 7.71236e-11 5.28933e-11 1.26048e-10 9.94781e-11 7.36464e-11 2.79130e-11 3.28362e-11 8.01253e-11 6.48770e-11 5.62119e-11 4.21734e-11 7.12872e-12 1.41892e-11 3.56471e-11 7.22127e-12 0.00000e+00 7.27701e-12 0.00000e+00 0.00000e+00 7.03700e-12 7.08305e-12 0.00000e+00 6.98071e-12 0.00000e+00 0.00000e+00 6.75809e-12 0.00000e+00 6.68455e-12 0.00000e+00 0.00000e+00 1.33391e-11 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 

1.94264e-07 2.68800e-07 2.38751e-07 2.24363e-07 2.12639e-07 2.01814e-07 1.87307e-07 1.81868e-07 1.87451e-07 1.80880e-07 1.56444e-07 1.31195e-07 1.17654e-07 1.05046e-07 9.76150e-08 8.76929e-08 8.32010e-08 7.46653e-08 6.63992e-08 5.94021e-08 5.44525e-08 4.98387e-08 4.43732e-08 4.02769e-08 3.61362e-08 3.14662e-08 2.93166e-08 2.71118e-08 2.38397e-08 2.24134e-08 1.98656e-08 1.81378e-08 1.56886e-08 1.54827e-08 1.40377e-08 1.28860e-08 1.19717e-08 1.14077e-08 1.02152e-08 1.02646e-08 1.01064e-08 8.76583e-09 8.14561e-09 8.20225e-09 8.07607e-09 7.22005e-09 7.18403e-09 6.77416e-09 7.39901e-09 6.65829e-09 6.55121e-09 6.11115e-09 5.36819e-09 4.61553e-09 4.17559e-09 3.80581e-09 3.43093e-09 3.11052e-09 2.70140e-09 2.68677e-09 2.14920e-09 1.95167e-09 1.94913e-09 1.78173e-09 1.57657e-09 1.58030e-09 1.52007e-09 1.28064e-09 1.23990e-09 1.36778e-09 1.13791e-09 1.20935e-09 1.13860e-09 3.30772e-09 9.89075e-10 1.06780e-09 1.00671e-09 9.31805e-10 1.08804e-09 9.16457e-10 1.06598e-09 8.78768e-10 9.26846e-10 9.22602e-10 7.94956e-10 8.03336e-10 7.76776e-10 6.62834e-10 8.36046e-10 6.81862e-10 6.23487e-10 6.59134e-10 6.15072e-10 6.44163e-10 5.84486e-10 5.25568e-10 5.29400e-10 5.03176e-10 4.54676e-10 3.75316e-10 3.98539e-10 3.17496e-10 3.48040e-10 2.91386e-10 3.52078e-10 3.03116e-10 3.28629e-10 2.75232e-10 2.48173e-10 2.72485e-10 2.20186e-10 2.36734e-10 2.01204e-10 2.13572e-10 2.20528e-10 2.29691e-10 2.20679e-10 1.80766e-10 2.42870e-10 1.65725e-10 1.55664e-10 1.65196e-10 1.51155e-10 9.55755e-11 1.33687e-10 1.11147e-10 9.41893e-11 8.29054e-11 6.83367e-11 8.32545e-11 1.37888e-10 9.01739e-11 6.78915e-11 8.64109e-11 6.51495e-11 5.12589e-11 3.89190e-11 3.76724e-11 6.30918e-11 2.70502e-11 5.55174e-11 3.23664e-11 3.22676e-11 5.95713e-11 6.90750e-11 6.47799e-11 3.67343e-11 2.03589e-11 7.76323e-11 4.37289e-11 3.79665e-11 1.05330e-11 9.65978e-12 6.28811e-11 6.17999e-11 6.29927e-11 6.15954e-11 2.51560e-12 6.36894e-12 1.08226e-11 2.69593e-12 0.00000e+00 2.72568e-12 0.00000e+00 0.00000e+00 2.66166e-12 2.65303e-12 0.00000e+00 2.61470e-12 0.00000e+00 0.00000e+00 2.49937e-12 0.00000e+00 2.47217e-12 0.00000e+00 0.00000e+00 4.99632e-12 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 



3.77386e-14 3.93501e-14 3.26714e-14 2.89397e-14 2.61302e-14 2.42668e-14 2.18555e-14 1.93619e-14 1.67372e-14 1.47768e-14 1.42127e-14 1.34101e-14 1.30595e-14 1.20093e-14 1.13239e-14 1.01678e-14 9.48731e-15 8.55320e-15 7.44463e-15 6.62379e-15 5.97400e-15 5.43544e-15 4.75978e-15 4.27131e-15 3.77317e-15 3.22442e-15 2.94647e-15 2.72948e-15 2.32134e-15 2.11656e-15 1.84991e-15 1.65873e-15 1.40371e-15 1.27498e-15 1.18126e-15 1.04075e-15 9.89746e-16 8.22489e-16 6.90924e-16 6.90613e-16 5.92146e-16 5.33933e-16 4.79481e-16 4.02234e-16 3.35822e-16 2.78963e-16 2.59152e-16 2.27420e-16 1.64950e-16 1.57759e-16 1.43101e-16 1.14005e-16 1.16515e-16 9.80181e-17 9.47787e-17 8.38378e-17 7.93275e-17 7.73154e-17 7.17343e-17 1.01923e-16 6.22414e-17 6.53171e-17 7.67481e-17 7.65016e-17 5.23835e-17 6.13992e-17 6.90490e-17 5.59698e-17 5.16621e-17 5.22977e-17 4.47294e-17 5.25134e-17 5.53857e-17 5.25797e-17 4.42772e-17 4.06178e-17 3.96874e-17 3.34728e-17 3.71473e-17 3.06368e-17 3.28149e-17 2.60108e-17 3.04022e-17 3.08752e-17 2.55895e-17 2.47266e-17 2.22840e-17 1.97122e-17 2.39297e-17 2.22121e-17 1.78733e-17 1.47303e-17 2.29510e-17 1.91473e-17 1.58292e-17 1.60335e-17 1.16687e-17 1.54253e-17 9.74669e-18 1.34030e-17 1.14798e-17 8.27085e-18 6.72801e-18 8.14021e-18 9.55378e-18 5.87222e-18 4.99956e-18 6.59958e-18 5.45463e-18 8.14416e-18 3.94008e-18 1.19765e-18 7.38910e-19 1.31258e-18 1.46640e-18 2.66911e-18 3.98069e-18 2.45627e-18 -2.74924e-18 2.01923e-18 2.51166e-18 1.42604e-18 1.59638e-18 4.81507e-19 1.40973e-18 3.87797e-19 1.52277e-18 -7.77723e-19 4.79786e-19 4.90548e-19 3.10079e-18 2.89695e-19 7.79834e-19 1.39536e-18 2.55475e-18 5.61175e-19 1.36305e-18 4.76827e-19 2.88613e-18 -1.87214e-19 -6.73457e-19 -2.15252e-20 -1.59020e-19 1.70301e-18 2.33645e-18 1.78735e-18 7.52045e-19 3.23114e-19 3.45564e-18 1.34040e-18 1.38207e-18 3.31093e-19 2.84037e-19 2.06718e-18 2.24621e-18 2.65005e-18 2.28452e-18 -1.52277e-20 2.14741e-19 2.02399e-19 -4.96059e-20 0.00000e+00 4.81257e-20 0.00000e+00 0.00000e+00 -4.90530e-20 4.68430e-20 0.00000e+00 4.61662e-20 0.00000e+00 0.00000e+00 4.89786e-20 0.00000e+00 4.84456e-20 0.00000e+00 0.00000e+00 8.82169e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.93501e-14 7.22536e-14 6.26983e-14 5.68961e-14 5.28578e-14 4.91905e-14 4.35900e-14 3.65799e-14 2.91887e-14 2.49933e-14 2.59689e-14 2.60295e-14 2.52421e-14 2.29060e-14 2.14038e-14 1.89952e-14 1.77796e-14 1.59932e-14 1.38385e-14 1.23243e-14 1.10711e-14 1.00679e-14 8.81178e-15 7.90133e-15 6.93905e-15 5.83653e-15 5.40518e-15 5.06096e-15 4.29026e-15 3.95945e-15 3.44735e-15 3.10730e-15 2.60127e-15 2.39144e-15 2.24436e-15 1.99066e-15 1.86865e-15 1.55713e-15 1.30533e-15 1.29011e-15 1.09425e-15 9.89457e-16 8.87915e-16 7.52640e-16 6.17313e-16 5.36755e-16 5.08665e-16 4.19343e-16 3.07452e-16 3.05302e-16 2.82000e-16 2.09533e-16 2.20353e-16 2.04736e-16 1.95761e-16 1.54800e-16 1.60427e-16 1.64592e-16 1.70741e-16 2.20467e-16 1.68397e-16 1.71879e-16 1.84994e-16 1.89800e-16 1.52840e-16 1.67240e-16 1.85664e-16 1.49950e-16 1.45574e-16 1.57904e-16 1.29651e-16 1.52840e-16 1.55592e-16 1.37614e-16 1.23885e-16 1.25349e-16 1.17137e-16 1.02200e-16 1.10974e-16 9.14455e-17 9.89433e-17 8.43225e-17 8.80327e-17 9.11445e-17 7.82633e-17 7.39983e-17 7.05129e-17 6.24575e-17 7.42438e-17 6.71272e-17 5.60980e-17 4.94511e-17 6.55773e-17 5.94764e-17 5.20415e-17 4.81142e-17 4.08565e-17 4.71863e-17 3.48387e-17 4.00706e-17 3.76193e-17 2.96833e-17 2.71148e-17 2.93293e-17 3.21147e-17 2.35237e-17 2.33666e-17 2.34347e-17 1.97662e-17 2.69644e-17 1.55048e-17 1.09037e-17 9.12266e-18 9.66841e-18 8.52805e-18 1.22384e-17 1.47235e-17 1.07780e-17 1.74601e-18 9.23737e-18 1.10351e-17 7.73567e-18 7.68238e-18 3.93423e-18 5.87146e-18 4.49689e-18 5.10995e-18 1.40396e-18 3.42390e-18 3.70872e-18 8.38962e-18 3.82153e-18 2.95136e-18 3.53707e-18 3.81178e-18 2.90207e-18 1.90111e-18 2.56109e-18 5.81650e-18 5.36233e-19 7.08306e-19 1.42854e-18 9.06373e-19 4.10634e-18 4.38775e-18 3.96036e-18 1.42738e-18 1.27177e-18 6.11028e-18 3.00564e-18 2.81404e-18 1.15480e-18 8.78530e-19 3.67682e-18 3.73281e-18 4.49180e-18 3.75791e-18 4.39667e-20 5.97701e-19 6.46695e-19 -3.39635e-20 0.00000e+00 3.38690e-20 0.00000e+00 0.00000e+00 -3.62437e-20 3.29663e-20 0.00000e+00 3.24900e-20 0.00000e+00 0.00000e+00 3.82596e-20 0.00000e+00 3.78433e-20 0.00000e+00 0.00000e+00 6.20836e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.26714e-14 6.26983e-14 5.70022e-14 5.29381e-14 4.93356e-14 4.61972e-14 4.19219e-14 3.70389e-14 3.16557e-14 2.78863e-14 2.74463e-14 2.59193e-14 2.43140e-14 2.17676e-14 2.01465e-14 1.77757e-14 1.65951e-14 1.47879e-14 1.28471e-14 1.13761e-14 1.02728e-14 9.34319e-15 8.16999e-15 7.34539e-15 6.45821e-15 5.45403e-15 5.06053e-15 4.73847e-15 4.02315e-15 3.74379e-15 3.25810e-15 2.94704e-15 2.46325e-15 2.29419e-15 2.13842e-15 1.90813e-15 1.78362e-15 1.49690e-15 1.26385e-15 1.25361e-15 1.07909e-15 9.69968e-16 8.73377e-16 7.58304e-16 6.40117e-16 5.65577e-16 5.40235e-16 4.51776e-16 3.62158e-16 3.50744e-16 3.30039e-16 2.60020e-16 2.59228e-16 2.38347e-16 2.24875e-16 1.80666e-16 1.83344e-16 1.85148e-16 1.81423e-16 2.27044e-16 1.73679e-16 1.73921e-16 1.85322e-16 1.86631e-16 1.50875e-16 1.64347e-16 1.79628e-16 1.44538e-16 1.40467e-16 1.52059e-16 1.23540e-16 1.45580e-16 1.46667e-16 1.31973e-16 1.16588e-16 1.18239e-16 1.08979e-16 9.50729e-17 1.02977e-16 8.49903e-17 9.11279e-17 7.83155e-17 8.11657e-17 8.39339e-17 7.20857e-17 6.81233e-17 6.45304e-17 5.74797e-17 6.82819e-17 6.15237e-17 5.14595e-17 4.55017e-17 6.04092e-17 5.47879e-17 4.79370e-17 4.41730e-17 3.75225e-17 4.36299e-17 3.21135e-17 3.71705e-17 3.51325e-17 2.77466e-17 2.56363e-17 2.74821e-17 3.00076e-17 2.22187e-17 2.21032e-17 2.17396e-17 1.86089e-17 2.51618e-17 1.48474e-17 1.05905e-17 8.93683e-18 9.38519e-18 8.18887e-18 1.17524e-17 1.40656e-17 1.04183e-17 1.30633e-18 8.90677e-18 1.05005e-17 7.58135e-18 7.58309e-18 3.90426e-18 6.00472e-18 4.51548e-18 5.21408e-18 1.56197e-18 3.38890e-18 3.67291e-18 8.18045e-18 3.82543e-18 3.03683e-18 3.53207e-18 3.75181e-18 2.80033e-18 1.75338e-18 2.50672e-18 5.44803e-18 5.77133e-19 8.39708e-19 1.38213e-18 9.65469e-19 4.11074e-18 4.50684e-18 3.92576e-18 1.53902e-18 1.24543e-18 5.92180e-18 3.01173e-18 2.82083e-18 1.09513e-18 8.43493e-19 3.15109e-18 3.18507e-18 3.87117e-18 3.18600e-18 3.59091e-20 5.74922e-19 6.21810e-19 -2.12619e-20 0.00000e+00 2.88219e-20 0.00000e+00 0.00000e+00 -2.30646e-20 2.80537e-20 0.00000e+00 2.76484e-20 0.00000e+00 0.00000e+00 3.18295e-20 0.00000e+00 3.14832e-20 0.00000e+00 0.00000e+00 5.28321e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.89397e-14 5.68961e-14 5.29381e-14 5.03389e-14 4.72973e-14 4.45664e-14 4.09983e-14 3.71527e-14 3.26567e-14 2.90605e-14 2.80365e-14 2.58597e-14 2.38739e-14 2.11801e-14 1.94402e-14 1.70844e-14 1.59164e-14 1.40910e-14 1.22774e-14 1.08530e-14 9.80786e-15 8.91167e-15 7.81491e-15 7.04084e-15 6.19365e-15 5.25442e-15 4.87226e-15 4.55157e-15 3.87657e-15 3.61706e-15 3.16101e-15 2.85856e-15 2.39760e-15 2.25078e-15 2.08716e-15 1.86776e-15 1.74258e-15 1.47835e-15 1.25659e-15 1.24678e-15 1.08180e-15 9.69077e-16 8.73157e-16 7.66034e-16 6.55432e-16 5.79526e-16 5.53503e-16 4.65819e-16 3.86661e-16 3.69022e-16 3.47783e-16 2.77824e-16 2.70250e-16 2.47855e-16 2.33015e-16 1.89655e-16 1.88822e-16 1.89795e-16 1.80659e-16 2.22555e-16 1.69807e-16 1.68251e-16 1.78435e-16 1.76570e-16 1.44328e-16 1.55998e-16 1.68900e-16 1.35894e-16 1.31901e-16 1.43220e-16 1.15708e-16 1.35118e-16 1.36361e-16 1.25493e-16 1.08337e-16 1.10088e-16 1.00605e-16 8.80502e-17 9.51367e-17 7.85023e-17 8.38859e-17 7.18717e-17 7.47166e-17 7.73583e-17 6.63029e-17 6.29190e-17 5.92929e-17 5.27248e-17 6.28656e-17 5.64166e-17 4.72626e-17 4.22470e-17 5.55904e-17 5.04730e-17 4.43828e-17 4.05508e-17 3.46516e-17 3.99025e-17 2.95707e-17 3.42583e-17 3.25503e-17 2.58452e-17 2.40492e-17 2.55045e-17 2.78614e-17 2.09255e-17 2.06887e-17 2.01750e-17 1.74214e-17 2.31485e-17 1.38067e-17 9.99129e-18 8.40631e-18 8.83510e-18 7.64388e-18 1.09475e-17 1.30601e-17 9.76049e-18 1.19775e-18 8.31273e-18 9.75183e-18 7.08060e-18 7.08982e-18 3.67391e-18 5.73490e-18 4.29838e-18 4.99435e-18 1.52814e-18 3.26378e-18 3.42972e-18 7.66846e-18 3.60810e-18 2.97928e-18 3.39386e-18 3.43775e-18 2.62357e-18 1.41649e-18 2.43332e-18 4.79853e-18 5.48042e-19 8.17839e-19 1.28991e-18 9.24850e-19 3.91687e-18 4.39295e-18 3.74073e-18 1.54396e-18 1.15568e-18 5.45567e-18 2.90002e-18 2.70898e-18 1.02458e-18 7.91031e-19 2.48794e-18 2.51779e-18 3.14149e-18 2.51112e-18 3.23759e-20 5.30094e-19 5.78086e-19 -1.65765e-20 0.00000e+00 2.93117e-20 0.00000e+00 0.00000e+00 -1.83698e-20 2.85304e-20 0.00000e+00 2.81181e-20 0.00000e+00 0.00000e+00 3.16310e-20 0.00000e+00 3.12868e-20 0.00000e+00 0.00000e+00 5.37297e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.61302e-14 5.28578e-14 4.93356e-14 4.72973e-14 4.52154e-14 4.27775e-14 3.91868e-14 3.50312e-14 3.00777e-14 2.64177e-14 2.58579e-14 2.42643e-14 2.25475e-14 1.99621e-14 1.82623e-14 1.60038e-14 1.48894e-14 1.31961e-14 1.14726e-14 1.01543e-14 9.14494e-15 8.30299e-15 7.30919e-15 6.58212e-15 5.78466e-15 4.91742e-15 4.54997e-15 4.23895e-15 3.61440e-15 3.36863e-15 2.95043e-15 2.66601e-15 2.24233e-15 2.10333e-15 1.94876e-15 1.74047e-15 1.62517e-15 1.38154e-15 1.17726e-15 1.16773e-15 1.01198e-15 9.06907e-16 8.16379e-16 7.14759e-16 6.07651e-16 5.33713e-16 5.09188e-16 4.27139e-16 3.50580e-16 3.36749e-16 3.15534e-16 2.48229e-16 2.41697e-16 2.23935e-16 2.11832e-16 1.74351e-16 1.71385e-16 1.73767e-16 1.65301e-16 2.02741e-16 1.56450e-16 1.56078e-16 1.64835e-16 1.61639e-16 1.34512e-16 1.43534e-16 1.55590e-16 1.24210e-16 1.21708e-16 1.32982e-16 1.07070e-16 1.24674e-16 1.26159e-16 1.11533e-16 1.00765e-16 1.02600e-16 9.35360e-17 8.22359e-17 8.90160e-17 7.31477e-17 7.87065e-17 6.69668e-17 6.98850e-17 7.22794e-17 6.20767e-17 5.91294e-17 5.58088e-17 4.93108e-17 5.90670e-17 5.26343e-17 4.42342e-17 4.00834e-17 5.16056e-17 4.72811e-17 4.15316e-17 3.80258e-17 3.24087e-17 3.69155e-17 2.79480e-17 3.17947e-17 3.01384e-17 2.37007e-17 2.23966e-17 2.34847e-17 2.58145e-17 1.92729e-17 1.90661e-17 1.85652e-17 1.59657e-17 2.09694e-17 1.23626e-17 8.94766e-18 7.47848e-18 7.85881e-18 6.68908e-18 9.68763e-18 1.15135e-17 8.59309e-18 2.39818e-18 7.32393e-18 8.62229e-18 6.18901e-18 6.15262e-18 3.17521e-18 4.89737e-18 3.71997e-18 4.27871e-18 1.28298e-18 2.85298e-18 2.98093e-18 6.71323e-18 3.14671e-18 2.55876e-18 2.94441e-18 2.91299e-18 2.26536e-18 1.16119e-18 2.16393e-18 4.15766e-18 4.61109e-19 6.77400e-19 1.15744e-18 7.78356e-19 3.37992e-18 3.76309e-18 3.25215e-18 1.29942e-18 1.00672e-18 4.64793e-18 2.51157e-18 2.35014e-18 9.04979e-19 6.97217e-19 2.04428e-18 2.08396e-18 2.65247e-18 2.08913e-18 3.17139e-20 4.63167e-19 5.08540e-19 -2.05081e-20 0.00000e+00 3.08180e-20 0.00000e+00 0.00000e+00 -2.25954e-20 2.99966e-20 0.00000e+00 2.95631e-20 0.00000e+00 0.00000e+00 3.32901e-20 0.00000e+00 3.29279e-20 0.00000e+00 0.00000e+00 5.64909e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.42668e-14 4.91905e-14 4.61972e-14 4.45664e-14 4.27775e-14 4.07289e-14 3.73990e-14 3.35687e-14 2.88941e-14 2.53247e-14 2.46033e-14 2.29751e-14 2.13378e-14 1.88989e-14 1.72825e-14 1.51510e-14 1.40884e-14 1.24937e-14 1.08747e-14 9.62731e-15 8.67844e-15 7.87249e-15 6.94145e-15 6.25067e-15 5.50057e-15 4.68164e-15 4.32980e-15 4.02954e-15 3.44145e-15 3.20611e-15 2.81340e-15 2.54040e-15 2.14251e-15 2.01133e-15 1.86247e-15 1.66253e-15 1.55099e-15 1.32367e-15 1.12930e-15 1.11781e-15 9.72013e-16 8.70406e-16 7.85186e-16 6.88943e-16 5.89689e-16 5.20014e-16 4.94686e-16 4.19159e-16 3.46339e-16 3.31853e-16 3.11506e-16 2.46621e-16 2.38824e-16 2.21086e-16 2.09053e-16 1.74089e-16 1.68790e-16 1.70508e-16 1.59802e-16 1.94511e-16 1.50185e-16 1.49669e-16 1.57806e-16 1.53597e-16 1.27939e-16 1.36423e-16 1.47330e-16 1.17207e-16 1.15117e-16 1.25505e-16 1.01006e-16 1.17183e-16 1.18394e-16 1.06744e-16 9.50295e-17 9.66443e-17 8.81588e-17 7.74450e-17 8.38438e-17 6.87683e-17 7.39633e-17 6.30322e-17 6.57683e-17 6.77474e-17 5.83239e-17 5.56672e-17 5.23693e-17 4.64855e-17 5.55445e-17 4.93728e-17 4.15545e-17 3.77968e-17 4.83533e-17 4.44577e-17 3.89086e-17 3.56719e-17 3.03609e-17 3.45545e-17 2.61922e-17 2.96441e-17 2.81377e-17 2.20948e-17 2.10129e-17 2.17784e-17 2.41691e-17 1.79253e-17 1.76851e-17 1.72876e-17 1.48226e-17 1.93825e-17 1.13871e-17 8.19209e-18 6.80473e-18 7.17901e-18 6.05754e-18 8.80866e-18 1.05016e-17 7.84963e-18 2.13710e-18 6.66483e-18 7.82205e-18 5.62019e-18 5.64391e-18 2.87709e-18 4.40257e-18 3.35806e-18 3.87128e-18 1.16155e-18 2.59343e-18 2.72769e-18 6.16443e-18 2.91832e-18 2.34099e-18 2.70811e-18 2.58304e-18 2.06847e-18 9.77409e-19 1.99040e-18 3.74030e-18 4.09410e-19 5.69187e-19 1.04573e-18 6.85362e-19 3.07562e-18 3.41178e-18 2.99484e-18 1.16685e-18 9.14239e-19 4.12990e-18 2.28388e-18 2.13357e-18 8.31596e-19 6.37513e-19 1.69208e-18 1.73124e-18 2.26010e-18 1.74315e-18 2.81855e-20 4.24809e-19 4.61633e-19 -2.06282e-20 0.00000e+00 2.63058e-20 0.00000e+00 0.00000e+00 -2.27152e-20 2.56047e-20 0.00000e+00 2.52347e-20 0.00000e+00 0.00000e+00 2.85921e-20 0.00000e+00 2.82810e-20 0.00000e+00 0.00000e+00 4.82199e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.18555e-14 4.35900e-14 4.19219e-14 4.09983e-14 3.91868e-14 3.73990e-14 3.50840e-14 3.27708e-14 2.96891e-14 2.65817e-14 2.49015e-14 2.22473e-14 2.02298e-14 1.77954e-14 1.62141e-14 1.42070e-14 1.31874e-14 1.16288e-14 1.01613e-14 8.95954e-15 8.11588e-15 7.35925e-15 6.48373e-15 5.85813e-15 5.15627e-15 4.41391e-15 4.07495e-15 3.78531e-15 3.23984e-15 3.02850e-15 2.66405e-15 2.40542e-15 2.02964e-15 1.91835e-15 1.76527e-15 1.57924e-15 1.47001e-15 1.26966e-15 1.08458e-15 1.07600e-15 9.41265e-16 8.38481e-16 7.59499e-16 6.71928e-16 5.81614e-16 5.15824e-16 4.89154e-16 4.18341e-16 3.54526e-16 3.35793e-16 3.15466e-16 2.53694e-16 2.41736e-16 2.23273e-16 2.09614e-16 1.76209e-16 1.68566e-16 1.70516e-16 1.55658e-16 1.87154e-16 1.43983e-16 1.41594e-16 1.49213e-16 1.43924e-16 1.19983e-16 1.28304e-16 1.36034e-16 1.08948e-16 1.06803e-16 1.15758e-16 9.28902e-17 1.06962e-16 1.07916e-16 9.16268e-17 8.61561e-17 8.73859e-17 7.86816e-17 6.94744e-17 7.47830e-17 6.11071e-17 6.55674e-17 5.57623e-17 5.83880e-17 5.98717e-17 5.17046e-17 4.93743e-17 4.61648e-17 4.11008e-17 4.91855e-17 4.34883e-17 3.66696e-17 3.32971e-17 4.29881e-17 3.92678e-17 3.43933e-17 3.14464e-17 2.68532e-17 3.06170e-17 2.30046e-17 2.63374e-17 2.51390e-17 1.97869e-17 1.88744e-17 1.94977e-17 2.15695e-17 1.61454e-17 1.58471e-17 1.54233e-17 1.33253e-17 1.72949e-17 1.02239e-17 7.41886e-18 6.16173e-18 6.54420e-18 5.51110e-18 7.98229e-18 9.55747e-18 7.15320e-18 1.31489e-18 6.08384e-18 7.08236e-18 5.16641e-18 5.17462e-18 2.66502e-18 4.18067e-18 3.13930e-18 3.68587e-18 1.06719e-18 2.39640e-18 2.47220e-18 5.60298e-18 2.62598e-18 2.20320e-18 2.53812e-18 2.28258e-18 1.88862e-18 7.91169e-19 1.85270e-18 3.21344e-18 3.80956e-19 5.48494e-19 9.33676e-19 6.56505e-19 2.91154e-18 3.31243e-18 2.81108e-18 1.16444e-18 8.41833e-19 3.81211e-18 2.17350e-18 2.03119e-18 7.63677e-19 5.97390e-19 1.28679e-18 1.32989e-18 1.80118e-18 1.32348e-18 2.13980e-20 3.89692e-19 4.30187e-19 -1.52698e-20 0.00000e+00 3.22253e-20 0.00000e+00 0.00000e+00 -1.69814e-20 3.13664e-20 0.00000e+00 3.09131e-20 0.00000e+00 0.00000e+00 3.31515e-20 0.00000e+00 3.27908e-20 0.00000e+00 0.00000e+00 5.90706e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.93619e-14 3.65799e-14 3.70389e-14 3.71527e-14 3.50312e-14 3.35687e-14 3.27708e-14 3.30761e-14 3.26628e-14 3.02560e-14 2.68845e-14 2.23054e-14 1.94770e-14 1.68975e-14 1.52639e-14 1.33428e-14 1.23330e-14 1.07429e-14 9.45079e-15 8.24948e-15 7.54293e-15 6.84025e-15 6.00670e-15 5.46371e-15 4.80678e-15 4.15148e-15 3.82521e-15 3.54447e-15 3.03628e-15 2.86106e-15 2.52667e-15 2.28034e-15 1.92201e-15 1.83834e-15 1.67587e-15 1.50425e-15 1.39193e-15 1.22128e-15 1.04266e-15 1.03792e-15 9.16829e-16 8.08039e-16 7.39081e-16 6.60004e-16 5.82454e-16 5.24687e-16 4.93668e-16 4.29509e-16 3.77660e-16 3.51358e-16 3.31701e-16 2.73028e-16 2.55383e-16 2.33929e-16 2.17864e-16 1.85226e-16 1.74159e-16 1.76610e-16 1.54473e-16 1.83845e-16 1.39360e-16 1.33797e-16 1.41405e-16 1.34610e-16 1.11466e-16 1.20383e-16 1.23787e-16 1.00569e-16 9.75676e-17 1.04756e-16 8.34367e-17 9.45642e-17 9.47839e-17 8.07169e-17 7.45977e-17 7.52175e-17 6.60065e-17 5.85028e-17 6.19547e-17 5.04691e-17 5.33583e-17 4.54541e-17 4.77749e-17 4.90227e-17 4.22862e-17 4.01305e-17 3.69314e-17 3.32525e-17 3.97565e-17 3.52169e-17 2.94234e-17 2.64437e-17 3.56732e-17 3.17666e-17 2.78563e-17 2.53791e-17 2.17359e-17 2.51172e-17 1.82690e-17 2.21192e-17 2.11438e-17 1.70083e-17 1.59431e-17 1.67236e-17 1.82390e-17 1.39834e-17 1.36698e-17 1.32647e-17 1.16808e-17 1.52028e-17 9.15278e-18 6.88670e-18 5.80909e-18 6.16407e-18 5.29455e-18 7.53437e-18 8.97959e-18 6.77260e-18 4.69391e-19 5.78527e-18 6.52170e-18 4.99854e-18 5.02100e-18 2.65220e-18 4.32664e-18 3.17933e-18 3.80651e-18 1.11838e-18 2.36169e-18 2.35308e-18 5.38646e-18 2.45336e-18 2.26304e-18 2.63816e-18 2.18321e-18 1.83921e-18 6.77564e-19 1.81302e-18 2.77562e-18 4.09625e-19 6.12126e-19 8.53553e-19 6.90369e-19 2.94910e-18 3.48321e-18 2.85256e-18 1.30596e-18 8.08093e-19 3.70125e-18 2.21200e-18 2.05452e-18 7.12953e-19 5.79745e-19 8.45909e-19 8.79598e-19 1.27913e-18 8.34119e-19 1.45582e-20 3.68727e-19 4.21837e-19 -1.70736e-21 0.00000e+00 3.95630e-20 0.00000e+00 0.00000e+00 -2.67092e-21 3.85085e-20 0.00000e+00 3.79521e-20 0.00000e+00 0.00000e+00 3.84936e-20 0.00000e+00 3.80747e-20 0.00000e+00 0.00000e+00 7.25210e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.67372e-14 2.91887e-14 3.16557e-14 3.26567e-14 3.00777e-14 2.88941e-14 2.96891e-14 3.26628e-14 3.51380e-14 3.35951e-14 2.85449e-14 2.20386e-14 1.83743e-14 1.56785e-14 1.40301e-14 1.22404e-14 1.12626e-14 9.65853e-15 8.57112e-15 7.39196e-15 6.84143e-15 6.20349e-15 5.42354e-15 4.96977e-15 4.37125e-15 3.81573e-15 3.50461e-15 3.24116e-15 2.78120e-15 2.64159e-15 2.34206e-15 2.11371e-15 1.77873e-15 1.72270e-15 1.55139e-15 1.39895e-15 1.28705e-15 1.15165e-15 9.82164e-16 9.81485e-16 8.75801e-16 7.63297e-16 7.05078e-16 6.37961e-16 5.75081e-16 5.26289e-16 4.92824e-16 4.35364e-16 3.97044e-16 3.62870e-16 3.44085e-16 2.90174e-16 2.66856e-16 2.42231e-16 2.23513e-16 1.91377e-16 1.78089e-16 1.80801e-16 1.52662e-16 1.79062e-16 1.34116e-16 1.24897e-16 1.32606e-16 1.24876e-16 1.02547e-16 1.11900e-16 1.10757e-16 9.19997e-17 8.81245e-17 9.32304e-17 7.39170e-17 8.22280e-17 8.16316e-17 6.93659e-17 6.30223e-17 6.30583e-17 5.33167e-17 4.75739e-17 4.93796e-17 3.98713e-17 4.12858e-17 3.53843e-17 3.73463e-17 3.81513e-17 3.29127e-17 3.10382e-17 2.77916e-17 2.55371e-17 3.05934e-17 2.68641e-17 2.23865e-17 1.95759e-17 2.83442e-17 2.42271e-17 2.13715e-17 1.91878e-17 1.65489e-17 1.95889e-17 1.34066e-17 1.75940e-17 1.70407e-17 1.38879e-17 1.28145e-17 1.36681e-17 1.46180e-17 1.14985e-17 1.10874e-17 1.07705e-17 9.65605e-18 1.25624e-17 7.73884e-18 5.90415e-18 5.05326e-18 5.37888e-18 4.64712e-18 6.58660e-18 7.95240e-18 6.02373e-18 -1.17983e-18 5.13777e-18 5.67686e-18 4.50267e-18 4.56507e-18 2.45214e-18 4.21064e-18 2.99011e-18 3.73674e-18 1.02301e-18 2.17959e-18 2.08032e-18 4.77357e-18 2.13099e-18 2.19506e-18 2.45821e-18 1.99175e-18 1.69014e-18 5.37512e-19 1.67703e-18 2.25268e-18 3.85017e-19 5.87321e-19 7.07033e-19 6.72661e-19 2.86848e-18 3.55121e-18 2.68083e-18 1.38350e-18 7.35942e-19 3.50807e-18 2.16691e-18 2.01338e-18 6.43738e-19 5.46574e-19 4.01502e-19 4.41880e-19 7.71661e-19 3.65233e-19 3.20259e-21 3.35678e-19 3.94236e-19 7.12596e-21 0.00000e+00 4.90085e-20 0.00000e+00 0.00000e+00 7.05912e-21 4.77022e-20 0.00000e+00 4.70130e-20 0.00000e+00 0.00000e+00 4.56605e-20 0.00000e+00 4.51637e-20 0.00000e+00 0.00000e+00 8.98350e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.47768e-14 2.49933e-14 2.78863e-14 2.90605e-14 2.64177e-14 2.53247e-14 2.65817e-14 3.02560e-14 3.35951e-14 3.27175e-14 2.76705e-14 2.10352e-14 1.72254e-14 1.45953e-14 1.30483e-14 1.13996e-14 1.05228e-14 8.97985e-15 8.00923e-15 6.88272e-15 6.40006e-15 5.81912e-15 5.08179e-15 4.67481e-15 4.10892e-15 3.60382e-15 3.30827e-15 3.05722e-15 2.62809e-15 2.50760e-15 2.22558e-15 2.01081e-15 1.68972e-15 1.64754e-15 1.47065e-15 1.32977e-15 1.21913e-15 1.10247e-15 9.39390e-16 9.41209e-16 8.46658e-16 7.32293e-16 6.79065e-16 6.20241e-16 5.64774e-16 5.22572e-16 4.90462e-16 4.35243e-16 4.05762e-16 3.68148e-16 3.48723e-16 2.98204e-16 2.72072e-16 2.45099e-16 2.25004e-16 1.92842e-16 1.78555e-16 1.80262e-16 1.49316e-16 1.73665e-16 1.29309e-16 1.17929e-16 1.25911e-16 1.17300e-16 9.58331e-17 1.04614e-16 1.01595e-16 8.54620e-17 8.03936e-17 8.47559e-17 6.67447e-17 7.35406e-17 7.27547e-17 5.68565e-17 5.48863e-17 5.42584e-17 4.45117e-17 3.99478e-17 4.05066e-17 3.25121e-17 3.28666e-17 2.84837e-17 3.00050e-17 3.07436e-17 2.64987e-17 2.47013e-17 2.17658e-17 2.03372e-17 2.43983e-17 2.14246e-17 1.77211e-17 1.48898e-17 2.35010e-17 1.92646e-17 1.73580e-17 1.52126e-17 1.30049e-17 1.59259e-17 1.02508e-17 1.46934e-17 1.43647e-17 1.19922e-17 1.06552e-17 1.18836e-17 1.23283e-17 1.00653e-17 9.61486e-18 9.28241e-18 8.53517e-18 1.12327e-17 7.07651e-18 5.59786e-18 4.89169e-18 5.14483e-18 4.59681e-18 6.30817e-18 7.64003e-18 5.81816e-18 -1.33301e-18 4.96461e-18 5.47270e-18 4.42876e-18 4.42820e-18 2.42934e-18 4.14361e-18 2.96292e-18 3.63853e-18 1.06399e-18 2.12496e-18 2.02419e-18 4.44693e-18 2.03886e-18 2.08492e-18 2.30733e-18 1.78044e-18 1.63515e-18 4.89735e-19 1.60622e-18 2.03061e-18 4.03604e-19 6.62276e-19 6.93007e-19 7.01041e-19 2.74879e-18 3.37770e-18 2.50210e-18 1.33171e-18 7.16233e-19 3.34552e-18 2.06344e-18 1.90786e-18 6.15324e-19 5.26292e-19 4.35508e-19 4.58687e-19 7.51439e-19 3.72490e-19 4.12784e-21 3.20881e-19 3.82432e-19 1.26380e-20 0.00000e+00 4.61588e-20 0.00000e+00 0.00000e+00 1.26386e-20 4.49285e-20 0.00000e+00 4.42793e-20 0.00000e+00 0.00000e+00 4.24477e-20 0.00000e+00 4.19858e-20 0.00000e+00 0.00000e+00 8.46114e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.42127e-14 2.59689e-14 2.74463e-14 2.80365e-14 2.58579e-14 2.46033e-14 2.49015e-14 2.68845e-14 2.85449e-14 2.76705e-14 2.44749e-14 1.97379e-14 1.66438e-14 1.42163e-14 1.27663e-14 1.11632e-14 1.03817e-14 8.92747e-15 7.92870e-15 6.87500e-15 6.33239e-15 5.76867e-15 5.06768e-15 4.64104e-15 4.07935e-15 3.56153e-15 3.27257e-15 3.02782e-15 2.60569e-15 2.47558e-15 2.19596e-15 1.98424e-15 1.67044e-15 1.62073e-15 1.45344e-15 1.30882e-15 1.20306e-15 1.08408e-15 9.26242e-16 9.25485e-16 8.33307e-16 7.22998e-16 6.66755e-16 6.06728e-16 5.45954e-16 5.00516e-16 4.71781e-16 4.13816e-16 3.85389e-16 3.50245e-16 3.30257e-16 2.80146e-16 2.56827e-16 2.30688e-16 2.12252e-16 1.80950e-16 1.68586e-16 1.68798e-16 1.41750e-16 1.65311e-16 1.23343e-16 1.13080e-16 1.20321e-16 1.11353e-16 9.17404e-17 9.85780e-17 9.73899e-17 8.08554e-17 7.53630e-17 8.10012e-17 6.33903e-17 7.01114e-17 6.98977e-17 4.62627e-17 5.23377e-17 5.12085e-17 4.23655e-17 3.76780e-17 3.81488e-17 3.08243e-17 3.11974e-17 2.69303e-17 2.82837e-17 2.95873e-17 2.54020e-17 2.32930e-17 2.10069e-17 1.93089e-17 2.33495e-17 2.07716e-17 1.70039e-17 1.42441e-17 2.25846e-17 1.86600e-17 1.71304e-17 1.48652e-17 1.23607e-17 1.52597e-17 1.00118e-17 1.44164e-17 1.39666e-17 1.17567e-17 1.00717e-17 1.18815e-17 1.20083e-17 9.97520e-18 9.61969e-18 9.28893e-18 8.57215e-18 1.13623e-17 7.05954e-18 5.85986e-18 5.16786e-18 5.31787e-18 4.92144e-18 6.58018e-18 7.83666e-18 6.00531e-18 2.86865e-19 5.11606e-18 5.75431e-18 4.55979e-18 4.48459e-18 2.46130e-18 4.01123e-18 2.98634e-18 3.44679e-18 1.18170e-18 2.19637e-18 2.13132e-18 4.39318e-18 2.17592e-18 2.01963e-18 2.18784e-18 1.65770e-18 1.67299e-18 4.96922e-19 1.61682e-18 2.08782e-18 4.25126e-19 7.39239e-19 7.75009e-19 7.16388e-19 2.57742e-18 3.01828e-18 2.32091e-18 1.17525e-18 7.19863e-19 3.18125e-18 1.91712e-18 1.76088e-18 6.13338e-19 5.08446e-19 7.55291e-19 7.53770e-19 1.04987e-18 6.86646e-19 1.72045e-20 3.15442e-19 3.78920e-19 1.08578e-20 0.00000e+00 3.58583e-20 0.00000e+00 0.00000e+00 1.02634e-20 3.49026e-20 0.00000e+00 3.43982e-20 0.00000e+00 0.00000e+00 3.39252e-20 0.00000e+00 3.35561e-20 0.00000e+00 0.00000e+00 6.57301e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.34101e-14 2.60295e-14 2.59193e-14 2.58597e-14 2.42643e-14 2.29751e-14 2.22473e-14 2.23054e-14 2.20386e-14 2.10352e-14 1.97379e-14 1.72122e-14 1.51527e-14 1.31562e-14 1.19154e-14 1.04618e-14 9.80542e-15 8.52964e-15 7.55075e-15 6.62937e-15 6.04985e-15 5.51239e-15 4.87888e-15 4.43928e-15 3.91501e-15 3.39766e-15 3.13020e-15 2.89816e-15 2.50245e-15 2.35817e-15 2.09078e-15 1.88925e-15 1.59825e-15 1.53915e-15 1.39259e-15 1.24723e-15 1.15113e-15 1.03069e-15 8.85371e-16 8.78096e-16 7.92964e-16 6.92093e-16 6.32950e-16 5.74737e-16 5.11684e-16 4.62007e-16 4.37796e-16 3.79888e-16 3.53224e-16 3.21513e-16 3.02496e-16 2.54217e-16 2.34637e-16 2.10694e-16 1.94131e-16 1.65324e-16 1.55529e-16 1.53695e-16 1.32035e-16 1.53162e-16 1.15291e-16 1.07123e-16 1.12619e-16 1.03820e-16 8.62469e-17 9.12794e-17 9.20717e-17 7.49343e-17 6.95855e-17 7.61505e-17 5.94816e-17 6.60558e-17 6.60789e-17 3.64331e-17 4.97189e-17 4.79287e-17 4.06118e-17 3.53911e-17 3.60633e-17 2.93261e-17 2.97326e-17 2.56054e-17 2.68340e-17 2.84278e-17 2.42775e-17 2.21813e-17 2.04871e-17 1.85855e-17 2.23190e-17 2.01362e-17 1.64867e-17 1.38167e-17 2.13507e-17 1.80020e-17 1.65998e-17 1.43999e-17 1.16424e-17 1.45148e-17 9.73871e-18 1.36495e-17 1.31266e-17 1.09540e-17 9.16605e-18 1.12101e-17 1.11996e-17 9.24143e-18 8.92768e-18 8.72935e-18 7.95057e-18 1.05893e-17 6.42325e-18 5.37574e-18 4.75124e-18 4.82694e-18 4.54360e-18 6.08835e-18 7.21622e-18 5.52528e-18 1.41984e-18 4.67280e-18 5.44144e-18 4.12340e-18 4.02307e-18 2.17843e-18 3.39598e-18 2.62344e-18 2.89009e-18 1.05938e-18 2.01789e-18 1.96225e-18 3.96862e-18 2.02768e-18 1.71501e-18 1.88084e-18 1.45477e-18 1.52037e-18 4.90805e-19 1.47184e-18 2.04329e-18 3.69384e-19 6.59585e-19 7.55320e-19 6.26977e-19 2.16620e-18 2.41324e-18 2.00322e-18 8.96802e-19 6.48643e-19 2.73874e-18 1.59836e-18 1.46835e-18 5.63695e-19 4.45894e-19 9.46182e-19 9.37537e-19 1.23112e-18 9.06381e-19 2.23888e-20 2.83971e-19 3.30942e-19 2.77606e-21 0.00000e+00 2.12492e-20 0.00000e+00 0.00000e+00 1.69948e-21 2.06828e-20 0.00000e+00 2.03839e-20 0.00000e+00 0.00000e+00 2.12740e-20 0.00000e+00 2.10426e-20 0.00000e+00 0.00000e+00 3.89508e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.30595e-14 2.52421e-14 2.43140e-14 2.38739e-14 2.25475e-14 2.13378e-14 2.02298e-14 1.94770e-14 1.83743e-14 1.72254e-14 1.66438e-14 1.51527e-14 1.38425e-14 1.22615e-14 1.12248e-14 9.92519e-15 9.32965e-15 8.20008e-15 7.24725e-15 6.40560e-15 5.82819e-15 5.30607e-15 4.70604e-15 4.26762e-15 3.77559e-15 3.26612e-15 3.01195e-15 2.78986e-15 2.41283e-15 2.26035e-15 2.00434e-15 1.80922e-15 1.53518e-15 1.47042e-15 1.34192e-15 1.19560e-15 1.10634e-15 9.85633e-16 8.47836e-16 8.37301e-16 7.57672e-16 6.63721e-16 6.04967e-16 5.47945e-16 4.85079e-16 4.33842e-16 4.10218e-16 3.55453e-16 3.28338e-16 2.99277e-16 2.81621e-16 2.35177e-16 2.18824e-16 1.97248e-16 1.81239e-16 1.55325e-16 1.46280e-16 1.43490e-16 1.23999e-16 1.43445e-16 1.08267e-16 1.02401e-16 1.06445e-16 9.85433e-17 8.13808e-17 8.64910e-17 8.80017e-17 7.08496e-17 6.57073e-17 7.21863e-17 5.64403e-17 6.28760e-17 6.27204e-17 2.77612e-17 4.74000e-17 4.49315e-17 3.88503e-17 3.31998e-17 3.38478e-17 2.74749e-17 2.77097e-17 2.39401e-17 2.50303e-17 2.65734e-17 2.26404e-17 2.06606e-17 1.92785e-17 1.75871e-17 2.05537e-17 1.89727e-17 1.54819e-17 1.27622e-17 1.97470e-17 1.66206e-17 1.51645e-17 1.33444e-17 1.04877e-17 1.35301e-17 8.86299e-18 1.26031e-17 1.18768e-17 9.94816e-18 8.12400e-18 1.01903e-17 1.00999e-17 8.16694e-18 7.88188e-18 7.86626e-18 7.11810e-18 9.58510e-18 5.60676e-18 4.62887e-18 4.11994e-18 4.15865e-18 3.98132e-18 5.51389e-18 6.54464e-18 4.93177e-18 1.74870e-18 4.16733e-18 4.94564e-18 3.61135e-18 3.56086e-18 1.90347e-18 2.88980e-18 2.26009e-18 2.48445e-18 8.58809e-19 1.79307e-18 1.73675e-18 3.60059e-18 1.77919e-18 1.44081e-18 1.67627e-18 1.33502e-18 1.33792e-18 4.90463e-19 1.33410e-18 1.96331e-18 3.09792e-19 5.27399e-19 6.92719e-19 5.27090e-19 1.88107e-18 2.05626e-18 1.83334e-18 7.22941e-19 5.78823e-19 2.41983e-18 1.37944e-18 1.27578e-18 5.17338e-19 4.00598e-19 9.43403e-19 9.47999e-19 1.23803e-18 9.35708e-19 1.78788e-20 2.59486e-19 2.90903e-19 -3.54316e-21 0.00000e+00 1.61053e-20 0.00000e+00 0.00000e+00 -4.49094e-21 1.56760e-20 0.00000e+00 1.54495e-20 0.00000e+00 0.00000e+00 1.67493e-20 0.00000e+00 1.65670e-20 0.00000e+00 0.00000e+00 2.95218e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.20093e-14 2.29060e-14 2.17676e-14 2.11801e-14 1.99621e-14 1.88989e-14 1.77954e-14 1.68975e-14 1.56785e-14 1.45953e-14 1.42163e-14 1.31562e-14 1.22615e-14 1.10347e-14 1.02039e-14 9.08823e-15 8.56561e-15 7.58101e-15 6.70554e-15 5.94533e-15 5.41451e-15 4.93087e-15 4.36943e-15 3.95843e-15 3.51137e-15 3.03328e-15 2.80146e-15 2.59654e-15 2.24875e-15 2.10040e-15 1.86195e-15 1.68113e-15 1.42786e-15 1.36543e-15 1.25105e-15 1.11281e-15 1.02999e-15 9.15945e-16 7.87847e-16 7.76157e-16 7.05149e-16 6.17928e-16 5.63083e-16 5.10941e-16 4.53458e-16 4.05277e-16 3.83298e-16 3.33046e-16 3.08675e-16 2.81467e-16 2.65457e-16 2.22584e-16 2.08002e-16 1.87597e-16 1.71532e-16 1.47655e-16 1.39373e-16 1.35652e-16 1.17350e-16 1.35005e-16 1.02188e-16 9.71871e-17 1.00480e-16 9.33677e-17 7.63869e-17 8.17163e-17 8.32500e-17 6.68098e-17 6.16890e-17 6.76474e-17 5.29407e-17 5.89767e-17 5.84868e-17 2.36816e-17 4.41445e-17 4.12946e-17 3.59932e-17 3.03842e-17 3.07638e-17 2.48907e-17 2.48575e-17 2.16787e-17 2.25649e-17 2.38267e-17 2.02930e-17 1.85048e-17 1.73296e-17 1.60226e-17 1.81993e-17 1.71257e-17 1.39513e-17 1.12124e-17 1.77057e-17 1.47654e-17 1.33169e-17 1.18503e-17 9.12898e-18 1.22125e-17 7.66530e-18 1.12408e-17 1.04739e-17 8.82397e-18 7.07555e-18 9.02130e-18 8.90298e-18 7.10598e-18 6.85718e-18 6.89821e-18 6.24648e-18 8.52796e-18 4.90282e-18 3.97380e-18 3.57238e-18 3.58730e-18 3.48434e-18 4.91991e-18 5.90225e-18 4.39521e-18 1.47107e-18 3.70656e-18 4.43785e-18 3.19455e-18 3.20135e-18 1.68897e-18 2.52940e-18 1.97583e-18 2.19567e-18 7.27298e-19 1.58539e-18 1.55822e-18 3.28501e-18 1.59533e-18 1.24003e-18 1.52500e-18 1.23604e-18 1.17979e-18 4.91770e-19 1.19422e-18 1.85747e-18 2.70856e-19 4.41036e-19 6.21916e-19 4.57639e-19 1.67172e-18 1.80957e-18 1.70268e-18 6.12010e-19 5.21794e-19 2.20023e-18 1.21355e-18 1.12994e-18 4.68503e-19 3.61641e-19 9.53898e-19 9.65709e-19 1.23857e-18 9.58951e-19 1.23124e-20 2.38232e-19 2.58974e-19 -5.59427e-21 0.00000e+00 1.31273e-20 0.00000e+00 0.00000e+00 -6.32780e-21 1.27774e-20 0.00000e+00 1.25928e-20 0.00000e+00 0.00000e+00 1.37709e-20 0.00000e+00 1.36211e-20 0.00000e+00 0.00000e+00 2.40631e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.13239e-14 2.14038e-14 2.01465e-14 1.94402e-14 1.82623e-14 1.72825e-14 1.62141e-14 1.52639e-14 1.40301e-14 1.30483e-14 1.27663e-14 1.19154e-14 1.12248e-14 1.02039e-14 9.52869e-15 8.53756e-15 8.06698e-15 7.18403e-15 6.35778e-15 5.64466e-15 5.14734e-15 4.69113e-15 4.15021e-15 3.75999e-15 3.33686e-15 2.88078e-15 2.66132e-15 2.46785e-15 2.13679e-15 1.99198e-15 1.76352e-15 1.59246e-15 1.35103e-15 1.28847e-15 1.18145e-15 1.04864e-15 9.69560e-16 8.59699e-16 7.37214e-16 7.25106e-16 6.58597e-16 5.76986e-16 5.25046e-16 4.75730e-16 4.21828e-16 3.78938e-16 3.58508e-16 3.11182e-16 2.86796e-16 2.62094e-16 2.46404e-16 2.06695e-16 1.94263e-16 1.75461e-16 1.59779e-16 1.37343e-16 1.29994e-16 1.26186e-16 1.09181e-16 1.25764e-16 9.57817e-17 9.14712e-17 9.45454e-17 8.83958e-17 7.20075e-17 7.74698e-17 7.90733e-17 6.35744e-17 5.86515e-17 6.40928e-17 5.03069e-17 5.62495e-17 5.56853e-17 2.22193e-17 4.19766e-17 3.91208e-17 3.42261e-17 2.89173e-17 2.91475e-17 2.35511e-17 2.34415e-17 2.05467e-17 2.12714e-17 2.24028e-17 1.90896e-17 1.74216e-17 1.63560e-17 1.52131e-17 1.70615e-17 1.62300e-17 1.32001e-17 1.04962e-17 1.67172e-17 1.38871e-17 1.24650e-17 1.11255e-17 8.49865e-18 1.15590e-17 7.07064e-18 1.05637e-17 9.75861e-18 8.28540e-18 6.58891e-18 8.42719e-18 8.33662e-18 6.60684e-18 6.37571e-18 6.38168e-18 5.80470e-18 8.07881e-18 4.60854e-18 3.67023e-18 3.35287e-18 3.32445e-18 3.24565e-18 4.64468e-18 5.60820e-18 4.13774e-18 1.40393e-18 3.49962e-18 4.18295e-18 3.00091e-18 3.03029e-18 1.60003e-18 2.34435e-18 1.85123e-18 2.05019e-18 6.66294e-19 1.47030e-18 1.46994e-18 3.11865e-18 1.49212e-18 1.11941e-18 1.43639e-18 1.17476e-18 1.09938e-18 5.00723e-19 1.11961e-18 1.81560e-18 2.58209e-19 4.01384e-19 5.92397e-19 4.24293e-19 1.56068e-18 1.66647e-18 1.62272e-18 5.47248e-19 4.93729e-19 2.09636e-18 1.12188e-18 1.04454e-18 4.46681e-19 3.44909e-19 1.01688e-18 1.03080e-18 1.29308e-18 1.02438e-18 9.59821e-21 2.28343e-19 2.44703e-19 -6.07955e-21 0.00000e+00 1.20772e-20 0.00000e+00 0.00000e+00 -6.75419e-21 1.17553e-20 0.00000e+00 1.15854e-20 0.00000e+00 0.00000e+00 1.26073e-20 0.00000e+00 1.24701e-20 0.00000e+00 0.00000e+00 2.21380e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.01678e-14 1.89952e-14 1.77757e-14 1.70844e-14 1.60038e-14 1.51510e-14 1.42070e-14 1.33428e-14 1.22404e-14 1.13996e-14 1.11632e-14 1.04618e-14 9.92519e-15 9.08823e-15 8.53756e-15 7.69005e-15 7.28011e-15 6.50712e-15 5.76576e-15 5.12475e-15 4.67970e-15 4.26841e-15 3.77493e-15 3.42115e-15 3.03898e-15 2.62521e-15 2.42616e-15 2.24938e-15 1.94981e-15 1.81604e-15 1.60799e-15 1.45253e-15 1.23269e-15 1.17579e-15 1.07787e-15 9.56569e-16 8.83991e-16 7.85285e-16 6.72756e-16 6.61438e-16 6.02283e-16 5.26969e-16 4.79914e-16 4.36151e-16 3.87959e-16 3.49363e-16 3.31042e-16 2.88080e-16 2.66619e-16 2.43621e-16 2.28842e-16 1.92900e-16 1.81066e-16 1.63400e-16 1.48238e-16 1.27799e-16 1.20713e-16 1.16525e-16 1.00116e-16 1.14804e-16 8.74229e-17 8.34398e-17 8.61082e-17 8.04943e-17 6.51495e-17 7.03784e-17 7.17531e-17 5.76213e-17 5.29323e-17 5.76169e-17 4.52194e-17 5.06023e-17 5.00374e-17 1.79958e-17 3.75416e-17 3.47134e-17 3.03951e-17 2.56039e-17 2.56926e-17 2.06928e-17 2.04987e-17 1.80361e-17 1.86417e-17 1.95366e-17 1.66454e-17 1.51859e-17 1.42525e-17 1.34164e-17 1.47965e-17 1.41898e-17 1.15468e-17 8.97508e-18 1.46392e-17 1.20083e-17 1.07809e-17 9.58552e-18 7.23086e-18 1.01231e-17 5.94444e-18 9.17134e-18 8.45326e-18 7.21133e-18 5.63522e-18 7.32215e-18 7.19491e-18 5.70170e-18 5.44381e-18 5.49807e-18 5.01606e-18 7.06613e-18 3.99311e-18 3.12992e-18 2.90005e-18 2.84493e-18 2.81583e-18 4.06731e-18 4.95502e-18 3.62886e-18 1.14997e-18 3.06786e-18 3.69854e-18 2.62665e-18 2.66352e-18 1.39716e-18 2.04674e-18 1.60894e-18 1.80314e-18 5.56970e-19 1.27745e-18 1.29000e-18 2.73968e-18 1.30651e-18 9.63873e-19 1.24978e-18 1.01684e-18 9.54573e-19 4.40687e-19 9.78847e-19 1.61428e-18 2.22441e-19 3.43014e-19 5.24457e-19 3.70152e-19 1.37937e-18 1.47602e-18 1.44027e-18 4.73654e-19 4.37669e-19 1.88608e-18 9.88913e-19 9.26687e-19 3.98544e-19 3.07485e-19 9.45538e-19 9.63205e-19 1.20234e-18 9.59740e-19 6.54976e-21 2.04285e-19 2.15395e-19 -7.01119e-21 0.00000e+00 1.09212e-20 0.00000e+00 0.00000e+00 -7.59482e-21 1.06301e-20 0.00000e+00 1.04766e-20 0.00000e+00 0.00000e+00 1.13231e-20 0.00000e+00 1.11999e-20 0.00000e+00 0.00000e+00 2.00192e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.48731e-15 1.77796e-14 1.65951e-14 1.59164e-14 1.48894e-14 1.40884e-14 1.31874e-14 1.23330e-14 1.12626e-14 1.05228e-14 1.03817e-14 9.80542e-15 9.32965e-15 8.56561e-15 8.06698e-15 7.28011e-15 6.92241e-15 6.19402e-15 5.50175e-15 4.90076e-15 4.47977e-15 4.09081e-15 3.62318e-15 3.28456e-15 2.92312e-15 2.52600e-15 2.33842e-15 2.16832e-15 1.88285e-15 1.75592e-15 1.55360e-15 1.40496e-15 1.19376e-15 1.14178e-15 1.04551e-15 9.29808e-16 8.59329e-16 7.65861e-16 6.57738e-16 6.46899e-16 5.92517e-16 5.17720e-16 4.71812e-16 4.31314e-16 3.86951e-16 3.49057e-16 3.31600e-16 2.90081e-16 2.72071e-16 2.48238e-16 2.33902e-16 1.98923e-16 1.85798e-16 1.66845e-16 1.51040e-16 1.30529e-16 1.22869e-16 1.17665e-16 1.00390e-16 1.14085e-16 8.66911e-17 8.19947e-17 8.45857e-17 7.84173e-17 6.31157e-17 6.81400e-17 6.92157e-17 5.54979e-17 5.05261e-17 5.49190e-17 4.30328e-17 4.80897e-17 4.74533e-17 1.40929e-17 3.54475e-17 3.25126e-17 2.84145e-17 2.38739e-17 2.37388e-17 1.92247e-17 1.89339e-17 1.67804e-17 1.72314e-17 1.80438e-17 1.55495e-17 1.40501e-17 1.33003e-17 1.25293e-17 1.36625e-17 1.32768e-17 1.07273e-17 8.31166e-18 1.37260e-17 1.12826e-17 1.01357e-17 9.03946e-18 6.76374e-18 9.52529e-18 5.59759e-18 8.70664e-18 8.04554e-18 6.98213e-18 5.38445e-18 7.08147e-18 6.93027e-18 5.59535e-18 5.41095e-18 5.35045e-18 4.95601e-18 6.90408e-18 3.99390e-18 3.27855e-18 3.03464e-18 2.97650e-18 2.97371e-18 4.16070e-18 5.01733e-18 3.70010e-18 1.22569e-18 3.14530e-18 3.71382e-18 2.72606e-18 2.75188e-18 1.46404e-18 2.09599e-18 1.67638e-18 1.81130e-18 6.49223e-19 1.29530e-18 1.34783e-18 2.77624e-18 1.36624e-18 9.74556e-19 1.29352e-18 9.61001e-19 9.76688e-19 4.36191e-19 9.74007e-19 1.57997e-18 2.46529e-19 3.90971e-19 5.35489e-19 3.92335e-19 1.36028e-18 1.40755e-18 1.43785e-18 4.61219e-19 4.43227e-19 1.79295e-18 9.64039e-19 8.91706e-19 3.92302e-19 3.03088e-19 9.18373e-19 9.21924e-19 1.14652e-18 9.13366e-19 9.51526e-21 2.02923e-19 2.18160e-19 -3.01560e-21 0.00000e+00 8.18956e-21 0.00000e+00 0.00000e+00 -3.61979e-21 7.97128e-21 0.00000e+00 7.85610e-21 0.00000e+00 0.00000e+00 8.73695e-21 0.00000e+00 8.64187e-21 0.00000e+00 0.00000e+00 1.50119e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.55320e-15 1.59932e-14 1.47879e-14 1.40910e-14 1.31961e-14 1.24937e-14 1.16288e-14 1.07429e-14 9.65853e-15 8.97985e-15 8.92747e-15 8.52964e-15 8.20008e-15 7.58101e-15 7.18403e-15 6.50712e-15 6.19402e-15 5.57491e-15 4.94831e-15 4.41149e-15 4.03369e-15 3.68542e-15 3.26210e-15 2.95884e-15 2.63180e-15 2.27335e-15 2.10484e-15 1.95098e-15 1.69318e-15 1.57671e-15 1.39422e-15 1.25983e-15 1.06985e-15 1.02021e-15 9.35018e-16 8.29366e-16 7.66246e-16 6.81079e-16 5.83016e-16 5.72491e-16 5.23313e-16 4.57027e-16 4.16408e-16 3.79327e-16 3.39465e-16 3.07419e-16 2.91952e-16 2.55014e-16 2.37054e-16 2.16860e-16 2.03661e-16 1.72502e-16 1.61910e-16 1.45785e-16 1.31622e-16 1.13596e-16 1.07018e-16 1.02309e-16 8.70374e-17 9.93620e-17 7.57508e-17 7.21457e-17 7.44642e-17 6.93494e-17 5.57536e-17 6.03896e-17 6.17293e-17 4.94532e-17 4.51537e-17 4.89740e-17 3.84100e-17 4.32623e-17 4.27544e-17 1.33672e-17 3.20718e-17 2.95745e-17 2.60221e-17 2.19998e-17 2.19913e-17 1.78286e-17 1.77202e-17 1.56601e-17 1.60801e-17 1.67587e-17 1.44722e-17 1.31152e-17 1.24866e-17 1.17561e-17 1.27774e-17 1.24044e-17 1.00481e-17 7.86677e-18 1.27008e-17 1.05330e-17 9.42168e-18 8.44372e-18 6.39277e-18 8.89144e-18 5.28718e-18 8.02059e-18 7.39784e-18 6.41074e-18 4.98327e-18 6.46167e-18 6.37762e-18 5.11446e-18 4.93830e-18 4.88942e-18 4.50724e-18 6.29301e-18 3.64988e-18 2.94726e-18 2.74019e-18 2.67626e-18 2.67364e-18 3.76014e-18 4.52161e-18 3.32160e-18 1.22375e-18 2.83164e-18 3.35565e-18 2.44798e-18 2.46985e-18 1.31485e-18 1.85711e-18 1.50783e-18 1.60390e-18 5.82222e-19 1.15701e-18 1.21387e-18 2.48089e-18 1.23051e-18 8.51892e-19 1.14537e-18 8.68600e-19 8.72248e-19 4.25181e-19 8.68934e-19 1.45698e-18 2.23972e-19 3.56606e-19 4.91233e-19 3.53130e-19 1.20093e-18 1.22422e-18 1.28047e-18 3.92655e-19 3.98610e-19 1.59626e-18 8.46365e-19 7.83278e-19 3.53347e-19 2.72961e-19 8.68056e-19 8.72372e-19 1.07562e-18 8.64822e-19 8.33960e-21 1.82489e-19 1.95795e-19 -3.18435e-21 0.00000e+00 7.66435e-21 0.00000e+00 0.00000e+00 -3.77391e-21 7.46007e-21 0.00000e+00 7.35228e-21 0.00000e+00 0.00000e+00 8.12609e-21 0.00000e+00 8.03767e-21 0.00000e+00 0.00000e+00 1.40491e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.44463e-15 1.38385e-14 1.28471e-14 1.22774e-14 1.14726e-14 1.08747e-14 1.01613e-14 9.45079e-15 8.57112e-15 8.00923e-15 7.92870e-15 7.55075e-15 7.24725e-15 6.70554e-15 6.35778e-15 5.76576e-15 5.50175e-15 4.94831e-15 4.40885e-15 3.93671e-15 3.60530e-15 3.29421e-15 2.92214e-15 2.65052e-15 2.36295e-15 2.04392e-15 1.89530e-15 1.75591e-15 1.52750e-15 1.42387e-15 1.25921e-15 1.13912e-15 9.69544e-16 9.27276e-16 8.48813e-16 7.54485e-16 6.96962e-16 6.22340e-16 5.34860e-16 5.24637e-16 4.82731e-16 4.21192e-16 3.83881e-16 3.52086e-16 3.18049e-16 2.87972e-16 2.74276e-16 2.40838e-16 2.27165e-16 2.07116e-16 1.95208e-16 1.66788e-16 1.55499e-16 1.39521e-16 1.25795e-16 1.08961e-16 1.02346e-16 9.73248e-17 8.23812e-17 9.28851e-17 7.08697e-17 6.68941e-17 6.87320e-17 6.35511e-17 5.10374e-17 5.52051e-17 5.59949e-17 4.48346e-17 4.07368e-17 4.40413e-17 3.45166e-17 3.86736e-17 3.80273e-17 1.12683e-17 2.84729e-17 2.60402e-17 2.27958e-17 1.91648e-17 1.90027e-17 1.54125e-17 1.51934e-17 1.35075e-17 1.38421e-17 1.43723e-17 1.24995e-17 1.12925e-17 1.07763e-17 1.01834e-17 1.09312e-17 1.07215e-17 8.65811e-18 6.75971e-18 1.09986e-17 9.11369e-18 8.14353e-18 7.29732e-18 5.48486e-18 7.70868e-18 4.54134e-18 6.96580e-18 6.44451e-18 5.65637e-18 4.36047e-18 5.67962e-18 5.60081e-18 4.54086e-18 4.40690e-18 4.32760e-18 4.00446e-18 5.55408e-18 3.25118e-18 2.69930e-18 2.50639e-18 2.44876e-18 2.45050e-18 3.40894e-18 4.08057e-18 3.01571e-18 1.07007e-18 2.56762e-18 3.01667e-18 2.23148e-18 2.25962e-18 1.20817e-18 1.68679e-18 1.38272e-18 1.44626e-18 5.64676e-19 1.05676e-18 1.11727e-18 2.24361e-18 1.13933e-18 7.77430e-19 1.05641e-18 7.57225e-19 7.97439e-19 3.75822e-19 7.87559e-19 1.28619e-18 2.09993e-19 3.34793e-19 4.43024e-19 3.25988e-19 1.07212e-18 1.07644e-18 1.16356e-18 3.48810e-19 3.59821e-19 1.37897e-18 7.51758e-19 6.89855e-19 3.17088e-19 2.44480e-19 7.31436e-19 7.30472e-19 9.07182e-19 7.21404e-19 7.68603e-21 1.63584e-19 1.75905e-19 -1.13028e-21 0.00000e+00 5.43907e-21 0.00000e+00 0.00000e+00 -1.64123e-21 5.29409e-21 0.00000e+00 5.21760e-21 0.00000e+00 0.00000e+00 5.85698e-21 0.00000e+00 5.79325e-21 0.00000e+00 0.00000e+00 9.97008e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.62379e-15 1.23243e-14 1.13761e-14 1.08530e-14 1.01543e-14 9.62731e-15 8.95954e-15 8.24948e-15 7.39196e-15 6.88272e-15 6.87500e-15 6.62937e-15 6.40560e-15 5.94533e-15 5.64466e-15 5.12475e-15 4.90076e-15 4.41149e-15 3.93671e-15 3.52861e-15 3.23060e-15 2.95084e-15 2.62383e-15 2.37730e-15 2.12394e-15 1.83742e-15 1.70551e-15 1.57981e-15 1.37673e-15 1.28147e-15 1.13329e-15 1.02562e-15 8.74936e-16 8.36847e-16 7.66748e-16 6.82044e-16 6.30617e-16 5.64230e-16 4.86683e-16 4.76536e-16 4.39931e-16 3.84321e-16 3.49731e-16 3.21835e-16 2.91450e-16 2.62573e-16 2.50302e-16 2.20364e-16 2.08794e-16 1.90094e-16 1.79561e-16 1.53751e-16 1.42964e-16 1.28103e-16 1.15431e-16 1.00198e-16 9.41996e-17 8.91652e-17 7.56760e-17 8.46780e-17 6.47580e-17 6.09200e-17 6.23492e-17 5.74882e-17 4.61324e-17 4.98435e-17 5.05502e-17 4.03973e-17 3.66757e-17 3.95826e-17 3.11142e-17 3.48020e-17 3.42128e-17 9.22649e-18 2.57413e-17 2.35519e-17 2.07518e-17 1.74047e-17 1.72998e-17 1.40993e-17 1.39982e-17 1.23959e-17 1.27410e-17 1.31407e-17 1.15154e-17 1.04457e-17 1.00269e-17 9.41347e-18 1.00980e-17 9.87057e-18 8.01187e-18 6.37761e-18 1.00377e-17 8.45714e-18 7.52284e-18 6.78741e-18 5.15520e-18 7.09217e-18 4.28552e-18 6.35656e-18 5.91339e-18 5.17589e-18 4.03655e-18 5.17756e-18 5.16677e-18 4.17897e-18 4.09811e-18 3.97647e-18 3.66026e-18 4.96703e-18 2.95567e-18 2.48351e-18 2.28354e-18 2.25119e-18 2.23068e-18 3.06756e-18 3.66252e-18 2.71882e-18 9.10426e-19 2.31408e-18 2.70014e-18 2.01788e-18 2.03963e-18 1.09323e-18 1.50217e-18 1.24947e-18 1.27770e-18 5.21172e-19 9.52282e-19 1.00923e-18 2.02845e-18 1.02749e-18 6.85733e-19 9.69851e-19 6.54468e-19 7.22369e-19 3.34646e-19 7.05731e-19 1.14225e-18 1.90633e-19 3.02802e-19 3.94311e-19 2.93130e-19 9.42261e-19 9.21254e-19 1.05136e-18 2.97579e-19 3.22473e-19 1.16183e-18 6.55707e-19 5.97387e-19 2.81833e-19 2.16726e-19 5.99648e-19 5.95624e-19 7.51303e-19 5.87419e-19 7.55453e-21 1.45931e-19 1.57282e-19 -1.72413e-22 0.00000e+00 3.69010e-21 0.00000e+00 0.00000e+00 -6.42243e-22 3.59175e-21 0.00000e+00 3.53985e-21 0.00000e+00 0.00000e+00 4.14621e-21 0.00000e+00 4.10109e-21 0.00000e+00 0.00000e+00 6.76414e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.97400e-15 1.10711e-14 1.02728e-14 9.80786e-15 9.14494e-15 8.67844e-15 8.11588e-15 7.54293e-15 6.84143e-15 6.40006e-15 6.33239e-15 6.04985e-15 5.82819e-15 5.41451e-15 5.14734e-15 4.67970e-15 4.47977e-15 4.03369e-15 3.60530e-15 3.23060e-15 2.96507e-15 2.70935e-15 2.40917e-15 2.18428e-15 1.95335e-15 1.69173e-15 1.57111e-15 1.45497e-15 1.26916e-15 1.18255e-15 1.04560e-15 9.46669e-16 8.07888e-16 7.73964e-16 7.08401e-16 6.30714e-16 5.82809e-16 5.22912e-16 4.51279e-16 4.42099e-16 4.09300e-16 3.57122e-16 3.25346e-16 3.00433e-16 2.73249e-16 2.46590e-16 2.35376e-16 2.07684e-16 1.98030e-16 1.80079e-16 1.70255e-16 1.46440e-16 1.35860e-16 1.21390e-16 1.09197e-16 9.47971e-17 8.89293e-17 8.38691e-17 7.06284e-17 7.87890e-17 6.01289e-17 5.62305e-17 5.75715e-17 5.29302e-17 4.22055e-17 4.57864e-17 4.62892e-17 3.68997e-17 3.33891e-17 3.59006e-17 2.81894e-17 3.15908e-17 3.10081e-17 7.72155e-18 2.32499e-17 2.11241e-17 1.86194e-17 1.55393e-17 1.53968e-17 1.25806e-17 1.24432e-17 1.10664e-17 1.13338e-17 1.16277e-17 1.02472e-17 9.24913e-18 8.89386e-18 8.41447e-18 8.93048e-18 8.78823e-18 7.11416e-18 5.58816e-18 8.96167e-18 7.51747e-18 6.67220e-18 6.03381e-18 4.55492e-18 6.36874e-18 3.77680e-18 5.69417e-18 5.30922e-18 4.67769e-18 3.62323e-18 4.68405e-18 4.65486e-18 3.79597e-18 3.70747e-18 3.59105e-18 3.33041e-18 4.52148e-18 2.71632e-18 2.30117e-18 2.12146e-18 2.09148e-18 2.09135e-18 2.85096e-18 3.39938e-18 2.52880e-18 7.45014e-19 2.15308e-18 2.50742e-18 1.88823e-18 1.91179e-18 1.02475e-18 1.41010e-18 1.17405e-18 1.19304e-18 5.02799e-19 8.89959e-19 9.49703e-19 1.88383e-18 9.71431e-19 6.42763e-19 9.03528e-19 6.01641e-19 6.74233e-19 3.11724e-19 6.53372e-19 1.05457e-18 1.81215e-19 2.93850e-19 3.66419e-19 2.79276e-19 8.74427e-19 8.50294e-19 9.75699e-19 2.77115e-19 3.01075e-19 1.07014e-18 6.06106e-19 5.51502e-19 2.59994e-19 2.01044e-19 5.53397e-19 5.48110e-19 6.89406e-19 5.38263e-19 6.87070e-21 1.35359e-19 1.46587e-19 7.09892e-22 0.00000e+00 3.48434e-21 0.00000e+00 0.00000e+00 2.95198e-22 3.39147e-21 0.00000e+00 3.34247e-21 0.00000e+00 0.00000e+00 3.81312e-21 0.00000e+00 3.77163e-21 0.00000e+00 0.00000e+00 6.38698e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.43544e-15 1.00679e-14 9.34319e-15 8.91167e-15 8.30299e-15 7.87249e-15 7.35925e-15 6.84025e-15 6.20349e-15 5.81912e-15 5.76867e-15 5.51239e-15 5.30607e-15 4.93087e-15 4.69113e-15 4.26841e-15 4.09081e-15 3.68542e-15 3.29421e-15 2.95084e-15 2.70935e-15 2.48389e-15 2.20602e-15 2.00211e-15 1.79136e-15 1.55181e-15 1.44288e-15 1.33672e-15 1.16608e-15 1.08928e-15 9.63230e-16 8.72943e-16 7.44769e-16 7.15698e-16 6.53716e-16 5.84067e-16 5.39597e-16 4.85151e-16 4.18685e-16 4.11500e-16 3.81799e-16 3.32488e-16 3.03258e-16 2.80976e-16 2.56073e-16 2.31208e-16 2.21079e-16 1.95196e-16 1.87663e-16 1.70592e-16 1.61494e-16 1.39659e-16 1.29111e-16 1.14986e-16 1.03383e-16 8.97203e-17 8.40291e-17 7.90570e-17 6.62496e-17 7.38715e-17 5.60280e-17 5.21098e-17 5.34457e-17 4.88969e-17 3.87595e-17 4.20649e-17 4.24617e-17 3.38296e-17 3.04142e-17 3.26513e-17 2.55923e-17 2.87694e-17 2.82153e-17 6.67406e-18 2.10333e-17 1.90725e-17 1.67548e-17 1.39864e-17 1.38129e-17 1.13282e-17 1.12038e-17 9.94329e-18 1.02151e-17 1.04394e-17 9.23580e-18 8.27734e-18 7.97461e-18 7.58368e-18 8.02277e-18 7.95487e-18 6.41276e-18 5.00481e-18 8.12119e-18 6.78645e-18 6.04696e-18 5.45406e-18 4.10690e-18 5.77021e-18 3.37497e-18 5.18553e-18 4.83132e-18 4.26810e-18 3.28409e-18 4.29387e-18 4.23314e-18 3.48636e-18 3.40998e-18 3.28624e-18 3.07348e-18 4.17046e-18 2.52587e-18 2.15496e-18 1.99112e-18 1.96350e-18 1.97516e-18 2.66511e-18 3.18125e-18 2.37083e-18 6.64586e-19 2.01840e-18 2.34243e-18 1.78473e-18 1.79449e-18 9.64603e-19 1.33450e-18 1.10172e-18 1.12194e-18 4.72731e-19 8.36281e-19 8.89142e-19 1.75835e-18 9.01960e-19 5.95341e-19 8.40478e-19 5.60564e-19 6.34561e-19 2.95115e-19 6.06438e-19 9.83880e-19 1.73658e-19 2.86804e-19 3.42809e-19 2.66359e-19 8.20596e-19 7.92963e-19 9.04312e-19 2.60652e-19 2.83881e-19 1.01711e-18 5.65722e-19 5.15375e-19 2.40205e-19 1.87220e-19 5.53263e-19 5.46526e-19 6.76531e-19 5.35541e-19 6.51292e-21 1.26900e-19 1.37949e-19 1.26295e-21 0.00000e+00 3.22396e-21 0.00000e+00 0.00000e+00 8.54758e-22 3.13803e-21 0.00000e+00 3.09268e-21 0.00000e+00 0.00000e+00 3.44078e-21 0.00000e+00 3.40334e-21 0.00000e+00 0.00000e+00 5.90967e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.75978e-15 8.81178e-15 8.16999e-15 7.81491e-15 7.30919e-15 6.94145e-15 6.48373e-15 6.00670e-15 5.42354e-15 5.08179e-15 5.06768e-15 4.87888e-15 4.70604e-15 4.36943e-15 4.15021e-15 3.77493e-15 3.62318e-15 3.26210e-15 2.92214e-15 2.62383e-15 2.40917e-15 2.20602e-15 1.96898e-15 1.78495e-15 1.60017e-15 1.38873e-15 1.29149e-15 1.19463e-15 1.04482e-15 9.75184e-16 8.62855e-16 7.82277e-16 6.69864e-16 6.43962e-16 5.88088e-16 5.25353e-16 4.85688e-16 4.38582e-16 3.79783e-16 3.72512e-16 3.47046e-16 3.02436e-16 2.75624e-16 2.56365e-16 2.34540e-16 2.11131e-16 2.02161e-16 1.79110e-16 1.73013e-16 1.56965e-16 1.48677e-16 1.28798e-16 1.18568e-16 1.05513e-16 9.47963e-17 8.26087e-17 7.71405e-17 7.22065e-17 6.02258e-17 6.64695e-17 5.05472e-17 4.67843e-17 4.77540e-17 4.34648e-17 3.45075e-17 3.73346e-17 3.75498e-17 2.98435e-17 2.67865e-17 2.87183e-17 2.25010e-17 2.51880e-17 2.46913e-17 5.12422e-18 1.84789e-17 1.66715e-17 1.46808e-17 1.21764e-17 1.20346e-17 9.88515e-18 9.82350e-18 8.68298e-18 8.93594e-18 9.11821e-18 8.10182e-18 7.26769e-18 7.02443e-18 6.66046e-18 7.01464e-18 6.94516e-18 5.61960e-18 4.44604e-18 7.05445e-18 5.95131e-18 5.31259e-18 4.78643e-18 3.61104e-18 5.02478e-18 2.97250e-18 4.50066e-18 4.22992e-18 3.73193e-18 2.87322e-18 3.75189e-18 3.70154e-18 3.07622e-18 3.00117e-18 2.88827e-18 2.67976e-18 3.59823e-18 2.18766e-18 1.90228e-18 1.75357e-18 1.72910e-18 1.73806e-18 2.32166e-18 2.76075e-18 2.06776e-18 6.69059e-19 1.75719e-18 2.04345e-18 1.55439e-18 1.56579e-18 8.41456e-19 1.15624e-18 9.66453e-19 9.65777e-19 4.29870e-19 7.42166e-19 7.82753e-19 1.51076e-18 8.02055e-19 5.29715e-19 7.25364e-19 4.69849e-19 5.59365e-19 2.43014e-19 5.34974e-19 8.31721e-19 1.51489e-19 2.53301e-19 2.99547e-19 2.33554e-19 7.01899e-19 6.71033e-19 7.74193e-19 2.22318e-19 2.45238e-19 8.39313e-19 4.84936e-19 4.39222e-19 2.08401e-19 1.61464e-19 4.31473e-19 4.24520e-19 5.35433e-19 4.14882e-19 6.03404e-21 1.08739e-19 1.18741e-19 1.49317e-21 0.00000e+00 2.43089e-21 0.00000e+00 0.00000e+00 1.12370e-21 2.36610e-21 0.00000e+00 2.33191e-21 0.00000e+00 0.00000e+00 2.64887e-21 0.00000e+00 2.62005e-21 0.00000e+00 0.00000e+00 4.45595e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.27131e-15 7.90133e-15 7.34539e-15 7.04084e-15 6.58212e-15 6.25067e-15 5.85813e-15 5.46371e-15 4.96977e-15 4.67481e-15 4.64104e-15 4.43928e-15 4.26762e-15 3.95843e-15 3.75999e-15 3.42115e-15 3.28456e-15 2.95884e-15 2.65052e-15 2.37730e-15 2.18428e-15 2.00211e-15 1.78495e-15 1.62223e-15 1.45251e-15 1.26135e-15 1.17310e-15 1.08468e-15 9.48285e-16 8.86508e-16 7.84795e-16 7.11306e-16 6.08576e-16 5.86003e-16 5.34499e-16 4.77641e-16 4.41368e-16 3.99342e-16 3.45554e-16 3.39264e-16 3.16040e-16 2.74799e-16 2.50967e-16 2.33228e-16 2.13442e-16 1.92446e-16 1.84146e-16 1.63128e-16 1.57712e-16 1.43031e-16 1.35426e-16 1.17211e-16 1.07929e-16 9.60468e-17 8.62155e-17 7.51520e-17 6.99792e-17 6.55857e-17 5.43499e-17 6.01959e-17 4.56146e-17 4.21378e-17 4.31229e-17 3.90981e-17 3.10137e-17 3.36325e-17 3.37794e-17 2.68494e-17 2.40419e-17 2.57797e-17 2.01387e-17 2.26318e-17 2.22400e-17 4.47961e-18 1.65972e-17 1.49922e-17 1.31875e-17 1.09973e-17 1.08686e-17 8.93337e-18 8.92414e-18 7.87791e-18 8.09592e-18 8.25654e-18 7.34221e-18 6.57554e-18 6.37258e-18 6.05156e-18 6.37422e-18 6.30598e-18 5.09965e-18 4.04005e-18 6.42000e-18 5.41400e-18 4.84276e-18 4.35253e-18 3.30909e-18 4.58374e-18 2.73551e-18 4.11160e-18 3.86445e-18 3.43272e-18 2.64683e-18 3.43809e-18 3.38860e-18 2.83254e-18 2.76054e-18 2.65163e-18 2.46734e-18 3.30227e-18 2.02659e-18 1.77184e-18 1.63104e-18 1.61133e-18 1.62075e-18 2.14891e-18 2.54674e-18 1.91076e-18 6.38413e-19 1.62771e-18 1.88824e-18 1.44416e-18 1.44792e-18 7.82033e-19 1.07662e-18 9.01654e-19 8.94757e-19 4.07696e-19 6.86455e-19 7.27086e-19 1.39079e-18 7.47462e-19 4.91257e-19 6.72932e-19 4.29121e-19 5.13324e-19 2.26625e-19 4.92634e-19 7.59527e-19 1.43178e-19 2.45290e-19 2.80188e-19 2.20521e-19 6.46366e-19 6.16948e-19 7.12768e-19 2.06780e-19 2.26775e-19 7.80286e-19 4.46635e-19 4.04166e-19 1.90989e-19 1.48453e-19 4.14481e-19 4.06608e-19 5.06480e-19 3.96577e-19 6.08693e-21 9.95940e-20 1.09996e-19 1.81707e-21 0.00000e+00 2.45784e-21 0.00000e+00 0.00000e+00 1.46398e-21 2.39233e-21 0.00000e+00 2.35777e-21 0.00000e+00 0.00000e+00 2.65085e-21 0.00000e+00 2.62201e-21 0.00000e+00 0.00000e+00 4.50535e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.77317e-15 6.93905e-15 6.45821e-15 6.19365e-15 5.78466e-15 5.50057e-15 5.15627e-15 4.80678e-15 4.37125e-15 4.10892e-15 4.07935e-15 3.91501e-15 3.77559e-15 3.51137e-15 3.33686e-15 3.03898e-15 2.92312e-15 2.63180e-15 2.36295e-15 2.12394e-15 1.95335e-15 1.79136e-15 1.60017e-15 1.45251e-15 1.30583e-15 1.13461e-15 1.05656e-15 9.77054e-16 8.56189e-16 8.00310e-16 7.08402e-16 6.42850e-16 5.51295e-16 5.31834e-16 4.85235e-16 4.34609e-16 4.01715e-16 3.64540e-16 3.16574e-16 3.10919e-16 2.91046e-16 2.53330e-16 2.31110e-16 2.16124e-16 1.98799e-16 1.78675e-16 1.71384e-16 1.52203e-16 1.48617e-16 1.34547e-16 1.27729e-16 1.11251e-16 1.01996e-16 9.05257e-17 8.12263e-17 7.08908e-17 6.60155e-17 6.16203e-17 5.10513e-17 5.60018e-17 4.24685e-17 3.89836e-17 3.97350e-17 3.58678e-17 2.83672e-17 3.07126e-17 3.06982e-17 2.43107e-17 2.17107e-17 2.31716e-17 1.81225e-17 2.02952e-17 1.98596e-17 3.77758e-18 1.47989e-17 1.32138e-17 1.16400e-17 9.59255e-18 9.40730e-18 7.76932e-18 7.72311e-18 6.83329e-18 7.02160e-18 7.11287e-18 6.37992e-18 5.67714e-18 5.52479e-18 5.27614e-18 5.48061e-18 5.49143e-18 4.41859e-18 3.48867e-18 5.57534e-18 4.72151e-18 4.20088e-18 3.81220e-18 2.85811e-18 4.00839e-18 2.35763e-18 3.60279e-18 3.40038e-18 3.03417e-18 2.31712e-18 3.04623e-18 2.99407e-18 2.53514e-18 2.48583e-18 2.35765e-18 2.21295e-18 2.92864e-18 1.81732e-18 1.63135e-18 1.49483e-18 1.48817e-18 1.50326e-18 1.96071e-18 2.31919e-18 1.74709e-18 5.41175e-19 1.48771e-18 1.70724e-18 1.33142e-18 1.33154e-18 7.22318e-19 9.86713e-19 8.28329e-19 8.11067e-19 3.83190e-19 6.29993e-19 6.66907e-19 1.28293e-18 6.81049e-19 4.42076e-19 6.29519e-19 3.86739e-19 4.72490e-19 2.08895e-19 4.46837e-19 6.88519e-19 1.34614e-19 2.30243e-19 2.53298e-19 2.03218e-19 5.82020e-19 5.41665e-19 6.54181e-19 1.84200e-19 2.07076e-19 6.79999e-19 3.98151e-19 3.57967e-19 1.70073e-19 1.33028e-19 3.60645e-19 3.50780e-19 4.38317e-19 3.40132e-19 5.83902e-21 9.02556e-20 1.00349e-19 2.61620e-21 0.00000e+00 1.65748e-21 0.00000e+00 0.00000e+00 2.29727e-21 1.61330e-21 0.00000e+00 1.58999e-21 0.00000e+00 0.00000e+00 1.82744e-21 0.00000e+00 1.80755e-21 0.00000e+00 0.00000e+00 3.03825e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.22442e-15 5.83653e-15 5.45403e-15 5.25442e-15 4.91742e-15 4.68164e-15 4.41391e-15 4.15148e-15 3.81573e-15 3.60382e-15 3.56153e-15 3.39766e-15 3.26612e-15 3.03328e-15 2.88078e-15 2.62521e-15 2.52600e-15 2.27335e-15 2.04392e-15 1.83742e-15 1.69173e-15 1.55181e-15 1.38873e-15 1.26135e-15 1.13461e-15 9.90124e-16 9.20719e-16 8.49836e-16 7.46174e-16 6.97620e-16 6.18230e-16 5.60951e-16 4.81985e-16 4.65794e-16 4.23842e-16 3.79737e-16 3.50933e-16 3.20532e-16 2.78955e-16 2.74237e-16 2.57378e-16 2.23740e-16 2.04368e-16 1.91965e-16 1.76920e-16 1.58817e-16 1.52342e-16 1.35686e-16 1.33105e-16 1.20285e-16 1.14155e-16 9.96269e-17 9.09981e-17 8.06119e-17 7.22696e-17 6.33739e-17 5.86973e-17 5.46053e-17 4.47285e-17 4.87931e-17 3.69350e-17 3.37217e-17 3.43353e-17 3.07378e-17 2.42659e-17 2.62560e-17 2.60549e-17 2.05919e-17 1.83542e-17 1.94931e-17 1.52387e-17 1.70261e-17 1.66605e-17 1.70448e-18 1.24162e-17 1.10279e-17 9.71686e-18 8.00825e-18 7.88387e-18 6.50001e-18 6.49249e-18 5.71904e-18 5.92251e-18 5.90886e-18 5.35474e-18 4.76914e-18 4.64830e-18 4.44522e-18 4.63198e-18 4.58290e-18 3.72264e-18 2.95339e-18 4.66302e-18 3.95865e-18 3.54781e-18 3.19735e-18 2.40271e-18 3.35926e-18 1.97117e-18 2.99409e-18 2.85801e-18 2.53095e-18 1.94378e-18 2.55023e-18 2.50748e-18 2.13652e-18 2.07584e-18 1.97843e-18 1.85275e-18 2.41777e-18 1.50107e-18 1.36015e-18 1.24206e-18 1.24423e-18 1.26242e-18 1.62195e-18 1.92625e-18 1.45339e-18 4.63909e-19 1.23775e-18 1.42844e-18 1.11395e-18 1.10261e-18 5.98323e-19 8.25059e-19 6.91442e-19 6.74821e-19 3.15392e-19 5.29931e-19 5.53028e-19 1.04525e-18 5.63635e-19 3.64588e-19 5.09807e-19 3.03564e-19 3.90209e-19 1.62425e-19 3.74215e-19 5.53451e-19 1.11345e-19 1.97103e-19 2.12478e-19 1.72051e-19 4.84385e-19 4.51270e-19 5.32869e-19 1.53787e-19 1.73247e-19 5.56640e-19 3.32111e-19 3.00174e-19 1.41543e-19 1.11555e-19 2.77524e-19 2.70852e-19 3.44494e-19 2.61438e-19 4.76232e-21 7.50127e-20 8.40799e-20 2.01091e-21 0.00000e+00 2.30016e-21 0.00000e+00 0.00000e+00 1.72000e-21 2.23885e-21 0.00000e+00 2.20650e-21 0.00000e+00 0.00000e+00 2.38331e-21 0.00000e+00 2.35738e-21 0.00000e+00 0.00000e+00 4.21630e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.94647e-15 5.40518e-15 5.06053e-15 4.87226e-15 4.54997e-15 4.32980e-15 4.07495e-15 3.82521e-15 3.50461e-15 3.30827e-15 3.27257e-15 3.13020e-15 3.01195e-15 2.80146e-15 2.66132e-15 2.42616e-15 2.33842e-15 2.10484e-15 1.89530e-15 1.70551e-15 1.57111e-15 1.44288e-15 1.29149e-15 1.17310e-15 1.05656e-15 9.20719e-16 8.59464e-16 7.93738e-16 6.97399e-16 6.53340e-16 5.78378e-16 5.25689e-16 4.51889e-16 4.38033e-16 3.98809e-16 3.58495e-16 3.31399e-16 3.02801e-16 2.63952e-16 2.59560e-16 2.44365e-16 2.12468e-16 1.94122e-16 1.82941e-16 1.69216e-16 1.51766e-16 1.45986e-16 1.30170e-16 1.28629e-16 1.16276e-16 1.10778e-16 9.70164e-17 8.83847e-17 7.82440e-17 7.01402e-17 6.14380e-17 5.70333e-17 5.29702e-17 4.35483e-17 4.73435e-17 3.58404e-17 3.26295e-17 3.31280e-17 2.96676e-17 2.33586e-17 2.52895e-17 2.51315e-17 1.98399e-17 1.76455e-17 1.87430e-17 1.46512e-17 1.64202e-17 1.60103e-17 2.19872e-18 1.19645e-17 1.06672e-17 9.41712e-18 7.75329e-18 7.64811e-18 6.34195e-18 6.34080e-18 5.58643e-18 5.77515e-18 5.77396e-18 5.22373e-18 4.66969e-18 4.55197e-18 4.34917e-18 4.51826e-18 4.49521e-18 3.64311e-18 2.92257e-18 4.52669e-18 3.88329e-18 3.46036e-18 3.12883e-18 2.39272e-18 3.28872e-18 1.95979e-18 2.90913e-18 2.78243e-18 2.46707e-18 1.91894e-18 2.46754e-18 2.43795e-18 2.08132e-18 2.03262e-18 1.92400e-18 1.79088e-18 2.33177e-18 1.47035e-18 1.32799e-18 1.20811e-18 1.21177e-18 1.21674e-18 1.56585e-18 1.85173e-18 1.40378e-18 4.17570e-19 1.19265e-18 1.37430e-18 1.07605e-18 1.06646e-18 5.80264e-19 8.02788e-19 6.71840e-19 6.54868e-19 3.10936e-19 5.16951e-19 5.35052e-19 1.01709e-18 5.45272e-19 3.57058e-19 5.00978e-19 3.06589e-19 3.82707e-19 1.64638e-19 3.60861e-19 5.39747e-19 1.09810e-19 1.94409e-19 2.04355e-19 1.68028e-19 4.67627e-19 4.35968e-19 5.19836e-19 1.50843e-19 1.67061e-19 5.37445e-19 3.20119e-19 2.88582e-19 1.35045e-19 1.06376e-19 2.70703e-19 2.62704e-19 3.31358e-19 2.52902e-19 4.46359e-21 7.19509e-20 8.03904e-20 2.47146e-21 0.00000e+00 1.59041e-21 0.00000e+00 0.00000e+00 2.21228e-21 1.54802e-21 0.00000e+00 1.52565e-21 0.00000e+00 0.00000e+00 1.63868e-21 0.00000e+00 1.62085e-21 0.00000e+00 0.00000e+00 2.91530e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.72948e-15 5.06096e-15 4.73847e-15 4.55157e-15 4.23895e-15 4.02954e-15 3.78531e-15 3.54447e-15 3.24116e-15 3.05722e-15 3.02782e-15 2.89816e-15 2.78986e-15 2.59654e-15 2.46785e-15 2.24938e-15 2.16832e-15 1.95098e-15 1.75591e-15 1.57981e-15 1.45497e-15 1.33672e-15 1.19463e-15 1.08468e-15 9.77054e-16 8.49836e-16 7.93738e-16 7.35048e-16 6.44955e-16 6.04437e-16 5.34523e-16 4.86134e-16 4.17252e-16 4.04323e-16 3.68658e-16 3.31739e-16 3.06506e-16 2.79409e-16 2.43458e-16 2.39643e-16 2.25393e-16 1.96170e-16 1.79023e-16 1.68664e-16 1.55888e-16 1.39778e-16 1.34629e-16 1.19776e-16 1.18360e-16 1.07060e-16 1.02145e-16 8.95408e-17 8.16053e-17 7.21287e-17 6.46822e-17 5.64298e-17 5.25616e-17 4.87032e-17 4.01359e-17 4.37799e-17 3.31208e-17 3.02177e-17 3.06714e-17 2.75782e-17 2.16412e-17 2.34461e-17 2.34573e-17 1.84972e-17 1.64596e-17 1.74548e-17 1.36685e-17 1.54223e-17 1.50452e-17 3.17597e-18 1.12853e-17 1.01121e-17 8.97864e-18 7.40103e-18 7.35683e-18 6.12943e-18 6.12821e-18 5.42101e-18 5.57642e-18 5.59887e-18 5.04597e-18 4.51356e-18 4.40789e-18 4.19479e-18 4.37826e-18 4.36066e-18 3.53648e-18 2.85197e-18 4.37849e-18 3.76788e-18 3.35826e-18 3.04326e-18 2.34157e-18 3.18870e-18 1.91081e-18 2.82234e-18 2.68854e-18 2.38359e-18 1.87247e-18 2.38910e-18 2.36504e-18 2.01370e-18 1.98320e-18 1.85660e-18 1.73046e-18 2.25609e-18 1.43368e-18 1.28029e-18 1.16899e-18 1.16885e-18 1.16835e-18 1.51234e-18 1.78641e-18 1.35090e-18 3.71841e-19 1.14921e-18 1.31765e-18 1.03637e-18 1.03891e-18 5.62552e-19 7.77986e-19 6.46199e-19 6.35821e-19 3.08491e-19 4.95078e-19 5.23778e-19 9.95209e-19 5.37918e-19 3.52317e-19 4.91734e-19 3.02611e-19 3.70952e-19 1.60477e-19 3.43894e-19 5.25096e-19 1.07691e-19 1.87853e-19 1.96163e-19 1.61787e-19 4.53847e-19 4.24684e-19 5.08571e-19 1.47639e-19 1.61024e-19 5.25558e-19 3.09681e-19 2.78928e-19 1.29306e-19 1.02262e-19 2.69246e-19 2.60775e-19 3.25984e-19 2.50921e-19 4.29515e-21 6.95727e-20 7.77697e-20 2.63940e-21 0.00000e+00 1.39524e-21 0.00000e+00 0.00000e+00 2.41743e-21 1.35806e-21 0.00000e+00 1.33843e-21 0.00000e+00 0.00000e+00 1.40603e-21 0.00000e+00 1.39073e-21 0.00000e+00 0.00000e+00 2.55755e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.32134e-15 4.29026e-15 4.02315e-15 3.87657e-15 3.61440e-15 3.44145e-15 3.23984e-15 3.03628e-15 2.78120e-15 2.62809e-15 2.60569e-15 2.50245e-15 2.41283e-15 2.24875e-15 2.13679e-15 1.94981e-15 1.88285e-15 1.69318e-15 1.52750e-15 1.37673e-15 1.26916e-15 1.16608e-15 1.04482e-15 9.48285e-16 8.56189e-16 7.46174e-16 6.97399e-16 6.44955e-16 5.68329e-16 5.32568e-16 4.71439e-16 4.29210e-16 3.69586e-16 3.59083e-16 3.26946e-16 2.94784e-16 2.72690e-16 2.50215e-16 2.18676e-16 2.15275e-16 2.03481e-16 1.77016e-16 1.61771e-16 1.53400e-16 1.42552e-16 1.27601e-16 1.23165e-16 1.09970e-16 1.09660e-16 9.89856e-17 9.46540e-17 8.33437e-17 7.56214e-17 6.67291e-17 5.98511e-17 5.24180e-17 4.86656e-17 4.49351e-17 3.69496e-17 3.98437e-17 3.01454e-17 2.73105e-17 2.76546e-17 2.46752e-17 1.93471e-17 2.08953e-17 2.07371e-17 1.63201e-17 1.44623e-17 1.53256e-17 1.19872e-17 1.34540e-17 1.30917e-17 1.42785e-18 9.83070e-18 8.72190e-18 7.72499e-18 6.32931e-18 6.28005e-18 5.23066e-18 5.23805e-18 4.62707e-18 4.78471e-18 4.74122e-18 4.29913e-18 3.85559e-18 3.76812e-18 3.60089e-18 3.73882e-18 3.69703e-18 3.02883e-18 2.43744e-18 3.70897e-18 3.20467e-18 2.86335e-18 2.58680e-18 1.99112e-18 2.72257e-18 1.63020e-18 2.36581e-18 2.29634e-18 2.01335e-18 1.58983e-18 2.01589e-18 1.99903e-18 1.70963e-18 1.66954e-18 1.57392e-18 1.45804e-18 1.85779e-18 1.18770e-18 1.07084e-18 9.69617e-19 9.77255e-19 9.79099e-19 1.24903e-18 1.48717e-18 1.13049e-18 2.45102e-19 9.54350e-19 1.10743e-18 8.68758e-19 8.63919e-19 4.66388e-19 6.50885e-19 5.36189e-19 5.29533e-19 2.53506e-19 4.19321e-19 4.35183e-19 8.25728e-19 4.45992e-19 2.90639e-19 4.08898e-19 2.43654e-19 3.09528e-19 1.27903e-19 2.89153e-19 4.29894e-19 8.84385e-20 1.59492e-19 1.63087e-19 1.37117e-19 3.78520e-19 3.53284e-19 4.25339e-19 1.22375e-19 1.35298e-19 4.36130e-19 2.58191e-19 2.33808e-19 1.08121e-19 8.49839e-20 2.18974e-19 2.11955e-19 2.67267e-19 2.04422e-19 3.35657e-21 5.82283e-20 6.41759e-20 2.04776e-21 0.00000e+00 6.77927e-22 0.00000e+00 0.00000e+00 1.84327e-21 6.59858e-22 0.00000e+00 6.50323e-22 0.00000e+00 0.00000e+00 6.95985e-22 0.00000e+00 6.88412e-22 0.00000e+00 0.00000e+00 1.24267e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.11656e-15 3.95945e-15 3.74379e-15 3.61706e-15 3.36863e-15 3.20611e-15 3.02850e-15 2.86106e-15 2.64159e-15 2.50760e-15 2.47558e-15 2.35817e-15 2.26035e-15 2.10040e-15 1.99198e-15 1.81604e-15 1.75592e-15 1.57671e-15 1.42387e-15 1.28147e-15 1.18255e-15 1.08928e-15 9.75184e-16 8.86508e-16 8.00310e-16 6.97620e-16 6.53340e-16 6.04437e-16 5.32568e-16 5.02360e-16 4.44445e-16 4.05474e-16 3.49167e-16 3.41078e-16 3.09954e-16 2.80799e-16 2.59717e-16 2.39158e-16 2.09245e-16 2.06935e-16 1.96428e-16 1.70457e-16 1.56205e-16 1.48811e-16 1.39151e-16 1.24831e-16 1.20792e-16 1.08284e-16 1.08951e-16 9.83975e-17 9.42615e-17 8.34295e-17 7.53871e-17 6.62255e-17 5.94390e-17 5.21320e-17 4.80932e-17 4.42412e-17 3.58937e-17 3.86782e-17 2.89376e-17 2.60068e-17 2.63673e-17 2.32736e-17 1.80300e-17 1.95386e-17 1.92785e-17 1.51044e-17 1.32030e-17 1.39734e-17 1.08459e-17 1.22164e-17 1.18509e-17 4.78854e-19 8.79688e-18 7.69644e-18 6.76835e-18 5.50428e-18 5.39912e-18 4.53456e-18 4.48634e-18 3.99155e-18 4.11081e-18 4.08284e-18 3.72970e-18 3.28093e-18 3.21325e-18 3.10665e-18 3.16323e-18 3.21646e-18 2.58477e-18 2.02511e-18 3.25062e-18 2.76164e-18 2.48053e-18 2.22476e-18 1.66836e-18 2.35927e-18 1.35825e-18 2.10334e-18 2.02152e-18 1.81168e-18 1.37864e-18 1.82512e-18 1.75880e-18 1.53255e-18 1.50308e-18 1.41190e-18 1.33445e-18 1.71310e-18 1.09674e-18 1.00936e-18 9.19403e-19 9.22564e-19 9.37243e-19 1.19272e-18 1.42119e-18 1.08092e-18 2.10633e-19 9.14358e-19 1.05464e-18 8.33850e-19 8.30246e-19 4.48500e-19 6.31308e-19 5.14848e-19 5.13606e-19 2.45928e-19 4.01644e-19 4.18411e-19 7.87295e-19 4.27389e-19 2.84952e-19 3.94021e-19 2.26331e-19 2.98518e-19 1.16245e-19 2.75907e-19 3.98512e-19 8.50672e-20 1.53742e-19 1.54285e-19 1.32023e-19 3.67220e-19 3.47013e-19 4.07936e-19 1.22211e-19 1.29639e-19 4.28127e-19 2.51124e-19 2.27492e-19 1.02785e-19 8.09794e-20 2.14929e-19 2.07532e-19 2.59550e-19 1.99972e-19 3.31883e-21 5.56886e-20 6.15955e-20 2.18034e-21 0.00000e+00 5.46254e-22 0.00000e+00 0.00000e+00 1.99845e-21 5.31694e-22 0.00000e+00 5.24012e-22 0.00000e+00 0.00000e+00 5.63701e-22 0.00000e+00 5.57567e-22 0.00000e+00 0.00000e+00 1.00131e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.84991e-15 3.44735e-15 3.25810e-15 3.16101e-15 2.95043e-15 2.81340e-15 2.66405e-15 2.52667e-15 2.34206e-15 2.22558e-15 2.19596e-15 2.09078e-15 2.00434e-15 1.86195e-15 1.76352e-15 1.60799e-15 1.55360e-15 1.39422e-15 1.25921e-15 1.13329e-15 1.04560e-15 9.63230e-16 8.62855e-16 7.84795e-16 7.08402e-16 6.18230e-16 5.78378e-16 5.34523e-16 4.71439e-16 4.44445e-16 3.94644e-16 3.59701e-16 3.10169e-16 3.03165e-16 2.75324e-16 2.49301e-16 2.30648e-16 2.13278e-16 1.86754e-16 1.84435e-16 1.75235e-16 1.51811e-16 1.39322e-16 1.32641e-16 1.23822e-16 1.10937e-16 1.07036e-16 9.60532e-17 9.68589e-17 8.72669e-17 8.36224e-17 7.39496e-17 6.68103e-17 5.87242e-17 5.27259e-17 4.64097e-17 4.27615e-17 3.94144e-17 3.19965e-17 3.44283e-17 2.57071e-17 2.30682e-17 2.33916e-17 2.05184e-17 1.59444e-17 1.72247e-17 1.69090e-17 1.32718e-17 1.15469e-17 1.22763e-17 9.50047e-18 1.06223e-17 1.02995e-17 8.92212e-20 7.62313e-18 6.62166e-18 5.80109e-18 4.69240e-18 4.56620e-18 3.82340e-18 3.77675e-18 3.33509e-18 3.46587e-18 3.42515e-18 3.13363e-18 2.74930e-18 2.68463e-18 2.61581e-18 2.64419e-18 2.68981e-18 2.16813e-18 1.67645e-18 2.73496e-18 2.30696e-18 2.08325e-18 1.85726e-18 1.38004e-18 1.97753e-18 1.11940e-18 1.76342e-18 1.70550e-18 1.52428e-18 1.14662e-18 1.54128e-18 1.46899e-18 1.28987e-18 1.25085e-18 1.19232e-18 1.12108e-18 1.43095e-18 9.15845e-19 8.45822e-19 7.68606e-19 7.73502e-19 7.91390e-19 1.00236e-18 1.19998e-18 9.14198e-19 1.77301e-19 7.69297e-19 9.01302e-19 7.03737e-19 6.95684e-19 3.74786e-19 5.27648e-19 4.33109e-19 4.28524e-19 2.02558e-19 3.44946e-19 3.50325e-19 6.58441e-19 3.56735e-19 2.35117e-19 3.28896e-19 1.82149e-19 2.51960e-19 9.33899e-20 2.36578e-19 3.30997e-19 7.06218e-20 1.31671e-19 1.31863e-19 1.12650e-19 3.06482e-19 2.87194e-19 3.43701e-19 9.93038e-20 1.09820e-19 3.57660e-19 2.09473e-19 1.90506e-19 8.77083e-20 6.83589e-20 1.81907e-19 1.75824e-19 2.20874e-19 1.70411e-19 2.70975e-21 4.70430e-20 5.12646e-20 1.53602e-21 0.00000e+00 1.01456e-22 0.00000e+00 0.00000e+00 1.34883e-21 9.87518e-23 0.00000e+00 9.73249e-23 0.00000e+00 0.00000e+00 1.31746e-22 0.00000e+00 1.30312e-22 0.00000e+00 0.00000e+00 1.85974e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.65873e-15 3.10730e-15 2.94704e-15 2.85856e-15 2.66601e-15 2.54040e-15 2.40542e-15 2.28034e-15 2.11371e-15 2.01081e-15 1.98424e-15 1.88925e-15 1.80922e-15 1.68113e-15 1.59246e-15 1.45253e-15 1.40496e-15 1.25983e-15 1.13912e-15 1.02562e-15 9.46669e-16 8.72943e-16 7.82277e-16 7.11306e-16 6.42850e-16 5.60951e-16 5.25689e-16 4.86134e-16 4.29210e-16 4.05474e-16 3.59701e-16 3.28979e-16 2.83693e-16 2.78182e-16 2.52514e-16 2.29489e-16 2.12391e-16 1.96801e-16 1.72692e-16 1.70819e-16 1.62903e-16 1.41057e-16 1.29536e-16 1.23922e-16 1.16077e-16 1.03972e-16 1.00680e-16 9.05230e-17 9.18457e-17 8.27805e-17 7.94998e-17 7.06081e-17 6.36193e-17 5.58097e-17 5.01503e-17 4.41556e-17 4.06832e-17 3.73878e-17 3.03221e-17 3.24857e-17 2.42636e-17 2.16534e-17 2.19251e-17 1.92135e-17 1.48655e-17 1.60518e-17 1.57555e-17 1.23089e-17 1.06693e-17 1.13217e-17 8.73597e-18 9.79722e-18 9.47069e-18 1.82729e-19 7.00761e-18 6.04584e-18 5.28863e-18 4.24545e-18 4.12825e-18 3.45803e-18 3.40386e-18 3.02932e-18 3.14213e-18 3.08932e-18 2.82019e-18 2.47288e-18 2.41254e-18 2.36514e-18 2.36166e-18 2.42173e-18 1.95152e-18 1.48592e-18 2.46559e-18 2.06893e-18 1.86483e-18 1.66151e-18 1.22220e-18 1.78543e-18 9.92093e-19 1.58362e-18 1.53648e-18 1.37092e-18 1.03106e-18 1.39081e-18 1.31912e-18 1.16090e-18 1.12888e-18 1.07256e-18 1.00793e-18 1.29460e-18 8.28232e-19 7.64039e-19 6.93709e-19 6.97655e-19 7.16012e-19 9.03590e-19 1.08971e-18 8.32754e-19 1.26578e-19 6.96826e-19 8.18235e-19 6.40091e-19 6.35695e-19 3.39491e-19 4.80394e-19 3.91394e-19 3.90137e-19 1.84597e-19 3.15412e-19 3.20872e-19 6.04704e-19 3.29836e-19 2.16095e-19 3.02202e-19 1.68208e-19 2.30777e-19 8.37311e-20 2.15362e-19 3.01827e-19 6.41334e-20 1.19054e-19 1.18662e-19 1.02116e-19 2.80071e-19 2.62788e-19 3.16359e-19 9.06971e-20 1.00206e-19 3.30792e-19 1.91006e-19 1.74111e-19 7.94740e-20 6.23630e-20 1.72725e-19 1.67532e-19 2.08663e-19 1.62269e-19 2.29015e-21 4.30148e-20 4.68032e-20 1.38493e-21 0.00000e+00 2.64226e-22 0.00000e+00 0.00000e+00 1.21436e-21 2.57184e-22 0.00000e+00 2.53468e-22 0.00000e+00 0.00000e+00 2.43342e-22 0.00000e+00 2.40694e-22 0.00000e+00 0.00000e+00 4.84340e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.40371e-15 2.60127e-15 2.46325e-15 2.39760e-15 2.24233e-15 2.14251e-15 2.02964e-15 1.92201e-15 1.77873e-15 1.68972e-15 1.67044e-15 1.59825e-15 1.53518e-15 1.42786e-15 1.35103e-15 1.23269e-15 1.19376e-15 1.06985e-15 9.69544e-16 8.74936e-16 8.07888e-16 7.44769e-16 6.69864e-16 6.08576e-16 5.51295e-16 4.81985e-16 4.51889e-16 4.17252e-16 3.69586e-16 3.49167e-16 3.10169e-16 2.83693e-16 2.46133e-16 2.41478e-16 2.19173e-16 1.99401e-16 1.84787e-16 1.72221e-16 1.51465e-16 1.49804e-16 1.43370e-16 1.24212e-16 1.14173e-16 1.09655e-16 1.03159e-16 9.21476e-17 8.92077e-17 8.06446e-17 8.21513e-17 7.39871e-17 7.12374e-17 6.33523e-17 5.69754e-17 4.99291e-17 4.48972e-17 3.97306e-17 3.65218e-17 3.34296e-17 2.71158e-17 2.87876e-17 2.15072e-17 1.91278e-17 1.93133e-17 1.68137e-17 1.30094e-17 1.39770e-17 1.36080e-17 1.06349e-17 9.16211e-18 9.73968e-18 7.53608e-18 8.36594e-18 8.01389e-18 -6.75649e-20 5.95193e-18 5.09940e-18 4.47228e-18 3.53892e-18 3.42928e-18 2.86254e-18 2.82655e-18 2.50226e-18 2.61657e-18 2.56049e-18 2.34384e-18 2.05425e-18 1.99808e-18 1.97331e-18 1.95224e-18 2.00309e-18 1.62646e-18 1.24950e-18 2.02489e-18 1.71475e-18 1.55216e-18 1.37102e-18 1.00861e-18 1.46460e-18 8.09230e-19 1.28420e-18 1.26292e-18 1.11522e-18 8.33791e-19 1.13024e-18 1.06875e-18 9.42598e-19 9.07513e-19 8.72349e-19 8.07940e-19 1.02010e-18 6.49346e-19 6.05500e-19 5.48620e-19 5.53045e-19 5.66924e-19 7.16006e-19 8.67328e-19 6.65484e-19 8.83827e-20 5.51866e-19 6.56808e-19 5.06562e-19 5.06047e-19 2.68538e-19 3.83241e-19 3.09892e-19 3.13310e-19 1.44564e-19 2.57517e-19 2.55638e-19 4.67019e-19 2.62137e-19 1.77295e-19 2.32109e-19 1.27336e-19 1.87354e-19 5.95963e-20 1.75370e-19 2.30965e-19 4.93431e-20 9.22599e-20 9.40032e-20 8.11090e-20 2.25950e-19 2.16221e-19 2.47923e-19 7.43881e-20 7.98557e-20 2.63491e-19 1.55446e-19 1.42374e-19 6.46300e-20 4.97054e-20 1.23829e-19 1.20118e-19 1.54062e-19 1.16904e-19 1.40077e-21 3.44972e-20 3.62492e-20 8.91140e-22 0.00000e+00 -3.98691e-22 0.00000e+00 0.00000e+00 7.58704e-22 -3.88064e-22 0.00000e+00 -3.82457e-22 0.00000e+00 0.00000e+00 -3.97797e-22 0.00000e+00 -3.93468e-22 0.00000e+00 0.00000e+00 -7.30821e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.27498e-15 2.39144e-15 2.29419e-15 2.25078e-15 2.10333e-15 2.01133e-15 1.91835e-15 1.83834e-15 1.72270e-15 1.64754e-15 1.62073e-15 1.53915e-15 1.47042e-15 1.36543e-15 1.28847e-15 1.17579e-15 1.14178e-15 1.02021e-15 9.27276e-16 8.36847e-16 7.73964e-16 7.15698e-16 6.43962e-16 5.86003e-16 5.31834e-16 4.65794e-16 4.38033e-16 4.04323e-16 3.59083e-16 3.41078e-16 3.03165e-16 2.78182e-16 2.41478e-16 2.39715e-16 2.16700e-16 1.98503e-16 1.83913e-16 1.72910e-16 1.52838e-16 1.51736e-16 1.46217e-16 1.26299e-16 1.16521e-16 1.12709e-16 1.06666e-16 9.51074e-17 9.22723e-17 8.37309e-17 8.65563e-17 7.78023e-17 7.51147e-17 6.72527e-17 6.01173e-17 5.24863e-17 4.72116e-17 4.18969e-17 3.83205e-17 3.50591e-17 2.82117e-17 2.97403e-17 2.20665e-17 1.93456e-17 1.95196e-17 1.67500e-17 1.28553e-17 1.38246e-17 1.32958e-17 1.02697e-17 8.76359e-18 9.26598e-18 7.11736e-18 7.84198e-18 7.46060e-18 -1.58234e-18 5.46218e-18 4.54505e-18 3.94015e-18 3.04788e-18 2.89572e-18 2.42147e-18 2.32333e-18 2.10040e-18 2.18973e-18 2.10692e-18 1.97238e-18 1.69261e-18 1.64613e-18 1.66941e-18 1.58660e-18 1.67672e-18 1.34466e-18 9.65766e-19 1.72729e-18 1.42411e-18 1.28847e-18 1.12787e-18 7.83450e-19 1.22993e-18 6.19262e-19 1.09560e-18 1.08287e-18 9.71259e-19 7.02442e-19 9.93487e-19 9.13475e-19 8.17033e-19 7.84827e-19 7.58690e-19 7.15023e-19 8.94649e-19 5.71612e-19 5.55535e-19 4.98931e-19 5.08024e-19 5.26713e-19 6.60817e-19 8.13776e-19 6.27102e-19 -1.45378e-20 5.15568e-19 6.10952e-19 4.75706e-19 4.77891e-19 2.51366e-19 3.61625e-19 2.87257e-19 2.97140e-19 1.33670e-19 2.41627e-19 2.39752e-19 4.32905e-19 2.47356e-19 1.68137e-19 2.16373e-19 1.08356e-19 1.76467e-19 4.48737e-20 1.67002e-19 2.02347e-19 4.47063e-20 8.23620e-20 8.39499e-20 7.50967e-20 2.15983e-19 2.08825e-19 2.32454e-19 7.20299e-20 7.51334e-20 2.44250e-19 1.48696e-19 1.36153e-19 6.10957e-20 4.73229e-20 1.00285e-19 9.73268e-20 1.29693e-19 9.41632e-20 1.11929e-21 3.27917e-20 3.43942e-20 8.22254e-22 0.00000e+00 -1.79597e-22 0.00000e+00 0.00000e+00 6.98813e-22 -1.74810e-22 0.00000e+00 -1.72284e-22 0.00000e+00 0.00000e+00 -2.19558e-22 0.00000e+00 -2.17169e-22 0.00000e+00 0.00000e+00 -3.29210e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.18126e-15 2.24436e-15 2.13842e-15 2.08716e-15 1.94876e-15 1.86247e-15 1.76527e-15 1.67587e-15 1.55139e-15 1.47065e-15 1.45344e-15 1.39259e-15 1.34192e-15 1.25105e-15 1.18145e-15 1.07787e-15 1.04551e-15 9.35018e-16 8.48813e-16 7.66748e-16 7.08401e-16 6.53716e-16 5.88088e-16 5.34499e-16 4.85235e-16 4.23842e-16 3.98809e-16 3.68658e-16 3.26946e-16 3.09954e-16 2.75324e-16 2.52514e-16 2.19173e-16 2.16700e-16 1.97058e-16 1.80043e-16 1.66899e-16 1.56196e-16 1.37973e-16 1.36739e-16 1.31514e-16 1.13891e-16 1.04907e-16 1.01138e-16 9.54014e-17 8.48322e-17 8.22079e-17 7.44846e-17 7.66664e-17 6.89684e-17 6.66758e-17 5.94933e-17 5.33300e-17 4.66434e-17 4.19610e-17 3.71863e-17 3.41434e-17 3.12156e-17 2.52707e-17 2.67224e-17 1.98761e-17 1.75672e-17 1.76741e-17 1.52973e-17 1.17473e-17 1.26630e-17 1.22736e-17 9.48871e-18 8.12918e-18 8.62730e-18 6.64323e-18 7.35933e-18 6.99842e-18 -5.70812e-19 5.16206e-18 4.33398e-18 3.81713e-18 2.93880e-18 2.81892e-18 2.36684e-18 2.28623e-18 2.05963e-18 2.13574e-18 2.09142e-18 1.92278e-18 1.65611e-18 1.61278e-18 1.62801e-18 1.54562e-18 1.64598e-18 1.31561e-18 9.60483e-19 1.66757e-18 1.38803e-18 1.24098e-18 1.10364e-18 7.77830e-19 1.20213e-18 6.23264e-19 1.06950e-18 1.04131e-18 9.38354e-19 6.79476e-19 9.56314e-19 8.81755e-19 7.82809e-19 7.60148e-19 7.32289e-19 6.84730e-19 8.70518e-19 5.52564e-19 5.27337e-19 4.76506e-19 4.81831e-19 4.97659e-19 6.33111e-19 7.70430e-19 5.91027e-19 3.51995e-20 4.88222e-19 5.78481e-19 4.47954e-19 4.54006e-19 2.39104e-19 3.40144e-19 2.73534e-19 2.79142e-19 1.29831e-19 2.28600e-19 2.28773e-19 4.21685e-19 2.36762e-19 1.59544e-19 2.14299e-19 1.09136e-19 1.67729e-19 4.84052e-20 1.57123e-19 1.99423e-19 4.36009e-20 7.92937e-20 8.13544e-20 7.11904e-20 2.01381e-19 1.92778e-19 2.28124e-19 6.62729e-20 7.08487e-20 2.27483e-19 1.38035e-19 1.26114e-19 5.72939e-20 4.42568e-20 9.75421e-20 9.44241e-20 1.24420e-19 9.13543e-20 1.04622e-21 3.08177e-20 3.22529e-20 8.92685e-22 0.00000e+00 -3.46946e-22 0.00000e+00 0.00000e+00 7.94479e-22 -3.37699e-22 0.00000e+00 -3.32819e-22 0.00000e+00 0.00000e+00 -3.78182e-22 0.00000e+00 -3.74067e-22 0.00000e+00 0.00000e+00 -6.35970e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.04075e-15 1.99066e-15 1.90813e-15 1.86776e-15 1.74047e-15 1.66253e-15 1.57924e-15 1.50425e-15 1.39895e-15 1.32977e-15 1.30882e-15 1.24723e-15 1.19560e-15 1.11281e-15 1.04864e-15 9.56569e-16 9.29808e-16 8.29366e-16 7.54485e-16 6.82044e-16 6.30714e-16 5.84067e-16 5.25353e-16 4.77641e-16 4.34609e-16 3.79737e-16 3.58495e-16 3.31739e-16 2.94784e-16 2.80799e-16 2.49301e-16 2.29489e-16 1.99401e-16 1.98503e-16 1.80043e-16 1.66048e-16 1.53987e-16 1.45016e-16 1.28570e-16 1.28098e-16 1.23805e-16 1.07227e-16 9.88806e-17 9.60806e-17 9.11216e-17 8.08110e-17 7.86355e-17 7.15005e-17 7.43205e-17 6.68954e-17 6.48713e-17 5.82648e-17 5.19778e-17 4.53474e-17 4.08441e-17 3.62304e-17 3.31893e-17 3.02909e-17 2.45168e-17 2.57614e-17 1.91345e-17 1.67748e-17 1.68613e-17 1.45215e-17 1.10931e-17 1.19360e-17 1.15133e-17 8.87454e-18 7.55651e-18 7.99537e-18 6.14913e-18 6.80534e-18 6.44187e-18 -6.69861e-19 4.73635e-18 3.95929e-18 3.46665e-18 2.66247e-18 2.55080e-18 2.14344e-18 2.07422e-18 1.88824e-18 1.95913e-18 1.88971e-18 1.75302e-18 1.51212e-18 1.47128e-18 1.48833e-18 1.40700e-18 1.50245e-18 1.20407e-18 8.80612e-19 1.52180e-18 1.27469e-18 1.13769e-18 1.01371e-18 7.18111e-19 1.10071e-18 5.73148e-19 9.71790e-19 9.55653e-19 8.55885e-19 6.33137e-19 8.72918e-19 8.08599e-19 7.20263e-19 7.02806e-19 6.72258e-19 6.29160e-19 7.85768e-19 5.06920e-19 4.88108e-19 4.35457e-19 4.46118e-19 4.58073e-19 5.73597e-19 7.03655e-19 5.43087e-19 -2.34263e-20 4.46482e-19 5.24215e-19 4.14317e-19 4.20126e-19 2.20414e-19 3.18992e-19 2.49116e-19 2.60965e-19 1.20276e-19 2.10146e-19 2.10950e-19 3.87105e-19 2.18566e-19 1.49517e-19 1.97625e-19 9.74133e-20 1.55079e-19 3.90596e-20 1.43298e-19 1.75281e-19 4.04007e-20 7.32003e-20 7.22898e-20 6.56179e-20 1.89168e-19 1.83160e-19 2.09097e-19 6.45185e-20 6.54488e-20 2.15441e-19 1.29549e-19 1.18558e-19 5.16197e-20 4.02375e-20 9.14421e-20 8.80878e-20 1.15056e-19 8.49052e-20 9.23443e-22 2.84411e-20 2.97551e-20 1.01090e-21 0.00000e+00 -4.40196e-22 0.00000e+00 0.00000e+00 9.28030e-22 -4.28463e-22 0.00000e+00 -4.22272e-22 0.00000e+00 0.00000e+00 -4.93837e-22 0.00000e+00 -4.88463e-22 0.00000e+00 0.00000e+00 -8.06901e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.89746e-16 1.86865e-15 1.78362e-15 1.74258e-15 1.62517e-15 1.55099e-15 1.47001e-15 1.39193e-15 1.28705e-15 1.21913e-15 1.20306e-15 1.15113e-15 1.10634e-15 1.02999e-15 9.69560e-16 8.83991e-16 8.59329e-16 7.66246e-16 6.96962e-16 6.30617e-16 5.82809e-16 5.39597e-16 4.85688e-16 4.41368e-16 4.01715e-16 3.50933e-16 3.31399e-16 3.06506e-16 2.72690e-16 2.59717e-16 2.30648e-16 2.12391e-16 1.84787e-16 1.83913e-16 1.66899e-16 1.53987e-16 1.43321e-16 1.34885e-16 1.19603e-16 1.19227e-16 1.15282e-16 9.99039e-17 9.22119e-17 8.96687e-17 8.51543e-17 7.54553e-17 7.33951e-17 6.68760e-17 6.95257e-17 6.26126e-17 6.08039e-17 5.46408e-17 4.87602e-17 4.25686e-17 3.83682e-17 3.41036e-17 3.12440e-17 2.85274e-17 2.32113e-17 2.43213e-17 1.80610e-17 1.58741e-17 1.59619e-17 1.37688e-17 1.05331e-17 1.13236e-17 1.09111e-17 8.45180e-18 7.19834e-18 7.62726e-18 5.90592e-18 6.52163e-18 6.16605e-18 -6.18981e-19 4.57734e-18 3.86180e-18 3.38623e-18 2.61880e-18 2.53209e-18 2.11287e-18 2.08173e-18 1.87324e-18 1.96240e-18 1.88220e-18 1.74035e-18 1.52409e-18 1.47670e-18 1.47857e-18 1.42051e-18 1.48474e-18 1.20712e-18 9.07719e-19 1.48690e-18 1.26561e-18 1.12633e-18 1.00575e-18 7.35568e-19 1.08893e-18 5.95699e-19 9.38536e-19 9.29308e-19 8.20262e-19 6.21110e-19 8.27284e-19 7.78407e-19 6.83365e-19 6.68079e-19 6.44123e-19 5.94534e-19 7.25071e-19 4.68181e-19 4.42519e-19 3.90066e-19 4.03466e-19 4.11771e-19 5.15587e-19 6.34499e-19 4.89566e-19 -3.68082e-20 4.00172e-19 4.75988e-19 3.71987e-19 3.75610e-19 1.97170e-19 2.87537e-19 2.22360e-19 2.35563e-19 1.04184e-19 1.89970e-19 1.87676e-19 3.45758e-19 1.92527e-19 1.32097e-19 1.75714e-19 9.06633e-20 1.39162e-19 3.86867e-20 1.29093e-19 1.61356e-19 3.57287e-20 6.58404e-20 6.51294e-20 5.94875e-20 1.71202e-19 1.66997e-19 1.88991e-19 5.82310e-20 5.93267e-20 1.97143e-19 1.17389e-19 1.08216e-19 4.68974e-20 3.65381e-20 8.32713e-20 8.09042e-20 1.05845e-19 7.80959e-20 5.39084e-22 2.58271e-20 2.66097e-20 7.90518e-22 0.00000e+00 -3.61129e-22 0.00000e+00 0.00000e+00 7.22350e-22 -3.51504e-22 0.00000e+00 -3.46425e-22 0.00000e+00 0.00000e+00 -4.37985e-22 0.00000e+00 -4.33219e-22 0.00000e+00 0.00000e+00 -6.61968e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.22489e-16 1.55713e-15 1.49690e-15 1.47835e-15 1.38154e-15 1.32367e-15 1.26966e-15 1.22128e-15 1.15165e-15 1.10247e-15 1.08408e-15 1.03069e-15 9.85633e-16 9.15945e-16 8.59699e-16 7.85285e-16 7.65861e-16 6.81079e-16 6.22340e-16 5.64230e-16 5.22912e-16 4.85151e-16 4.38582e-16 3.99342e-16 3.64540e-16 3.20532e-16 3.02801e-16 2.79409e-16 2.50215e-16 2.39158e-16 2.13278e-16 1.96801e-16 1.72221e-16 1.72910e-16 1.56196e-16 1.45016e-16 1.34885e-16 1.30136e-16 1.16048e-16 1.16113e-16 1.13135e-16 9.79090e-17 9.07753e-17 8.91660e-17 8.51317e-17 7.50313e-17 7.31770e-17 6.70581e-17 7.05619e-17 6.33959e-17 6.16158e-17 5.56213e-17 4.92910e-17 4.28632e-17 3.86132e-17 3.45018e-17 3.13386e-17 2.83985e-17 2.27543e-17 2.35318e-17 1.73877e-17 1.49674e-17 1.50348e-17 1.26652e-17 9.60337e-18 1.02728e-17 9.70244e-18 7.43499e-18 6.20160e-18 6.52245e-18 5.02784e-18 5.50797e-18 5.16793e-18 -2.21423e-18 3.77956e-18 3.05965e-18 2.68524e-18 2.00698e-18 1.92115e-18 1.60522e-18 1.61841e-18 1.43646e-18 1.52587e-18 1.40711e-18 1.35509e-18 1.16082e-18 1.13798e-18 1.16994e-18 1.09426e-18 1.14056e-18 9.35703e-19 6.76482e-19 1.14961e-18 9.80938e-19 8.84077e-19 7.77677e-19 5.43921e-19 8.39774e-19 4.36185e-19 7.15342e-19 7.37017e-19 6.42231e-19 4.76365e-19 6.54840e-19 5.98197e-19 5.40727e-19 5.15964e-19 5.10777e-19 4.64996e-19 5.30178e-19 3.48442e-19 3.54832e-19 3.07263e-19 3.26971e-19 3.36376e-19 4.00485e-19 5.08305e-19 3.97058e-19 -9.16483e-20 3.19287e-19 3.89025e-19 3.02580e-19 3.01441e-19 1.56802e-19 2.29671e-19 1.77462e-19 1.85734e-19 8.29635e-20 1.57634e-19 1.51171e-19 2.52446e-19 1.55105e-19 1.04287e-19 1.28396e-19 3.67930e-20 1.13484e-19 9.93870e-21 1.05350e-19 9.76831e-20 2.75695e-20 5.53722e-20 5.23520e-20 4.93920e-20 1.34752e-19 1.28349e-19 1.40727e-19 4.40568e-20 4.81928e-20 1.43834e-19 9.19468e-20 8.54785e-20 3.77098e-20 2.89043e-20 4.71983e-20 4.52072e-20 6.59493e-20 4.37775e-20 4.55987e-22 2.07379e-20 2.08693e-20 5.07786e-22 0.00000e+00 -6.61176e-22 0.00000e+00 0.00000e+00 4.34209e-22 -6.43553e-22 0.00000e+00 -6.34254e-22 0.00000e+00 0.00000e+00 -7.16829e-22 0.00000e+00 -7.09029e-22 0.00000e+00 0.00000e+00 -1.21197e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.90924e-16 1.30533e-15 1.26385e-15 1.25659e-15 1.17726e-15 1.12930e-15 1.08458e-15 1.04266e-15 9.82164e-16 9.39390e-16 9.26242e-16 8.85371e-16 8.47836e-16 7.87847e-16 7.37214e-16 6.72756e-16 6.57738e-16 5.83016e-16 5.34860e-16 4.86683e-16 4.51279e-16 4.18685e-16 3.79783e-16 3.45554e-16 3.16574e-16 2.78955e-16 2.63952e-16 2.43458e-16 2.18676e-16 2.09245e-16 1.86754e-16 1.72692e-16 1.51465e-16 1.52838e-16 1.37973e-16 1.28570e-16 1.19603e-16 1.16048e-16 1.04350e-16 1.04352e-16 1.02222e-16 8.84699e-17 8.19768e-17 8.09215e-17 7.74181e-17 6.78867e-17 6.62985e-17 6.08624e-17 6.45479e-17 5.78672e-17 5.63335e-17 5.10118e-17 4.51014e-17 3.91336e-17 3.52580e-17 3.15665e-17 2.86719e-17 2.59537e-17 2.07769e-17 2.13787e-17 1.58031e-17 1.35058e-17 1.35091e-17 1.12720e-17 8.55573e-18 9.12876e-18 8.56971e-18 6.49782e-18 5.40656e-18 5.67323e-18 4.36039e-18 4.73477e-18 4.42298e-18 -2.18452e-18 3.23425e-18 2.56101e-18 2.25932e-18 1.64757e-18 1.57275e-18 1.31772e-18 1.32703e-18 1.18951e-18 1.27016e-18 1.13165e-18 1.12436e-18 9.59261e-19 9.52878e-19 9.77821e-19 9.06914e-19 9.46949e-19 7.80786e-19 5.67074e-19 9.53962e-19 8.31191e-19 7.42067e-19 6.63270e-19 4.57007e-19 7.05558e-19 3.76971e-19 5.96133e-19 6.26106e-19 5.48601e-19 4.16928e-19 5.59229e-19 5.18604e-19 4.73403e-19 4.56989e-19 4.44088e-19 4.06020e-19 4.41482e-19 2.99495e-19 3.21751e-19 2.68962e-19 2.96649e-19 3.03075e-19 3.47757e-19 4.41795e-19 3.49976e-19 -1.02787e-19 2.80046e-19 3.36289e-19 2.68731e-19 2.66621e-19 1.38778e-19 1.99101e-19 1.56226e-19 1.57271e-19 7.73628e-20 1.38638e-19 1.34465e-19 2.20922e-19 1.40193e-19 8.82048e-20 1.14805e-19 2.43336e-20 9.87696e-20 5.55074e-21 9.18351e-20 7.86678e-20 2.47168e-20 5.00206e-20 4.45016e-20 4.36377e-20 1.12792e-19 1.01109e-19 1.21729e-19 3.51158e-20 4.20680e-20 1.07267e-19 7.55337e-20 6.95091e-20 3.16013e-20 2.45274e-20 2.72291e-20 2.49281e-20 4.20674e-20 2.32402e-20 5.42943e-22 1.77977e-20 1.82955e-20 6.98872e-22 0.00000e+00 -5.99163e-22 0.00000e+00 0.00000e+00 6.32332e-22 -5.83193e-22 0.00000e+00 -5.74766e-22 0.00000e+00 0.00000e+00 -6.40086e-22 0.00000e+00 -6.33121e-22 0.00000e+00 0.00000e+00 -1.09830e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.90613e-16 1.29011e-15 1.25361e-15 1.24678e-15 1.16773e-15 1.11781e-15 1.07600e-15 1.03792e-15 9.81485e-16 9.41209e-16 9.25485e-16 8.78096e-16 8.37301e-16 7.76157e-16 7.25106e-16 6.61438e-16 6.46899e-16 5.72491e-16 5.24637e-16 4.76536e-16 4.42099e-16 4.11500e-16 3.72512e-16 3.39264e-16 3.10919e-16 2.74237e-16 2.59560e-16 2.39643e-16 2.15275e-16 2.06935e-16 1.84435e-16 1.70819e-16 1.49804e-16 1.51736e-16 1.36739e-16 1.28098e-16 1.19227e-16 1.16113e-16 1.04352e-16 1.05363e-16 1.03195e-16 8.94413e-17 8.29465e-17 8.22275e-17 7.87750e-17 6.89726e-17 6.75413e-17 6.20921e-17 6.59273e-17 5.92388e-17 5.76573e-17 5.23330e-17 4.61571e-17 3.99862e-17 3.60390e-17 3.22680e-17 2.91415e-17 2.63295e-17 2.08838e-17 2.14682e-17 1.57695e-17 1.34314e-17 1.34654e-17 1.11933e-17 8.40845e-18 9.00222e-18 8.40407e-18 6.34848e-18 5.23471e-18 5.44162e-18 4.19402e-18 4.57382e-18 4.27165e-18 -2.51987e-18 3.08315e-18 2.39835e-18 2.11155e-18 1.52468e-18 1.44063e-18 1.20855e-18 1.21292e-18 1.09572e-18 1.16777e-18 1.01969e-18 1.03382e-18 8.64458e-19 8.61149e-19 9.04918e-19 8.19895e-19 8.78767e-19 7.12772e-19 4.90102e-19 8.91479e-19 7.58467e-19 6.83163e-19 6.10568e-19 3.94775e-19 6.52207e-19 3.23983e-19 5.62780e-19 5.82615e-19 5.21146e-19 3.82880e-19 5.37361e-19 4.84568e-19 4.51047e-19 4.32622e-19 4.20774e-19 3.95321e-19 4.26875e-19 2.89697e-19 3.15527e-19 2.65023e-19 2.94011e-19 3.05581e-19 3.50028e-19 4.47010e-19 3.50462e-19 -1.11995e-19 2.82215e-19 3.35568e-19 2.71339e-19 2.67326e-19 1.41200e-19 2.05047e-19 1.54660e-19 1.62768e-19 7.47156e-20 1.36303e-19 1.33159e-19 2.16597e-19 1.34545e-19 8.70728e-20 1.10980e-19 1.87729e-20 9.73222e-20 4.75881e-22 9.07073e-20 7.19140e-20 2.51593e-20 5.02622e-20 4.44668e-20 4.37517e-20 1.17440e-19 1.08380e-19 1.18849e-19 3.82412e-20 4.26598e-20 1.17241e-19 7.88307e-20 7.31338e-20 3.14091e-20 2.48352e-20 3.26107e-20 3.05500e-20 4.79103e-20 2.85736e-20 5.02343e-22 1.81560e-20 1.88271e-20 7.18270e-22 0.00000e+00 -3.89120e-22 0.00000e+00 0.00000e+00 6.65479e-22 -3.78748e-22 0.00000e+00 -3.73276e-22 0.00000e+00 0.00000e+00 -4.59092e-22 0.00000e+00 -4.54097e-22 0.00000e+00 0.00000e+00 -7.13276e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.92146e-16 1.09425e-15 1.07909e-15 1.08180e-15 1.01198e-15 9.72013e-16 9.41265e-16 9.16829e-16 8.75801e-16 8.46658e-16 8.33307e-16 7.92964e-16 7.57672e-16 7.05149e-16 6.58597e-16 6.02283e-16 5.92517e-16 5.23313e-16 4.82731e-16 4.39931e-16 4.09300e-16 3.81799e-16 3.47046e-16 3.16040e-16 2.91046e-16 2.57378e-16 2.44365e-16 2.25393e-16 2.03481e-16 1.96428e-16 1.75235e-16 1.62903e-16 1.43370e-16 1.46217e-16 1.31514e-16 1.23805e-16 1.15282e-16 1.13135e-16 1.02222e-16 1.03195e-16 1.02139e-16 8.82868e-17 8.20605e-17 8.20217e-17 7.92423e-17 6.94694e-17 6.81762e-17 6.30486e-17 6.76234e-17 6.06317e-17 5.91414e-17 5.39762e-17 4.75281e-17 4.10488e-17 3.69785e-17 3.32108e-17 2.99562e-17 2.69286e-17 2.12522e-17 2.16542e-17 1.58628e-17 1.33614e-17 1.33809e-17 1.09831e-17 8.17654e-18 8.74218e-18 8.05391e-18 6.02930e-18 4.87248e-18 5.05626e-18 3.85686e-18 4.16657e-18 3.81642e-18 -3.21966e-18 2.71584e-18 1.98516e-18 1.73428e-18 1.15447e-18 1.04209e-18 8.78314e-19 8.56804e-19 8.05739e-19 8.59350e-19 6.92554e-19 7.60927e-19 5.90914e-19 6.07398e-19 6.83789e-19 5.44536e-19 6.36259e-19 5.10534e-19 2.96431e-19 6.60678e-19 5.43174e-19 4.92819e-19 4.38995e-19 2.38109e-19 4.87994e-19 1.97870e-19 4.18609e-19 4.54474e-19 4.12438e-19 2.79433e-19 4.33065e-19 3.69808e-19 3.62328e-19 3.46336e-19 3.40515e-19 3.23954e-19 3.33887e-19 2.30157e-19 2.78656e-19 2.29674e-19 2.60670e-19 2.77947e-19 3.04784e-19 3.96798e-19 3.16879e-19 -1.30782e-19 2.50736e-19 3.01652e-19 2.46246e-19 2.42945e-19 1.26847e-19 1.82908e-19 1.38150e-19 1.42040e-19 7.11701e-20 1.25293e-19 1.22665e-19 1.90055e-19 1.26400e-19 7.68943e-20 1.01116e-19 1.86817e-21 8.85847e-20 -5.83348e-21 8.10505e-20 5.24201e-20 2.28020e-20 4.80673e-20 3.95168e-20 4.08923e-20 1.01150e-19 8.85507e-20 1.07564e-19 3.09452e-20 3.86551e-20 9.57725e-20 6.65804e-20 6.18704e-20 2.75128e-20 2.14598e-20 2.68627e-20 2.43952e-20 3.94985e-20 2.27555e-20 3.68044e-22 1.61546e-20 1.63007e-20 7.71986e-22 0.00000e+00 -8.32604e-22 0.00000e+00 0.00000e+00 7.27094e-22 -8.10412e-22 0.00000e+00 -7.98702e-22 0.00000e+00 0.00000e+00 -8.78763e-22 0.00000e+00 -8.69200e-22 0.00000e+00 0.00000e+00 -1.52621e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.33933e-16 9.89457e-16 9.69968e-16 9.69077e-16 9.06907e-16 8.70406e-16 8.38481e-16 8.08039e-16 7.63297e-16 7.32293e-16 7.22998e-16 6.92093e-16 6.63721e-16 6.17928e-16 5.76986e-16 5.26969e-16 5.17720e-16 4.57027e-16 4.21192e-16 3.84321e-16 3.57122e-16 3.32488e-16 3.02436e-16 2.74799e-16 2.53330e-16 2.23740e-16 2.12468e-16 1.96170e-16 1.77016e-16 1.70457e-16 1.51811e-16 1.41057e-16 1.24212e-16 1.26299e-16 1.13891e-16 1.07227e-16 9.99039e-17 9.79090e-17 8.84699e-17 8.94413e-17 8.82868e-17 7.68398e-17 7.11447e-17 7.10550e-17 6.84789e-17 5.97954e-17 5.87461e-17 5.42510e-17 5.79735e-17 5.20769e-17 5.07597e-17 4.62942e-17 4.07562e-17 3.52728e-17 3.17718e-17 2.85021e-17 2.57274e-17 2.31547e-17 1.83843e-17 1.86909e-17 1.37876e-17 1.16894e-17 1.16509e-17 9.67133e-18 7.25757e-18 7.75154e-18 7.17415e-18 5.39889e-18 4.42051e-18 4.58163e-18 3.54741e-18 3.82501e-18 3.51207e-18 -2.53549e-18 2.52457e-18 1.90105e-18 1.66490e-18 1.14177e-18 1.05040e-18 8.72583e-19 8.59065e-19 7.96786e-19 8.46957e-19 7.11953e-19 7.48521e-19 6.11691e-19 6.15221e-19 6.67891e-19 5.64921e-19 6.31363e-19 5.11656e-19 3.29638e-19 6.44099e-19 5.48613e-19 4.84084e-19 4.41558e-19 2.55281e-19 4.72143e-19 2.12772e-19 4.06403e-19 4.28050e-19 3.86374e-19 2.76416e-19 4.02221e-19 3.59328e-19 3.37985e-19 3.26164e-19 3.14070e-19 2.96216e-19 3.11823e-19 2.09527e-19 2.47324e-19 2.04206e-19 2.32434e-19 2.42257e-19 2.71001e-19 3.51621e-19 2.77959e-19 -1.05179e-19 2.20810e-19 2.61746e-19 2.14464e-19 2.14720e-19 1.12923e-19 1.58671e-19 1.19921e-19 1.24150e-19 6.17997e-20 1.08391e-19 1.07182e-19 1.68909e-19 1.09090e-19 6.53484e-20 8.93860e-20 6.53416e-22 7.75979e-20 -6.51440e-21 7.14537e-20 4.63559e-20 2.01231e-20 3.95867e-20 3.42506e-20 3.46109e-20 8.83475e-20 7.61312e-20 9.52357e-20 2.61422e-20 3.37847e-20 7.91895e-20 5.75313e-20 5.31213e-20 2.41408e-20 1.87962e-20 1.81312e-20 1.60188e-20 2.94169e-20 1.46640e-20 2.24814e-22 1.43654e-20 1.43025e-20 7.07329e-22 0.00000e+00 -8.45864e-22 0.00000e+00 0.00000e+00 6.85360e-22 -8.23318e-22 0.00000e+00 -8.11422e-22 0.00000e+00 0.00000e+00 -8.86183e-22 0.00000e+00 -8.76540e-22 0.00000e+00 0.00000e+00 -1.55051e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.79481e-16 8.87915e-16 8.73377e-16 8.73157e-16 8.16379e-16 7.85186e-16 7.59499e-16 7.39081e-16 7.05078e-16 6.79065e-16 6.66755e-16 6.32950e-16 6.04967e-16 5.63083e-16 5.25046e-16 4.79914e-16 4.71812e-16 4.16408e-16 3.83881e-16 3.49731e-16 3.25346e-16 3.03258e-16 2.75624e-16 2.50967e-16 2.31110e-16 2.04368e-16 1.94122e-16 1.79023e-16 1.61771e-16 1.56205e-16 1.39322e-16 1.29536e-16 1.14173e-16 1.16521e-16 1.04907e-16 9.88806e-17 9.22119e-17 9.07753e-17 8.19768e-17 8.29465e-17 8.20605e-17 7.11447e-17 6.63509e-17 6.63365e-17 6.42022e-17 5.63058e-17 5.52416e-17 5.12635e-17 5.48781e-17 4.93147e-17 4.81582e-17 4.39503e-17 3.87366e-17 3.35032e-17 3.02168e-17 2.71903e-17 2.44844e-17 2.20269e-17 1.74541e-17 1.77374e-17 1.30320e-17 1.10129e-17 1.10440e-17 9.11673e-18 6.81908e-18 7.27125e-18 6.69797e-18 5.03252e-18 4.09435e-18 4.25613e-18 3.28345e-18 3.51744e-18 3.19990e-18 -2.69797e-18 2.29058e-18 1.70257e-18 1.48498e-18 9.99580e-19 9.05205e-19 7.39352e-19 7.24264e-19 6.90640e-19 7.33945e-19 5.94396e-19 6.46036e-19 5.11040e-19 5.21492e-19 5.82568e-19 4.73273e-19 5.34852e-19 4.34999e-19 2.57518e-19 5.56492e-19 4.62688e-19 4.12643e-19 3.71275e-19 2.08518e-19 4.13948e-19 1.77236e-19 3.48973e-19 3.78916e-19 3.41023e-19 2.39079e-19 3.53613e-19 3.10697e-19 2.94092e-19 2.81426e-19 2.82240e-19 2.63666e-19 2.70115e-19 1.83167e-19 2.22092e-19 1.79937e-19 2.07090e-19 2.20242e-19 2.40223e-19 3.13554e-19 2.50710e-19 -1.05209e-19 1.97375e-19 2.37429e-19 1.94638e-19 1.92963e-19 1.00065e-19 1.44270e-19 1.07809e-19 1.12238e-19 5.61063e-20 9.73233e-20 9.73809e-20 1.48527e-19 1.00988e-19 6.02404e-20 7.92635e-20 -4.38222e-21 6.93321e-20 -7.82579e-21 6.31437e-20 3.76912e-20 1.79450e-20 3.76003e-20 3.13126e-20 3.21639e-20 8.00711e-20 6.98689e-20 8.50495e-20 2.41073e-20 3.06928e-20 7.17556e-20 5.25118e-20 4.89726e-20 2.18011e-20 1.68562e-20 1.35690e-20 1.16464e-20 2.38815e-20 1.06529e-20 2.32528e-22 1.28918e-20 1.27492e-20 5.75453e-22 0.00000e+00 -8.20780e-22 0.00000e+00 0.00000e+00 5.43588e-22 -7.98903e-22 0.00000e+00 -7.87360e-22 0.00000e+00 0.00000e+00 -8.48394e-22 0.00000e+00 -8.39162e-22 0.00000e+00 0.00000e+00 -1.50453e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.02234e-16 7.52640e-16 7.58304e-16 7.66034e-16 7.14759e-16 6.88943e-16 6.71928e-16 6.60004e-16 6.37961e-16 6.20241e-16 6.06728e-16 5.74737e-16 5.47945e-16 5.10941e-16 4.75730e-16 4.36151e-16 4.31314e-16 3.79327e-16 3.52086e-16 3.21835e-16 3.00433e-16 2.80976e-16 2.56365e-16 2.33228e-16 2.16124e-16 1.91965e-16 1.82941e-16 1.68664e-16 1.53400e-16 1.48811e-16 1.32641e-16 1.23922e-16 1.09655e-16 1.12709e-16 1.01138e-16 9.60806e-17 8.96687e-17 8.91660e-17 8.09215e-17 8.22275e-17 8.20217e-17 7.10550e-17 6.63365e-17 6.72769e-17 6.56503e-17 5.76542e-17 5.68889e-17 5.30078e-17 5.71911e-17 5.13637e-17 5.02689e-17 4.61257e-17 4.05151e-17 3.49386e-17 3.14967e-17 2.83490e-17 2.54885e-17 2.27398e-17 1.78679e-17 1.79850e-17 1.31639e-17 1.10156e-17 1.10462e-17 9.02787e-18 6.67683e-18 7.09126e-18 6.46131e-18 4.80630e-18 3.86175e-18 3.96986e-18 3.05847e-18 3.29702e-18 2.95064e-18 -3.41977e-18 2.09848e-18 1.50436e-18 1.32299e-18 8.45275e-19 7.79622e-19 6.34505e-19 6.30742e-19 6.15140e-19 6.56501e-19 4.84169e-19 5.58683e-19 4.35430e-19 4.55309e-19 5.24971e-19 4.15479e-19 4.56983e-19 3.91305e-19 2.10331e-19 4.77504e-19 3.96490e-19 3.67726e-19 3.16382e-19 1.69675e-19 3.66925e-19 1.45291e-19 2.81509e-19 3.37314e-19 2.86961e-19 2.04860e-19 3.02587e-19 2.61695e-19 2.54539e-19 2.34558e-19 2.40446e-19 2.22044e-19 2.02539e-19 1.43733e-19 1.86073e-19 1.43970e-19 1.76072e-19 1.90123e-19 1.89500e-19 2.63469e-19 2.14429e-19 -1.42882e-19 1.64566e-19 2.08609e-19 1.70019e-19 1.63316e-19 8.31894e-20 1.24910e-19 8.82479e-20 9.44225e-20 4.56387e-20 8.48524e-20 8.30459e-20 1.16091e-19 8.61696e-20 4.68460e-20 6.06375e-20 -2.13597e-20 5.78088e-20 -1.55915e-20 5.22901e-20 1.96276e-20 1.47093e-20 3.65668e-20 2.72642e-20 3.00253e-20 6.72018e-20 5.67135e-20 6.88649e-20 1.85577e-20 2.75088e-20 5.92381e-20 4.32232e-20 4.20483e-20 1.82899e-20 1.39372e-20 9.42445e-21 7.94576e-21 1.91429e-20 7.64332e-21 -2.52203e-24 1.12337e-20 1.04249e-20 3.61854e-22 0.00000e+00 -1.03407e-21 0.00000e+00 0.00000e+00 3.34990e-22 -1.00651e-21 0.00000e+00 -9.91970e-22 0.00000e+00 0.00000e+00 -1.05831e-21 0.00000e+00 -1.04680e-21 0.00000e+00 0.00000e+00 -1.89551e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.35822e-16 6.17313e-16 6.40117e-16 6.55432e-16 6.07651e-16 5.89689e-16 5.81614e-16 5.82454e-16 5.75081e-16 5.64774e-16 5.45954e-16 5.11684e-16 4.85079e-16 4.53458e-16 4.21828e-16 3.87959e-16 3.86951e-16 3.39465e-16 3.18049e-16 2.91450e-16 2.73249e-16 2.56073e-16 2.34540e-16 2.13442e-16 1.98799e-16 1.76920e-16 1.69216e-16 1.55888e-16 1.42552e-16 1.39151e-16 1.23822e-16 1.16077e-16 1.03159e-16 1.06666e-16 9.54014e-17 9.11216e-17 8.51543e-17 8.51317e-17 7.74181e-17 7.87750e-17 7.92423e-17 6.84789e-17 6.42022e-17 6.56503e-17 6.52229e-17 5.77995e-17 5.72666e-17 5.37146e-17 5.82759e-17 5.23692e-17 5.12955e-17 4.72987e-17 4.14954e-17 3.57067e-17 3.21975e-17 2.90205e-17 2.59878e-17 2.30651e-17 1.80090e-17 1.79623e-17 1.31108e-17 1.08782e-17 1.09404e-17 8.86222e-18 6.50675e-18 6.87870e-18 6.18800e-18 4.58566e-18 3.63813e-18 3.70576e-18 2.84787e-18 3.04710e-18 2.65042e-18 -3.89396e-18 1.85176e-18 1.27115e-18 1.09553e-18 6.48709e-19 5.51151e-19 4.45785e-19 4.20415e-19 4.61002e-19 4.72797e-19 3.03087e-19 4.15433e-19 2.93955e-19 3.24662e-19 4.06446e-19 2.60735e-19 3.26512e-19 2.74447e-19 1.12016e-19 3.57592e-19 2.82506e-19 2.64567e-19 2.25439e-19 8.83146e-20 2.67969e-19 8.33790e-20 2.09106e-19 2.71593e-19 2.37513e-19 1.50364e-19 2.48076e-19 2.04734e-19 2.10727e-19 2.00230e-19 2.05293e-19 1.96333e-19 1.58673e-19 1.14352e-19 1.75620e-19 1.35181e-19 1.64185e-19 1.81444e-19 1.74655e-19 2.42737e-19 2.00868e-19 -1.55309e-19 1.53697e-19 1.88061e-19 1.61810e-19 1.56228e-19 7.95635e-20 1.20749e-19 8.28305e-20 9.08379e-20 4.63554e-20 7.66122e-20 7.97725e-20 1.02528e-19 8.28514e-20 4.74520e-20 5.57182e-20 -2.82194e-20 5.45015e-20 -1.84649e-20 4.64589e-20 9.74382e-21 1.40360e-20 3.43028e-20 2.41063e-20 2.82815e-20 6.47339e-20 5.56880e-20 6.16170e-20 1.95801e-20 2.56935e-20 5.23130e-20 4.19859e-20 4.02783e-20 1.67701e-20 1.25124e-20 -6.94029e-22 -2.87149e-21 7.01215e-21 -3.02330e-21 8.92918e-23 1.04282e-20 9.55456e-21 5.09302e-22 0.00000e+00 -1.35765e-21 0.00000e+00 0.00000e+00 4.85825e-22 -1.32146e-21 0.00000e+00 -1.30237e-21 0.00000e+00 0.00000e+00 -1.34117e-21 0.00000e+00 -1.32658e-21 0.00000e+00 0.00000e+00 -2.48864e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.78963e-16 5.36755e-16 5.65577e-16 5.79526e-16 5.33713e-16 5.20014e-16 5.15824e-16 5.24687e-16 5.26289e-16 5.22572e-16 5.00516e-16 4.62007e-16 4.33842e-16 4.05277e-16 3.78938e-16 3.49363e-16 3.49057e-16 3.07419e-16 2.87972e-16 2.62573e-16 2.46590e-16 2.31208e-16 2.11131e-16 1.92446e-16 1.78675e-16 1.58817e-16 1.51766e-16 1.39778e-16 1.27601e-16 1.24831e-16 1.10937e-16 1.03972e-16 9.21476e-17 9.51074e-17 8.48322e-17 8.08110e-17 7.54553e-17 7.50313e-17 6.78867e-17 6.89726e-17 6.94694e-17 5.97954e-17 5.63058e-17 5.76542e-17 5.77995e-17 5.21291e-17 5.16414e-17 4.86017e-17 5.25428e-17 4.72920e-17 4.62830e-17 4.27230e-17 3.75734e-17 3.23343e-17 2.91656e-17 2.62596e-17 2.34904e-17 2.08040e-17 1.61708e-17 1.61342e-17 1.17638e-17 9.77112e-18 9.88865e-18 8.02944e-18 5.91051e-18 6.21754e-18 5.60064e-18 4.16942e-18 3.31396e-18 3.39402e-18 2.59956e-18 2.78594e-18 2.41451e-18 -3.60648e-18 1.68544e-18 1.18747e-18 9.97302e-19 6.20593e-19 5.12044e-19 4.15739e-19 3.78607e-19 4.30856e-19 4.29842e-19 2.83363e-19 3.90476e-19 2.67505e-19 3.03660e-19 3.72801e-19 2.46546e-19 3.07707e-19 2.52027e-19 1.09064e-19 3.48699e-19 2.70562e-19 2.63367e-19 2.17246e-19 1.00543e-19 2.60524e-19 9.39258e-20 2.11090e-19 2.76515e-19 2.49731e-19 1.60667e-19 2.54395e-19 2.14870e-19 2.23988e-19 2.17731e-19 2.16805e-19 2.13034e-19 1.87641e-19 1.38376e-19 1.95429e-19 1.56597e-19 1.79812e-19 1.99244e-19 1.95803e-19 2.54994e-19 2.10566e-19 -1.07276e-19 1.66844e-19 1.96672e-19 1.73739e-19 1.63992e-19 8.70556e-20 1.30606e-19 9.39285e-20 9.76734e-20 5.38357e-20 7.88040e-20 8.44476e-20 1.08685e-19 8.66126e-20 5.11217e-20 5.69360e-20 -2.05116e-20 5.67291e-20 -1.24830e-20 4.74073e-20 1.82684e-20 1.70774e-20 4.05120e-20 2.80586e-20 3.13666e-20 6.75034e-20 5.79197e-20 5.97582e-20 2.17829e-20 2.67390e-20 5.63108e-20 4.42195e-20 4.13174e-20 1.75019e-20 1.30337e-20 5.19823e-21 1.84050e-21 1.07330e-20 1.20937e-21 4.86985e-22 1.04945e-20 1.02777e-20 7.94938e-22 0.00000e+00 -1.39913e-21 0.00000e+00 0.00000e+00 7.60580e-22 -1.36183e-21 0.00000e+00 -1.34216e-21 0.00000e+00 0.00000e+00 -1.35919e-21 0.00000e+00 -1.34440e-21 0.00000e+00 0.00000e+00 -2.56467e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.59152e-16 5.08665e-16 5.40235e-16 5.53503e-16 5.09188e-16 4.94686e-16 4.89154e-16 4.93668e-16 4.92824e-16 4.90462e-16 4.71781e-16 4.37796e-16 4.10218e-16 3.83298e-16 3.58508e-16 3.31042e-16 3.31600e-16 2.91952e-16 2.74276e-16 2.50302e-16 2.35376e-16 2.21079e-16 2.02161e-16 1.84146e-16 1.71384e-16 1.52342e-16 1.45986e-16 1.34629e-16 1.23165e-16 1.20792e-16 1.07036e-16 1.00680e-16 8.92077e-17 9.22723e-17 8.22079e-17 7.86355e-17 7.33951e-17 7.31770e-17 6.62985e-17 6.75413e-17 6.81762e-17 5.87461e-17 5.52416e-17 5.68889e-17 5.72666e-17 5.16414e-17 5.16103e-17 4.83773e-17 5.24324e-17 4.72402e-17 4.61660e-17 4.27030e-17 3.74550e-17 3.21756e-17 2.89885e-17 2.60108e-17 2.32421e-17 2.04651e-17 1.57767e-17 1.56890e-17 1.14281e-17 9.43733e-18 9.53780e-18 7.72354e-18 5.63780e-18 5.93594e-18 5.36581e-18 3.94930e-18 3.12424e-18 3.16401e-18 2.40399e-18 2.63030e-18 2.28493e-18 -3.49358e-18 1.58012e-18 1.08624e-18 9.18408e-19 5.55912e-19 4.65404e-19 3.87083e-19 3.52376e-19 4.02624e-19 3.92042e-19 2.52684e-19 3.48792e-19 2.39254e-19 2.75278e-19 3.47012e-19 2.20582e-19 2.80763e-19 2.30189e-19 7.98845e-20 3.14403e-19 2.34136e-19 2.33530e-19 1.84463e-19 7.21978e-20 2.33204e-19 6.64840e-20 1.78136e-19 2.44180e-19 2.15835e-19 1.32608e-19 2.22612e-19 1.78799e-19 1.94416e-19 1.79641e-19 1.84880e-19 1.82293e-19 1.54664e-19 1.13198e-19 1.62463e-19 1.30506e-19 1.50435e-19 1.69478e-19 1.63743e-19 2.25611e-19 1.86914e-19 -1.40822e-19 1.44619e-19 1.78066e-19 1.52536e-19 1.44839e-19 7.38144e-20 1.15216e-19 7.89837e-20 8.67510e-20 4.44369e-20 7.05160e-20 7.53096e-20 9.59285e-20 7.88655e-20 4.62691e-20 4.96244e-20 -2.10075e-20 5.01441e-20 -1.33958e-20 4.15055e-20 1.50640e-20 1.35946e-20 3.45499e-20 2.41363e-20 2.73887e-20 6.17161e-20 5.49624e-20 5.52456e-20 1.95705e-20 2.42124e-20 6.00654e-20 4.06378e-20 3.93033e-20 1.57831e-20 1.16820e-20 1.45732e-20 1.22985e-20 2.14529e-20 1.22421e-20 2.64376e-22 9.66828e-21 9.03063e-21 4.30581e-22 0.00000e+00 -1.25444e-21 0.00000e+00 0.00000e+00 4.02994e-22 -1.22100e-21 0.00000e+00 -1.20336e-21 0.00000e+00 0.00000e+00 -1.21065e-21 0.00000e+00 -1.19748e-21 0.00000e+00 0.00000e+00 -2.29944e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.27420e-16 4.19343e-16 4.51776e-16 4.65819e-16 4.27139e-16 4.19159e-16 4.18341e-16 4.29509e-16 4.35364e-16 4.35243e-16 4.13816e-16 3.79888e-16 3.55453e-16 3.33046e-16 3.11182e-16 2.88080e-16 2.90081e-16 2.55014e-16 2.40838e-16 2.20364e-16 2.07684e-16 1.95196e-16 1.79110e-16 1.63128e-16 1.52203e-16 1.35686e-16 1.30170e-16 1.19776e-16 1.09970e-16 1.08284e-16 9.60532e-17 9.05230e-17 8.06446e-17 8.37309e-17 7.44846e-17 7.15005e-17 6.68760e-17 6.70581e-17 6.08624e-17 6.20921e-17 6.30486e-17 5.42510e-17 5.12635e-17 5.30078e-17 5.37146e-17 4.86017e-17 4.83773e-17 4.58892e-17 4.97246e-17 4.48389e-17 4.39327e-17 4.06998e-17 3.57528e-17 3.07105e-17 2.77067e-17 2.50173e-17 2.23035e-17 1.96244e-17 1.51514e-17 1.49938e-17 1.09099e-17 9.00007e-18 9.12223e-18 7.36504e-18 5.36321e-18 5.62306e-18 5.03367e-18 3.70978e-18 2.90931e-18 2.95219e-18 2.26064e-18 2.41301e-18 2.03659e-18 -3.73646e-18 1.41247e-18 9.56522e-19 7.96548e-19 4.53069e-19 3.53240e-19 2.76990e-19 2.40221e-19 3.17253e-19 3.09143e-19 1.63177e-19 2.78221e-19 1.68046e-19 2.06927e-19 2.81016e-19 1.47443e-19 2.06948e-19 1.72146e-19 4.07637e-20 2.47703e-19 1.79995e-19 1.84081e-19 1.44446e-19 4.34624e-20 1.83932e-19 4.66641e-20 1.39570e-19 2.08097e-19 1.85724e-19 1.09227e-19 1.90432e-19 1.54049e-19 1.67110e-19 1.62139e-19 1.68219e-19 1.65080e-19 1.31892e-19 9.80378e-20 1.55568e-19 1.21200e-19 1.43242e-19 1.62544e-19 1.50763e-19 2.02050e-19 1.70749e-19 -1.07170e-19 1.32401e-19 1.58081e-19 1.41725e-19 1.34413e-19 6.95015e-20 1.06709e-19 7.37923e-20 7.89289e-20 4.50568e-20 6.32195e-20 7.05343e-20 7.85790e-20 7.39568e-20 4.34587e-20 4.15664e-20 -3.03769e-20 4.64968e-20 -1.77975e-20 3.61599e-20 3.09698e-21 1.34524e-20 3.33901e-20 2.22104e-20 2.58179e-20 5.48287e-20 4.71215e-20 4.46873e-20 1.77586e-20 2.19468e-20 4.27161e-20 3.59345e-20 3.40325e-20 1.39700e-20 9.96833e-21 -2.66588e-21 -5.64110e-21 1.75435e-21 -5.61410e-21 3.35178e-22 8.52566e-21 7.82781e-21 6.22394e-22 0.00000e+00 -1.57462e-21 0.00000e+00 0.00000e+00 5.99317e-22 -1.53265e-21 0.00000e+00 -1.51051e-21 0.00000e+00 0.00000e+00 -1.51191e-21 0.00000e+00 -1.49546e-21 0.00000e+00 0.00000e+00 -2.88636e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.64950e-16 3.07452e-16 3.62158e-16 3.86661e-16 3.50580e-16 3.46339e-16 3.54526e-16 3.77660e-16 3.97044e-16 4.05762e-16 3.85389e-16 3.53224e-16 3.28338e-16 3.08675e-16 2.86796e-16 2.66619e-16 2.72071e-16 2.37054e-16 2.27165e-16 2.08794e-16 1.98030e-16 1.87663e-16 1.73013e-16 1.57712e-16 1.48617e-16 1.33105e-16 1.28629e-16 1.18360e-16 1.09660e-16 1.08951e-16 9.68589e-17 9.18457e-17 8.21513e-17 8.65563e-17 7.66664e-17 7.43205e-17 6.95257e-17 7.05619e-17 6.45479e-17 6.59273e-17 6.76234e-17 5.79735e-17 5.48781e-17 5.71911e-17 5.82759e-17 5.25428e-17 5.24324e-17 4.97246e-17 5.47453e-17 4.91759e-17 4.82744e-17 4.49767e-17 3.93735e-17 3.36992e-17 3.03928e-17 2.74516e-17 2.45076e-17 2.15432e-17 1.66433e-17 1.63724e-17 1.18529e-17 9.65082e-18 9.74860e-18 7.73381e-18 5.57832e-18 5.82736e-18 5.11656e-18 3.71690e-18 2.81808e-18 2.85281e-18 2.13717e-18 2.23517e-18 1.80537e-18 -4.38083e-18 1.17361e-18 6.42101e-19 4.92517e-19 1.39287e-19 -5.60105e-21 -1.29798e-20 -8.37774e-20 5.52195e-20 3.51419e-20 -1.38259e-19 4.11878e-20 -7.73324e-20 -2.20303e-20 8.80260e-20 -1.02315e-19 3.56403e-21 -8.19941e-21 -1.38690e-19 5.78019e-20 -2.41812e-21 2.26580e-20 3.19911e-21 -9.57766e-20 4.86256e-20 -6.52946e-20 3.26978e-20 1.12327e-19 1.10505e-19 3.00317e-20 1.24432e-19 6.87455e-20 1.15325e-19 1.12169e-19 1.18552e-19 1.29524e-19 7.22670e-20 6.62978e-20 1.51107e-19 1.13745e-19 1.39426e-19 1.66692e-19 1.42061e-19 1.94475e-19 1.70057e-19 -1.51832e-19 1.28884e-19 1.53549e-19 1.45076e-19 1.34405e-19 6.97015e-20 1.09243e-19 7.28987e-20 7.78666e-20 4.74089e-20 6.39050e-20 7.06157e-20 7.64611e-20 7.35561e-20 4.22747e-20 4.42239e-20 -3.82918e-20 4.66485e-20 -2.10424e-20 3.39333e-20 -5.86991e-21 1.39371e-20 3.67187e-20 2.07217e-20 2.72776e-20 5.33220e-20 4.34612e-20 4.49199e-20 1.75944e-20 2.20348e-20 3.74832e-20 3.41038e-20 3.23638e-20 1.25423e-20 8.85104e-21 -5.89692e-21 -9.85393e-21 -3.50008e-21 -9.93555e-21 3.68472e-22 8.23374e-21 7.35470e-21 8.50248e-22 0.00000e+00 -1.99566e-21 0.00000e+00 0.00000e+00 8.19537e-22 -1.94246e-21 0.00000e+00 -1.91440e-21 0.00000e+00 0.00000e+00 -1.92278e-21 0.00000e+00 -1.90185e-21 0.00000e+00 0.00000e+00 -3.65814e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.57759e-16 3.05302e-16 3.50744e-16 3.69022e-16 3.36749e-16 3.31853e-16 3.35793e-16 3.51358e-16 3.62870e-16 3.68148e-16 3.50245e-16 3.21513e-16 2.99277e-16 2.81467e-16 2.62094e-16 2.43621e-16 2.48238e-16 2.16860e-16 2.07116e-16 1.90094e-16 1.80079e-16 1.70592e-16 1.56965e-16 1.43031e-16 1.34547e-16 1.20285e-16 1.16276e-16 1.07060e-16 9.89856e-17 9.83975e-17 8.72669e-17 8.27805e-17 7.39871e-17 7.78023e-17 6.89684e-17 6.68954e-17 6.26126e-17 6.33959e-17 5.78672e-17 5.92388e-17 6.06317e-17 5.20769e-17 4.93147e-17 5.13637e-17 5.23692e-17 4.72920e-17 4.72402e-17 4.48389e-17 4.91759e-17 4.43328e-17 4.35060e-17 4.05001e-17 3.54946e-17 3.04306e-17 2.74611e-17 2.48151e-17 2.21389e-17 1.94854e-17 1.51032e-17 1.48662e-17 1.08166e-17 8.86501e-18 8.96093e-18 7.17038e-18 5.21102e-18 5.42959e-18 4.80677e-18 3.50989e-18 2.70443e-18 2.74600e-18 2.08113e-18 2.18495e-18 1.78663e-18 -3.73328e-18 1.18163e-18 7.07459e-19 5.49675e-19 2.29875e-19 9.22583e-20 5.88146e-20 2.30366e-21 1.15935e-19 9.74961e-20 -5.37932e-20 9.59734e-20 -1.00402e-20 3.58549e-20 1.28750e-19 -3.48283e-20 5.52293e-20 3.37074e-20 -8.70023e-20 9.90407e-20 4.24948e-20 5.61157e-20 3.66705e-20 -5.64151e-20 7.53152e-20 -3.60072e-20 5.69240e-20 1.23097e-19 1.18983e-19 4.51625e-20 1.28287e-19 8.17268e-20 1.16660e-19 1.15235e-19 1.19540e-19 1.28008e-19 8.31711e-20 6.79224e-20 1.39484e-19 1.06778e-19 1.28667e-19 1.51704e-19 1.33316e-19 1.81105e-19 1.56151e-19 -1.26470e-19 1.19696e-19 1.40589e-19 1.32651e-19 1.24027e-19 6.43142e-20 9.98466e-20 6.67603e-20 7.23032e-20 4.22449e-20 5.71442e-20 6.46896e-20 7.05373e-20 6.65109e-20 3.84896e-20 3.98865e-20 -3.50808e-20 4.26908e-20 -1.92371e-20 3.08764e-20 -3.96259e-21 1.27826e-20 3.21105e-20 1.92026e-20 2.42176e-20 4.99535e-20 4.13660e-20 4.11366e-20 1.63279e-20 2.03027e-20 3.69657e-20 3.19906e-20 3.03640e-20 1.17499e-20 8.33564e-21 -3.11706e-21 -6.53154e-21 -3.51962e-22 -6.54022e-21 3.13692e-22 7.75237e-21 6.92630e-21 7.27301e-22 0.00000e+00 -1.78460e-21 0.00000e+00 0.00000e+00 7.05894e-22 -1.73703e-21 0.00000e+00 -1.71193e-21 0.00000e+00 0.00000e+00 -1.71056e-21 0.00000e+00 -1.69195e-21 0.00000e+00 0.00000e+00 -3.27126e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.43101e-16 2.82000e-16 3.30039e-16 3.47783e-16 3.15534e-16 3.11506e-16 3.15466e-16 3.31701e-16 3.44085e-16 3.48723e-16 3.30257e-16 3.02496e-16 2.81621e-16 2.65457e-16 2.46404e-16 2.28842e-16 2.33902e-16 2.03661e-16 1.95208e-16 1.79561e-16 1.70255e-16 1.61494e-16 1.48677e-16 1.35426e-16 1.27729e-16 1.14155e-16 1.10778e-16 1.02145e-16 9.46540e-17 9.42615e-17 8.36224e-17 7.94998e-17 7.12374e-17 7.51147e-17 6.66758e-17 6.48713e-17 6.08039e-17 6.16158e-17 5.63335e-17 5.76573e-17 5.91414e-17 5.07597e-17 4.81582e-17 5.02689e-17 5.12955e-17 4.62830e-17 4.61660e-17 4.39327e-17 4.82744e-17 4.35060e-17 4.29183e-17 3.99325e-17 3.50288e-17 3.00350e-17 2.71467e-17 2.45616e-17 2.19745e-17 1.93364e-17 1.50993e-17 1.48785e-17 1.08429e-17 8.93138e-18 9.02400e-18 7.25618e-18 5.28014e-18 5.49161e-18 4.89881e-18 3.60648e-18 2.80064e-18 2.86358e-18 2.18950e-18 2.31991e-18 1.90973e-18 -3.22859e-18 1.33453e-18 8.86217e-19 7.40004e-19 3.97768e-19 3.03325e-19 2.37941e-19 2.06567e-19 2.89145e-19 2.80048e-19 1.29501e-19 2.46356e-19 1.43281e-19 1.82811e-19 2.55026e-19 1.26658e-19 1.83765e-19 1.56726e-19 4.05206e-20 2.10303e-19 1.63965e-19 1.67654e-19 1.32329e-19 4.76393e-20 1.73594e-19 5.17543e-20 1.18304e-19 1.93997e-19 1.62065e-19 1.03831e-19 1.65930e-19 1.34544e-19 1.50470e-19 1.49353e-19 1.52539e-19 1.46195e-19 9.76770e-20 8.45927e-20 1.41384e-19 1.05285e-19 1.29478e-19 1.45852e-19 1.27014e-19 1.71431e-19 1.50482e-19 -1.29602e-19 1.13930e-19 1.38139e-19 1.28031e-19 1.19503e-19 6.08738e-20 9.97534e-20 6.45669e-20 7.24507e-20 4.16351e-20 5.74628e-20 6.33811e-20 6.90102e-20 6.64663e-20 4.06580e-20 3.87040e-20 -2.84603e-20 4.19655e-20 -1.66248e-20 2.97603e-20 -1.15371e-21 1.24279e-20 3.29883e-20 1.90881e-20 2.44930e-20 5.02089e-20 4.44691e-20 4.09196e-20 1.78054e-20 1.98811e-20 4.15340e-20 3.28495e-20 3.17177e-20 1.13606e-20 7.77153e-21 -9.88761e-22 -4.49138e-21 1.45279e-21 -4.24063e-21 2.26344e-22 7.46224e-21 6.28749e-21 6.90202e-22 0.00000e+00 -1.99424e-21 0.00000e+00 0.00000e+00 6.71458e-22 -1.94109e-21 0.00000e+00 -1.91304e-21 0.00000e+00 0.00000e+00 -1.92095e-21 0.00000e+00 -1.90005e-21 0.00000e+00 0.00000e+00 -3.65554e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.14005e-16 2.09533e-16 2.60020e-16 2.77824e-16 2.48229e-16 2.46621e-16 2.53694e-16 2.73028e-16 2.90174e-16 2.98204e-16 2.80146e-16 2.54217e-16 2.35177e-16 2.22584e-16 2.06695e-16 1.92900e-16 1.98923e-16 1.72502e-16 1.66788e-16 1.53751e-16 1.46440e-16 1.39659e-16 1.28798e-16 1.17211e-16 1.11251e-16 9.96269e-17 9.70164e-17 8.95408e-17 8.33437e-17 8.34295e-17 7.39496e-17 7.06081e-17 6.33523e-17 6.72527e-17 5.94933e-17 5.82648e-17 5.46408e-17 5.56213e-17 5.10118e-17 5.23330e-17 5.39762e-17 4.62942e-17 4.39503e-17 4.61257e-17 4.72987e-17 4.27230e-17 4.27030e-17 4.06998e-17 4.49767e-17 4.05001e-17 3.99325e-17 3.73462e-17 3.27065e-17 2.79781e-17 2.52769e-17 2.28665e-17 2.04574e-17 1.79648e-17 1.39976e-17 1.37455e-17 9.98359e-18 8.16293e-18 8.24924e-18 6.59432e-18 4.75957e-18 4.94399e-18 4.37805e-18 3.19722e-18 2.43814e-18 2.47726e-18 1.88285e-18 1.97129e-18 1.58046e-18 -3.23430e-18 1.06743e-18 6.36799e-19 5.04239e-19 2.04485e-19 9.38766e-20 6.59634e-20 2.05512e-20 1.31264e-19 1.15107e-19 -3.58547e-20 1.04286e-19 4.96853e-21 5.07359e-20 1.30817e-19 -1.20269e-20 6.56172e-20 4.99133e-20 -5.38200e-20 9.89311e-20 5.88782e-20 6.96427e-20 5.25094e-20 -2.55088e-20 9.10794e-20 -9.01092e-21 5.85869e-20 1.28358e-19 1.15952e-19 5.95683e-20 1.22394e-19 8.84972e-20 1.16821e-19 1.20649e-19 1.18592e-19 1.23528e-19 7.45460e-20 6.92988e-20 1.34084e-19 9.94640e-20 1.23201e-19 1.43239e-19 1.20482e-19 1.62156e-19 1.43037e-19 -1.28575e-19 1.08537e-19 1.26028e-19 1.24152e-19 1.16410e-19 5.98952e-20 9.56246e-20 6.17815e-20 6.80509e-20 4.23993e-20 5.26041e-20 6.14804e-20 6.75940e-20 6.43918e-20 3.75615e-20 3.92493e-20 -2.92931e-20 3.98486e-20 -1.53600e-20 2.61064e-20 -2.47758e-21 1.27379e-20 3.23624e-20 1.73820e-20 2.34574e-20 4.65192e-20 3.85802e-20 3.89840e-20 1.62532e-20 1.88445e-20 3.48361e-20 2.94847e-20 2.80350e-20 9.89710e-21 7.04491e-21 -1.82913e-21 -5.63838e-21 -7.99559e-22 -5.88444e-21 2.77249e-22 6.99304e-21 6.14704e-21 8.62075e-22 0.00000e+00 -1.88159e-21 0.00000e+00 0.00000e+00 8.44152e-22 -1.83144e-21 0.00000e+00 -1.80498e-21 0.00000e+00 0.00000e+00 -1.82259e-21 0.00000e+00 -1.80276e-21 0.00000e+00 0.00000e+00 -3.44905e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.16515e-16 2.20353e-16 2.59228e-16 2.70250e-16 2.41697e-16 2.38824e-16 2.41736e-16 2.55383e-16 2.66856e-16 2.72072e-16 2.56827e-16 2.34637e-16 2.18824e-16 2.08002e-16 1.94263e-16 1.81066e-16 1.85798e-16 1.61910e-16 1.55499e-16 1.42964e-16 1.35860e-16 1.29111e-16 1.18568e-16 1.07929e-16 1.01996e-16 9.09981e-17 8.83847e-17 8.16053e-17 7.56214e-17 7.53871e-17 6.68103e-17 6.36193e-17 5.69754e-17 6.01173e-17 5.33300e-17 5.19778e-17 4.87602e-17 4.92910e-17 4.51014e-17 4.61571e-17 4.75281e-17 4.07562e-17 3.87366e-17 4.05151e-17 4.14954e-17 3.75734e-17 3.74550e-17 3.57528e-17 3.93735e-17 3.54946e-17 3.50288e-17 3.27065e-17 2.88174e-17 2.46874e-17 2.23050e-17 2.01957e-17 1.81289e-17 1.59794e-17 1.25904e-17 1.24153e-17 9.08090e-18 7.49308e-18 7.59789e-18 6.14262e-18 4.49480e-18 4.66999e-18 4.16815e-18 3.07629e-18 2.39837e-18 2.48387e-18 1.90652e-18 1.98249e-18 1.61025e-18 -2.47939e-18 1.10912e-18 7.17799e-19 5.75364e-19 2.84781e-19 1.76414e-19 1.19974e-19 7.53775e-20 1.75771e-19 1.58226e-19 2.81677e-20 1.39451e-19 4.52402e-20 8.43168e-20 1.53801e-19 3.15390e-20 9.76145e-20 7.97873e-20 -2.28505e-20 1.29825e-19 8.78116e-20 9.29862e-20 7.35402e-20 1.34553e-21 1.14623e-19 1.52838e-20 7.77490e-20 1.38168e-19 1.22101e-19 7.04743e-20 1.27201e-19 1.01010e-19 1.18431e-19 1.21045e-19 1.20100e-19 1.21339e-19 8.86663e-20 7.34818e-20 1.26938e-19 9.53052e-20 1.16064e-19 1.33796e-19 1.17008e-19 1.54259e-19 1.35504e-19 -9.96424e-20 1.03249e-19 1.20451e-19 1.15749e-19 1.09947e-19 5.62027e-20 8.85538e-20 5.87233e-20 6.37010e-20 4.00930e-20 4.94548e-20 5.84946e-20 6.97024e-20 6.24976e-20 3.58127e-20 3.95158e-20 -2.07591e-20 3.75422e-20 -1.04377e-20 2.49230e-20 5.46381e-21 1.19990e-20 2.97923e-20 1.70034e-20 2.17325e-20 4.35403e-20 3.61513e-20 3.96286e-20 1.47785e-20 1.76765e-20 3.55743e-20 2.76639e-20 2.62206e-20 9.71576e-21 6.79202e-21 4.01332e-21 4.83079e-22 5.23351e-21 3.73469e-22 2.56189e-22 6.63531e-21 5.75837e-21 7.52854e-22 0.00000e+00 -1.79756e-21 0.00000e+00 0.00000e+00 7.35573e-22 -1.74964e-21 0.00000e+00 -1.72436e-21 0.00000e+00 0.00000e+00 -1.73161e-21 0.00000e+00 -1.71277e-21 0.00000e+00 0.00000e+00 -3.29501e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.80181e-17 2.04736e-16 2.38347e-16 2.47855e-16 2.23935e-16 2.21086e-16 2.23273e-16 2.33929e-16 2.42231e-16 2.45099e-16 2.30688e-16 2.10694e-16 1.97248e-16 1.87597e-16 1.75461e-16 1.63400e-16 1.66845e-16 1.45785e-16 1.39521e-16 1.28103e-16 1.21390e-16 1.14986e-16 1.05513e-16 9.60468e-17 9.05257e-17 8.06119e-17 7.82440e-17 7.21287e-17 6.67291e-17 6.62255e-17 5.87242e-17 5.58097e-17 4.99291e-17 5.24863e-17 4.66434e-17 4.53474e-17 4.25686e-17 4.28632e-17 3.91336e-17 3.99862e-17 4.10488e-17 3.52728e-17 3.35032e-17 3.49386e-17 3.57067e-17 3.23343e-17 3.21756e-17 3.07105e-17 3.36992e-17 3.04306e-17 3.00350e-17 2.79781e-17 2.46874e-17 2.13031e-17 1.92416e-17 1.74516e-17 1.56935e-17 1.39582e-17 1.11443e-17 1.09778e-17 8.14863e-18 6.81355e-18 6.88487e-18 5.65326e-18 4.25369e-18 4.39939e-18 3.93931e-18 2.96810e-18 2.39606e-18 2.50457e-18 1.94394e-18 2.01778e-18 1.67057e-18 -1.88441e-18 1.17817e-18 8.52140e-19 6.81196e-19 4.15810e-19 3.13683e-19 2.14525e-19 1.83690e-19 2.54937e-19 2.41814e-19 1.29773e-19 2.10289e-19 1.36416e-19 1.60891e-19 2.13127e-19 1.15088e-19 1.58882e-19 1.37561e-19 4.76673e-20 1.83963e-19 1.44182e-19 1.34311e-19 1.17463e-19 5.11290e-20 1.50354e-19 5.85281e-20 1.07359e-19 1.57686e-19 1.36907e-19 9.56250e-20 1.34151e-19 1.21326e-19 1.24992e-19 1.28118e-19 1.26483e-19 1.19706e-19 9.78868e-20 7.39188e-20 1.17376e-19 8.83985e-20 1.06133e-19 1.16133e-19 1.06307e-19 1.37705e-19 1.19574e-19 -6.25705e-20 9.19481e-20 1.06284e-19 1.01230e-19 9.59103e-20 5.07411e-20 7.58274e-20 5.23288e-20 5.49568e-20 3.47793e-20 4.29220e-20 5.03748e-20 5.81704e-20 5.27242e-20 2.82132e-20 3.18898e-20 -1.97548e-20 3.22579e-20 -9.12551e-21 2.30098e-20 5.14027e-21 1.11735e-20 2.61734e-20 1.62722e-20 1.90895e-20 3.66205e-20 2.87911e-20 3.27394e-20 1.13334e-20 1.54991e-20 2.74673e-20 2.28871e-20 2.13364e-20 8.97278e-21 6.28551e-21 2.56739e-21 -4.00235e-22 3.72819e-21 -6.42867e-22 1.41301e-22 5.85544e-21 5.06330e-21 6.76697e-22 0.00000e+00 -1.52117e-21 0.00000e+00 0.00000e+00 6.63145e-22 -1.48062e-21 0.00000e+00 -1.45923e-21 0.00000e+00 0.00000e+00 -1.47903e-21 0.00000e+00 -1.46294e-21 0.00000e+00 0.00000e+00 -2.78837e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.47787e-17 1.95761e-16 2.24875e-16 2.33015e-16 2.11832e-16 2.09053e-16 2.09614e-16 2.17864e-16 2.23513e-16 2.25004e-16 2.12252e-16 1.94131e-16 1.81239e-16 1.71532e-16 1.59779e-16 1.48238e-16 1.51040e-16 1.31622e-16 1.25795e-16 1.15431e-16 1.09197e-16 1.03383e-16 9.47963e-17 8.62155e-17 8.12263e-17 7.22696e-17 7.01402e-17 6.46822e-17 5.98511e-17 5.94390e-17 5.27259e-17 5.01503e-17 4.48972e-17 4.72116e-17 4.19610e-17 4.08441e-17 3.83682e-17 3.86132e-17 3.52580e-17 3.60390e-17 3.69785e-17 3.17718e-17 3.02168e-17 3.14967e-17 3.21975e-17 2.91656e-17 2.89885e-17 2.77067e-17 3.03928e-17 2.74611e-17 2.71467e-17 2.52769e-17 2.23050e-17 1.92416e-17 1.74355e-17 1.58263e-17 1.42285e-17 1.26801e-17 1.01740e-17 1.00269e-17 7.45520e-18 6.25014e-18 6.31746e-18 5.19323e-18 3.92653e-18 4.04082e-18 3.62912e-18 2.73979e-18 2.22269e-18 2.33233e-18 1.81705e-18 1.87849e-18 1.55963e-18 -1.59134e-18 1.11289e-18 8.17269e-19 6.60278e-19 4.16122e-19 3.24417e-19 2.26215e-19 1.97415e-19 2.60657e-19 2.51762e-19 1.50322e-19 2.18403e-19 1.51703e-19 1.71347e-19 2.12756e-19 1.33902e-19 1.66392e-19 1.44105e-19 6.59837e-20 1.88934e-19 1.54552e-19 1.42608e-19 1.26274e-19 6.52105e-20 1.53462e-19 7.13069e-20 1.11734e-19 1.57646e-19 1.33953e-19 9.85220e-20 1.31261e-19 1.23016e-19 1.21087e-19 1.26841e-19 1.24941e-19 1.16586e-19 9.50093e-20 7.13933e-20 1.10138e-19 8.17512e-20 9.91130e-20 1.07526e-19 9.78233e-20 1.25099e-19 1.09228e-19 -5.94021e-20 8.40092e-20 9.60632e-20 9.31702e-20 8.75571e-20 4.59963e-20 7.05158e-20 4.74710e-20 5.12730e-20 3.13475e-20 3.89605e-20 4.57935e-20 5.41909e-20 4.75994e-20 2.67680e-20 2.99690e-20 -1.67095e-20 2.94148e-20 -8.42689e-21 2.08633e-20 4.68670e-21 1.01227e-20 2.35958e-20 1.44632e-20 1.72381e-20 3.48033e-20 2.85435e-20 3.01511e-20 1.15563e-20 1.41472e-20 2.68225e-20 2.21492e-20 2.05984e-20 8.16319e-21 5.64722e-21 1.55190e-21 -1.34135e-21 2.45061e-21 -1.43810e-21 1.98261e-22 5.35634e-21 4.62768e-21 6.17391e-22 0.00000e+00 -1.46740e-21 0.00000e+00 0.00000e+00 5.99830e-22 -1.42829e-21 0.00000e+00 -1.40765e-21 0.00000e+00 0.00000e+00 -1.41828e-21 0.00000e+00 -1.40284e-21 0.00000e+00 0.00000e+00 -2.68982e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.38378e-17 1.54800e-16 1.80666e-16 1.89655e-16 1.74351e-16 1.74089e-16 1.76209e-16 1.85226e-16 1.91377e-16 1.92842e-16 1.80950e-16 1.65324e-16 1.55325e-16 1.47655e-16 1.37343e-16 1.27799e-16 1.30529e-16 1.13596e-16 1.08961e-16 1.00198e-16 9.47971e-17 8.97203e-17 8.26087e-17 7.51520e-17 7.08908e-17 6.33739e-17 6.14380e-17 5.64298e-17 5.24180e-17 5.21320e-17 4.64097e-17 4.41556e-17 3.97306e-17 4.18969e-17 3.71863e-17 3.62304e-17 3.41036e-17 3.45018e-17 3.15665e-17 3.22680e-17 3.32108e-17 2.85021e-17 2.71903e-17 2.83490e-17 2.90205e-17 2.62596e-17 2.60108e-17 2.50173e-17 2.74516e-17 2.48151e-17 2.45616e-17 2.28665e-17 2.01957e-17 1.74516e-17 1.58263e-17 1.44842e-17 1.29732e-17 1.16073e-17 9.33466e-18 9.16861e-18 6.83254e-18 5.74972e-18 5.80544e-18 4.75694e-18 3.61251e-18 3.70795e-18 3.29796e-18 2.49811e-18 2.02241e-18 2.13098e-18 1.66625e-18 1.68634e-18 1.37973e-18 -1.61355e-18 9.86628e-19 7.06432e-19 5.59778e-19 3.40900e-19 2.45368e-19 1.49939e-19 1.21096e-19 1.86607e-19 1.79968e-19 8.31802e-20 1.52033e-19 9.63357e-20 1.12622e-19 1.56785e-19 7.59173e-20 1.06390e-19 9.61556e-20 2.67832e-20 1.27946e-19 9.91632e-20 9.16556e-20 7.97051e-20 2.68810e-20 1.03644e-19 3.73045e-20 6.97109e-20 1.10989e-19 9.32717e-20 6.31756e-20 8.95453e-20 8.18075e-20 8.12648e-20 8.64761e-20 8.97562e-20 8.21315e-20 5.78148e-20 4.21450e-20 7.92472e-20 5.53981e-20 7.13524e-20 7.93157e-20 6.69021e-20 8.90910e-20 7.95681e-20 -4.37089e-20 5.96610e-20 6.86260e-20 6.89926e-20 6.41195e-20 3.29127e-20 5.14620e-20 3.26444e-20 3.70597e-20 2.17365e-20 2.78205e-20 3.32897e-20 3.52924e-20 3.40567e-20 1.80419e-20 2.06867e-20 -2.08020e-20 2.08796e-20 -1.05368e-20 1.44817e-20 -3.38424e-21 7.19342e-21 1.72545e-20 1.03698e-20 1.27055e-20 2.54519e-20 2.03912e-20 2.17193e-20 8.03381e-21 1.06198e-20 1.63700e-20 1.60067e-20 1.51971e-20 5.95609e-21 3.90299e-21 -4.84870e-21 -6.96639e-21 -3.87023e-21 -6.72289e-21 2.12941e-23 4.03514e-21 3.07826e-21 4.14047e-22 0.00000e+00 -1.32991e-21 0.00000e+00 0.00000e+00 4.00435e-22 -1.29446e-21 0.00000e+00 -1.27576e-21 0.00000e+00 0.00000e+00 -1.28307e-21 0.00000e+00 -1.26911e-21 0.00000e+00 0.00000e+00 -2.43779e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.93275e-17 1.60427e-16 1.83344e-16 1.88822e-16 1.71385e-16 1.68790e-16 1.68566e-16 1.74159e-16 1.78089e-16 1.78555e-16 1.68586e-16 1.55529e-16 1.46280e-16 1.39373e-16 1.29994e-16 1.20713e-16 1.22869e-16 1.07018e-16 1.02346e-16 9.41996e-17 8.89293e-17 8.40291e-17 7.71405e-17 6.99792e-17 6.60155e-17 5.86973e-17 5.70333e-17 5.25616e-17 4.86656e-17 4.80932e-17 4.27615e-17 4.06832e-17 3.65218e-17 3.83205e-17 3.41434e-17 3.31893e-17 3.12440e-17 3.13386e-17 2.86719e-17 2.91415e-17 2.99562e-17 2.57274e-17 2.44844e-17 2.54885e-17 2.59878e-17 2.34904e-17 2.32421e-17 2.23035e-17 2.45076e-17 2.21389e-17 2.19745e-17 2.04574e-17 1.81289e-17 1.56935e-17 1.42285e-17 1.29732e-17 1.17713e-17 1.05451e-17 8.64997e-18 8.53102e-18 6.41229e-18 5.44097e-18 5.48657e-18 4.56468e-18 3.51406e-18 3.58997e-18 3.24939e-18 2.48659e-18 2.05530e-18 2.19028e-18 1.72034e-18 1.75624e-18 1.46155e-18 -9.31972e-19 1.07166e-18 8.29022e-19 6.76858e-19 4.52965e-19 3.76187e-19 2.61588e-19 2.44843e-19 2.83900e-19 2.87753e-19 1.99705e-19 2.42858e-19 1.88009e-19 1.99478e-19 2.26433e-19 1.71832e-19 1.86407e-19 1.69314e-19 1.06121e-19 1.99792e-19 1.75407e-19 1.59523e-19 1.41989e-19 9.49865e-20 1.65809e-19 9.13928e-20 1.16154e-19 1.58205e-19 1.26053e-19 1.03905e-19 1.21809e-19 1.22720e-19 1.13341e-19 1.19191e-19 1.16915e-19 1.02126e-19 8.66233e-20 6.46512e-20 9.15987e-20 6.63973e-20 8.17567e-20 8.54223e-20 7.73718e-20 9.77857e-20 8.72219e-20 -3.67328e-20 6.59580e-20 7.69543e-20 7.41623e-20 6.99542e-20 3.62490e-20 5.67970e-20 3.81603e-20 4.12874e-20 2.54069e-20 3.19228e-20 3.69259e-20 4.32663e-20 3.89587e-20 2.21006e-20 2.38396e-20 -1.15513e-20 2.39876e-20 -5.53646e-21 1.62978e-20 5.30864e-21 8.29642e-21 1.96178e-20 1.18809e-20 1.41791e-20 2.78824e-20 2.32725e-20 2.46090e-20 9.45041e-21 1.13944e-20 2.13790e-20 1.78059e-20 1.67111e-20 6.50710e-21 4.35677e-21 1.71349e-22 -2.20719e-21 7.54211e-22 -2.22274e-21 3.82042e-23 4.26337e-21 3.39440e-21 5.06305e-22 0.00000e+00 -1.33967e-21 0.00000e+00 0.00000e+00 4.91950e-22 -1.30396e-21 0.00000e+00 -1.28512e-21 0.00000e+00 0.00000e+00 -1.30190e-21 0.00000e+00 -1.28774e-21 0.00000e+00 0.00000e+00 -2.45568e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.73154e-17 1.64592e-16 1.85148e-16 1.89795e-16 1.73767e-16 1.70508e-16 1.70516e-16 1.76610e-16 1.80801e-16 1.80262e-16 1.68798e-16 1.53695e-16 1.43490e-16 1.35652e-16 1.26186e-16 1.16525e-16 1.17665e-16 1.02309e-16 9.73248e-17 8.91652e-17 8.38691e-17 7.90570e-17 7.22065e-17 6.55857e-17 6.16203e-17 5.46053e-17 5.29702e-17 4.87032e-17 4.49351e-17 4.42412e-17 3.94144e-17 3.73878e-17 3.34296e-17 3.50591e-17 3.12156e-17 3.02909e-17 2.85274e-17 2.83985e-17 2.59537e-17 2.63295e-17 2.69286e-17 2.31547e-17 2.20269e-17 2.27398e-17 2.30651e-17 2.08040e-17 2.04651e-17 1.96244e-17 2.15432e-17 1.94854e-17 1.93364e-17 1.79648e-17 1.59794e-17 1.39582e-17 1.26801e-17 1.16073e-17 1.05451e-17 9.67531e-18 8.13481e-18 8.03125e-18 6.15669e-18 5.29469e-18 5.31926e-18 4.48580e-18 3.57294e-18 3.64540e-18 3.28491e-18 2.55913e-18 2.18569e-18 2.34941e-18 1.86044e-18 1.86408e-18 1.57368e-18 -5.70826e-19 1.14580e-18 9.15883e-19 7.17500e-19 5.09017e-19 4.02754e-19 2.63724e-19 2.33798e-19 2.78145e-19 2.77365e-19 1.97356e-19 2.37962e-19 1.93007e-19 1.94365e-19 2.17684e-19 1.66343e-19 1.80880e-19 1.60128e-19 1.03120e-19 2.00116e-19 1.74094e-19 1.45242e-19 1.40063e-19 8.90223e-20 1.56801e-19 9.24062e-20 1.19941e-19 1.49437e-19 1.25294e-19 1.03943e-19 1.17261e-19 1.24837e-19 1.08849e-19 1.19781e-19 1.14454e-19 1.01133e-19 9.11389e-20 6.28479e-20 9.24214e-20 6.68830e-20 8.16979e-20 8.17259e-20 7.87898e-20 9.71709e-20 8.49048e-20 -2.50062e-20 6.54221e-20 6.96113e-20 7.14262e-20 6.73633e-20 3.66351e-20 5.24449e-20 3.65378e-20 3.89074e-20 2.28382e-20 2.82280e-20 3.34682e-20 4.54287e-20 3.32531e-20 1.75667e-20 2.55206e-20 -9.05528e-21 2.21667e-20 -3.84380e-21 1.66379e-20 7.76386e-21 8.27216e-21 1.61884e-20 1.07978e-20 1.22165e-20 2.63320e-20 2.03125e-20 2.49275e-20 8.23810e-21 1.06400e-20 1.64019e-20 1.63925e-20 1.44832e-20 6.41630e-21 4.53862e-21 -2.19831e-21 -4.47043e-21 -1.74217e-21 -4.78546e-21 6.93360e-23 4.18730e-21 3.61443e-21 5.47713e-22 0.00000e+00 -1.11993e-21 0.00000e+00 0.00000e+00 5.30467e-22 -1.09008e-21 0.00000e+00 -1.07433e-21 0.00000e+00 0.00000e+00 -1.09386e-21 0.00000e+00 -1.08196e-21 0.00000e+00 0.00000e+00 -2.05289e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.17343e-17 1.70741e-16 1.81423e-16 1.80659e-16 1.65301e-16 1.59802e-16 1.55658e-16 1.54473e-16 1.52662e-16 1.49316e-16 1.41750e-16 1.32035e-16 1.23999e-16 1.17350e-16 1.09181e-16 1.00116e-16 1.00390e-16 8.70374e-17 8.23812e-17 7.56760e-17 7.06284e-17 6.62496e-17 6.02258e-17 5.43499e-17 5.10513e-17 4.47285e-17 4.35483e-17 4.01359e-17 3.69496e-17 3.58937e-17 3.19965e-17 3.03221e-17 2.71158e-17 2.82117e-17 2.52707e-17 2.45168e-17 2.32113e-17 2.27543e-17 2.07769e-17 2.08838e-17 2.12522e-17 1.83843e-17 1.74541e-17 1.78679e-17 1.80090e-17 1.61708e-17 1.57767e-17 1.51514e-17 1.66433e-17 1.51032e-17 1.50993e-17 1.39976e-17 1.25904e-17 1.11443e-17 1.01740e-17 9.33466e-18 8.64997e-18 8.13481e-18 7.29757e-18 7.19675e-18 5.70417e-18 5.02664e-18 5.02791e-18 4.37418e-18 3.64259e-18 3.66898e-18 3.34819e-18 2.67986e-18 2.38112e-18 2.60645e-18 2.10069e-18 2.08095e-18 1.77988e-18 3.15494e-19 1.32411e-18 1.13677e-18 8.93350e-19 6.84735e-19 5.69529e-19 3.79900e-19 3.56997e-19 3.78038e-19 3.87363e-19 3.21922e-19 3.31684e-19 2.99096e-19 2.89180e-19 2.87872e-19 2.67978e-19 2.63282e-19 2.35564e-19 1.92503e-19 2.75646e-19 2.56991e-19 2.10713e-19 2.07620e-19 1.62230e-19 2.16357e-19 1.53785e-19 1.68561e-19 1.92314e-19 1.56031e-19 1.46051e-19 1.43562e-19 1.68184e-19 1.36028e-19 1.51856e-19 1.40684e-19 1.18181e-19 1.17460e-19 7.90029e-20 1.00372e-19 7.31617e-20 8.75852e-20 8.05776e-20 8.20869e-20 9.54599e-20 8.41492e-20 -9.31282e-21 6.52399e-20 6.63991e-20 6.98546e-20 6.60721e-20 3.71107e-20 5.15034e-20 3.69514e-20 3.87470e-20 2.29359e-20 2.78546e-20 3.21364e-20 5.06931e-20 3.11481e-20 1.70787e-20 2.86843e-20 -8.94906e-22 2.22881e-20 2.39561e-22 1.70140e-20 1.40225e-20 8.70791e-21 1.52914e-20 1.05593e-20 1.16274e-20 2.59281e-20 1.99107e-20 2.69181e-20 8.42643e-21 1.01695e-20 1.57237e-20 1.61461e-20 1.35995e-20 6.35833e-21 4.40201e-21 -1.27251e-21 -3.89486e-21 -1.66869e-21 -4.31859e-21 8.15103e-23 4.05095e-21 3.45977e-21 6.37736e-22 0.00000e+00 -1.22973e-21 0.00000e+00 0.00000e+00 6.19327e-22 -1.19696e-21 0.00000e+00 -1.17966e-21 0.00000e+00 0.00000e+00 -1.20584e-21 0.00000e+00 -1.19272e-21 0.00000e+00 0.00000e+00 -2.25416e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.01923e-16 2.20467e-16 2.27044e-16 2.22555e-16 2.02741e-16 1.94511e-16 1.87154e-16 1.83845e-16 1.79062e-16 1.73665e-16 1.65311e-16 1.53162e-16 1.43445e-16 1.35005e-16 1.25764e-16 1.14804e-16 1.14085e-16 9.93620e-17 9.28851e-17 8.46780e-17 7.87890e-17 7.38715e-17 6.64695e-17 6.01959e-17 5.60018e-17 4.87931e-17 4.73435e-17 4.37799e-17 3.98437e-17 3.86782e-17 3.44283e-17 3.24857e-17 2.87876e-17 2.97403e-17 2.67224e-17 2.57614e-17 2.43213e-17 2.35318e-17 2.13787e-17 2.14682e-17 2.16542e-17 1.86909e-17 1.77374e-17 1.79850e-17 1.79623e-17 1.61342e-17 1.56890e-17 1.49938e-17 1.63724e-17 1.48662e-17 1.48785e-17 1.37455e-17 1.24153e-17 1.09778e-17 1.00269e-17 9.16861e-18 8.53102e-18 8.03125e-18 7.19675e-18 7.21871e-18 5.66789e-18 5.01422e-18 5.04466e-18 4.39914e-18 3.63647e-18 3.68487e-18 3.40838e-18 2.72565e-18 2.41392e-18 2.65109e-18 2.12392e-18 2.13721e-18 1.85247e-18 5.64447e-19 1.38628e-18 1.20204e-18 9.62072e-19 7.48765e-19 6.47252e-19 4.53378e-19 4.33808e-19 4.42820e-19 4.55075e-19 3.93990e-19 3.90198e-19 3.51181e-19 3.39213e-19 3.34381e-19 3.25472e-19 3.17767e-19 2.78854e-19 2.27905e-19 3.30312e-19 3.04177e-19 2.54922e-19 2.44880e-19 1.96531e-19 2.58944e-19 1.82320e-19 2.04694e-19 2.24857e-19 1.84752e-19 1.72075e-19 1.71416e-19 1.96746e-19 1.59376e-19 1.73825e-19 1.61524e-19 1.38026e-19 1.48720e-19 1.00530e-19 1.13486e-19 8.52671e-20 9.95620e-20 9.30506e-20 9.84588e-20 1.14660e-19 9.86187e-20 -4.09412e-21 7.77124e-20 8.18094e-20 8.10448e-20 7.71950e-20 4.24946e-20 6.08144e-20 4.40392e-20 4.62418e-20 2.61583e-20 3.31639e-20 3.81447e-20 6.44588e-20 3.83477e-20 2.18991e-20 3.47766e-20 7.25788e-21 2.63089e-20 4.88604e-21 1.99694e-20 2.42516e-20 9.85784e-21 1.79379e-20 1.28655e-20 1.35560e-20 3.15546e-20 2.60028e-20 3.33124e-20 1.05968e-20 1.20547e-20 2.69564e-20 2.00954e-20 1.75295e-20 7.58051e-21 5.46673e-21 8.84532e-21 6.17758e-21 9.16344e-21 5.62677e-21 1.62561e-22 4.81701e-21 4.39163e-21 6.35329e-22 0.00000e+00 -1.15072e-21 0.00000e+00 0.00000e+00 6.15371e-22 -1.12005e-21 0.00000e+00 -1.10386e-21 0.00000e+00 0.00000e+00 -1.12182e-21 0.00000e+00 -1.10962e-21 0.00000e+00 0.00000e+00 -2.10932e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.22414e-17 1.68397e-16 1.73679e-16 1.69807e-16 1.56450e-16 1.50185e-16 1.43983e-16 1.39360e-16 1.34116e-16 1.29309e-16 1.23343e-16 1.15291e-16 1.08267e-16 1.02188e-16 9.57817e-17 8.74229e-17 8.66911e-17 7.57508e-17 7.08697e-17 6.47580e-17 6.01289e-17 5.60280e-17 5.05472e-17 4.56146e-17 4.24685e-17 3.69350e-17 3.58404e-17 3.31208e-17 3.01454e-17 2.89376e-17 2.57071e-17 2.42636e-17 2.15072e-17 2.20665e-17 1.98761e-17 1.91345e-17 1.80610e-17 1.73877e-17 1.58031e-17 1.57695e-17 1.58628e-17 1.37876e-17 1.30320e-17 1.31639e-17 1.31108e-17 1.17638e-17 1.14281e-17 1.09099e-17 1.18529e-17 1.08166e-17 1.08429e-17 9.98359e-18 9.08090e-18 8.14863e-18 7.45520e-18 6.83254e-18 6.41229e-18 6.15669e-18 5.70417e-18 5.66789e-18 4.61908e-18 4.13857e-18 4.12960e-18 3.67417e-18 3.13877e-18 3.15768e-18 2.93065e-18 2.37037e-18 2.16683e-18 2.37995e-18 1.92873e-18 1.93597e-18 1.69247e-18 9.24039e-19 1.28828e-18 1.15817e-18 9.32688e-19 7.53464e-19 6.70418e-19 4.71709e-19 4.65736e-19 4.60369e-19 4.68268e-19 4.22322e-19 4.03063e-19 3.79723e-19 3.64544e-19 3.44343e-19 3.55420e-19 3.31200e-19 2.94464e-19 2.61842e-19 3.33711e-19 3.18409e-19 2.64548e-19 2.56388e-19 2.15555e-19 2.60538e-19 1.98641e-19 2.04164e-19 2.19395e-19 1.77814e-19 1.76504e-19 1.62596e-19 1.95888e-19 1.53778e-19 1.68886e-19 1.53642e-19 1.26458e-19 1.37992e-19 9.19918e-20 1.00364e-19 7.56858e-20 8.72760e-20 7.55923e-20 8.34916e-20 9.40615e-20 8.07021e-20 1.24980e-20 6.43955e-20 6.43777e-20 6.54842e-20 6.36167e-20 3.61894e-20 4.78728e-20 3.68826e-20 3.67030e-20 2.30083e-20 2.64604e-20 3.14269e-20 5.21715e-20 3.15991e-20 1.69993e-20 2.82330e-20 5.97144e-21 2.12788e-20 4.11176e-21 1.69762e-20 1.98786e-20 8.73690e-21 1.40846e-20 1.09638e-20 1.06192e-20 2.42610e-20 1.84589e-20 2.62336e-20 7.66383e-21 9.45928e-21 1.72034e-20 1.51181e-20 1.23895e-20 6.26581e-21 4.60208e-21 4.62629e-21 2.36241e-21 4.39348e-21 1.63182e-21 1.33685e-22 3.83122e-21 3.64252e-21 6.05120e-22 0.00000e+00 -8.58623e-22 0.00000e+00 0.00000e+00 5.88507e-22 -8.35737e-22 0.00000e+00 -8.23662e-22 0.00000e+00 0.00000e+00 -8.49834e-22 0.00000e+00 -8.40587e-22 0.00000e+00 0.00000e+00 -1.57390e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.53171e-17 1.71879e-16 1.73921e-16 1.68251e-16 1.56078e-16 1.49669e-16 1.41594e-16 1.33797e-16 1.24897e-16 1.17929e-16 1.13080e-16 1.07123e-16 1.02401e-16 9.71871e-17 9.14712e-17 8.34398e-17 8.19947e-17 7.21457e-17 6.68941e-17 6.09200e-17 5.62305e-17 5.21098e-17 4.67843e-17 4.21378e-17 3.89836e-17 3.37217e-17 3.26295e-17 3.02177e-17 2.73105e-17 2.60068e-17 2.30682e-17 2.16534e-17 1.91278e-17 1.93456e-17 1.75672e-17 1.67748e-17 1.58741e-17 1.49674e-17 1.35058e-17 1.34314e-17 1.33614e-17 1.16894e-17 1.10129e-17 1.10156e-17 1.08782e-17 9.77112e-18 9.43733e-18 9.00007e-18 9.65082e-18 8.86501e-18 8.93138e-18 8.16293e-18 7.49308e-18 6.81355e-18 6.25014e-18 5.74972e-18 5.44097e-18 5.29469e-18 5.02664e-18 5.01422e-18 4.13857e-18 3.80901e-18 3.77830e-18 3.41734e-18 2.95717e-18 2.96988e-18 2.78854e-18 2.27831e-18 2.11216e-18 2.32622e-18 1.89158e-18 1.91097e-18 1.68648e-18 1.15848e-18 1.30323e-18 1.19960e-18 9.75507e-19 8.09955e-19 7.42760e-19 5.30101e-19 5.28150e-19 5.08545e-19 5.21096e-19 4.85036e-19 4.45061e-19 4.29522e-19 4.07598e-19 3.79670e-19 4.03971e-19 3.69409e-19 3.30205e-19 3.00140e-19 3.65349e-19 3.48896e-19 2.91739e-19 2.79380e-19 2.42023e-19 2.84479e-19 2.18026e-19 2.20244e-19 2.30357e-19 1.84173e-19 1.86030e-19 1.66530e-19 2.03474e-19 1.54491e-19 1.67085e-19 1.55169e-19 1.24832e-19 1.40092e-19 9.14055e-20 8.90770e-20 6.72440e-20 7.70414e-20 6.35551e-20 7.52971e-20 8.34516e-20 7.04698e-20 2.26100e-20 5.62950e-20 5.77173e-20 5.62805e-20 5.54072e-20 3.11987e-20 4.22864e-20 3.16349e-20 3.35284e-20 1.86972e-20 2.32106e-20 2.71391e-20 4.76081e-20 2.70362e-20 1.51113e-20 2.50416e-20 9.29499e-21 1.84243e-20 5.50758e-21 1.52717e-20 2.12066e-20 7.58600e-21 1.17882e-20 1.01060e-20 9.13199e-21 2.26430e-20 1.89785e-20 2.47462e-20 7.36839e-21 8.44424e-21 1.88082e-20 1.44364e-20 1.22530e-20 5.88721e-21 4.26743e-21 5.66820e-21 3.95186e-21 6.13727e-21 3.44737e-21 2.22333e-24 3.52885e-21 3.15096e-21 4.51366e-22 0.00000e+00 -7.65873e-22 0.00000e+00 0.00000e+00 4.40313e-22 -7.45460e-22 0.00000e+00 -7.34688e-22 0.00000e+00 0.00000e+00 -7.63546e-22 0.00000e+00 -7.55238e-22 0.00000e+00 0.00000e+00 -1.40388e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.67481e-17 1.84994e-16 1.85322e-16 1.78435e-16 1.64835e-16 1.57806e-16 1.49213e-16 1.41405e-16 1.32606e-16 1.25911e-16 1.20321e-16 1.12619e-16 1.06445e-16 1.00480e-16 9.45454e-17 8.61082e-17 8.45857e-17 7.44642e-17 6.87320e-17 6.23492e-17 5.75715e-17 5.34457e-17 4.77540e-17 4.31229e-17 3.97350e-17 3.43353e-17 3.31280e-17 3.06714e-17 2.76546e-17 2.63673e-17 2.33916e-17 2.19251e-17 1.93133e-17 1.95196e-17 1.76741e-17 1.68613e-17 1.59619e-17 1.50348e-17 1.35091e-17 1.34654e-17 1.33809e-17 1.16509e-17 1.10440e-17 1.10462e-17 1.09404e-17 9.88865e-18 9.53780e-18 9.12223e-18 9.74860e-18 8.96093e-18 9.02400e-18 8.24924e-18 7.59789e-18 6.88487e-18 6.31746e-18 5.80544e-18 5.48657e-18 5.31926e-18 5.02791e-18 5.04466e-18 4.12960e-18 3.77830e-18 3.79911e-18 3.41935e-18 2.94179e-18 2.95321e-18 2.77201e-18 2.26682e-18 2.09074e-18 2.30734e-18 1.87194e-18 1.89560e-18 1.66999e-18 1.08093e-18 1.28388e-18 1.17828e-18 9.57190e-19 7.91760e-19 7.23771e-19 5.12659e-19 5.10232e-19 4.95145e-19 5.06064e-19 4.66846e-19 4.31697e-19 4.12574e-19 3.91802e-19 3.67793e-19 3.91245e-19 3.54138e-19 3.19084e-19 2.81316e-19 3.57128e-19 3.36175e-19 2.84097e-19 2.68476e-19 2.30452e-19 2.76066e-19 2.08500e-19 2.12666e-19 2.25653e-19 1.77961e-19 1.77775e-19 1.61972e-19 1.96325e-19 1.48580e-19 1.58872e-19 1.48986e-19 1.20442e-19 1.36886e-19 8.82652e-20 8.53954e-20 6.38467e-20 7.38498e-20 6.21777e-20 7.11837e-20 8.19367e-20 6.92617e-20 1.65251e-20 5.49156e-20 5.83238e-20 5.54933e-20 5.37261e-20 2.96983e-20 4.08113e-20 3.01245e-20 3.22284e-20 1.73659e-20 2.20128e-20 2.64667e-20 4.63016e-20 2.68120e-20 1.41623e-20 2.36551e-20 7.71514e-21 1.74992e-20 5.26585e-21 1.42446e-20 2.13999e-20 7.01289e-21 1.16308e-20 9.97598e-21 9.04160e-21 2.20819e-20 1.84038e-20 2.39996e-20 6.76742e-21 8.44922e-21 2.03077e-20 1.41227e-20 1.22709e-20 5.93796e-21 4.16182e-21 8.66280e-21 7.01370e-21 9.49371e-21 6.78337e-21 2.07339e-23 3.51542e-21 3.01239e-21 3.56055e-22 0.00000e+00 -8.26719e-22 0.00000e+00 0.00000e+00 3.39740e-22 -8.04684e-22 0.00000e+00 -7.93057e-22 0.00000e+00 0.00000e+00 -8.08342e-22 0.00000e+00 -7.99546e-22 0.00000e+00 0.00000e+00 -1.51542e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.65016e-17 1.89800e-16 1.86631e-16 1.76570e-16 1.61639e-16 1.53597e-16 1.43924e-16 1.34610e-16 1.24876e-16 1.17300e-16 1.11353e-16 1.03820e-16 9.85433e-17 9.33677e-17 8.83958e-17 8.04943e-17 7.84173e-17 6.93494e-17 6.35511e-17 5.74882e-17 5.29302e-17 4.88969e-17 4.34648e-17 3.90981e-17 3.58678e-17 3.07378e-17 2.96676e-17 2.75782e-17 2.46752e-17 2.32736e-17 2.05184e-17 1.92135e-17 1.68137e-17 1.67500e-17 1.52973e-17 1.45215e-17 1.37688e-17 1.26652e-17 1.12720e-17 1.11933e-17 1.09831e-17 9.67133e-18 9.11673e-18 9.02787e-18 8.86222e-18 8.02944e-18 7.72354e-18 7.36504e-18 7.73381e-18 7.17038e-18 7.25618e-18 6.59432e-18 6.14262e-18 5.65326e-18 5.19323e-18 4.75694e-18 4.56468e-18 4.48580e-18 4.37418e-18 4.39914e-18 3.67417e-18 3.41734e-18 3.41935e-18 3.17458e-18 2.74937e-18 2.77518e-18 2.64171e-18 2.18256e-18 2.04328e-18 2.24615e-18 1.83460e-18 1.88266e-18 1.67574e-18 1.38101e-18 1.30469e-18 1.23205e-18 1.01747e-18 8.52291e-19 8.01764e-19 5.81006e-19 5.86345e-19 5.58049e-19 5.69173e-19 5.39664e-19 4.82453e-19 4.70291e-19 4.43784e-19 4.14410e-19 4.44695e-19 4.00936e-19 3.61220e-19 3.24740e-19 3.96591e-19 3.73106e-19 3.14934e-19 2.99846e-19 2.63565e-19 3.07865e-19 2.32193e-19 2.35833e-19 2.45649e-19 1.92549e-19 1.96173e-19 1.76382e-19 2.13994e-19 1.60664e-19 1.70366e-19 1.59665e-19 1.26789e-19 1.50830e-19 9.63694e-20 8.61144e-20 6.59919e-20 7.45706e-20 6.10484e-20 7.42491e-20 8.35408e-20 6.90273e-20 2.59465e-20 5.55065e-20 5.94437e-20 5.48633e-20 5.43864e-20 3.03700e-20 4.18954e-20 3.10258e-20 3.36209e-20 1.79864e-20 2.27983e-20 2.69408e-20 4.72534e-20 2.74880e-20 1.52934e-20 2.32500e-20 1.22679e-20 1.78869e-20 7.20531e-21 1.50818e-20 2.45585e-20 7.36072e-21 1.17495e-20 1.04496e-20 9.17951e-21 2.28564e-20 2.00755e-20 2.41148e-20 7.43000e-21 8.48110e-21 2.30773e-20 1.47739e-20 1.28471e-20 6.10422e-21 4.46296e-21 1.13322e-20 9.89260e-21 1.22790e-20 9.37271e-21 -4.72211e-23 3.56070e-21 3.17455e-21 3.84154e-22 0.00000e+00 -6.58944e-22 0.00000e+00 0.00000e+00 3.75796e-22 -6.41380e-22 0.00000e+00 -6.32113e-22 0.00000e+00 0.00000e+00 -6.63605e-22 0.00000e+00 -6.56384e-22 0.00000e+00 0.00000e+00 -1.20788e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.23835e-17 1.52840e-16 1.50875e-16 1.44328e-16 1.34512e-16 1.27939e-16 1.19983e-16 1.11466e-16 1.02547e-16 9.58331e-17 9.17404e-17 8.62469e-17 8.13808e-17 7.63869e-17 7.20075e-17 6.51495e-17 6.31157e-17 5.57536e-17 5.10374e-17 4.61324e-17 4.22055e-17 3.87595e-17 3.45075e-17 3.10137e-17 2.83672e-17 2.42659e-17 2.33586e-17 2.16412e-17 1.93471e-17 1.80300e-17 1.59444e-17 1.48655e-17 1.30094e-17 1.28553e-17 1.17473e-17 1.10931e-17 1.05331e-17 9.60337e-18 8.55573e-18 8.40845e-18 8.17654e-18 7.25757e-18 6.81908e-18 6.67683e-18 6.50675e-18 5.91051e-18 5.63780e-18 5.36321e-18 5.57832e-18 5.21102e-18 5.28014e-18 4.75957e-18 4.49480e-18 4.25369e-18 3.92653e-18 3.61251e-18 3.51406e-18 3.57294e-18 3.64259e-18 3.63647e-18 3.13877e-18 2.95717e-18 2.94179e-18 2.74937e-18 2.48557e-18 2.46577e-18 2.33376e-18 1.94307e-18 1.86227e-18 2.06240e-18 1.69140e-18 1.71066e-18 1.52188e-18 1.38503e-18 1.18498e-18 1.13438e-18 9.20467e-19 7.86394e-19 7.32038e-19 5.18818e-19 5.25405e-19 4.96163e-19 5.08836e-19 4.81951e-19 4.34119e-19 4.28448e-19 4.04571e-19 3.68328e-19 4.09155e-19 3.60304e-19 3.26534e-19 3.05312e-19 3.58744e-19 3.44579e-19 2.87492e-19 2.76433e-19 2.46118e-19 2.75204e-19 2.21109e-19 2.14412e-19 2.21519e-19 1.76014e-19 1.84528e-19 1.58038e-19 1.99103e-19 1.48724e-19 1.59825e-19 1.47047e-19 1.16323e-19 1.36650e-19 8.61253e-20 8.05413e-20 6.12028e-20 6.93694e-20 5.41951e-20 6.57758e-20 7.16670e-20 5.96544e-20 3.68948e-20 4.86046e-20 4.89065e-20 4.75259e-20 4.65462e-20 2.73226e-20 3.40687e-20 2.73063e-20 2.69607e-20 1.65245e-20 1.85445e-20 2.27814e-20 3.76043e-20 2.28607e-20 1.07941e-20 1.81057e-20 7.55973e-21 1.47433e-20 5.55696e-21 1.30119e-20 1.93413e-20 6.87973e-21 1.03087e-20 9.39219e-21 7.78686e-21 1.74174e-20 1.29518e-20 1.78498e-20 4.80195e-21 7.02872e-21 1.31036e-20 1.07680e-20 8.65991e-21 5.14029e-21 3.76029e-21 5.75143e-21 4.27807e-21 5.93406e-21 3.70590e-21 2.59466e-23 2.91420e-21 2.72447e-21 4.08281e-22 0.00000e+00 -5.69131e-22 0.00000e+00 0.00000e+00 3.96883e-22 -5.53961e-22 0.00000e+00 -5.45957e-22 0.00000e+00 0.00000e+00 -5.71894e-22 0.00000e+00 -5.65671e-22 0.00000e+00 0.00000e+00 -1.04325e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.13992e-17 1.67240e-16 1.64347e-16 1.55998e-16 1.43534e-16 1.36423e-16 1.28304e-16 1.20383e-16 1.11900e-16 1.04614e-16 9.85780e-17 9.12794e-17 8.64910e-17 8.17163e-17 7.74698e-17 7.03784e-17 6.81400e-17 6.03896e-17 5.52051e-17 4.98435e-17 4.57864e-17 4.20649e-17 3.73346e-17 3.36325e-17 3.07126e-17 2.62560e-17 2.52895e-17 2.34461e-17 2.08953e-17 1.95386e-17 1.72247e-17 1.60518e-17 1.39770e-17 1.38246e-17 1.26630e-17 1.19360e-17 1.13236e-17 1.02728e-17 9.12876e-18 9.00222e-18 8.74218e-18 7.75154e-18 7.27125e-18 7.09126e-18 6.87870e-18 6.21754e-18 5.93594e-18 5.62306e-18 5.82736e-18 5.42959e-18 5.49161e-18 4.94399e-18 4.66999e-18 4.39939e-18 4.04082e-18 3.70795e-18 3.58997e-18 3.64540e-18 3.66898e-18 3.68487e-18 3.15768e-18 2.96988e-18 2.95321e-18 2.77518e-18 2.46577e-18 2.49735e-18 2.36400e-18 1.96795e-18 1.87864e-18 2.06570e-18 1.69617e-18 1.73509e-18 1.55488e-18 1.38286e-18 1.21405e-18 1.16107e-18 9.53839e-19 8.09828e-19 7.65196e-19 5.51951e-19 5.59877e-19 5.27805e-19 5.37184e-19 5.14086e-19 4.55971e-19 4.51084e-19 4.23736e-19 3.91149e-19 4.26932e-19 3.80574e-19 3.42938e-19 3.15082e-19 3.75778e-19 3.56173e-19 2.96794e-19 2.84478e-19 2.51774e-19 2.87927e-19 2.23864e-19 2.21943e-19 2.26993e-19 1.80195e-19 1.87110e-19 1.61437e-19 2.01856e-19 1.48023e-19 1.57249e-19 1.46934e-19 1.15016e-19 1.38989e-19 8.64869e-20 7.65611e-20 5.85135e-20 6.59655e-20 5.02077e-20 6.48706e-20 7.21551e-20 5.90416e-20 2.98745e-20 4.77023e-20 4.90062e-20 4.54747e-20 4.55440e-20 2.65653e-20 3.33524e-20 2.63468e-20 2.73474e-20 1.46244e-20 1.85522e-20 2.17802e-20 4.03891e-20 2.17223e-20 1.05091e-20 1.96502e-20 1.09978e-20 1.45699e-20 6.72209e-21 1.37497e-20 2.21057e-20 6.42982e-21 8.84711e-21 9.02271e-21 7.24086e-21 1.81509e-20 1.47089e-20 2.04316e-20 5.10070e-21 6.97587e-21 1.63231e-20 1.14033e-20 9.42474e-21 5.40288e-21 4.06831e-21 8.53716e-21 7.49921e-21 9.47223e-21 6.84852e-21 -8.75498e-23 3.03337e-21 2.81110e-21 3.43544e-22 0.00000e+00 -4.19240e-22 0.00000e+00 0.00000e+00 3.38772e-22 -4.08066e-22 0.00000e+00 -4.02170e-22 0.00000e+00 0.00000e+00 -4.38055e-22 0.00000e+00 -4.33288e-22 0.00000e+00 0.00000e+00 -7.68488e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.90490e-17 1.85664e-16 1.79628e-16 1.68900e-16 1.55590e-16 1.47330e-16 1.36034e-16 1.23787e-16 1.10757e-16 1.01595e-16 9.73899e-17 9.20717e-17 8.80017e-17 8.32500e-17 7.90733e-17 7.17531e-17 6.92157e-17 6.17293e-17 5.59949e-17 5.05502e-17 4.62892e-17 4.24617e-17 3.75498e-17 3.37794e-17 3.06982e-17 2.60549e-17 2.51315e-17 2.34573e-17 2.07371e-17 1.92785e-17 1.69090e-17 1.57555e-17 1.36080e-17 1.32958e-17 1.22736e-17 1.15133e-17 1.09111e-17 9.70244e-18 8.56971e-18 8.40407e-18 8.05391e-18 7.17415e-18 6.69797e-18 6.46131e-18 6.18800e-18 5.60064e-18 5.36581e-18 5.03367e-18 5.11656e-18 4.80677e-18 4.89881e-18 4.37805e-18 4.16815e-18 3.93931e-18 3.62912e-18 3.29796e-18 3.24939e-18 3.28491e-18 3.34819e-18 3.40838e-18 2.93065e-18 2.78854e-18 2.77201e-18 2.64171e-18 2.33376e-18 2.36400e-18 2.31061e-18 1.91631e-18 1.83402e-18 2.01534e-18 1.65286e-18 1.72735e-18 1.57249e-18 1.68835e-18 1.25632e-18 1.22499e-18 1.03562e-18 8.93800e-19 8.76990e-19 6.59874e-19 6.83751e-19 6.29241e-19 6.43053e-19 6.23777e-19 5.47991e-19 5.41521e-19 5.13203e-19 4.67074e-19 5.22024e-19 4.62314e-19 4.13530e-19 3.88114e-19 4.46325e-19 4.29206e-19 3.64068e-19 3.45103e-19 3.13741e-19 3.49377e-19 2.74432e-19 2.67078e-19 2.73113e-19 2.15432e-19 2.25596e-19 1.95703e-19 2.40212e-19 1.80054e-19 1.89091e-19 1.75070e-19 1.38572e-19 1.65424e-19 1.09034e-19 8.97743e-20 7.00766e-20 7.73923e-20 6.03780e-20 7.74971e-20 8.45445e-20 6.92031e-20 3.32735e-20 5.62591e-20 6.02541e-20 5.35468e-20 5.41893e-20 3.03640e-20 4.13150e-20 3.22465e-20 3.33863e-20 1.89793e-20 2.34472e-20 2.73631e-20 4.97360e-20 2.90570e-20 1.69836e-20 2.40927e-20 1.76757e-20 1.84784e-20 9.68958e-21 1.55996e-20 2.83062e-20 7.45297e-21 1.15126e-20 1.06583e-20 8.87365e-21 2.25726e-20 2.02034e-20 2.43676e-20 7.64196e-21 8.18847e-21 2.44617e-20 1.47734e-20 1.27019e-20 6.01152e-21 4.61775e-21 1.39969e-20 1.27327e-20 1.49410e-20 1.19489e-20 2.08265e-23 3.43650e-21 3.39518e-21 3.91946e-22 0.00000e+00 -3.97025e-22 0.00000e+00 0.00000e+00 3.84915e-22 -3.86443e-22 0.00000e+00 -3.80859e-22 0.00000e+00 0.00000e+00 -4.12933e-22 0.00000e+00 -4.08440e-22 0.00000e+00 0.00000e+00 -7.27767e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.59698e-17 1.49950e-16 1.44538e-16 1.35894e-16 1.24210e-16 1.17207e-16 1.08948e-16 1.00569e-16 9.19997e-17 8.54620e-17 8.08554e-17 7.49343e-17 7.08496e-17 6.68098e-17 6.35744e-17 5.76213e-17 5.54979e-17 4.94532e-17 4.48346e-17 4.03973e-17 3.68997e-17 3.38296e-17 2.98435e-17 2.68494e-17 2.43107e-17 2.05919e-17 1.98399e-17 1.84972e-17 1.63201e-17 1.51044e-17 1.32718e-17 1.23089e-17 1.06349e-17 1.02697e-17 9.48871e-18 8.87454e-18 8.45180e-18 7.43499e-18 6.49782e-18 6.34848e-18 6.02930e-18 5.39889e-18 5.03252e-18 4.80630e-18 4.58566e-18 4.16942e-18 3.94930e-18 3.70978e-18 3.71690e-18 3.50989e-18 3.60648e-18 3.19722e-18 3.07629e-18 2.96810e-18 2.73979e-18 2.49811e-18 2.48659e-18 2.55913e-18 2.67986e-18 2.72565e-18 2.37037e-18 2.27831e-18 2.26682e-18 2.18256e-18 1.94307e-18 1.96795e-18 1.91631e-18 1.64004e-18 1.55704e-18 1.71327e-18 1.41422e-18 1.47689e-18 1.34884e-18 1.64207e-18 1.08736e-18 1.07759e-18 9.12982e-19 7.96510e-19 7.85473e-19 5.94077e-19 6.23448e-19 5.63337e-19 5.79377e-19 5.66759e-19 4.94892e-19 4.93117e-19 4.64315e-19 4.19601e-19 4.73423e-19 4.17215e-19 3.73637e-19 3.58615e-19 3.99842e-19 3.85886e-19 3.31108e-19 3.10828e-19 2.85860e-19 3.11017e-19 2.47674e-19 2.38089e-19 2.43021e-19 1.89524e-19 1.99711e-19 1.70799e-19 2.10820e-19 1.56963e-19 1.65552e-19 1.52762e-19 1.18474e-19 1.40905e-19 9.32241e-20 7.38349e-20 5.81302e-20 6.34515e-20 4.65615e-20 6.22790e-20 6.74238e-20 5.45669e-20 3.22903e-20 4.44792e-20 4.78403e-20 4.18371e-20 4.18362e-20 2.44236e-20 3.28951e-20 2.56540e-20 2.69842e-20 1.42626e-20 1.87476e-20 2.06296e-20 3.95882e-20 2.07140e-20 1.26819e-20 1.94628e-20 1.49927e-20 1.44830e-20 8.04747e-21 1.26925e-20 2.28977e-20 6.08266e-21 9.13122e-21 8.76267e-21 7.07759e-21 1.81064e-20 1.67212e-20 2.00669e-20 6.31083e-21 6.43367e-21 2.08321e-20 1.19571e-20 1.02379e-20 4.92114e-21 3.70532e-21 1.28600e-20 1.18456e-20 1.35413e-20 1.11972e-20 -5.43236e-23 2.72661e-21 2.56679e-21 3.19399e-22 0.00000e+00 -3.69322e-22 0.00000e+00 0.00000e+00 3.14547e-22 -3.59478e-22 0.00000e+00 -3.54284e-22 0.00000e+00 0.00000e+00 -3.88721e-22 0.00000e+00 -3.84491e-22 0.00000e+00 0.00000e+00 -6.76985e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.16621e-17 1.45574e-16 1.40467e-16 1.31901e-16 1.21708e-16 1.15117e-16 1.06803e-16 9.75676e-17 8.81245e-17 8.03936e-17 7.53630e-17 6.95855e-17 6.57073e-17 6.16890e-17 5.86515e-17 5.29323e-17 5.05261e-17 4.51537e-17 4.07368e-17 3.66757e-17 3.33891e-17 3.04142e-17 2.67865e-17 2.40419e-17 2.17107e-17 1.83542e-17 1.76455e-17 1.64596e-17 1.44623e-17 1.32030e-17 1.15469e-17 1.06693e-17 9.16211e-18 8.76359e-18 8.12918e-18 7.55651e-18 7.19834e-18 6.20160e-18 5.40656e-18 5.23471e-18 4.87248e-18 4.42051e-18 4.09435e-18 3.86175e-18 3.63813e-18 3.31396e-18 3.12424e-18 2.90931e-18 2.81808e-18 2.70443e-18 2.80064e-18 2.43814e-18 2.39837e-18 2.39606e-18 2.22269e-18 2.02241e-18 2.05530e-18 2.18569e-18 2.38112e-18 2.41392e-18 2.16683e-18 2.11216e-18 2.09074e-18 2.04328e-18 1.86227e-18 1.87864e-18 1.83402e-18 1.55704e-18 1.53735e-18 1.67748e-18 1.39582e-18 1.46389e-18 1.34441e-18 1.56910e-18 1.09430e-18 1.10143e-18 9.39600e-19 8.29723e-19 8.35564e-19 6.33849e-19 6.69813e-19 6.01995e-19 6.19627e-19 6.06799e-19 5.28924e-19 5.32688e-19 5.02180e-19 4.48364e-19 5.18278e-19 4.44837e-19 4.03938e-19 3.92325e-19 4.25668e-19 4.15656e-19 3.55056e-19 3.33459e-19 3.10558e-19 3.29592e-19 2.69175e-19 2.48910e-19 2.55581e-19 1.94826e-19 2.13366e-19 1.74864e-19 2.22276e-19 1.60972e-19 1.68745e-19 1.56760e-19 1.19168e-19 1.40003e-19 9.13023e-20 6.92021e-20 5.29003e-20 5.92406e-20 3.94914e-20 5.45399e-20 5.89079e-20 4.74441e-20 3.03706e-20 3.89834e-20 4.10440e-20 3.60878e-20 3.64262e-20 2.12506e-20 2.84977e-20 2.19907e-20 2.38737e-20 1.20422e-20 1.54169e-20 1.77570e-20 3.27110e-20 1.82085e-20 1.08190e-20 1.47921e-20 1.37628e-20 1.20765e-20 7.31925e-21 1.12600e-20 2.08039e-20 5.25347e-21 7.36009e-21 7.68337e-21 5.94255e-21 1.61699e-20 1.53101e-20 1.58653e-20 5.64054e-21 5.60618e-21 1.75817e-20 1.07926e-20 9.21598e-21 4.50857e-21 3.51367e-21 8.88889e-21 8.25117e-21 9.86304e-21 7.58608e-21 -8.15771e-23 2.43393e-21 2.38219e-21 2.57135e-22 0.00000e+00 -1.76806e-22 0.00000e+00 0.00000e+00 2.53227e-22 -1.72093e-22 0.00000e+00 -1.69607e-22 0.00000e+00 0.00000e+00 -2.06329e-22 0.00000e+00 -2.04084e-22 0.00000e+00 0.00000e+00 -3.24094e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.22977e-17 1.57904e-16 1.52059e-16 1.43220e-16 1.32982e-16 1.25505e-16 1.15758e-16 1.04756e-16 9.32304e-17 8.47559e-17 8.10012e-17 7.61505e-17 7.21863e-17 6.76474e-17 6.40928e-17 5.76169e-17 5.49190e-17 4.89740e-17 4.40413e-17 3.95826e-17 3.59006e-17 3.26513e-17 2.87183e-17 2.57797e-17 2.31716e-17 1.94931e-17 1.87430e-17 1.74548e-17 1.53256e-17 1.39734e-17 1.22763e-17 1.13217e-17 9.73968e-18 9.26598e-18 8.62730e-18 7.99537e-18 7.62726e-18 6.52245e-18 5.67323e-18 5.44162e-18 5.05626e-18 4.58163e-18 4.25613e-18 3.96986e-18 3.70576e-18 3.39402e-18 3.16401e-18 2.95219e-18 2.85281e-18 2.74600e-18 2.86358e-18 2.47726e-18 2.48387e-18 2.50457e-18 2.33233e-18 2.13098e-18 2.19028e-18 2.34941e-18 2.60645e-18 2.65109e-18 2.37995e-18 2.32622e-18 2.30734e-18 2.24615e-18 2.06240e-18 2.06570e-18 2.01534e-18 1.71327e-18 1.67748e-18 1.87082e-18 1.54021e-18 1.60091e-18 1.46407e-18 1.76407e-18 1.18448e-18 1.19004e-18 1.00455e-18 8.85073e-19 8.80762e-19 6.63204e-19 6.97179e-19 6.27917e-19 6.46702e-19 6.35379e-19 5.52620e-19 5.53511e-19 5.20516e-19 4.64184e-19 5.39669e-19 4.63539e-19 4.20538e-19 4.08073e-19 4.45262e-19 4.34977e-19 3.72312e-19 3.47887e-19 3.24986e-19 3.45995e-19 2.84649e-19 2.61913e-19 2.69349e-19 2.05148e-19 2.24046e-19 1.84160e-19 2.32969e-19 1.70147e-19 1.77512e-19 1.65272e-19 1.25829e-19 1.48479e-19 9.61402e-20 7.37340e-20 5.64174e-20 6.26987e-20 4.20622e-20 5.79447e-20 6.19709e-20 5.07504e-20 3.51667e-20 4.11980e-20 4.44011e-20 3.82646e-20 3.85321e-20 2.22871e-20 3.02410e-20 2.34565e-20 2.52985e-20 1.30124e-20 1.71145e-20 1.90464e-20 3.64392e-20 1.98467e-20 1.19337e-20 1.72124e-20 1.54670e-20 1.31165e-20 8.19605e-21 1.20611e-20 2.28924e-20 5.59642e-21 8.17880e-21 8.41594e-21 6.46534e-21 1.70587e-20 1.62276e-20 1.82912e-20 5.95589e-21 5.96877e-21 1.96825e-20 1.14418e-20 9.83048e-21 4.79957e-21 3.51802e-21 1.12591e-20 1.03717e-20 1.20844e-20 9.88014e-21 -7.49164e-23 2.55968e-21 2.32039e-21 2.62440e-22 0.00000e+00 -3.77139e-22 0.00000e+00 0.00000e+00 2.57149e-22 -3.67087e-22 0.00000e+00 -3.61783e-22 0.00000e+00 0.00000e+00 -3.91291e-22 0.00000e+00 -3.87033e-22 0.00000e+00 0.00000e+00 -6.91314e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.47294e-17 1.29651e-16 1.23540e-16 1.15708e-16 1.07070e-16 1.01006e-16 9.28902e-17 8.34367e-17 7.39170e-17 6.67447e-17 6.33903e-17 5.94816e-17 5.64403e-17 5.29407e-17 5.03069e-17 4.52194e-17 4.30328e-17 3.84100e-17 3.45166e-17 3.11142e-17 2.81894e-17 2.55923e-17 2.25010e-17 2.01387e-17 1.81225e-17 1.52387e-17 1.46512e-17 1.36685e-17 1.19872e-17 1.08459e-17 9.50047e-18 8.73597e-18 7.53608e-18 7.11736e-18 6.64323e-18 6.14913e-18 5.90592e-18 5.02784e-18 4.36039e-18 4.19402e-18 3.85686e-18 3.54741e-18 3.28345e-18 3.05847e-18 2.84787e-18 2.59956e-18 2.40399e-18 2.26064e-18 2.13717e-18 2.08113e-18 2.18950e-18 1.88285e-18 1.90652e-18 1.94394e-18 1.81705e-18 1.66625e-18 1.72034e-18 1.86044e-18 2.10069e-18 2.12392e-18 1.92873e-18 1.89158e-18 1.87194e-18 1.83460e-18 1.69140e-18 1.69617e-18 1.65286e-18 1.41422e-18 1.39582e-18 1.54021e-18 1.29484e-18 1.34669e-18 1.23521e-18 1.49874e-18 1.01307e-18 1.02656e-18 8.78475e-19 7.78721e-19 7.88322e-19 5.97369e-19 6.37197e-19 5.66197e-19 5.86298e-19 5.77081e-19 5.01053e-19 5.04500e-19 4.76474e-19 4.20356e-19 4.95920e-19 4.22520e-19 3.84411e-19 3.78462e-19 4.01991e-19 3.97263e-19 3.41613e-19 3.16919e-19 2.99046e-19 3.11906e-19 2.59802e-19 2.34709e-19 2.41318e-19 1.82600e-19 2.02775e-19 1.63065e-19 2.09553e-19 1.50751e-19 1.58738e-19 1.46763e-19 1.10406e-19 1.27932e-19 8.35701e-20 6.19452e-20 4.71469e-20 5.28888e-20 3.32049e-20 4.72219e-20 4.97471e-20 4.01643e-20 3.03701e-20 3.30104e-20 3.44239e-20 2.99599e-20 3.05786e-20 1.82210e-20 2.42022e-20 1.87446e-20 2.06521e-20 1.01427e-20 1.30838e-20 1.48081e-20 2.81668e-20 1.48057e-20 9.12398e-21 1.27446e-20 1.26312e-20 1.01958e-20 6.35032e-21 9.67471e-21 1.82737e-20 4.59991e-21 6.14525e-21 6.76981e-21 5.01994e-21 1.38563e-20 1.35009e-20 1.39103e-20 4.97758e-21 4.68584e-21 1.51360e-20 9.33873e-21 7.91332e-21 3.94780e-21 2.96685e-21 7.29288e-21 6.70289e-21 8.03420e-21 6.18229e-21 -1.14284e-22 2.06265e-21 1.89430e-21 2.27034e-22 0.00000e+00 -2.32100e-22 0.00000e+00 0.00000e+00 2.26055e-22 -2.25914e-22 0.00000e+00 -2.22649e-22 0.00000e+00 0.00000e+00 -2.57727e-22 0.00000e+00 -2.54923e-22 0.00000e+00 0.00000e+00 -4.25451e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.25134e-17 1.52840e-16 1.45580e-16 1.35118e-16 1.24674e-16 1.17183e-16 1.06962e-16 9.45642e-17 8.22280e-17 7.35406e-17 7.01114e-17 6.60558e-17 6.28760e-17 5.89767e-17 5.62495e-17 5.06023e-17 4.80897e-17 4.32623e-17 3.86736e-17 3.48020e-17 3.15908e-17 2.87694e-17 2.51880e-17 2.26318e-17 2.02952e-17 1.70261e-17 1.64202e-17 1.54223e-17 1.34540e-17 1.22164e-17 1.06223e-17 9.79722e-18 8.36594e-18 7.84198e-18 7.35933e-18 6.80534e-18 6.52163e-18 5.50797e-18 4.73477e-18 4.57382e-18 4.16657e-18 3.82501e-18 3.51744e-18 3.29702e-18 3.04710e-18 2.78594e-18 2.63030e-18 2.41301e-18 2.23517e-18 2.18495e-18 2.31991e-18 1.97129e-18 1.98249e-18 2.01778e-18 1.87849e-18 1.68634e-18 1.75624e-18 1.86408e-18 2.08095e-18 2.13721e-18 1.93597e-18 1.91097e-18 1.89560e-18 1.88266e-18 1.71066e-18 1.73509e-18 1.72735e-18 1.47689e-18 1.46389e-18 1.60091e-18 1.34669e-18 1.46252e-18 1.35795e-18 1.67900e-18 1.13858e-18 1.17664e-18 1.03777e-18 9.24196e-19 9.74659e-19 7.59963e-19 8.27838e-19 7.23106e-19 7.48550e-19 7.41137e-19 6.36800e-19 6.42389e-19 6.08926e-19 5.38855e-19 6.38578e-19 5.39932e-19 4.92308e-19 4.83093e-19 5.07326e-19 5.02222e-19 4.37150e-19 4.00244e-19 3.80835e-19 3.95588e-19 3.27778e-19 2.92277e-19 3.02431e-19 2.23433e-19 2.51147e-19 2.00942e-19 2.55290e-19 1.83000e-19 1.88191e-19 1.75559e-19 1.29646e-19 1.51069e-19 9.95519e-20 6.56914e-20 5.04772e-20 5.58100e-20 3.16258e-20 4.81287e-20 5.20119e-20 4.12168e-20 3.46231e-20 3.36267e-20 3.91956e-20 3.00386e-20 3.04434e-20 1.77593e-20 2.47118e-20 1.89412e-20 2.13649e-20 9.20590e-21 1.44576e-20 1.50744e-20 2.90879e-20 1.54541e-20 9.21523e-21 1.17946e-20 1.57524e-20 1.05879e-20 8.44152e-21 1.02942e-20 2.22748e-20 4.57293e-21 6.93169e-21 7.85275e-21 5.53943e-21 1.44568e-20 1.47481e-20 1.46573e-20 4.86447e-21 5.08258e-21 2.00510e-20 9.84329e-21 8.87989e-21 4.36012e-21 3.26636e-21 1.34729e-20 1.32025e-20 1.49740e-20 1.27511e-20 -1.97135e-22 2.22619e-21 1.93836e-21 1.32946e-22 0.00000e+00 -1.70510e-22 0.00000e+00 0.00000e+00 1.34492e-22 -1.65965e-22 0.00000e+00 -1.63567e-22 0.00000e+00 0.00000e+00 -2.05335e-22 0.00000e+00 -2.03100e-22 0.00000e+00 0.00000e+00 -3.12553e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.53857e-17 1.55592e-16 1.46667e-16 1.36361e-16 1.26159e-16 1.18394e-16 1.07916e-16 9.47839e-17 8.16316e-17 7.27547e-17 6.98977e-17 6.60789e-17 6.27204e-17 5.84868e-17 5.56853e-17 5.00374e-17 4.74533e-17 4.27544e-17 3.80273e-17 3.42128e-17 3.10081e-17 2.82153e-17 2.46913e-17 2.22400e-17 1.98596e-17 1.66605e-17 1.60103e-17 1.50452e-17 1.30917e-17 1.18509e-17 1.02995e-17 9.47069e-18 8.01389e-18 7.46060e-18 6.99842e-18 6.44187e-18 6.16605e-18 5.16793e-18 4.42298e-18 4.27165e-18 3.81642e-18 3.51207e-18 3.19990e-18 2.95064e-18 2.65042e-18 2.41451e-18 2.28493e-18 2.03659e-18 1.80537e-18 1.78663e-18 1.90973e-18 1.58046e-18 1.61025e-18 1.67057e-18 1.55963e-18 1.37973e-18 1.46155e-18 1.57368e-18 1.77988e-18 1.85247e-18 1.69247e-18 1.68648e-18 1.66999e-18 1.67574e-18 1.52188e-18 1.55488e-18 1.57249e-18 1.34884e-18 1.34441e-18 1.46407e-18 1.23521e-18 1.35795e-18 1.29642e-18 1.73896e-18 1.09918e-18 1.14418e-18 1.02246e-18 9.23016e-19 9.87913e-19 7.85257e-19 8.66108e-19 7.45158e-19 7.74245e-19 7.67217e-19 6.60470e-19 6.66064e-19 6.34000e-19 5.56463e-19 6.67266e-19 5.62027e-19 5.10728e-19 5.06758e-19 5.24805e-19 5.23251e-19 4.59038e-19 4.18913e-19 4.01664e-19 4.13022e-19 3.44816e-19 3.05229e-19 3.17486e-19 2.35229e-19 2.63986e-19 2.12012e-19 2.67740e-19 1.95557e-19 2.00134e-19 1.85109e-19 1.39125e-19 1.56630e-19 1.08944e-19 7.21250e-20 5.55957e-20 6.20028e-20 3.75607e-20 5.38224e-20 5.75069e-20 4.54655e-20 2.73388e-20 3.79121e-20 4.36181e-20 3.40100e-20 3.36552e-20 1.96668e-20 2.87817e-20 2.19280e-20 2.41987e-20 1.12119e-20 1.64118e-20 1.70240e-20 3.29835e-20 1.77238e-20 1.19646e-20 1.39044e-20 1.86803e-20 1.16191e-20 9.27408e-21 1.12758e-20 2.38555e-20 5.01541e-21 8.23355e-21 8.42591e-21 6.22640e-21 1.65080e-20 1.74122e-20 1.56925e-20 6.46578e-21 5.49547e-21 2.40879e-20 1.15661e-20 1.04434e-20 4.44267e-21 3.48039e-21 1.63855e-20 1.59832e-20 1.76945e-20 1.53365e-20 -6.60689e-23 2.30721e-21 2.32072e-21 1.81203e-22 0.00000e+00 -5.38710e-23 0.00000e+00 0.00000e+00 1.80218e-22 -5.24351e-23 0.00000e+00 -5.16775e-23 0.00000e+00 0.00000e+00 -8.97250e-23 0.00000e+00 -8.87487e-23 0.00000e+00 0.00000e+00 -9.87483e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.25797e-17 1.37614e-16 1.31973e-16 1.25493e-16 1.11533e-16 1.06744e-16 9.16268e-17 8.07169e-17 6.93659e-17 5.68565e-17 4.62627e-17 3.64331e-17 2.77612e-17 2.36816e-17 2.22193e-17 1.79958e-17 1.40929e-17 1.33672e-17 1.12683e-17 9.22649e-18 7.72155e-18 6.67406e-18 5.12422e-18 4.47961e-18 3.77758e-18 1.70448e-18 2.19872e-18 3.17597e-18 1.42785e-18 4.78854e-19 8.92212e-20 1.82729e-19 -6.75649e-20 -1.58234e-18 -5.70812e-19 -6.69861e-19 -6.18981e-19 -2.21423e-18 -2.18452e-18 -2.51987e-18 -3.21966e-18 -2.53549e-18 -2.69797e-18 -3.41977e-18 -3.89396e-18 -3.60648e-18 -3.49358e-18 -3.73646e-18 -4.38083e-18 -3.73328e-18 -3.22859e-18 -3.23430e-18 -2.47939e-18 -1.88441e-18 -1.59134e-18 -1.61355e-18 -9.31972e-19 -5.70826e-19 3.15494e-19 5.64447e-19 9.24039e-19 1.15848e-18 1.08093e-18 1.38101e-18 1.38503e-18 1.38286e-18 1.68835e-18 1.64207e-18 1.56910e-18 1.76407e-18 1.49874e-18 1.67900e-18 1.73896e-18 1.09410e-17 1.65432e-18 1.79665e-18 1.73866e-18 1.57725e-18 1.71280e-18 1.46576e-18 1.65492e-18 1.35754e-18 1.40985e-18 1.43661e-18 1.21012e-18 1.20451e-18 1.13543e-18 9.94264e-19 1.20945e-18 1.06459e-18 9.16640e-19 9.98186e-19 9.28527e-19 9.66159e-19 8.66560e-19 8.03830e-19 7.83475e-19 7.67499e-19 6.42621e-19 5.81295e-19 5.89458e-19 4.41645e-19 4.89921e-19 4.12779e-19 4.92886e-19 4.07030e-19 4.19013e-19 3.54808e-19 2.74377e-19 2.92773e-19 2.53954e-19 1.60227e-19 1.34018e-19 1.43779e-19 1.04287e-19 1.45561e-19 1.34974e-19 1.10163e-19 -9.54596e-21 9.13987e-20 1.01314e-19 8.43940e-20 9.33293e-20 4.98663e-20 8.77437e-20 6.13691e-20 7.13050e-20 4.53058e-20 5.19529e-20 5.35735e-20 1.02941e-19 6.23170e-20 6.35478e-20 5.47578e-20 8.22068e-20 3.78213e-20 3.31002e-20 2.54412e-20 6.71107e-20 1.35961e-20 2.20960e-20 1.63921e-20 1.42345e-20 5.15565e-20 6.53283e-20 4.79494e-20 3.15473e-20 1.16565e-20 9.46513e-20 3.90445e-20 3.51848e-20 6.82492e-21 5.97838e-21 6.86579e-20 6.54358e-20 6.64012e-20 6.27949e-20 3.74364e-22 4.46940e-21 5.30483e-21 9.77836e-22 0.00000e+00 -3.86327e-22 0.00000e+00 0.00000e+00 9.49411e-22 -3.76030e-22 0.00000e+00 -3.70597e-22 0.00000e+00 0.00000e+00 -4.62602e-22 0.00000e+00 -4.57568e-22 0.00000e+00 0.00000e+00 -7.08157e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.42772e-17 1.23885e-16 1.16588e-16 1.08337e-16 1.00765e-16 9.50295e-17 8.61561e-17 7.45977e-17 6.30223e-17 5.48863e-17 5.23377e-17 4.97189e-17 4.74000e-17 4.41445e-17 4.19766e-17 3.75416e-17 3.54475e-17 3.20718e-17 2.84729e-17 2.57413e-17 2.32499e-17 2.10333e-17 1.84789e-17 1.65972e-17 1.47989e-17 1.24162e-17 1.19645e-17 1.12853e-17 9.83070e-18 8.79688e-18 7.62313e-18 7.00761e-18 5.95193e-18 5.46218e-18 5.16206e-18 4.73635e-18 4.57734e-18 3.77956e-18 3.23425e-18 3.08315e-18 2.71584e-18 2.52457e-18 2.29058e-18 2.09848e-18 1.85176e-18 1.68544e-18 1.58012e-18 1.41247e-18 1.17361e-18 1.18163e-18 1.33453e-18 1.06743e-18 1.10912e-18 1.17817e-18 1.11289e-18 9.86628e-19 1.07166e-18 1.14580e-18 1.32411e-18 1.38628e-18 1.28828e-18 1.30323e-18 1.28388e-18 1.30469e-18 1.18498e-18 1.21405e-18 1.25632e-18 1.08736e-18 1.09430e-18 1.18448e-18 1.01307e-18 1.13858e-18 1.09918e-18 1.65432e-18 9.78269e-19 1.03755e-18 9.54267e-19 8.68988e-19 9.61924e-19 7.78401e-19 8.70989e-19 7.39236e-19 7.73296e-19 7.66496e-19 6.57362e-19 6.65997e-19 6.34902e-19 5.52495e-19 6.74154e-19 5.59221e-19 5.11743e-19 5.15802e-19 5.14389e-19 5.21172e-19 4.61879e-19 4.15741e-19 4.05451e-19 4.08083e-19 3.45563e-19 2.93889e-19 3.09588e-19 2.22857e-19 2.58553e-19 1.99821e-19 2.55939e-19 1.83707e-19 1.86717e-19 1.73630e-19 1.25886e-19 1.36390e-19 9.79588e-20 5.63308e-20 4.20487e-20 4.79578e-20 2.24648e-20 3.62589e-20 3.81004e-20 3.01703e-20 1.97221e-20 2.45113e-20 3.09668e-20 2.11420e-20 2.16295e-20 1.22421e-20 1.98474e-20 1.43864e-20 1.74047e-20 6.83108e-21 1.20155e-20 1.12816e-20 2.27684e-20 1.24133e-20 9.50957e-21 8.58141e-21 1.74853e-20 8.17912e-21 8.10344e-21 7.92381e-21 1.95830e-20 3.23624e-21 5.50204e-21 6.09181e-21 4.26523e-21 1.21746e-20 1.45827e-20 1.12359e-20 5.24898e-21 3.71444e-21 2.07297e-20 8.92055e-21 8.42479e-21 3.26357e-21 2.55371e-21 1.39507e-20 1.40112e-20 1.53914e-20 1.35610e-20 -1.70581e-22 1.59980e-21 1.47667e-21 5.81449e-23 0.00000e+00 3.39316e-23 0.00000e+00 0.00000e+00 6.05902e-23 3.30272e-23 0.00000e+00 3.25500e-23 0.00000e+00 0.00000e+00 -8.67241e-24 0.00000e+00 -8.57804e-24 0.00000e+00 0.00000e+00 6.21984e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.06178e-17 1.25349e-16 1.18239e-16 1.10088e-16 1.02600e-16 9.66443e-17 8.73859e-17 7.52175e-17 6.30583e-17 5.42584e-17 5.12085e-17 4.79287e-17 4.49315e-17 4.12946e-17 3.91208e-17 3.47134e-17 3.25126e-17 2.95745e-17 2.60402e-17 2.35519e-17 2.11241e-17 1.90725e-17 1.66715e-17 1.49922e-17 1.32138e-17 1.10279e-17 1.06672e-17 1.01121e-17 8.72190e-18 7.69644e-18 6.62166e-18 6.04584e-18 5.09940e-18 4.54505e-18 4.33398e-18 3.95929e-18 3.86180e-18 3.05965e-18 2.56101e-18 2.39835e-18 1.98516e-18 1.90105e-18 1.70257e-18 1.50436e-18 1.27115e-18 1.18747e-18 1.08624e-18 9.56522e-19 6.42101e-19 7.07459e-19 8.86217e-19 6.36799e-19 7.17799e-19 8.52140e-19 8.17269e-19 7.06432e-19 8.29022e-19 9.15883e-19 1.13677e-18 1.20204e-18 1.15817e-18 1.19960e-18 1.17828e-18 1.23205e-18 1.13438e-18 1.16107e-18 1.22499e-18 1.07759e-18 1.10143e-18 1.19004e-18 1.02656e-18 1.17664e-18 1.14418e-18 1.79665e-18 1.03755e-18 1.14019e-18 1.05748e-18 9.72866e-19 1.09520e-18 8.93660e-19 1.00945e-18 8.52370e-19 8.93985e-19 8.86941e-19 7.62514e-19 7.72981e-19 7.37922e-19 6.39184e-19 7.85045e-19 6.47583e-19 5.93667e-19 6.07619e-19 5.94297e-19 6.06178e-19 5.39440e-19 4.85367e-19 4.77548e-19 4.70551e-19 4.06432e-19 3.40773e-19 3.59836e-19 2.58449e-19 3.01772e-19 2.31878e-19 2.97384e-19 2.14766e-19 2.19168e-19 2.02636e-19 1.46987e-19 1.56379e-19 1.14087e-19 6.68185e-20 5.00307e-20 5.66252e-20 2.61840e-20 4.16838e-20 4.20347e-20 3.33646e-20 2.86069e-20 2.78192e-20 3.44530e-20 2.38498e-20 2.37472e-20 1.42947e-20 2.26300e-20 1.71212e-20 1.94861e-20 8.67948e-21 1.35940e-20 1.25647e-20 2.24698e-20 1.35552e-20 1.09252e-20 7.70620e-21 1.85613e-20 9.28287e-21 8.60476e-21 8.76312e-21 2.03025e-20 3.98146e-21 7.02680e-21 7.23210e-21 5.11246e-21 1.30927e-20 1.56918e-20 1.01912e-20 5.97448e-21 4.03027e-21 2.08727e-20 9.70747e-21 8.98516e-21 3.53195e-21 2.73685e-21 1.27002e-20 1.25998e-20 1.38153e-20 1.20218e-20 -1.50659e-22 1.64727e-21 1.58710e-21 1.24684e-22 0.00000e+00 1.80614e-23 0.00000e+00 0.00000e+00 1.27751e-22 1.75800e-23 0.00000e+00 1.73260e-23 0.00000e+00 0.00000e+00 -3.00032e-23 0.00000e+00 -2.96768e-23 0.00000e+00 0.00000e+00 3.31074e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.96874e-17 1.17137e-16 1.08979e-16 1.00605e-16 9.35360e-17 8.81588e-17 7.86816e-17 6.60065e-17 5.33167e-17 4.45117e-17 4.23655e-17 4.06118e-17 3.88503e-17 3.59932e-17 3.42261e-17 3.03951e-17 2.84145e-17 2.60221e-17 2.27958e-17 2.07518e-17 1.86194e-17 1.67548e-17 1.46808e-17 1.31875e-17 1.16400e-17 9.71686e-18 9.41712e-18 8.97864e-18 7.72499e-18 6.76835e-18 5.80109e-18 5.28863e-18 4.47228e-18 3.94015e-18 3.81713e-18 3.46665e-18 3.38623e-18 2.68524e-18 2.25932e-18 2.11155e-18 1.73428e-18 1.66490e-18 1.48498e-18 1.32299e-18 1.09553e-18 9.97302e-19 9.18408e-19 7.96548e-19 4.92517e-19 5.49675e-19 7.40004e-19 5.04239e-19 5.75364e-19 6.81196e-19 6.60278e-19 5.59778e-19 6.76858e-19 7.17500e-19 8.93350e-19 9.62072e-19 9.32688e-19 9.75507e-19 9.57190e-19 1.01747e-18 9.20467e-19 9.53839e-19 1.03562e-18 9.12982e-19 9.39600e-19 1.00455e-18 8.78475e-19 1.03777e-18 1.02246e-18 1.73866e-18 9.54267e-19 1.05748e-18 1.01347e-18 9.28256e-19 1.06805e-18 8.83148e-19 1.00534e-18 8.43047e-19 8.83639e-19 8.78809e-19 7.53437e-19 7.63452e-19 7.30459e-19 6.32775e-19 7.80372e-19 6.42183e-19 5.88661e-19 6.02941e-19 5.83876e-19 5.98814e-19 5.35459e-19 4.79386e-19 4.73419e-19 4.65109e-19 4.00757e-19 3.33256e-19 3.53602e-19 2.50415e-19 2.94861e-19 2.25514e-19 2.88787e-19 2.08015e-19 2.10125e-19 1.95007e-19 1.39775e-19 1.47187e-19 1.08878e-19 5.96154e-20 4.44373e-20 5.06681e-20 2.09319e-20 3.51551e-20 3.50431e-20 2.75351e-20 2.44313e-20 2.30220e-20 3.05668e-20 1.92420e-20 1.92685e-20 1.12627e-20 2.00183e-20 1.45235e-20 1.75023e-20 6.86156e-21 1.22360e-20 1.05702e-20 1.86235e-20 1.17841e-20 1.07517e-20 5.44453e-21 1.85468e-20 7.95125e-21 8.03265e-21 7.54658e-21 1.87103e-20 3.19319e-21 6.15333e-21 6.41808e-21 4.44444e-21 1.20928e-20 1.58296e-20 8.31217e-21 6.06181e-21 3.42880e-21 2.14226e-20 9.33422e-21 8.96019e-21 3.07940e-21 2.40771e-21 1.26806e-20 1.28137e-20 1.40005e-20 1.23305e-20 -1.65583e-22 1.39072e-21 1.32490e-21 5.60560e-23 0.00000e+00 9.08392e-23 0.00000e+00 0.00000e+00 5.99862e-23 8.84180e-23 0.00000e+00 8.71404e-23 0.00000e+00 0.00000e+00 4.14468e-23 0.00000e+00 4.09958e-23 0.00000e+00 0.00000e+00 1.66513e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.34728e-17 1.02200e-16 9.50729e-17 8.80502e-17 8.22359e-17 7.74450e-17 6.94744e-17 5.85028e-17 4.75739e-17 3.99478e-17 3.76780e-17 3.53911e-17 3.31998e-17 3.03842e-17 2.89173e-17 2.56039e-17 2.38739e-17 2.19998e-17 1.91648e-17 1.74047e-17 1.55393e-17 1.39864e-17 1.21764e-17 1.09973e-17 9.59255e-18 8.00825e-18 7.75329e-18 7.40103e-18 6.32931e-18 5.50428e-18 4.69240e-18 4.24545e-18 3.53892e-18 3.04788e-18 2.93880e-18 2.66247e-18 2.61880e-18 2.00698e-18 1.64757e-18 1.52468e-18 1.15447e-18 1.14177e-18 9.99580e-19 8.45275e-19 6.48709e-19 6.20593e-19 5.55912e-19 4.53069e-19 1.39287e-19 2.29875e-19 3.97768e-19 2.04485e-19 2.84781e-19 4.15810e-19 4.16122e-19 3.40900e-19 4.52965e-19 5.09017e-19 6.84735e-19 7.48765e-19 7.53464e-19 8.09955e-19 7.91760e-19 8.52291e-19 7.86394e-19 8.09828e-19 8.93800e-19 7.96510e-19 8.29723e-19 8.85073e-19 7.78721e-19 9.24196e-19 9.23016e-19 1.57725e-18 8.68988e-19 9.72866e-19 9.28256e-19 8.68260e-19 9.98792e-19 8.29347e-19 9.47962e-19 7.90878e-19 8.31165e-19 8.25362e-19 7.11312e-19 7.21731e-19 6.91637e-19 5.94594e-19 7.39282e-19 6.05947e-19 5.54962e-19 5.74090e-19 5.51027e-19 5.67626e-19 5.08512e-19 4.54719e-19 4.51323e-19 4.38857e-19 3.82678e-19 3.15799e-19 3.35129e-19 2.38961e-19 2.81608e-19 2.14217e-19 2.74937e-19 1.99338e-19 2.02661e-19 1.86430e-19 1.35525e-19 1.39301e-19 1.05253e-19 5.90783e-20 4.40088e-20 5.02753e-20 2.19890e-20 3.46183e-20 3.42976e-20 2.70666e-20 2.17599e-20 2.30852e-20 2.91256e-20 1.95776e-20 1.88942e-20 1.13653e-20 1.97769e-20 1.46477e-20 1.69182e-20 7.01238e-21 1.16857e-20 1.02185e-20 1.85717e-20 1.10746e-20 1.02412e-20 6.05759e-21 1.71014e-20 7.80269e-21 7.48473e-21 7.12705e-21 1.72054e-20 3.21291e-21 6.21882e-21 6.05708e-21 4.36679e-21 1.16055e-20 1.48084e-20 8.07069e-21 5.88285e-21 3.31751e-21 2.00300e-20 8.88667e-21 8.41383e-21 2.82751e-21 2.30926e-21 1.20525e-20 1.20853e-20 1.30843e-20 1.15174e-20 -9.17715e-23 1.31194e-21 1.41011e-21 8.91295e-23 0.00000e+00 1.42083e-22 0.00000e+00 0.00000e+00 9.13162e-23 1.38296e-22 0.00000e+00 1.36298e-22 0.00000e+00 0.00000e+00 9.54884e-23 0.00000e+00 9.44494e-23 0.00000e+00 0.00000e+00 2.60445e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.71473e-17 1.10974e-16 1.02977e-16 9.51367e-17 8.90160e-17 8.38438e-17 7.47830e-17 6.19547e-17 4.93796e-17 4.05066e-17 3.81488e-17 3.60633e-17 3.38478e-17 3.07638e-17 2.91475e-17 2.56926e-17 2.37388e-17 2.19913e-17 1.90027e-17 1.72998e-17 1.53968e-17 1.38129e-17 1.20346e-17 1.08686e-17 9.40730e-18 7.88387e-18 7.64811e-18 7.35683e-18 6.28005e-18 5.39912e-18 4.56620e-18 4.12825e-18 3.42928e-18 2.89572e-18 2.81892e-18 2.55080e-18 2.53209e-18 1.92115e-18 1.57275e-18 1.44063e-18 1.04209e-18 1.05040e-18 9.05205e-19 7.79622e-19 5.51151e-19 5.12044e-19 4.65404e-19 3.53240e-19 -5.60105e-21 9.22583e-20 3.03325e-19 9.38766e-20 1.76414e-19 3.13683e-19 3.24417e-19 2.45368e-19 3.76187e-19 4.02754e-19 5.69529e-19 6.47252e-19 6.70418e-19 7.42760e-19 7.23771e-19 8.01764e-19 7.32038e-19 7.65196e-19 8.76990e-19 7.85473e-19 8.35564e-19 8.80762e-19 7.88322e-19 9.74659e-19 9.87913e-19 1.71280e-18 9.61924e-19 1.09520e-18 1.06805e-18 9.98792e-19 1.18383e-18 9.88743e-19 1.13931e-18 9.46334e-19 9.97208e-19 9.90420e-19 8.49167e-19 8.63842e-19 8.28311e-19 7.11032e-19 8.92188e-19 7.23072e-19 6.68175e-19 6.89473e-19 6.55083e-19 6.77013e-19 6.10447e-19 5.39455e-19 5.39798e-19 5.22477e-19 4.56378e-19 3.68285e-19 3.95349e-19 2.74306e-19 3.31412e-19 2.45842e-19 3.19035e-19 2.26811e-19 2.27211e-19 2.11607e-19 1.48976e-19 1.50965e-19 1.14416e-19 5.51317e-20 3.93063e-20 4.63715e-20 1.19250e-20 2.49890e-20 2.46082e-20 1.90349e-20 1.82487e-20 1.57456e-20 2.49273e-20 1.19253e-20 1.20130e-20 6.79006e-21 1.52265e-20 1.01366e-20 1.40213e-20 4.04664e-21 9.49763e-21 7.28590e-21 1.17471e-20 9.17004e-21 9.29023e-21 7.84856e-22 1.80605e-20 5.58811e-21 7.46242e-21 5.53741e-21 1.68916e-20 2.15053e-21 5.00885e-21 5.57393e-21 3.55057e-21 9.94439e-21 1.49876e-20 4.86129e-21 5.46723e-21 2.54902e-21 2.14466e-20 8.16867e-21 8.34373e-21 2.56729e-21 2.05885e-21 1.31242e-20 1.37115e-20 1.48890e-20 1.33272e-20 -2.35449e-22 1.03205e-21 9.33092e-22 -5.77982e-23 0.00000e+00 2.40083e-22 0.00000e+00 0.00000e+00 -5.13433e-23 2.33684e-22 0.00000e+00 2.30307e-22 0.00000e+00 0.00000e+00 1.79287e-22 0.00000e+00 1.77336e-22 0.00000e+00 0.00000e+00 4.40084e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.06368e-17 9.14455e-17 8.49903e-17 7.85023e-17 7.31477e-17 6.87683e-17 6.11071e-17 5.04691e-17 3.98713e-17 3.25121e-17 3.08243e-17 2.93261e-17 2.74749e-17 2.48907e-17 2.35511e-17 2.06928e-17 1.92247e-17 1.78286e-17 1.54125e-17 1.40993e-17 1.25806e-17 1.13282e-17 9.88515e-18 8.93337e-18 7.76932e-18 6.50001e-18 6.34195e-18 6.12943e-18 5.23066e-18 4.53456e-18 3.82340e-18 3.45803e-18 2.86254e-18 2.42147e-18 2.36684e-18 2.14344e-18 2.11287e-18 1.60522e-18 1.31772e-18 1.20855e-18 8.78314e-19 8.72583e-19 7.39352e-19 6.34505e-19 4.45785e-19 4.15739e-19 3.87083e-19 2.76990e-19 -1.29798e-20 5.88146e-20 2.37941e-19 6.59634e-20 1.19974e-19 2.14525e-19 2.26215e-19 1.49939e-19 2.61588e-19 2.63724e-19 3.79900e-19 4.53378e-19 4.71709e-19 5.30101e-19 5.12659e-19 5.81006e-19 5.18818e-19 5.51951e-19 6.59874e-19 5.94077e-19 6.33849e-19 6.63204e-19 5.97369e-19 7.59963e-19 7.85257e-19 1.46576e-18 7.78401e-19 8.93660e-19 8.83148e-19 8.29347e-19 9.88743e-19 8.39894e-19 9.69792e-19 8.00513e-19 8.43185e-19 8.39958e-19 7.21694e-19 7.31078e-19 7.02582e-19 6.01700e-19 7.56183e-19 6.15736e-19 5.64987e-19 5.87453e-19 5.55041e-19 5.76000e-19 5.20606e-19 4.60942e-19 4.61291e-19 4.44969e-19 3.89660e-19 3.16135e-19 3.39229e-19 2.36994e-19 2.83242e-19 2.13551e-19 2.73543e-19 1.97871e-19 1.98982e-19 1.83417e-19 1.31684e-19 1.31717e-19 1.02891e-19 5.28365e-20 3.91557e-20 4.50082e-20 1.63274e-20 2.76035e-20 2.70115e-20 2.12311e-20 1.32471e-20 1.80935e-20 2.55625e-20 1.48050e-20 1.43412e-20 8.20352e-21 1.71478e-20 1.20038e-20 1.48477e-20 5.50884e-21 1.05114e-20 8.34489e-21 1.52675e-20 9.76616e-21 1.03563e-20 4.13456e-21 1.79087e-20 6.64047e-21 7.46865e-21 5.87331e-21 1.63289e-20 2.40279e-21 5.54405e-21 5.25296e-21 3.80593e-21 1.04512e-20 1.48054e-20 6.53152e-21 5.91473e-21 2.70615e-21 2.09045e-20 8.39960e-21 8.32014e-21 2.34421e-21 1.94240e-21 1.28500e-20 1.30951e-20 1.40304e-20 1.26272e-20 -1.04208e-22 1.03403e-21 1.11959e-21 2.23883e-23 0.00000e+00 2.04406e-22 0.00000e+00 0.00000e+00 2.63713e-23 1.98957e-22 0.00000e+00 1.96083e-22 0.00000e+00 0.00000e+00 1.56395e-22 0.00000e+00 1.54693e-22 0.00000e+00 0.00000e+00 3.74686e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.28149e-17 9.89433e-17 9.11279e-17 8.38859e-17 7.87065e-17 7.39633e-17 6.55674e-17 5.33583e-17 4.12858e-17 3.28666e-17 3.11974e-17 2.97326e-17 2.77097e-17 2.48575e-17 2.34415e-17 2.04987e-17 1.89339e-17 1.77202e-17 1.51934e-17 1.39982e-17 1.24432e-17 1.12038e-17 9.82350e-18 8.92414e-18 7.72311e-18 6.49249e-18 6.34080e-18 6.12821e-18 5.23805e-18 4.48634e-18 3.77675e-18 3.40386e-18 2.82655e-18 2.32333e-18 2.28623e-18 2.07422e-18 2.08173e-18 1.61841e-18 1.32703e-18 1.21292e-18 8.56804e-19 8.59065e-19 7.24264e-19 6.30742e-19 4.20415e-19 3.78607e-19 3.52376e-19 2.40221e-19 -8.37774e-20 2.30366e-21 2.06567e-19 2.05512e-20 7.53775e-20 1.83690e-19 1.97415e-19 1.21096e-19 2.44843e-19 2.33798e-19 3.56997e-19 4.33808e-19 4.65736e-19 5.28150e-19 5.10232e-19 5.86345e-19 5.25405e-19 5.59877e-19 6.83751e-19 6.23448e-19 6.69813e-19 6.97179e-19 6.37197e-19 8.27838e-19 8.66108e-19 1.65492e-18 8.70989e-19 1.00945e-18 1.00534e-18 9.47962e-19 1.13931e-18 9.69792e-19 1.13631e-18 9.28536e-19 9.82255e-19 9.76139e-19 8.40313e-19 8.50267e-19 8.20472e-19 7.00537e-19 8.84427e-19 7.17889e-19 6.59185e-19 6.89693e-19 6.43836e-19 6.73313e-19 6.09638e-19 5.39724e-19 5.42921e-19 5.19313e-19 4.58234e-19 3.67779e-19 3.96446e-19 2.76439e-19 3.31861e-19 2.48339e-19 3.19325e-19 2.32959e-19 2.34266e-19 2.14926e-19 1.54048e-19 1.51304e-19 1.19980e-19 6.25843e-20 4.62678e-20 5.36246e-20 2.00652e-20 3.11215e-20 2.96614e-20 2.35225e-20 1.89794e-20 2.05081e-20 2.90508e-20 1.72139e-20 1.58132e-20 9.50352e-21 1.99362e-20 1.41686e-20 1.65867e-20 6.95570e-21 1.20034e-20 9.45685e-21 1.58088e-20 1.09183e-20 1.15898e-20 4.12864e-21 1.94080e-20 7.29068e-21 8.59424e-21 6.22251e-21 1.74590e-20 3.00786e-21 7.44075e-21 6.37999e-21 4.74198e-21 1.12517e-20 1.58945e-20 6.38210e-21 6.64670e-21 3.04950e-21 2.31217e-20 9.09234e-21 9.06312e-21 2.38519e-21 2.02811e-21 1.50145e-20 1.51836e-20 1.59940e-20 1.45598e-20 -8.57235e-23 1.05151e-21 1.22477e-21 6.66601e-23 0.00000e+00 2.35695e-22 0.00000e+00 0.00000e+00 7.14526e-23 2.29413e-22 0.00000e+00 2.26098e-22 0.00000e+00 0.00000e+00 1.79963e-22 0.00000e+00 1.78005e-22 0.00000e+00 0.00000e+00 4.32042e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.60108e-17 8.43225e-17 7.83155e-17 7.18717e-17 6.69668e-17 6.30322e-17 5.57623e-17 4.54541e-17 3.53843e-17 2.84837e-17 2.69303e-17 2.56054e-17 2.39401e-17 2.16787e-17 2.05467e-17 1.80361e-17 1.67804e-17 1.56601e-17 1.35075e-17 1.23959e-17 1.10664e-17 9.94329e-18 8.68298e-18 7.87791e-18 6.83329e-18 5.71904e-18 5.58643e-18 5.42101e-18 4.62707e-18 3.99155e-18 3.33509e-18 3.02932e-18 2.50226e-18 2.10040e-18 2.05963e-18 1.88824e-18 1.87324e-18 1.43646e-18 1.18951e-18 1.09572e-18 8.05739e-19 7.96786e-19 6.90640e-19 6.15140e-19 4.61002e-19 4.30856e-19 4.02624e-19 3.17253e-19 5.52195e-20 1.15935e-19 2.89145e-19 1.31264e-19 1.75771e-19 2.54937e-19 2.60657e-19 1.86607e-19 2.83900e-19 2.78145e-19 3.78038e-19 4.42820e-19 4.60369e-19 5.08545e-19 4.95145e-19 5.58049e-19 4.96163e-19 5.27805e-19 6.29241e-19 5.63337e-19 6.01995e-19 6.27917e-19 5.66197e-19 7.23106e-19 7.45158e-19 1.35754e-18 7.39236e-19 8.52370e-19 8.43047e-19 7.90878e-19 9.46334e-19 8.00513e-19 9.28536e-19 7.72233e-19 8.10488e-19 8.04176e-19 6.93608e-19 7.01014e-19 6.76904e-19 5.80058e-19 7.26657e-19 5.91631e-19 5.44034e-19 5.65702e-19 5.34144e-19 5.55373e-19 5.01749e-19 4.45945e-19 4.46126e-19 4.30357e-19 3.78679e-19 3.05877e-19 3.29181e-19 2.31735e-19 2.76447e-19 2.08937e-19 2.67709e-19 1.95322e-19 1.97365e-19 1.81061e-19 1.31345e-19 1.31411e-19 1.02755e-19 5.69147e-20 4.22132e-20 4.87156e-20 2.16505e-20 3.12926e-20 3.05559e-20 2.43665e-20 1.85056e-20 2.11502e-20 2.78518e-20 1.83824e-20 1.76133e-20 1.03282e-20 1.94919e-20 1.40223e-20 1.59907e-20 8.04155e-21 1.10755e-20 1.04330e-20 1.62965e-20 1.23618e-20 1.11998e-20 4.92009e-21 1.65182e-20 7.13284e-21 7.36167e-21 5.99495e-21 1.58072e-20 3.09483e-21 7.06097e-21 5.97292e-21 4.57432e-21 1.07565e-20 1.42111e-20 6.45413e-21 5.98673e-21 3.06664e-21 1.95079e-20 8.44418e-21 8.16266e-21 2.37648e-21 1.98594e-21 1.16930e-20 1.16583e-20 1.23987e-20 1.10854e-20 -2.82018e-23 1.08518e-21 1.28663e-21 1.01871e-22 0.00000e+00 1.64923e-22 0.00000e+00 0.00000e+00 1.04436e-22 1.60527e-22 0.00000e+00 1.58208e-22 0.00000e+00 0.00000e+00 1.21003e-22 0.00000e+00 1.19686e-22 0.00000e+00 0.00000e+00 3.02312e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.04022e-17 8.80327e-17 8.11657e-17 7.47166e-17 6.98850e-17 6.57683e-17 5.83880e-17 4.77749e-17 3.73463e-17 3.00050e-17 2.82837e-17 2.68340e-17 2.50303e-17 2.25649e-17 2.12714e-17 1.86417e-17 1.72314e-17 1.60801e-17 1.38421e-17 1.27410e-17 1.13338e-17 1.02151e-17 8.93594e-18 8.09592e-18 7.02160e-18 5.92251e-18 5.77515e-18 5.57642e-18 4.78471e-18 4.11081e-18 3.46587e-18 3.14213e-18 2.61657e-18 2.18973e-18 2.13574e-18 1.95913e-18 1.96240e-18 1.52587e-18 1.27016e-18 1.16777e-18 8.59350e-19 8.46957e-19 7.33945e-19 6.56501e-19 4.72797e-19 4.29842e-19 3.92042e-19 3.09143e-19 3.51419e-20 9.74961e-20 2.80048e-19 1.15107e-19 1.58226e-19 2.41814e-19 2.51762e-19 1.79968e-19 2.87753e-19 2.77365e-19 3.87363e-19 4.55075e-19 4.68268e-19 5.21096e-19 5.06064e-19 5.69173e-19 5.08836e-19 5.37184e-19 6.43053e-19 5.79377e-19 6.19627e-19 6.46702e-19 5.86298e-19 7.48550e-19 7.74245e-19 1.40985e-18 7.73296e-19 8.93985e-19 8.83639e-19 8.31165e-19 9.97208e-19 8.43185e-19 9.82255e-19 8.10488e-19 8.59043e-19 8.47985e-19 7.31594e-19 7.40981e-19 7.15137e-19 6.11216e-19 7.69830e-19 6.23967e-19 5.75511e-19 6.00095e-19 5.62709e-19 5.86861e-19 5.31062e-19 4.70896e-19 4.73696e-19 4.54441e-19 4.00769e-19 3.21220e-19 3.46903e-19 2.42717e-19 2.91889e-19 2.18530e-19 2.81299e-19 2.05194e-19 2.07078e-19 1.90624e-19 1.37268e-19 1.35182e-19 1.06878e-19 5.74573e-20 4.17883e-20 4.92382e-20 2.04563e-20 2.94639e-20 2.83735e-20 2.28367e-20 1.74065e-20 1.96845e-20 2.72221e-20 1.73228e-20 1.58580e-20 9.39330e-21 1.89468e-20 1.33721e-20 1.54187e-20 7.12092e-21 1.10767e-20 9.44732e-21 1.49994e-20 1.11086e-20 1.05014e-20 3.98725e-21 1.67734e-20 6.79926e-21 7.46119e-21 5.68779e-21 1.56195e-20 2.96328e-21 7.26350e-21 5.89790e-21 4.61991e-21 1.03617e-20 1.40208e-20 5.84571e-21 5.90206e-21 2.97420e-21 1.95650e-20 8.19595e-21 8.09973e-21 2.22731e-21 1.90754e-21 1.18194e-20 1.18847e-20 1.26018e-20 1.12884e-20 -6.61718e-23 1.01889e-21 1.19393e-21 8.77470e-23 0.00000e+00 1.94635e-22 0.00000e+00 0.00000e+00 9.03077e-23 1.89447e-22 0.00000e+00 1.86710e-22 0.00000e+00 0.00000e+00 1.44096e-22 0.00000e+00 1.42529e-22 0.00000e+00 0.00000e+00 3.56776e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.08752e-17 9.11445e-17 8.39339e-17 7.73583e-17 7.22794e-17 6.77474e-17 5.98717e-17 4.90227e-17 3.81513e-17 3.07436e-17 2.95873e-17 2.84278e-17 2.65734e-17 2.38267e-17 2.24028e-17 1.95366e-17 1.80438e-17 1.67587e-17 1.43723e-17 1.31407e-17 1.16277e-17 1.04394e-17 9.11821e-18 8.25654e-18 7.11287e-18 5.90886e-18 5.77396e-18 5.59887e-18 4.74122e-18 4.08284e-18 3.42515e-18 3.08932e-18 2.56049e-18 2.10692e-18 2.09142e-18 1.88971e-18 1.88220e-18 1.40711e-18 1.13165e-18 1.01969e-18 6.92554e-19 7.11953e-19 5.94396e-19 4.84169e-19 3.03087e-19 2.83363e-19 2.52684e-19 1.63177e-19 -1.38259e-19 -5.37932e-20 1.29501e-19 -3.58547e-20 2.81677e-20 1.29773e-19 1.50322e-19 8.31802e-20 1.99705e-19 1.97356e-19 3.21922e-19 3.93990e-19 4.22322e-19 4.85036e-19 4.66846e-19 5.39664e-19 4.81951e-19 5.14086e-19 6.23777e-19 5.66759e-19 6.06799e-19 6.35379e-19 5.77081e-19 7.41137e-19 7.67217e-19 1.43661e-18 7.66496e-19 8.86941e-19 8.78809e-19 8.25362e-19 9.90420e-19 8.39958e-19 9.76139e-19 8.04176e-19 8.47985e-19 8.51194e-19 7.26366e-19 7.34825e-19 7.07582e-19 6.04386e-19 7.61218e-19 6.20697e-19 5.69097e-19 5.93643e-19 5.58287e-19 5.80527e-19 5.26041e-19 4.64382e-19 4.66757e-19 4.47817e-19 3.93758e-19 3.18678e-19 3.41920e-19 2.38745e-19 2.85538e-19 2.14967e-19 2.75614e-19 1.99805e-19 2.01080e-19 1.85673e-19 1.32680e-19 1.34308e-19 1.03871e-19 5.33580e-20 4.00378e-20 4.53959e-20 1.64215e-20 2.79959e-20 2.64623e-20 2.08511e-20 2.02174e-20 1.79687e-20 2.54299e-20 1.44688e-20 1.42160e-20 8.33830e-21 1.77686e-20 1.23056e-20 1.54077e-20 6.05874e-21 1.05451e-20 8.52051e-21 1.47402e-20 1.00416e-20 1.12273e-20 4.16413e-21 1.84492e-20 6.67349e-21 7.77799e-21 5.77681e-21 1.61676e-20 2.55383e-21 5.87362e-21 5.52428e-21 3.94546e-21 1.06904e-20 1.56196e-20 6.48188e-21 6.41314e-21 2.63939e-21 2.14288e-20 8.75512e-21 8.62813e-21 2.33645e-21 1.89058e-21 1.24870e-20 1.26774e-20 1.34920e-20 1.21991e-20 -1.03885e-22 9.76829e-22 1.05328e-21 4.09368e-23 0.00000e+00 1.78686e-22 0.00000e+00 0.00000e+00 4.66964e-23 1.73923e-22 0.00000e+00 1.71410e-22 0.00000e+00 0.00000e+00 1.30305e-22 0.00000e+00 1.28887e-22 0.00000e+00 0.00000e+00 3.27540e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.55895e-17 7.82633e-17 7.20857e-17 6.63029e-17 6.20767e-17 5.83239e-17 5.17046e-17 4.22862e-17 3.29127e-17 2.64987e-17 2.54020e-17 2.42775e-17 2.26404e-17 2.02930e-17 1.90896e-17 1.66454e-17 1.55495e-17 1.44722e-17 1.24995e-17 1.15154e-17 1.02472e-17 9.23580e-18 8.10182e-18 7.34221e-18 6.37992e-18 5.35474e-18 5.22373e-18 5.04597e-18 4.29913e-18 3.72970e-18 3.13363e-18 2.82019e-18 2.34384e-18 1.97238e-18 1.92278e-18 1.75302e-18 1.74035e-18 1.35509e-18 1.12436e-18 1.03382e-18 7.60927e-19 7.48521e-19 6.46036e-19 5.58683e-19 4.15433e-19 3.90476e-19 3.48792e-19 2.78221e-19 4.11878e-20 9.59734e-20 2.46356e-19 1.04286e-19 1.39451e-19 2.10289e-19 2.18403e-19 1.52033e-19 2.42858e-19 2.37962e-19 3.31684e-19 3.90198e-19 4.03063e-19 4.45061e-19 4.31697e-19 4.82453e-19 4.34119e-19 4.55971e-19 5.47991e-19 4.94892e-19 5.28924e-19 5.52620e-19 5.01053e-19 6.36800e-19 6.60470e-19 1.21012e-18 6.57362e-19 7.62514e-19 7.53437e-19 7.11312e-19 8.49167e-19 7.21694e-19 8.40313e-19 6.93608e-19 7.31594e-19 7.26366e-19 6.31955e-19 6.34872e-19 6.15018e-19 5.23797e-19 6.59413e-19 5.39057e-19 4.92223e-19 5.17341e-19 4.85716e-19 5.07982e-19 4.58712e-19 4.09573e-19 4.09917e-19 3.91809e-19 3.48181e-19 2.82656e-19 3.02869e-19 2.15912e-19 2.55063e-19 1.95042e-19 2.48577e-19 1.83940e-19 1.88088e-19 1.70548e-19 1.26295e-19 1.25367e-19 9.90493e-20 5.97287e-20 4.52754e-20 5.14369e-20 2.68023e-20 3.62354e-20 3.46886e-20 2.78951e-20 2.16833e-20 2.46483e-20 2.94785e-20 2.18081e-20 2.03399e-20 1.25138e-20 2.14670e-20 1.65038e-20 1.70649e-20 9.55078e-21 1.21326e-20 1.15491e-20 1.78331e-20 1.26572e-20 1.16680e-20 6.55435e-21 1.49677e-20 8.40743e-21 6.94941e-21 6.54451e-21 1.46720e-20 3.62450e-21 7.77316e-21 6.20072e-21 4.97255e-21 1.11793e-20 1.36648e-20 6.84897e-21 6.14400e-21 3.32247e-21 1.74956e-20 8.56263e-21 7.92746e-21 2.39749e-21 2.03807e-21 9.54280e-21 9.21501e-21 9.75772e-21 8.52780e-21 6.58454e-23 1.14395e-21 1.49944e-21 1.88235e-22 0.00000e+00 1.35730e-22 0.00000e+00 0.00000e+00 1.88993e-22 1.32112e-22 0.00000e+00 1.30204e-22 0.00000e+00 0.00000e+00 9.81858e-23 0.00000e+00 9.71174e-23 0.00000e+00 0.00000e+00 2.48800e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.47266e-17 7.39983e-17 6.81233e-17 6.29190e-17 5.91294e-17 5.56672e-17 4.93743e-17 4.01305e-17 3.10382e-17 2.47013e-17 2.32930e-17 2.21813e-17 2.06606e-17 1.85048e-17 1.74216e-17 1.51859e-17 1.40501e-17 1.31152e-17 1.12925e-17 1.04457e-17 9.24913e-18 8.27734e-18 7.26769e-18 6.57554e-18 5.67714e-18 4.76914e-18 4.66969e-18 4.51356e-18 3.85559e-18 3.28093e-18 2.74930e-18 2.47288e-18 2.05425e-18 1.69261e-18 1.65611e-18 1.51212e-18 1.52409e-18 1.16082e-18 9.59261e-19 8.64458e-19 5.90914e-19 6.11691e-19 5.11040e-19 4.35430e-19 2.93955e-19 2.67505e-19 2.39254e-19 1.68046e-19 -7.73324e-20 -1.00402e-20 1.43281e-19 4.96853e-21 4.52402e-20 1.36416e-19 1.51703e-19 9.63357e-20 1.88009e-19 1.93007e-19 2.99096e-19 3.51181e-19 3.79723e-19 4.29522e-19 4.12574e-19 4.70291e-19 4.28448e-19 4.51084e-19 5.41521e-19 4.93117e-19 5.32688e-19 5.53511e-19 5.04500e-19 6.42389e-19 6.66064e-19 1.20451e-18 6.65997e-19 7.72981e-19 7.63452e-19 7.21731e-19 8.63842e-19 7.31078e-19 8.50267e-19 7.01014e-19 7.40981e-19 7.34825e-19 6.34872e-19 6.45349e-19 6.21121e-19 5.29495e-19 6.67473e-19 5.41266e-19 4.98132e-19 5.21654e-19 4.87922e-19 5.09297e-19 4.59500e-19 4.08277e-19 4.09912e-19 3.91327e-19 3.47204e-19 2.78075e-19 2.98985e-19 2.09405e-19 2.52287e-19 1.87615e-19 2.42859e-19 1.75772e-19 1.77879e-19 1.63297e-19 1.17327e-19 1.14609e-19 9.05441e-20 4.81738e-20 3.49856e-20 4.09813e-20 1.52174e-20 2.39149e-20 2.28472e-20 1.80889e-20 1.30167e-20 1.57486e-20 2.13240e-20 1.30630e-20 1.21839e-20 7.50273e-21 1.46966e-20 1.05860e-20 1.23811e-20 5.27699e-21 8.63552e-21 7.10109e-21 1.10454e-20 8.12801e-21 8.39341e-21 2.36565e-21 1.35927e-20 5.48600e-21 5.76749e-21 4.74538e-21 1.24188e-20 2.25931e-21 5.16159e-21 4.59959e-21 3.40634e-21 8.38687e-21 1.16222e-20 4.04034e-21 4.82998e-21 2.26035e-21 1.55418e-20 6.72595e-21 6.55405e-21 1.88728e-21 1.59318e-21 8.67995e-21 8.80136e-21 9.41375e-21 8.33073e-21 -6.60703e-23 8.14878e-22 9.52630e-22 5.95878e-23 0.00000e+00 1.77636e-22 0.00000e+00 0.00000e+00 6.29327e-23 1.72901e-22 0.00000e+00 1.70403e-22 0.00000e+00 0.00000e+00 1.35010e-22 0.00000e+00 1.33541e-22 0.00000e+00 0.00000e+00 3.25615e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.22840e-17 7.05129e-17 6.45304e-17 5.92929e-17 5.58088e-17 5.23693e-17 4.61648e-17 3.69314e-17 2.77916e-17 2.17658e-17 2.10069e-17 2.04871e-17 1.92785e-17 1.73296e-17 1.63560e-17 1.42525e-17 1.33003e-17 1.24866e-17 1.07763e-17 1.00269e-17 8.89386e-18 7.97461e-18 7.02443e-18 6.37258e-18 5.52479e-18 4.64830e-18 4.55197e-18 4.40789e-18 3.76812e-18 3.21325e-18 2.68463e-18 2.41254e-18 1.99808e-18 1.64613e-18 1.61278e-18 1.47128e-18 1.47670e-18 1.13798e-18 9.52878e-19 8.61149e-19 6.07398e-19 6.15221e-19 5.21492e-19 4.55309e-19 3.24662e-19 3.03660e-19 2.75278e-19 2.06927e-19 -2.20303e-20 3.58549e-20 1.82811e-19 5.07359e-20 8.43168e-20 1.60891e-19 1.71347e-19 1.12622e-19 1.99478e-19 1.94365e-19 2.89180e-19 3.39213e-19 3.64544e-19 4.07598e-19 3.91802e-19 4.43784e-19 4.04571e-19 4.23736e-19 5.13203e-19 4.64315e-19 5.02180e-19 5.20516e-19 4.76474e-19 6.08926e-19 6.34000e-19 1.13543e-18 6.34902e-19 7.37922e-19 7.30459e-19 6.91637e-19 8.28311e-19 7.02582e-19 8.20472e-19 6.76904e-19 7.15137e-19 7.07582e-19 6.15018e-19 6.21121e-19 6.03381e-19 5.12336e-19 6.45913e-19 5.26221e-19 4.82414e-19 5.07545e-19 4.73911e-19 4.96689e-19 4.48729e-19 4.00870e-19 4.02692e-19 3.83669e-19 3.42278e-19 2.74989e-19 2.95674e-19 2.11301e-19 2.51213e-19 1.89947e-19 2.43773e-19 1.80592e-19 1.84621e-19 1.67272e-19 1.23570e-19 1.21426e-19 9.69643e-20 5.85159e-20 4.39188e-20 5.05849e-20 2.63462e-20 3.44373e-20 3.27634e-20 2.63879e-20 2.16686e-20 2.35813e-20 2.82533e-20 2.11618e-20 1.93464e-20 1.20736e-20 2.06675e-20 1.59164e-20 1.60813e-20 9.55958e-21 1.15390e-20 1.11955e-20 1.69478e-20 1.24032e-20 1.07369e-20 6.17510e-21 1.42380e-20 7.58902e-21 6.82265e-21 6.13062e-21 1.40222e-20 3.61285e-21 8.03518e-21 6.13826e-21 5.01283e-21 1.02889e-20 1.23617e-20 6.34240e-21 5.65748e-21 3.20421e-21 1.59839e-20 7.84115e-21 7.27757e-21 2.20505e-21 1.92800e-21 8.94617e-21 8.62642e-21 9.05031e-21 7.89929e-21 6.86416e-23 1.05454e-21 1.44659e-21 1.97075e-22 0.00000e+00 1.60273e-22 0.00000e+00 0.00000e+00 1.97989e-22 1.56001e-22 0.00000e+00 1.53747e-22 0.00000e+00 0.00000e+00 1.21180e-22 0.00000e+00 1.19861e-22 0.00000e+00 0.00000e+00 2.93789e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.97122e-17 6.24575e-17 5.74797e-17 5.27248e-17 4.93108e-17 4.64855e-17 4.11008e-17 3.32525e-17 2.55371e-17 2.03372e-17 1.93089e-17 1.85855e-17 1.75871e-17 1.60226e-17 1.52131e-17 1.34164e-17 1.25293e-17 1.17561e-17 1.01834e-17 9.41347e-18 8.41447e-18 7.58368e-18 6.66046e-18 6.05156e-18 5.27614e-18 4.44522e-18 4.34917e-18 4.19479e-18 3.60089e-18 3.10665e-18 2.61581e-18 2.36514e-18 1.97331e-18 1.66941e-18 1.62801e-18 1.48833e-18 1.47857e-18 1.16994e-18 9.77821e-19 9.04918e-19 6.83789e-19 6.67891e-19 5.82568e-19 5.24971e-19 4.06446e-19 3.72801e-19 3.47012e-19 2.81016e-19 8.80260e-20 1.28750e-19 2.55026e-19 1.30817e-19 1.53801e-19 2.13127e-19 2.12756e-19 1.56785e-19 2.26433e-19 2.17684e-19 2.87872e-19 3.34381e-19 3.44343e-19 3.79670e-19 3.67793e-19 4.14410e-19 3.68328e-19 3.91149e-19 4.67074e-19 4.19601e-19 4.48364e-19 4.64184e-19 4.20356e-19 5.38855e-19 5.56463e-19 9.94264e-19 5.52495e-19 6.39184e-19 6.32775e-19 5.94594e-19 7.11032e-19 6.01700e-19 7.00537e-19 5.80058e-19 6.11216e-19 6.04386e-19 5.23797e-19 5.29495e-19 5.12336e-19 4.39349e-19 5.48801e-19 4.47611e-19 4.11131e-19 4.28982e-19 4.03266e-19 4.20227e-19 3.79344e-19 3.38734e-19 3.39346e-19 3.25694e-19 2.87442e-19 2.32103e-19 2.49581e-19 1.77186e-19 2.10702e-19 1.59459e-19 2.04084e-19 1.50302e-19 1.52277e-19 1.39268e-19 1.01748e-19 1.01112e-19 7.98258e-20 4.61208e-20 3.42830e-20 3.96276e-20 1.93044e-20 2.64697e-20 2.54833e-20 2.03876e-20 1.71682e-20 1.79316e-20 2.28792e-20 1.59487e-20 1.45435e-20 9.01185e-21 1.59930e-20 1.20474e-20 1.26781e-20 6.82409e-21 9.21611e-21 8.45547e-21 1.23949e-20 9.43750e-21 8.29783e-21 3.74143e-21 1.16711e-20 5.92401e-21 5.49833e-21 4.88505e-21 1.15642e-20 2.73251e-21 6.24304e-21 4.97934e-21 3.93759e-21 8.21869e-21 1.02325e-20 4.56949e-21 4.45406e-21 2.54806e-21 1.38283e-20 6.31620e-21 6.01986e-21 1.83573e-21 1.57419e-21 8.22678e-21 8.10336e-21 8.57451e-21 7.57169e-21 4.92338e-24 8.60466e-22 1.08860e-21 1.19795e-22 0.00000e+00 1.33273e-22 0.00000e+00 0.00000e+00 1.21438e-22 1.29721e-22 0.00000e+00 1.27846e-22 0.00000e+00 0.00000e+00 9.83550e-23 0.00000e+00 9.72847e-23 0.00000e+00 0.00000e+00 2.44296e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.39297e-17 7.42438e-17 6.82819e-17 6.28656e-17 5.90670e-17 5.55445e-17 4.91855e-17 3.97565e-17 3.05934e-17 2.43983e-17 2.33495e-17 2.23190e-17 2.05537e-17 1.81993e-17 1.70615e-17 1.47965e-17 1.36625e-17 1.27774e-17 1.09312e-17 1.00980e-17 8.93048e-18 8.02277e-18 7.01464e-18 6.37422e-18 5.48061e-18 4.63198e-18 4.51826e-18 4.37826e-18 3.73882e-18 3.16323e-18 2.64419e-18 2.36166e-18 1.95224e-18 1.58660e-18 1.54562e-18 1.40700e-18 1.42051e-18 1.09426e-18 9.06914e-19 8.19895e-19 5.44536e-19 5.64921e-19 4.73273e-19 4.15479e-19 2.60735e-19 2.46546e-19 2.20582e-19 1.47443e-19 -1.02315e-19 -3.48283e-20 1.26658e-19 -1.20269e-20 3.15390e-20 1.15088e-19 1.33902e-19 7.59173e-20 1.71832e-19 1.66343e-19 2.67978e-19 3.25472e-19 3.55420e-19 4.03971e-19 3.91245e-19 4.44695e-19 4.09155e-19 4.26932e-19 5.22024e-19 4.73423e-19 5.18278e-19 5.39669e-19 4.95920e-19 6.38578e-19 6.67266e-19 1.20945e-18 6.74154e-19 7.85045e-19 7.80372e-19 7.39282e-19 8.92188e-19 7.56183e-19 8.84427e-19 7.26657e-19 7.69830e-19 7.61218e-19 6.59413e-19 6.67473e-19 6.45913e-19 5.48801e-19 6.98973e-19 5.63636e-19 5.19510e-19 5.44641e-19 5.07551e-19 5.32469e-19 4.82705e-19 4.27202e-19 4.30977e-19 4.10135e-19 3.65173e-19 2.89940e-19 3.14179e-19 2.19893e-19 2.65604e-19 1.97310e-19 2.55489e-19 1.86565e-19 1.88297e-19 1.72302e-19 1.24621e-19 1.21006e-19 9.65128e-20 5.28998e-20 3.84741e-20 4.55983e-20 1.90061e-20 2.63757e-20 2.50400e-20 2.02695e-20 1.50219e-20 1.78595e-20 2.40481e-20 1.56315e-20 1.37860e-20 8.48630e-21 1.68724e-20 1.21458e-20 1.35496e-20 6.54219e-21 9.59062e-21 8.28594e-21 1.20055e-20 9.58730e-21 9.19724e-21 2.67487e-21 1.39527e-20 5.88071e-21 6.29314e-21 4.83698e-21 1.30443e-20 2.65926e-21 6.66010e-21 5.29929e-21 4.15592e-21 8.97173e-21 1.20726e-20 4.01964e-21 5.20722e-21 2.59639e-21 1.66091e-20 7.14881e-21 7.02190e-21 1.90837e-21 1.61688e-21 9.73720e-21 9.71086e-21 1.02748e-20 9.20846e-21 -8.77906e-24 8.53567e-22 1.06223e-21 8.83802e-23 0.00000e+00 1.60779e-22 0.00000e+00 0.00000e+00 9.02711e-23 1.56494e-22 0.00000e+00 1.54233e-22 0.00000e+00 0.00000e+00 1.21913e-22 0.00000e+00 1.20587e-22 0.00000e+00 0.00000e+00 2.94717e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.22121e-17 6.71272e-17 6.15237e-17 5.64166e-17 5.26343e-17 4.93728e-17 4.34883e-17 3.52169e-17 2.68641e-17 2.14246e-17 2.07716e-17 2.01362e-17 1.89727e-17 1.71257e-17 1.62300e-17 1.41898e-17 1.32768e-17 1.24044e-17 1.07215e-17 9.87057e-18 8.78823e-18 7.95487e-18 6.94516e-18 6.30598e-18 5.49143e-18 4.58290e-18 4.49521e-18 4.36066e-18 3.69703e-18 3.21646e-18 2.68981e-18 2.42173e-18 2.00309e-18 1.67672e-18 1.64598e-18 1.50245e-18 1.48474e-18 1.14056e-18 9.46949e-19 8.78767e-19 6.36259e-19 6.31363e-19 5.34852e-19 4.56983e-19 3.26512e-19 3.07707e-19 2.80763e-19 2.06948e-19 3.56403e-21 5.52293e-20 1.83765e-19 6.56172e-20 9.76145e-20 1.58882e-19 1.66392e-19 1.06390e-19 1.86407e-19 1.80880e-19 2.63282e-19 3.17767e-19 3.31200e-19 3.69409e-19 3.54138e-19 4.00936e-19 3.60304e-19 3.80574e-19 4.62314e-19 4.17215e-19 4.44837e-19 4.63539e-19 4.22520e-19 5.39932e-19 5.62027e-19 1.06459e-18 5.59221e-19 6.47583e-19 6.42183e-19 6.05947e-19 7.23072e-19 6.15736e-19 7.17889e-19 5.91631e-19 6.23967e-19 6.20697e-19 5.39057e-19 5.41266e-19 5.26221e-19 4.47611e-19 5.63636e-19 4.64936e-19 4.21392e-19 4.43880e-19 4.16927e-19 4.36336e-19 3.94182e-19 3.52895e-19 3.53764e-19 3.38488e-19 3.00409e-19 2.45423e-19 2.61488e-19 1.90117e-19 2.22263e-19 1.71117e-19 2.17178e-19 1.63395e-19 1.67301e-19 1.50824e-19 1.13297e-19 1.14299e-19 9.05789e-20 5.73299e-20 4.44551e-20 4.98335e-20 2.91033e-20 3.78121e-20 3.60563e-20 2.89764e-20 2.36276e-20 2.58749e-20 2.97274e-20 2.32852e-20 2.15964e-20 1.35135e-20 2.23003e-20 1.74290e-20 1.73524e-20 1.04154e-20 1.25165e-20 1.21579e-20 1.94440e-20 1.29847e-20 1.15022e-20 8.05962e-21 1.49056e-20 8.56765e-21 7.28659e-21 6.74847e-21 1.46897e-20 3.93882e-21 8.30054e-21 6.29451e-21 5.21392e-21 1.11304e-20 1.29656e-20 7.66479e-21 6.05033e-21 3.43060e-21 1.66718e-20 8.33712e-21 7.58110e-21 2.30060e-21 2.01467e-21 9.56718e-21 9.08189e-21 9.46629e-21 8.30240e-21 1.06794e-22 1.15624e-21 1.59495e-21 2.39233e-22 0.00000e+00 1.26517e-22 0.00000e+00 0.00000e+00 2.39800e-22 1.23144e-22 0.00000e+00 1.21365e-22 0.00000e+00 0.00000e+00 9.08026e-23 0.00000e+00 8.98145e-23 0.00000e+00 0.00000e+00 2.31911e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.78733e-17 5.60980e-17 5.14595e-17 4.72626e-17 4.42342e-17 4.15545e-17 3.66696e-17 2.94234e-17 2.23865e-17 1.77211e-17 1.70039e-17 1.64867e-17 1.54819e-17 1.39513e-17 1.32001e-17 1.15468e-17 1.07273e-17 1.00481e-17 8.65811e-18 8.01187e-18 7.11416e-18 6.41276e-18 5.61960e-18 5.09965e-18 4.41859e-18 3.72264e-18 3.64311e-18 3.53648e-18 3.02883e-18 2.58477e-18 2.16813e-18 1.95152e-18 1.62646e-18 1.34466e-18 1.31561e-18 1.20407e-18 1.20712e-18 9.35703e-19 7.80786e-19 7.12772e-19 5.10534e-19 5.11656e-19 4.34999e-19 3.91305e-19 2.74447e-19 2.52027e-19 2.30189e-19 1.72146e-19 -8.19941e-21 3.37074e-20 1.56726e-19 4.99133e-20 7.97873e-20 1.37561e-19 1.44105e-19 9.61556e-20 1.69314e-19 1.60128e-19 2.35564e-19 2.78854e-19 2.94464e-19 3.30205e-19 3.19084e-19 3.61220e-19 3.26534e-19 3.42938e-19 4.13530e-19 3.73637e-19 4.03938e-19 4.20538e-19 3.84411e-19 4.92308e-19 5.10728e-19 9.16640e-19 5.11743e-19 5.93667e-19 5.88661e-19 5.54962e-19 6.68175e-19 5.64987e-19 6.59185e-19 5.44034e-19 5.75511e-19 5.69097e-19 4.92223e-19 4.98132e-19 4.82414e-19 4.11131e-19 5.19510e-19 4.21392e-19 3.88736e-19 4.06278e-19 3.79652e-19 3.96909e-19 3.59795e-19 3.18951e-19 3.21531e-19 3.07304e-19 2.72376e-19 2.17474e-19 2.35149e-19 1.65790e-19 1.99260e-19 1.48949e-19 1.92077e-19 1.40977e-19 1.42490e-19 1.30366e-19 9.46064e-20 9.34118e-20 7.39996e-20 4.15111e-20 3.05961e-20 3.57866e-20 1.62750e-20 2.23696e-20 2.13755e-20 1.71892e-20 1.46839e-20 1.51215e-20 1.98698e-20 1.33830e-20 1.22666e-20 7.50109e-21 1.40658e-20 1.02586e-20 1.12117e-20 5.98848e-21 8.00889e-21 7.37022e-21 1.04276e-20 8.54656e-21 7.58899e-21 2.76833e-21 1.09594e-20 4.95714e-21 5.03178e-21 4.09658e-21 1.04590e-20 2.35076e-21 5.63287e-21 4.42818e-21 3.51784e-21 7.28694e-21 9.48538e-21 3.74664e-21 4.11318e-21 2.19016e-21 1.30310e-20 5.69637e-21 5.52173e-21 1.59305e-21 1.36277e-21 7.84003e-21 7.77376e-21 8.18415e-21 7.31183e-21 -1.23282e-23 7.25362e-22 9.04432e-22 9.45471e-23 0.00000e+00 1.25262e-22 0.00000e+00 0.00000e+00 9.65070e-23 1.21924e-22 0.00000e+00 1.20162e-22 0.00000e+00 0.00000e+00 9.16410e-23 0.00000e+00 9.06438e-23 0.00000e+00 0.00000e+00 2.29612e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.47303e-17 4.94511e-17 4.55017e-17 4.22470e-17 4.00834e-17 3.77968e-17 3.32971e-17 2.64437e-17 1.95759e-17 1.48898e-17 1.42441e-17 1.38167e-17 1.27622e-17 1.12124e-17 1.04962e-17 8.97508e-18 8.31166e-18 7.86677e-18 6.75971e-18 6.37761e-18 5.58816e-18 5.00481e-18 4.44604e-18 4.04005e-18 3.48867e-18 2.95339e-18 2.92257e-18 2.85197e-18 2.43744e-18 2.02511e-18 1.67645e-18 1.48592e-18 1.24950e-18 9.65766e-19 9.60483e-19 8.80612e-19 9.07719e-19 6.76482e-19 5.67074e-19 4.90102e-19 2.96431e-19 3.29638e-19 2.57518e-19 2.10331e-19 1.12016e-19 1.09064e-19 7.98845e-20 4.07637e-20 -1.38690e-19 -8.70023e-20 4.05206e-20 -5.38200e-20 -2.28505e-20 4.76673e-20 6.59837e-20 2.67832e-20 1.06121e-19 1.03120e-19 1.92503e-19 2.27905e-19 2.61842e-19 3.00140e-19 2.81316e-19 3.24740e-19 3.05312e-19 3.15082e-19 3.88114e-19 3.58615e-19 3.92325e-19 4.08073e-19 3.78462e-19 4.83093e-19 5.06758e-19 9.98186e-19 5.15802e-19 6.07619e-19 6.02941e-19 5.74090e-19 6.89473e-19 5.87453e-19 6.89693e-19 5.65702e-19 6.00095e-19 5.93643e-19 5.17341e-19 5.21654e-19 5.07545e-19 4.28982e-19 5.44641e-19 4.43880e-19 4.06278e-19 4.34458e-19 3.98114e-19 4.21046e-19 3.81601e-19 3.41245e-19 3.44699e-19 3.24271e-19 2.92929e-19 2.33747e-19 2.51730e-19 1.81187e-19 2.15729e-19 1.62594e-19 2.09074e-19 1.57510e-19 1.61751e-19 1.45207e-19 1.08298e-19 1.05249e-19 8.52560e-20 5.43095e-20 4.12476e-20 4.71673e-20 2.65464e-20 3.30061e-20 3.02368e-20 2.47829e-20 2.30201e-20 2.24070e-20 2.52807e-20 2.05088e-20 1.85537e-20 1.19605e-20 2.02559e-20 1.55705e-20 1.54313e-20 9.91507e-21 1.10583e-20 1.06933e-20 1.54529e-20 1.14942e-20 1.05561e-20 6.16754e-21 1.28313e-20 7.27026e-21 5.93129e-21 5.69591e-21 1.16456e-20 3.66285e-21 7.98017e-21 5.66044e-21 4.83824e-21 9.66715e-21 1.15085e-20 5.45327e-21 5.70874e-21 2.91857e-21 1.40613e-20 7.36905e-21 6.65579e-21 1.83705e-21 1.63083e-21 7.19700e-21 6.65993e-21 6.75217e-21 5.90311e-21 1.08445e-22 9.02348e-22 1.32632e-21 2.52478e-22 0.00000e+00 9.53893e-23 0.00000e+00 0.00000e+00 2.52819e-22 9.28468e-23 0.00000e+00 9.15052e-23 0.00000e+00 0.00000e+00 6.27061e-23 0.00000e+00 6.20237e-23 0.00000e+00 0.00000e+00 1.74853e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.29510e-17 6.55773e-17 6.04092e-17 5.55904e-17 5.16056e-17 4.83533e-17 4.29881e-17 3.56732e-17 2.83442e-17 2.35010e-17 2.25846e-17 2.13507e-17 1.97470e-17 1.77057e-17 1.67172e-17 1.46392e-17 1.37260e-17 1.27008e-17 1.09986e-17 1.00377e-17 8.96167e-18 8.12119e-18 7.05445e-18 6.42000e-18 5.57534e-18 4.66302e-18 4.52669e-18 4.37849e-18 3.70897e-18 3.25062e-18 2.73496e-18 2.46559e-18 2.02489e-18 1.72729e-18 1.66757e-18 1.52180e-18 1.48690e-18 1.14961e-18 9.53962e-19 8.91479e-19 6.60678e-19 6.44099e-19 5.56492e-19 4.77504e-19 3.57592e-19 3.48699e-19 3.14403e-19 2.47703e-19 5.78019e-20 9.90407e-20 2.10303e-19 9.89311e-20 1.29825e-19 1.83963e-19 1.88934e-19 1.27946e-19 1.99792e-19 2.00116e-19 2.75646e-19 3.30312e-19 3.33711e-19 3.65349e-19 3.57128e-19 3.96591e-19 3.58744e-19 3.75778e-19 4.46325e-19 3.99842e-19 4.25668e-19 4.45262e-19 4.01991e-19 5.07326e-19 5.24805e-19 9.28527e-19 5.14389e-19 5.94297e-19 5.83876e-19 5.51027e-19 6.55083e-19 5.55041e-19 6.43836e-19 5.34144e-19 5.62709e-19 5.58287e-19 4.85716e-19 4.87922e-19 4.73911e-19 4.03266e-19 5.07551e-19 4.16927e-19 3.79652e-19 3.98114e-19 3.78313e-19 3.93503e-19 3.55363e-19 3.18240e-19 3.17638e-19 3.05179e-19 2.71030e-19 2.22175e-19 2.37117e-19 1.72474e-19 2.01494e-19 1.55669e-19 1.97833e-19 1.48172e-19 1.51888e-19 1.37174e-19 1.03698e-19 1.05604e-19 8.26526e-20 5.32723e-20 4.10608e-20 4.62779e-20 2.77005e-20 3.54929e-20 3.44725e-20 2.76994e-20 2.12177e-20 2.46257e-20 2.80875e-20 2.22818e-20 2.07296e-20 1.28328e-20 2.05650e-20 1.61890e-20 1.59623e-20 9.83421e-21 1.13381e-20 1.16301e-20 1.79684e-20 1.26427e-20 1.03300e-20 7.08235e-21 1.25662e-20 7.86049e-21 6.11788e-21 6.27354e-21 1.32990e-20 3.65881e-21 7.66053e-21 5.89369e-21 4.87099e-21 1.02263e-20 1.14983e-20 6.77758e-21 5.27583e-21 3.28257e-21 1.47288e-20 7.57643e-21 6.83629e-21 2.25679e-21 1.92569e-21 8.46801e-21 7.98860e-21 8.42598e-21 7.31824e-21 1.12678e-22 1.12336e-21 1.51546e-21 2.14856e-22 0.00000e+00 9.34049e-23 0.00000e+00 0.00000e+00 2.14249e-22 9.09153e-23 0.00000e+00 8.96017e-23 0.00000e+00 0.00000e+00 6.46553e-23 0.00000e+00 6.39518e-23 0.00000e+00 0.00000e+00 1.71216e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.91473e-17 5.94764e-17 5.47879e-17 5.04730e-17 4.72811e-17 4.44577e-17 3.92678e-17 3.17666e-17 2.42271e-17 1.92646e-17 1.86600e-17 1.80020e-17 1.66206e-17 1.47654e-17 1.38871e-17 1.20083e-17 1.12826e-17 1.05330e-17 9.11369e-18 8.45714e-18 7.51747e-18 6.78645e-18 5.95131e-18 5.41400e-18 4.72151e-18 3.95865e-18 3.88329e-18 3.76788e-18 3.20467e-18 2.76164e-18 2.30696e-18 2.06893e-18 1.71475e-18 1.42411e-18 1.38803e-18 1.27469e-18 1.26561e-18 9.80938e-19 8.31191e-19 7.58467e-19 5.43174e-19 5.48613e-19 4.62688e-19 3.96490e-19 2.82506e-19 2.70562e-19 2.34136e-19 1.79995e-19 -2.41812e-21 4.24948e-20 1.63965e-19 5.88782e-20 8.78116e-20 1.44182e-19 1.54552e-19 9.91632e-20 1.75407e-19 1.74094e-19 2.56991e-19 3.04177e-19 3.18409e-19 3.48896e-19 3.36175e-19 3.73106e-19 3.44579e-19 3.56173e-19 4.29206e-19 3.85886e-19 4.15656e-19 4.34977e-19 3.97263e-19 5.02222e-19 5.23251e-19 9.66159e-19 5.21172e-19 6.06178e-19 5.98814e-19 5.67626e-19 6.77013e-19 5.76000e-19 6.73313e-19 5.55373e-19 5.86861e-19 5.80527e-19 5.07982e-19 5.09297e-19 4.96689e-19 4.20227e-19 5.32469e-19 4.36336e-19 3.96909e-19 4.21046e-19 3.93503e-19 4.14946e-19 3.74219e-19 3.36039e-19 3.36920e-19 3.19897e-19 2.87633e-19 2.33035e-19 2.49588e-19 1.81887e-19 2.13433e-19 1.63825e-19 2.09110e-19 1.58150e-19 1.62960e-19 1.45562e-19 1.10680e-19 1.10084e-19 8.79935e-20 5.86603e-20 4.50773e-20 5.11958e-20 3.14646e-20 3.83594e-20 3.65499e-20 2.97696e-20 2.34304e-20 2.67441e-20 2.94591e-20 2.46374e-20 2.25637e-20 1.41718e-20 2.26201e-20 1.79507e-20 1.71225e-20 1.13464e-20 1.23326e-20 1.26806e-20 1.92185e-20 1.36355e-20 1.13228e-20 8.07836e-21 1.30894e-20 8.55523e-21 6.51456e-21 6.59261e-21 1.34186e-20 4.11711e-21 8.70444e-21 6.27142e-21 5.37718e-21 1.07620e-20 1.17896e-20 6.96900e-21 5.77709e-21 3.48419e-21 1.44841e-20 7.93791e-21 7.04736e-21 2.18648e-21 1.91201e-21 7.76604e-21 7.08174e-21 7.32382e-21 6.30103e-21 1.69656e-22 1.12918e-21 1.62701e-21 2.80323e-22 0.00000e+00 7.75670e-23 0.00000e+00 0.00000e+00 2.78791e-22 7.54995e-23 0.00000e+00 7.44086e-23 0.00000e+00 0.00000e+00 5.00876e-23 0.00000e+00 4.95426e-23 0.00000e+00 0.00000e+00 1.42184e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.58292e-17 5.20415e-17 4.79370e-17 4.43828e-17 4.15316e-17 3.89086e-17 3.43933e-17 2.78563e-17 2.13715e-17 1.73580e-17 1.71304e-17 1.65998e-17 1.51645e-17 1.33169e-17 1.24650e-17 1.07809e-17 1.01357e-17 9.42168e-18 8.14353e-18 7.52284e-18 6.67220e-18 6.04696e-18 5.31259e-18 4.84276e-18 4.20088e-18 3.54781e-18 3.46036e-18 3.35826e-18 2.86335e-18 2.48053e-18 2.08325e-18 1.86483e-18 1.55216e-18 1.28847e-18 1.24098e-18 1.13769e-18 1.12633e-18 8.84077e-19 7.42067e-19 6.83163e-19 4.92819e-19 4.84084e-19 4.12643e-19 3.67726e-19 2.64567e-19 2.63367e-19 2.33530e-19 1.84081e-19 2.26580e-20 5.61157e-20 1.67654e-19 6.96427e-20 9.29862e-20 1.34311e-19 1.42608e-19 9.16556e-20 1.59523e-19 1.45242e-19 2.10713e-19 2.54922e-19 2.64548e-19 2.91739e-19 2.84097e-19 3.14934e-19 2.87492e-19 2.96794e-19 3.64068e-19 3.31108e-19 3.55056e-19 3.72312e-19 3.41613e-19 4.37150e-19 4.59038e-19 8.66560e-19 4.61879e-19 5.39440e-19 5.35459e-19 5.08512e-19 6.10447e-19 5.20606e-19 6.09638e-19 5.01749e-19 5.31062e-19 5.26041e-19 4.58712e-19 4.59500e-19 4.48729e-19 3.79344e-19 4.82705e-19 3.94182e-19 3.59795e-19 3.81601e-19 3.55363e-19 3.74219e-19 3.41624e-19 3.03434e-19 3.05983e-19 2.90067e-19 2.60351e-19 2.09754e-19 2.26754e-19 1.64323e-19 1.93043e-19 1.48445e-19 1.88280e-19 1.43657e-19 1.46914e-19 1.31667e-19 9.98911e-20 9.91674e-20 8.01311e-20 5.25831e-20 4.04781e-20 4.59630e-20 2.84814e-20 3.40945e-20 3.22862e-20 2.65051e-20 2.16610e-20 2.38304e-20 2.73229e-20 2.21386e-20 1.97558e-20 1.24565e-20 2.09016e-20 1.62020e-20 1.57487e-20 1.02700e-20 1.14291e-20 1.14139e-20 1.71913e-20 1.23679e-20 1.06751e-20 7.20168e-21 1.22219e-20 7.55054e-21 5.83408e-21 5.84629e-21 1.20801e-20 3.69409e-21 8.33715e-21 5.87810e-21 5.08313e-21 9.92390e-21 1.13773e-20 6.34242e-21 5.56553e-21 3.15396e-21 1.44611e-20 7.49489e-21 6.79253e-21 1.98448e-21 1.66914e-21 8.04887e-21 7.40852e-21 7.62836e-21 6.76125e-21 1.56370e-22 9.81445e-22 1.38866e-21 2.40111e-22 0.00000e+00 3.68383e-23 0.00000e+00 0.00000e+00 2.37887e-22 3.58564e-23 0.00000e+00 3.53383e-23 0.00000e+00 0.00000e+00 1.49983e-23 0.00000e+00 1.48351e-23 0.00000e+00 0.00000e+00 6.75264e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.60335e-17 4.81142e-17 4.41730e-17 4.05508e-17 3.80258e-17 3.56719e-17 3.14464e-17 2.53791e-17 1.91878e-17 1.52126e-17 1.48652e-17 1.43999e-17 1.33444e-17 1.18503e-17 1.11255e-17 9.58552e-18 9.03946e-18 8.44372e-18 7.29732e-18 6.78741e-18 6.03381e-18 5.45406e-18 4.78643e-18 4.35253e-18 3.81220e-18 3.19735e-18 3.12883e-18 3.04326e-18 2.58680e-18 2.22476e-18 1.85726e-18 1.66151e-18 1.37102e-18 1.12787e-18 1.10364e-18 1.01371e-18 1.00575e-18 7.77677e-19 6.63270e-19 6.10568e-19 4.38995e-19 4.41558e-19 3.71275e-19 3.16382e-19 2.25439e-19 2.17246e-19 1.84463e-19 1.44446e-19 3.19911e-21 3.66705e-20 1.32329e-19 5.25094e-20 7.35402e-20 1.17463e-19 1.26274e-19 7.97051e-20 1.41989e-19 1.40063e-19 2.07620e-19 2.44880e-19 2.56388e-19 2.79380e-19 2.68476e-19 2.99846e-19 2.76433e-19 2.84478e-19 3.45103e-19 3.10828e-19 3.33459e-19 3.47887e-19 3.16919e-19 4.00244e-19 4.18913e-19 8.03830e-19 4.15741e-19 4.85367e-19 4.79386e-19 4.54719e-19 5.39455e-19 4.60942e-19 5.39724e-19 4.45945e-19 4.70896e-19 4.64382e-19 4.09573e-19 4.08277e-19 4.00870e-19 3.38734e-19 4.27202e-19 3.52895e-19 3.18951e-19 3.41245e-19 3.18240e-19 3.36039e-19 3.03434e-19 2.76221e-19 2.75901e-19 2.61418e-19 2.36347e-19 1.93303e-19 2.06610e-19 1.54119e-19 1.77694e-19 1.39713e-19 1.75998e-19 1.36977e-19 1.42497e-19 1.25806e-19 9.85225e-20 9.82982e-20 7.96178e-20 5.83574e-20 4.55893e-20 5.13823e-20 3.62774e-20 4.17775e-20 3.96123e-20 3.24121e-20 2.59172e-20 2.93589e-20 3.09005e-20 2.78929e-20 2.51081e-20 1.59933e-20 2.44790e-20 1.97178e-20 1.78802e-20 1.30157e-20 1.30786e-20 1.39896e-20 2.11401e-20 1.45816e-20 1.15659e-20 9.98596e-21 1.17774e-20 9.13842e-21 6.29052e-21 6.87188e-21 1.25833e-20 4.63832e-21 9.70774e-21 6.52980e-21 5.87730e-21 1.09678e-20 1.09743e-20 7.72323e-21 5.79690e-21 3.75445e-21 1.30050e-20 7.86537e-21 6.74231e-21 2.12144e-21 1.88693e-21 6.90698e-21 5.92025e-21 5.95715e-21 5.04651e-21 2.53091e-22 1.16907e-21 1.78045e-21 3.59579e-22 0.00000e+00 2.56535e-23 0.00000e+00 0.00000e+00 3.55797e-22 2.49698e-23 0.00000e+00 2.46090e-23 0.00000e+00 0.00000e+00 5.90675e-24 0.00000e+00 5.84247e-24 0.00000e+00 0.00000e+00 4.70242e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.16687e-17 4.08565e-17 3.75225e-17 3.46516e-17 3.24087e-17 3.03609e-17 2.68532e-17 2.17359e-17 1.65489e-17 1.30049e-17 1.23607e-17 1.16424e-17 1.04877e-17 9.12898e-18 8.49865e-18 7.23086e-18 6.76374e-18 6.39277e-18 5.48486e-18 5.15520e-18 4.55492e-18 4.10690e-18 3.61104e-18 3.30909e-18 2.85811e-18 2.40271e-18 2.39272e-18 2.34157e-18 1.99112e-18 1.66836e-18 1.38004e-18 1.22220e-18 1.00861e-18 7.83450e-19 7.77830e-19 7.18111e-19 7.35568e-19 5.43921e-19 4.57007e-19 3.94775e-19 2.38109e-19 2.55281e-19 2.08518e-19 1.69675e-19 8.83146e-20 1.00543e-19 7.21978e-20 4.34624e-20 -9.57766e-20 -5.64151e-20 4.76393e-20 -2.55088e-20 1.34553e-21 5.11290e-20 6.52105e-20 2.68810e-20 9.49865e-20 8.90223e-20 1.62230e-19 1.96531e-19 2.15555e-19 2.42023e-19 2.30452e-19 2.63565e-19 2.46118e-19 2.51774e-19 3.13741e-19 2.85860e-19 3.10558e-19 3.24986e-19 2.99046e-19 3.80835e-19 4.01664e-19 7.83475e-19 4.05451e-19 4.77548e-19 4.73419e-19 4.51323e-19 5.39798e-19 4.61291e-19 5.42921e-19 4.46126e-19 4.73696e-19 4.66757e-19 4.09917e-19 4.09912e-19 4.02692e-19 3.39346e-19 4.30977e-19 3.53764e-19 3.21531e-19 3.44699e-19 3.17638e-19 3.36920e-19 3.05983e-19 2.75901e-19 2.80264e-19 2.62926e-19 2.38309e-19 1.91502e-19 2.06977e-19 1.53248e-19 1.78779e-19 1.38087e-19 1.75031e-19 1.36827e-19 1.41217e-19 1.25172e-19 9.69761e-20 9.56453e-20 7.86086e-20 5.60475e-20 4.34628e-20 4.93154e-20 3.40616e-20 3.84169e-20 3.58531e-20 2.97722e-20 2.42092e-20 2.70134e-20 2.92880e-20 2.60042e-20 2.29444e-20 1.46435e-20 2.38554e-20 1.87131e-20 1.73508e-20 1.23911e-20 1.26957e-20 1.30715e-20 1.93886e-20 1.38375e-20 1.15766e-20 9.04361e-21 1.21077e-20 8.49961e-21 6.15985e-21 6.32751e-21 1.19007e-20 4.39798e-21 9.79223e-21 6.29898e-21 5.84214e-21 1.06343e-20 1.13422e-20 7.01798e-21 6.02997e-21 3.52667e-21 1.35351e-20 7.81172e-21 6.86795e-21 1.91074e-21 1.71016e-21 6.90217e-21 5.97004e-21 5.91759e-21 5.12358e-21 2.29611e-22 1.03914e-21 1.61121e-21 3.44092e-22 0.00000e+00 2.61016e-23 0.00000e+00 0.00000e+00 3.40880e-22 2.54058e-23 0.00000e+00 2.50388e-23 0.00000e+00 0.00000e+00 4.90837e-24 0.00000e+00 4.85496e-24 0.00000e+00 0.00000e+00 4.78455e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.54253e-17 4.71863e-17 4.36299e-17 3.99025e-17 3.69155e-17 3.45545e-17 3.06170e-17 2.51172e-17 1.95889e-17 1.59259e-17 1.52597e-17 1.45148e-17 1.35301e-17 1.22125e-17 1.15590e-17 1.01231e-17 9.52529e-18 8.89144e-18 7.70868e-18 7.09217e-18 6.36874e-18 5.77021e-18 5.02478e-18 4.58374e-18 4.00839e-18 3.35926e-18 3.28872e-18 3.18870e-18 2.72257e-18 2.35927e-18 1.97753e-18 1.78543e-18 1.46460e-18 1.22993e-18 1.20213e-18 1.10071e-18 1.08893e-18 8.39774e-19 7.05558e-19 6.52207e-19 4.87994e-19 4.72143e-19 4.13948e-19 3.66925e-19 2.67969e-19 2.60524e-19 2.33204e-19 1.83932e-19 4.86256e-20 7.53152e-20 1.73594e-19 9.10794e-20 1.14623e-19 1.50354e-19 1.53462e-19 1.03644e-19 1.65809e-19 1.56801e-19 2.16357e-19 2.58944e-19 2.60538e-19 2.84479e-19 2.76066e-19 3.07865e-19 2.75204e-19 2.87927e-19 3.49377e-19 3.11017e-19 3.29592e-19 3.45995e-19 3.11906e-19 3.95588e-19 4.13022e-19 7.67499e-19 4.08083e-19 4.70551e-19 4.65109e-19 4.38857e-19 5.22477e-19 4.44969e-19 5.19313e-19 4.30357e-19 4.54441e-19 4.47817e-19 3.91809e-19 3.91327e-19 3.83669e-19 3.25694e-19 4.10135e-19 3.38488e-19 3.07304e-19 3.24271e-19 3.05179e-19 3.19897e-19 2.90067e-19 2.61418e-19 2.62926e-19 2.53186e-19 2.25118e-19 1.83494e-19 1.97249e-19 1.46288e-19 1.69207e-19 1.32336e-19 1.66594e-19 1.29323e-19 1.32719e-19 1.18872e-19 9.21031e-20 9.30757e-20 7.51760e-20 5.26096e-20 4.11146e-20 4.62779e-20 3.23299e-20 3.74737e-20 3.57021e-20 2.93469e-20 2.22225e-20 2.62962e-20 2.92724e-20 2.51043e-20 2.26981e-20 1.40502e-20 2.27263e-20 1.78439e-20 1.67146e-20 1.17481e-20 1.22377e-20 1.29742e-20 2.01310e-20 1.41244e-20 1.10789e-20 9.31110e-21 1.23824e-20 8.23683e-21 6.56335e-21 6.19963e-21 1.29527e-20 4.15647e-21 9.22732e-21 6.17025e-21 5.59454e-21 1.03839e-20 1.09994e-20 7.82044e-21 5.55177e-21 3.51741e-21 1.41788e-20 7.55260e-21 6.73048e-21 2.01602e-21 1.78180e-21 8.51840e-21 7.72494e-21 7.86602e-21 6.94516e-21 1.94952e-22 1.09152e-21 1.59956e-21 2.96988e-22 0.00000e+00 4.30771e-23 0.00000e+00 0.00000e+00 2.94145e-22 4.19289e-23 0.00000e+00 4.13231e-23 0.00000e+00 0.00000e+00 2.09096e-23 0.00000e+00 2.06821e-23 0.00000e+00 0.00000e+00 7.89624e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.74669e-18 3.48387e-17 3.21135e-17 2.95707e-17 2.79480e-17 2.61922e-17 2.30046e-17 1.82690e-17 1.34066e-17 1.02508e-17 1.00118e-17 9.73871e-18 8.86299e-18 7.66530e-18 7.07064e-18 5.94444e-18 5.59759e-18 5.28718e-18 4.54134e-18 4.28552e-18 3.77680e-18 3.37497e-18 2.97250e-18 2.73551e-18 2.35763e-18 1.97117e-18 1.95979e-18 1.91081e-18 1.63020e-18 1.35825e-18 1.11940e-18 9.92093e-19 8.09230e-19 6.19262e-19 6.23264e-19 5.73148e-19 5.95699e-19 4.36185e-19 3.76971e-19 3.23983e-19 1.97870e-19 2.12772e-19 1.77236e-19 1.45291e-19 8.33790e-20 9.39258e-20 6.64840e-20 4.66641e-20 -6.52946e-20 -3.60072e-20 5.17543e-20 -9.01092e-21 1.52838e-20 5.85281e-20 7.13069e-20 3.73045e-20 9.13928e-20 9.24062e-20 1.53785e-19 1.82320e-19 1.98641e-19 2.18026e-19 2.08500e-19 2.32193e-19 2.21109e-19 2.23864e-19 2.74432e-19 2.47674e-19 2.69175e-19 2.84649e-19 2.59802e-19 3.27778e-19 3.44816e-19 6.42621e-19 3.45563e-19 4.06432e-19 4.00757e-19 3.82678e-19 4.56378e-19 3.89660e-19 4.58234e-19 3.78679e-19 4.00769e-19 3.93758e-19 3.48181e-19 3.47204e-19 3.42278e-19 2.87442e-19 3.65173e-19 3.00409e-19 2.72376e-19 2.92929e-19 2.71030e-19 2.87633e-19 2.60351e-19 2.36347e-19 2.38309e-19 2.25118e-19 2.06731e-19 1.65442e-19 1.77945e-19 1.33550e-19 1.54882e-19 1.20372e-19 1.52697e-19 1.19736e-19 1.24738e-19 1.10147e-19 8.66283e-20 8.53867e-20 6.99198e-20 5.25695e-20 4.08602e-20 4.61337e-20 3.33229e-20 3.71847e-20 3.46016e-20 2.88184e-20 2.40229e-20 2.61577e-20 2.73492e-20 2.51811e-20 2.23808e-20 1.43590e-20 2.19271e-20 1.78834e-20 1.56665e-20 1.22651e-20 1.16060e-20 1.27114e-20 1.88907e-20 1.35265e-20 1.02691e-20 9.18630e-21 1.01579e-20 7.96680e-21 5.67553e-21 5.88629e-21 1.09131e-20 4.27195e-21 9.22188e-21 5.94151e-21 5.47159e-21 9.34511e-21 9.04476e-21 6.81018e-21 5.01182e-21 3.32553e-21 1.07195e-20 6.67464e-21 5.65087e-21 1.78546e-21 1.59592e-21 5.89810e-21 4.91676e-21 4.80117e-21 4.10836e-21 2.53238e-22 9.76930e-22 1.56000e-21 3.45770e-22 0.00000e+00 8.11540e-24 0.00000e+00 0.00000e+00 3.41445e-22 7.89910e-24 0.00000e+00 7.78496e-24 0.00000e+00 0.00000e+00 -8.17521e-24 0.00000e+00 -8.08625e-24 0.00000e+00 0.00000e+00 1.48759e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.34030e-17 4.00706e-17 3.71705e-17 3.42583e-17 3.17947e-17 2.96441e-17 2.63374e-17 2.21192e-17 1.75940e-17 1.46934e-17 1.44164e-17 1.36495e-17 1.26031e-17 1.12408e-17 1.05637e-17 9.17134e-18 8.70664e-18 8.02059e-18 6.96580e-18 6.35656e-18 5.69417e-18 5.18553e-18 4.50066e-18 4.11160e-18 3.60279e-18 2.99409e-18 2.90913e-18 2.82234e-18 2.36581e-18 2.10334e-18 1.76342e-18 1.58362e-18 1.28420e-18 1.09560e-18 1.06950e-18 9.71790e-19 9.38536e-19 7.15342e-19 5.96133e-19 5.62780e-19 4.18609e-19 4.06403e-19 3.48973e-19 2.81509e-19 2.09106e-19 2.11090e-19 1.78136e-19 1.39570e-19 3.26978e-20 5.69240e-20 1.18304e-19 5.85869e-20 7.77490e-20 1.07359e-19 1.11734e-19 6.97109e-20 1.16154e-19 1.19941e-19 1.68561e-19 2.04694e-19 2.04164e-19 2.20244e-19 2.12666e-19 2.35833e-19 2.14412e-19 2.21943e-19 2.67078e-19 2.38089e-19 2.48910e-19 2.61913e-19 2.34709e-19 2.92277e-19 3.05229e-19 5.81295e-19 2.93889e-19 3.40773e-19 3.33256e-19 3.15799e-19 3.68285e-19 3.16135e-19 3.67779e-19 3.05877e-19 3.21220e-19 3.18678e-19 2.82656e-19 2.78075e-19 2.74989e-19 2.32103e-19 2.89940e-19 2.45423e-19 2.17474e-19 2.33747e-19 2.22175e-19 2.33035e-19 2.09754e-19 1.93303e-19 1.91502e-19 1.83494e-19 1.65442e-19 1.40862e-19 1.47496e-19 1.15215e-19 1.27553e-19 1.05127e-19 1.29196e-19 1.03897e-19 1.09659e-19 9.55252e-20 7.81390e-20 8.11246e-20 6.48745e-20 5.22017e-20 4.23139e-20 4.61191e-20 3.65779e-20 4.21549e-20 4.03090e-20 3.27657e-20 2.71545e-20 2.97168e-20 2.99510e-20 2.82226e-20 2.59571e-20 1.63720e-20 2.40268e-20 1.97956e-20 1.75427e-20 1.31791e-20 1.27018e-20 1.42060e-20 2.24601e-20 1.46463e-20 1.12949e-20 1.14367e-20 1.05962e-20 9.27921e-21 5.83308e-21 6.92399e-21 1.19144e-20 4.61958e-21 9.18133e-21 6.17194e-21 5.62498e-21 1.07703e-20 1.01862e-20 8.66571e-21 5.47425e-21 3.72331e-21 1.16825e-20 7.55317e-21 6.27333e-21 2.10148e-21 1.87736e-21 6.14658e-21 5.06886e-21 5.07779e-21 4.20522e-21 2.88447e-22 1.19510e-21 1.84472e-21 3.75538e-22 0.00000e+00 7.50321e-24 0.00000e+00 0.00000e+00 3.70989e-22 7.30322e-24 0.00000e+00 7.19769e-24 0.00000e+00 0.00000e+00 -5.61335e-24 0.00000e+00 -5.55227e-24 0.00000e+00 0.00000e+00 1.37538e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.14798e-17 3.76193e-17 3.51325e-17 3.25503e-17 3.01384e-17 2.81377e-17 2.51390e-17 2.11438e-17 1.70407e-17 1.43647e-17 1.39666e-17 1.31266e-17 1.18768e-17 1.04739e-17 9.75861e-18 8.45326e-18 8.04554e-18 7.39784e-18 6.44451e-18 5.91339e-18 5.30922e-18 4.83132e-18 4.22992e-18 3.86445e-18 3.40038e-18 2.85801e-18 2.78243e-18 2.68854e-18 2.29634e-18 2.02152e-18 1.70550e-18 1.53648e-18 1.26292e-18 1.08287e-18 1.04131e-18 9.55653e-19 9.29308e-19 7.37017e-19 6.26106e-19 5.82615e-19 4.54474e-19 4.28050e-19 3.78916e-19 3.37314e-19 2.71593e-19 2.76515e-19 2.44180e-19 2.08097e-19 1.12327e-19 1.23097e-19 1.93997e-19 1.28358e-19 1.38168e-19 1.57686e-19 1.57646e-19 1.10989e-19 1.58205e-19 1.49437e-19 1.92314e-19 2.24857e-19 2.19395e-19 2.30357e-19 2.25653e-19 2.45649e-19 2.21519e-19 2.26993e-19 2.73113e-19 2.43021e-19 2.55581e-19 2.69349e-19 2.41318e-19 3.02431e-19 3.17486e-19 5.89458e-19 3.09588e-19 3.59836e-19 3.53602e-19 3.35129e-19 3.95349e-19 3.39229e-19 3.96446e-19 3.29181e-19 3.46903e-19 3.41920e-19 3.02869e-19 2.98985e-19 2.95674e-19 2.49581e-19 3.14179e-19 2.61488e-19 2.35149e-19 2.51730e-19 2.37117e-19 2.49588e-19 2.26754e-19 2.06610e-19 2.06977e-19 1.97249e-19 1.77945e-19 1.47496e-19 1.58834e-19 1.20892e-19 1.36249e-19 1.10426e-19 1.36446e-19 1.09712e-19 1.14282e-19 1.00243e-19 8.09156e-20 8.19551e-20 6.68096e-20 5.25269e-20 4.17585e-20 4.64807e-20 3.62996e-20 4.01850e-20 3.84282e-20 3.17183e-20 2.41987e-20 2.86828e-20 2.99919e-20 2.78274e-20 2.49544e-20 1.56536e-20 2.40618e-20 1.93512e-20 1.73127e-20 1.31144e-20 1.26527e-20 1.39815e-20 2.11318e-20 1.47617e-20 1.14143e-20 1.04542e-20 1.02590e-20 8.86205e-21 5.49475e-21 6.54320e-21 1.13310e-20 4.50796e-21 9.68005e-21 6.22311e-21 5.83458e-21 1.05997e-20 1.03203e-20 7.84219e-21 5.58917e-21 3.69349e-21 1.21830e-20 7.55706e-21 6.43813e-21 1.99862e-21 1.75391e-21 6.47162e-21 5.38133e-21 5.36594e-21 4.57530e-21 2.90570e-22 1.12409e-21 1.73514e-21 3.61914e-22 0.00000e+00 -2.00380e-23 0.00000e+00 0.00000e+00 3.56104e-22 -1.95039e-23 0.00000e+00 -1.92221e-23 0.00000e+00 0.00000e+00 -3.09295e-23 0.00000e+00 -3.05929e-23 0.00000e+00 0.00000e+00 -3.67307e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.27085e-18 2.96833e-17 2.77466e-17 2.58452e-17 2.37007e-17 2.20948e-17 1.97869e-17 1.70083e-17 1.38879e-17 1.19922e-17 1.17567e-17 1.09540e-17 9.94816e-18 8.82397e-18 8.28540e-18 7.21133e-18 6.98213e-18 6.41074e-18 5.65637e-18 5.17589e-18 4.67769e-18 4.26810e-18 3.73193e-18 3.43272e-18 3.03417e-18 2.53095e-18 2.46707e-18 2.38359e-18 2.01335e-18 1.81168e-18 1.52428e-18 1.37092e-18 1.11522e-18 9.71259e-19 9.38354e-19 8.55885e-19 8.20262e-19 6.42231e-19 5.48601e-19 5.21146e-19 4.12438e-19 3.86374e-19 3.41023e-19 2.86961e-19 2.37513e-19 2.49731e-19 2.15835e-19 1.85724e-19 1.10505e-19 1.18983e-19 1.62065e-19 1.15952e-19 1.22101e-19 1.36907e-19 1.33953e-19 9.32717e-20 1.26053e-19 1.25294e-19 1.56031e-19 1.84752e-19 1.77814e-19 1.84173e-19 1.77961e-19 1.92549e-19 1.76014e-19 1.80195e-19 2.15432e-19 1.89524e-19 1.94826e-19 2.05148e-19 1.82600e-19 2.23433e-19 2.35229e-19 4.41645e-19 2.22857e-19 2.58449e-19 2.50415e-19 2.38961e-19 2.74306e-19 2.36994e-19 2.76439e-19 2.31735e-19 2.42717e-19 2.38745e-19 2.15912e-19 2.09405e-19 2.11301e-19 1.77186e-19 2.19893e-19 1.90117e-19 1.65790e-19 1.81187e-19 1.72474e-19 1.81887e-19 1.64323e-19 1.54119e-19 1.53248e-19 1.46288e-19 1.33550e-19 1.15215e-19 1.20892e-19 1.00804e-19 1.07184e-19 9.14932e-20 1.10341e-19 9.39036e-20 1.00308e-19 8.55947e-20 7.35729e-20 7.69955e-20 6.27827e-20 5.62294e-20 4.61092e-20 5.00400e-20 4.37075e-20 4.78522e-20 4.58220e-20 3.75371e-20 3.10845e-20 3.42376e-20 3.35165e-20 3.32017e-20 3.01338e-20 1.92193e-20 2.73570e-20 2.29596e-20 1.93752e-20 1.58499e-20 1.42416e-20 1.65321e-20 2.53024e-20 1.69373e-20 1.22233e-20 1.34384e-20 9.84548e-21 1.03449e-20 5.90256e-21 7.63787e-21 1.19193e-20 5.45527e-21 1.09580e-20 6.97185e-21 6.59695e-21 1.15232e-20 9.86756e-21 9.51994e-21 5.73606e-21 4.24594e-21 1.07281e-20 7.87184e-21 6.30663e-21 2.21288e-21 2.00430e-21 5.49517e-21 4.07815e-21 3.88713e-21 3.05747e-21 3.82524e-22 1.30523e-21 2.11281e-21 4.75493e-22 0.00000e+00 -2.93850e-23 0.00000e+00 0.00000e+00 4.68773e-22 -2.86018e-23 0.00000e+00 -2.81885e-23 0.00000e+00 0.00000e+00 -3.73007e-23 0.00000e+00 -3.68948e-23 0.00000e+00 0.00000e+00 -5.38642e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.72801e-18 2.71148e-17 2.56363e-17 2.40492e-17 2.23966e-17 2.10129e-17 1.88744e-17 1.59431e-17 1.28145e-17 1.06552e-17 1.00717e-17 9.16605e-18 8.12400e-18 7.07555e-18 6.58891e-18 5.63522e-18 5.38445e-18 4.98327e-18 4.36047e-18 4.03655e-18 3.62323e-18 3.28409e-18 2.87322e-18 2.64683e-18 2.31712e-18 1.94378e-18 1.91894e-18 1.87247e-18 1.58983e-18 1.37864e-18 1.14662e-18 1.03106e-18 8.33791e-19 7.02442e-19 6.79476e-19 6.33137e-19 6.21110e-19 4.76365e-19 4.16928e-19 3.82880e-19 2.79433e-19 2.76416e-19 2.39079e-19 2.04860e-19 1.50364e-19 1.60667e-19 1.32608e-19 1.09227e-19 3.00317e-20 4.51625e-20 1.03831e-19 5.95683e-20 7.04743e-20 9.56250e-20 9.85220e-20 6.31756e-20 1.03905e-19 1.03943e-19 1.46051e-19 1.72075e-19 1.76504e-19 1.86030e-19 1.77775e-19 1.96173e-19 1.84528e-19 1.87110e-19 2.25596e-19 1.99711e-19 2.13366e-19 2.24046e-19 2.02775e-19 2.51147e-19 2.63986e-19 4.89921e-19 2.58553e-19 3.01772e-19 2.94861e-19 2.81608e-19 3.31412e-19 2.83242e-19 3.31861e-19 2.76447e-19 2.91889e-19 2.85538e-19 2.55063e-19 2.52287e-19 2.51213e-19 2.10702e-19 2.65604e-19 2.22263e-19 1.99260e-19 2.15729e-19 2.01494e-19 2.13433e-19 1.93043e-19 1.77694e-19 1.78779e-19 1.69207e-19 1.54882e-19 1.27553e-19 1.36249e-19 1.07184e-19 1.21132e-19 9.68997e-20 1.20956e-19 9.86513e-20 1.03794e-19 8.99235e-20 7.38420e-20 7.52958e-20 6.15071e-20 5.08148e-20 4.05201e-20 4.49990e-20 3.63552e-20 3.97342e-20 3.77310e-20 3.11404e-20 2.58387e-20 2.83200e-20 2.83907e-20 2.75430e-20 2.49082e-20 1.58829e-20 2.32649e-20 1.91624e-20 1.64887e-20 1.34178e-20 1.21123e-20 1.38925e-20 2.04611e-20 1.46219e-20 1.05153e-20 1.03493e-20 9.01173e-21 8.52132e-21 5.13797e-21 6.33753e-21 1.03348e-20 4.62840e-21 9.59923e-21 6.05726e-21 5.72997e-21 9.76263e-21 8.74621e-21 7.40348e-21 5.00949e-21 3.57476e-21 9.79046e-21 6.74563e-21 5.53451e-21 1.84442e-21 1.69557e-21 5.10517e-21 3.97860e-21 3.79971e-21 3.08204e-21 2.91537e-22 1.07534e-21 1.74117e-21 3.96118e-22 0.00000e+00 4.90665e-25 0.00000e+00 0.00000e+00 3.91476e-22 4.77587e-25 0.00000e+00 4.70686e-25 0.00000e+00 0.00000e+00 -1.27661e-23 0.00000e+00 -1.26272e-23 0.00000e+00 0.00000e+00 8.99414e-25 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.14021e-18 2.93293e-17 2.74821e-17 2.55045e-17 2.34847e-17 2.17784e-17 1.94977e-17 1.67236e-17 1.36681e-17 1.18836e-17 1.18815e-17 1.12101e-17 1.01903e-17 9.02130e-18 8.42719e-18 7.32215e-18 7.08147e-18 6.46167e-18 5.67962e-18 5.17756e-18 4.68405e-18 4.29387e-18 3.75189e-18 3.43809e-18 3.04623e-18 2.55023e-18 2.46754e-18 2.38910e-18 2.01589e-18 1.82512e-18 1.54128e-18 1.39081e-18 1.13024e-18 9.93487e-19 9.56314e-19 8.72918e-19 8.27284e-19 6.54840e-19 5.59229e-19 5.37361e-19 4.33065e-19 4.02221e-19 3.53613e-19 3.02587e-19 2.48076e-19 2.54395e-19 2.22612e-19 1.90432e-19 1.24432e-19 1.28287e-19 1.65930e-19 1.22394e-19 1.27201e-19 1.34151e-19 1.31261e-19 8.95453e-20 1.21809e-19 1.17261e-19 1.43562e-19 1.71416e-19 1.62596e-19 1.66530e-19 1.61972e-19 1.76382e-19 1.58038e-19 1.61437e-19 1.95703e-19 1.70799e-19 1.74864e-19 1.84160e-19 1.63065e-19 2.00942e-19 2.12012e-19 4.12779e-19 1.99821e-19 2.31878e-19 2.25514e-19 2.14217e-19 2.45842e-19 2.13551e-19 2.48339e-19 2.08937e-19 2.18530e-19 2.14967e-19 1.95042e-19 1.87615e-19 1.89947e-19 1.59459e-19 1.97310e-19 1.71117e-19 1.48949e-19 1.62594e-19 1.55669e-19 1.63825e-19 1.48445e-19 1.39713e-19 1.38087e-19 1.32336e-19 1.20372e-19 1.05127e-19 1.10426e-19 9.14932e-20 9.68997e-20 8.49057e-20 1.00683e-19 8.65319e-20 9.26176e-20 7.87266e-20 6.82173e-20 7.16692e-20 5.84272e-20 5.29715e-20 4.35534e-20 4.72555e-20 4.20278e-20 4.57278e-20 4.39343e-20 3.59906e-20 2.91441e-20 3.27902e-20 3.23432e-20 3.20075e-20 2.90931e-20 1.83286e-20 2.63779e-20 2.19350e-20 1.86445e-20 1.52814e-20 1.37552e-20 1.60377e-20 2.45012e-20 1.65616e-20 1.20312e-20 1.30957e-20 9.19266e-21 1.00279e-20 5.38876e-21 7.31449e-21 1.11614e-20 5.16832e-21 1.05066e-20 6.58875e-21 6.33771e-21 1.11894e-20 9.65867e-21 9.30011e-21 5.58379e-21 4.09750e-21 1.05353e-20 7.66147e-21 6.18137e-21 2.11643e-21 1.91272e-21 5.29909e-21 3.92637e-21 3.76950e-21 2.97367e-21 3.77258e-22 1.25984e-21 2.03312e-21 4.50567e-22 0.00000e+00 -3.52410e-23 0.00000e+00 0.00000e+00 4.43216e-22 -3.43017e-23 0.00000e+00 -3.38061e-23 0.00000e+00 0.00000e+00 -4.13431e-23 0.00000e+00 -4.08932e-23 0.00000e+00 0.00000e+00 -6.45986e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.55378e-18 3.21147e-17 3.00076e-17 2.78614e-17 2.58145e-17 2.41691e-17 2.15695e-17 1.82390e-17 1.46180e-17 1.23283e-17 1.20083e-17 1.11996e-17 1.00999e-17 8.90298e-18 8.33662e-18 7.19491e-18 6.93027e-18 6.37762e-18 5.60081e-18 5.16677e-18 4.65486e-18 4.23314e-18 3.70154e-18 3.38860e-18 2.99407e-18 2.50748e-18 2.43795e-18 2.36504e-18 1.99903e-18 1.75880e-18 1.46899e-18 1.31912e-18 1.06875e-18 9.13475e-19 8.81755e-19 8.08599e-19 7.78407e-19 5.98197e-19 5.18604e-19 4.84568e-19 3.69808e-19 3.59328e-19 3.10697e-19 2.61695e-19 2.04734e-19 2.14870e-19 1.78799e-19 1.54049e-19 6.87455e-20 8.17268e-20 1.34544e-19 8.84972e-20 1.01010e-19 1.21326e-19 1.23016e-19 8.18075e-20 1.22720e-19 1.24837e-19 1.68184e-19 1.96746e-19 1.95888e-19 2.03474e-19 1.96325e-19 2.13994e-19 1.99103e-19 2.01856e-19 2.40212e-19 2.10820e-19 2.22276e-19 2.32969e-19 2.09553e-19 2.55290e-19 2.67740e-19 4.92886e-19 2.55939e-19 2.97384e-19 2.88787e-19 2.74937e-19 3.19035e-19 2.73543e-19 3.19325e-19 2.67709e-19 2.81299e-19 2.75614e-19 2.48577e-19 2.42859e-19 2.43773e-19 2.04084e-19 2.55489e-19 2.17178e-19 1.92077e-19 2.09074e-19 1.97833e-19 2.09110e-19 1.88280e-19 1.75998e-19 1.75031e-19 1.66594e-19 1.52697e-19 1.29196e-19 1.36446e-19 1.10341e-19 1.20956e-19 1.00683e-19 1.23959e-19 1.02736e-19 1.09578e-19 9.39359e-20 7.92891e-20 8.21694e-20 6.66198e-20 5.83442e-20 4.72533e-20 5.18653e-20 4.40451e-20 4.80866e-20 4.58970e-20 3.77388e-20 3.07813e-20 3.43616e-20 3.35386e-20 3.33979e-20 3.04759e-20 1.93116e-20 2.75667e-20 2.29764e-20 1.95121e-20 1.61535e-20 1.41989e-20 1.68047e-20 2.51315e-20 1.75080e-20 1.24381e-20 1.31324e-20 9.85482e-21 1.03320e-20 5.84084e-21 7.59271e-21 1.19254e-20 5.50250e-21 1.10569e-20 7.00714e-21 6.64973e-21 1.16086e-20 9.95482e-21 9.23084e-21 5.79268e-21 4.27339e-21 1.06106e-20 7.92705e-21 6.35365e-21 2.21559e-21 2.01862e-21 5.13113e-21 3.71024e-21 3.51041e-21 2.67411e-21 3.80870e-22 1.31212e-21 2.12582e-21 4.80879e-22 0.00000e+00 -2.50913e-23 0.00000e+00 0.00000e+00 4.74217e-22 -2.44226e-23 0.00000e+00 -2.40697e-23 0.00000e+00 0.00000e+00 -3.50857e-23 0.00000e+00 -3.47039e-23 0.00000e+00 0.00000e+00 -4.59937e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.87222e-18 2.35237e-17 2.22187e-17 2.09255e-17 1.92729e-17 1.79253e-17 1.61454e-17 1.39834e-17 1.14985e-17 1.00653e-17 9.97520e-18 9.24143e-18 8.16694e-18 7.10598e-18 6.60684e-18 5.70170e-18 5.59535e-18 5.11446e-18 4.54086e-18 4.17897e-18 3.79597e-18 3.48636e-18 3.07622e-18 2.83254e-18 2.53514e-18 2.13652e-18 2.08132e-18 2.01370e-18 1.70963e-18 1.53255e-18 1.28987e-18 1.16090e-18 9.42598e-19 8.17033e-19 7.82809e-19 7.20263e-19 6.83365e-19 5.40727e-19 4.73403e-19 4.51047e-19 3.62328e-19 3.37985e-19 2.94092e-19 2.54539e-19 2.10727e-19 2.23988e-19 1.94416e-19 1.67110e-19 1.15325e-19 1.16660e-19 1.50470e-19 1.16821e-19 1.18431e-19 1.24992e-19 1.21087e-19 8.12648e-20 1.13341e-19 1.08849e-19 1.36028e-19 1.59376e-19 1.53778e-19 1.54491e-19 1.48580e-19 1.60664e-19 1.48724e-19 1.48023e-19 1.80054e-19 1.56963e-19 1.60972e-19 1.70147e-19 1.50751e-19 1.83000e-19 1.95557e-19 4.07030e-19 1.83707e-19 2.14766e-19 2.08015e-19 1.99338e-19 2.26811e-19 1.97871e-19 2.32959e-19 1.95322e-19 2.05194e-19 1.99805e-19 1.83940e-19 1.75772e-19 1.80592e-19 1.50302e-19 1.86565e-19 1.63395e-19 1.40977e-19 1.57510e-19 1.48172e-19 1.58150e-19 1.43657e-19 1.36977e-19 1.36827e-19 1.29323e-19 1.19736e-19 1.03897e-19 1.09712e-19 9.39036e-20 9.86513e-20 8.65319e-20 1.02736e-19 9.18792e-20 9.84218e-20 8.25386e-20 7.31798e-20 7.64354e-20 6.32973e-20 6.01955e-20 4.96062e-20 5.39071e-20 4.94689e-20 5.21897e-20 4.97967e-20 4.11067e-20 3.44385e-20 3.76269e-20 3.65313e-20 3.72392e-20 3.33870e-20 2.12835e-20 3.06423e-20 2.54365e-20 2.12918e-20 1.79972e-20 1.57514e-20 1.84234e-20 2.79424e-20 1.88888e-20 1.36084e-20 1.52961e-20 1.00173e-20 1.13132e-20 6.08017e-21 8.16196e-21 1.20735e-20 6.09636e-21 1.25592e-20 7.57286e-21 7.44628e-21 1.25716e-20 1.05096e-20 1.04234e-20 6.41188e-21 4.68346e-21 1.12324e-20 8.54392e-21 6.81117e-21 2.23411e-21 2.05943e-21 5.59614e-21 3.89012e-21 3.53016e-21 2.75060e-21 4.60851e-22 1.38403e-21 2.31068e-21 5.54267e-22 0.00000e+00 -6.71080e-23 0.00000e+00 0.00000e+00 5.45238e-22 -6.53193e-23 0.00000e+00 -6.43755e-23 0.00000e+00 0.00000e+00 -7.11612e-23 0.00000e+00 -7.03869e-23 0.00000e+00 0.00000e+00 -1.23012e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.99956e-18 2.33666e-17 2.21032e-17 2.06887e-17 1.90661e-17 1.76851e-17 1.58471e-17 1.36698e-17 1.10874e-17 9.61486e-18 9.61969e-18 8.92768e-18 7.88188e-18 6.85718e-18 6.37571e-18 5.44381e-18 5.41095e-18 4.93830e-18 4.40690e-18 4.09811e-18 3.70747e-18 3.40998e-18 3.00117e-18 2.76054e-18 2.48583e-18 2.07584e-18 2.03262e-18 1.98320e-18 1.66954e-18 1.50308e-18 1.25085e-18 1.12888e-18 9.07513e-19 7.84827e-19 7.60148e-19 7.02806e-19 6.68079e-19 5.15964e-19 4.56989e-19 4.32622e-19 3.46336e-19 3.26164e-19 2.81426e-19 2.34558e-19 2.00230e-19 2.17731e-19 1.79641e-19 1.62139e-19 1.12169e-19 1.15235e-19 1.49353e-19 1.20649e-19 1.21045e-19 1.28118e-19 1.26841e-19 8.64761e-20 1.19191e-19 1.19781e-19 1.51856e-19 1.73825e-19 1.68886e-19 1.67085e-19 1.58872e-19 1.70366e-19 1.59825e-19 1.57249e-19 1.89091e-19 1.65552e-19 1.68745e-19 1.77512e-19 1.58738e-19 1.88191e-19 2.00134e-19 4.19013e-19 1.86717e-19 2.19168e-19 2.10125e-19 2.02661e-19 2.27211e-19 1.98982e-19 2.34266e-19 1.97365e-19 2.07078e-19 2.01080e-19 1.88088e-19 1.77879e-19 1.84621e-19 1.52277e-19 1.88297e-19 1.67301e-19 1.42490e-19 1.61751e-19 1.51888e-19 1.62960e-19 1.46914e-19 1.42497e-19 1.41217e-19 1.32719e-19 1.24738e-19 1.09659e-19 1.14282e-19 1.00308e-19 1.03794e-19 9.26176e-20 1.09578e-19 9.84218e-20 1.07997e-19 8.91552e-20 8.03628e-20 8.38073e-20 6.93140e-20 6.82443e-20 5.64002e-20 6.11066e-20 5.65855e-20 5.98775e-20 5.71221e-20 4.70050e-20 3.92997e-20 4.31266e-20 4.06151e-20 4.26088e-20 3.85664e-20 2.46097e-20 3.44422e-20 2.89915e-20 2.38697e-20 2.06972e-20 1.75368e-20 2.10923e-20 3.22221e-20 2.14491e-20 1.50831e-20 1.80063e-20 1.05634e-20 1.29413e-20 6.71962e-21 9.25214e-21 1.32958e-20 7.00317e-21 1.39359e-20 8.40605e-21 8.28399e-21 1.40071e-20 1.10925e-20 1.21097e-20 6.96295e-21 5.29056e-21 1.11266e-20 9.34927e-21 7.23744e-21 2.51007e-21 2.35576e-21 5.12043e-21 3.14013e-21 2.67558e-21 1.79882e-21 5.36079e-22 1.58665e-21 2.68350e-21 6.52265e-22 0.00000e+00 -6.72732e-23 0.00000e+00 0.00000e+00 6.42019e-22 -6.54801e-23 0.00000e+00 -6.45340e-23 0.00000e+00 0.00000e+00 -7.22055e-23 0.00000e+00 -7.14198e-23 0.00000e+00 0.00000e+00 -1.23315e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.59958e-18 2.34347e-17 2.17396e-17 2.01750e-17 1.85652e-17 1.72876e-17 1.54233e-17 1.32647e-17 1.07705e-17 9.28241e-18 9.28893e-18 8.72935e-18 7.86626e-18 6.89821e-18 6.38168e-18 5.49807e-18 5.35045e-18 4.88942e-18 4.32760e-18 3.97647e-18 3.59105e-18 3.28624e-18 2.88827e-18 2.65163e-18 2.35765e-18 1.97843e-18 1.92400e-18 1.85660e-18 1.57392e-18 1.41190e-18 1.19232e-18 1.07256e-18 8.72349e-19 7.58690e-19 7.32289e-19 6.72258e-19 6.44123e-19 5.10777e-19 4.44088e-19 4.20774e-19 3.40515e-19 3.14070e-19 2.82240e-19 2.40446e-19 2.05293e-19 2.16805e-19 1.84880e-19 1.68219e-19 1.18552e-19 1.19540e-19 1.52539e-19 1.18592e-19 1.20100e-19 1.26483e-19 1.24941e-19 8.97562e-20 1.16915e-19 1.14454e-19 1.40684e-19 1.61524e-19 1.53642e-19 1.55169e-19 1.48986e-19 1.59665e-19 1.47047e-19 1.46934e-19 1.75070e-19 1.52762e-19 1.56760e-19 1.65272e-19 1.46763e-19 1.75559e-19 1.85109e-19 3.54808e-19 1.73630e-19 2.02636e-19 1.95007e-19 1.86430e-19 2.11607e-19 1.83417e-19 2.14926e-19 1.81061e-19 1.90624e-19 1.85673e-19 1.70548e-19 1.63297e-19 1.67272e-19 1.39268e-19 1.72302e-19 1.50824e-19 1.30366e-19 1.45207e-19 1.37174e-19 1.45562e-19 1.31667e-19 1.25806e-19 1.25172e-19 1.18872e-19 1.10147e-19 9.55252e-20 1.00243e-19 8.55947e-20 8.99235e-20 7.87266e-20 9.39359e-20 8.25386e-20 8.91552e-20 7.57526e-20 6.64184e-20 6.93720e-20 5.68430e-20 5.39048e-20 4.42792e-20 4.80904e-20 4.37808e-20 4.67760e-20 4.43776e-20 3.66367e-20 3.10762e-20 3.34755e-20 3.22793e-20 3.29659e-20 2.97335e-20 1.89498e-20 2.70802e-20 2.25877e-20 1.89032e-20 1.59572e-20 1.39178e-20 1.63691e-20 2.46876e-20 1.67762e-20 1.20700e-20 1.34980e-20 8.82117e-21 1.01030e-20 5.34477e-21 7.31485e-21 1.06785e-20 5.42156e-21 1.09839e-20 6.71067e-21 6.54897e-21 1.11706e-20 9.33225e-21 9.21973e-21 5.66242e-21 4.14281e-21 9.67913e-21 7.59249e-21 6.00510e-21 2.04095e-21 1.87245e-21 4.51485e-21 3.01900e-21 2.71052e-21 1.99860e-21 4.02792e-22 1.23967e-21 2.06374e-21 4.92449e-22 0.00000e+00 -5.11590e-23 0.00000e+00 0.00000e+00 4.84755e-22 -4.97954e-23 0.00000e+00 -4.90759e-23 0.00000e+00 0.00000e+00 -5.63963e-23 0.00000e+00 -5.57827e-23 0.00000e+00 0.00000e+00 -9.37770e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.45463e-18 1.97662e-17 1.86089e-17 1.74214e-17 1.59657e-17 1.48226e-17 1.33253e-17 1.16808e-17 9.65605e-18 8.53517e-18 8.57215e-18 7.95057e-18 7.11810e-18 6.24648e-18 5.80470e-18 5.01606e-18 4.95601e-18 4.50724e-18 4.00446e-18 3.66026e-18 3.33041e-18 3.07348e-18 2.67976e-18 2.46734e-18 2.21295e-18 1.85275e-18 1.79088e-18 1.73046e-18 1.45804e-18 1.33445e-18 1.12108e-18 1.00793e-18 8.07940e-19 7.15023e-19 6.84730e-19 6.29160e-19 5.94534e-19 4.64996e-19 4.06020e-19 3.95321e-19 3.23954e-19 2.96216e-19 2.63666e-19 2.22044e-19 1.96333e-19 2.13034e-19 1.82293e-19 1.65080e-19 1.29524e-19 1.28008e-19 1.46195e-19 1.23528e-19 1.21339e-19 1.19706e-19 1.16586e-19 8.21315e-20 1.02126e-19 1.01133e-19 1.18181e-19 1.38026e-19 1.26458e-19 1.24832e-19 1.20442e-19 1.26789e-19 1.16323e-19 1.15016e-19 1.38572e-19 1.18474e-19 1.19168e-19 1.25829e-19 1.10406e-19 1.29646e-19 1.39125e-19 2.74377e-19 1.25886e-19 1.46987e-19 1.39775e-19 1.35525e-19 1.48976e-19 1.31684e-19 1.54048e-19 1.31345e-19 1.37268e-19 1.32680e-19 1.26295e-19 1.17327e-19 1.23570e-19 1.01748e-19 1.24621e-19 1.13297e-19 9.46064e-20 1.08298e-19 1.03698e-19 1.10680e-19 9.98911e-20 9.85225e-20 9.69761e-20 9.21031e-20 8.66283e-20 7.81390e-20 8.09156e-20 7.35729e-20 7.38420e-20 6.82173e-20 7.92891e-20 7.31798e-20 8.03628e-20 6.64184e-20 6.15899e-20 6.48425e-20 5.34796e-20 5.42072e-20 4.50103e-20 4.85969e-20 4.63699e-20 4.89420e-20 4.67769e-20 3.84859e-20 3.12460e-20 3.52931e-20 3.32614e-20 3.49053e-20 3.14721e-20 2.00357e-20 2.81466e-20 2.36351e-20 1.95162e-20 1.67022e-20 1.42283e-20 1.71531e-20 2.62689e-20 1.73838e-20 1.22485e-20 1.46319e-20 8.33678e-21 1.05240e-20 5.30247e-21 7.53009e-21 1.07154e-20 5.65127e-21 1.12806e-20 6.79753e-21 6.73246e-21 1.15349e-20 9.17349e-21 9.81898e-21 5.71098e-21 4.33942e-21 9.24461e-21 7.71721e-21 6.00014e-21 2.07186e-21 1.92947e-21 4.21525e-21 2.59893e-21 2.26333e-21 1.53358e-21 4.48206e-22 1.30902e-21 2.20612e-21 5.24639e-22 0.00000e+00 -5.87806e-23 0.00000e+00 0.00000e+00 5.15952e-22 -5.72139e-23 0.00000e+00 -5.63872e-23 0.00000e+00 0.00000e+00 -5.97450e-23 0.00000e+00 -5.90949e-23 0.00000e+00 0.00000e+00 -1.07748e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.14416e-18 2.69644e-17 2.51618e-17 2.31485e-17 2.09694e-17 1.93825e-17 1.72949e-17 1.52028e-17 1.25624e-17 1.12327e-17 1.13623e-17 1.05893e-17 9.58510e-18 8.52796e-18 8.07881e-18 7.06613e-18 6.90408e-18 6.29301e-18 5.55408e-18 4.96703e-18 4.52148e-18 4.17046e-18 3.59823e-18 3.30227e-18 2.92864e-18 2.41777e-18 2.33177e-18 2.25609e-18 1.85779e-18 1.71310e-18 1.43095e-18 1.29460e-18 1.02010e-18 8.94649e-19 8.70518e-19 7.85768e-19 7.25071e-19 5.30178e-19 4.41482e-19 4.26875e-19 3.33887e-19 3.11823e-19 2.70115e-19 2.02539e-19 1.58673e-19 1.87641e-19 1.54664e-19 1.31892e-19 7.22670e-20 8.31711e-20 9.76770e-20 7.45460e-20 8.86663e-20 9.78868e-20 9.50093e-20 5.78148e-20 8.66233e-20 9.11389e-20 1.17460e-19 1.48720e-19 1.37992e-19 1.40092e-19 1.36886e-19 1.50830e-19 1.36650e-19 1.38989e-19 1.65424e-19 1.40905e-19 1.40003e-19 1.48479e-19 1.27932e-19 1.51069e-19 1.56630e-19 2.92773e-19 1.36390e-19 1.56379e-19 1.47187e-19 1.39301e-19 1.50965e-19 1.31717e-19 1.51304e-19 1.31411e-19 1.35182e-19 1.34308e-19 1.25367e-19 1.14609e-19 1.21426e-19 1.01112e-19 1.21006e-19 1.14299e-19 9.34118e-20 1.05249e-19 1.05604e-19 1.10084e-19 9.91674e-20 9.82982e-20 9.56453e-20 9.30757e-20 8.53867e-20 8.11246e-20 8.19551e-20 7.69955e-20 7.52958e-20 7.16692e-20 8.21694e-20 7.64354e-20 8.38073e-20 6.93720e-20 6.48425e-20 7.42481e-20 5.78311e-20 5.87903e-20 4.98712e-20 5.26375e-20 5.09095e-20 5.51122e-20 5.29157e-20 4.31883e-20 4.21251e-20 3.95413e-20 3.74859e-20 3.86422e-20 3.54054e-20 2.24049e-20 3.11080e-20 2.63652e-20 2.18235e-20 1.85423e-20 1.59302e-20 1.93280e-20 2.97788e-20 1.97851e-20 1.37026e-20 1.63858e-20 9.67156e-21 1.18719e-20 6.09914e-21 8.62139e-21 1.26488e-20 6.33112e-21 1.23578e-20 7.77909e-21 7.43051e-21 1.29212e-20 1.03412e-20 1.13754e-20 6.22480e-21 4.87073e-21 1.09366e-20 8.63221e-21 6.71737e-21 2.46307e-21 2.26234e-21 5.73827e-21 4.01543e-21 3.73309e-21 2.82897e-21 4.72224e-22 1.50875e-21 2.48068e-21 5.68016e-22 0.00000e+00 -4.86641e-23 0.00000e+00 0.00000e+00 5.59415e-22 -4.73670e-23 0.00000e+00 -4.66826e-23 0.00000e+00 0.00000e+00 -5.19403e-23 0.00000e+00 -5.13751e-23 0.00000e+00 0.00000e+00 -8.92037e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.94008e-18 1.55048e-17 1.48474e-17 1.38067e-17 1.23626e-17 1.13871e-17 1.02239e-17 9.15278e-18 7.73884e-18 7.07651e-18 7.05954e-18 6.42325e-18 5.60676e-18 4.90282e-18 4.60854e-18 3.99311e-18 3.99390e-18 3.64988e-18 3.25118e-18 2.95567e-18 2.71632e-18 2.52587e-18 2.18766e-18 2.02659e-18 1.81732e-18 1.50107e-18 1.47035e-18 1.43368e-18 1.18770e-18 1.09674e-18 9.15845e-19 8.28232e-19 6.49346e-19 5.71612e-19 5.52564e-19 5.06920e-19 4.68181e-19 3.48442e-19 2.99495e-19 2.89697e-19 2.30157e-19 2.09527e-19 1.83167e-19 1.43733e-19 1.14352e-19 1.38376e-19 1.13198e-19 9.80378e-20 6.62978e-20 6.79224e-20 8.45927e-20 6.92988e-20 7.34818e-20 7.39188e-20 7.13933e-20 4.21450e-20 6.46512e-20 6.28479e-20 7.90029e-20 1.00530e-19 9.19918e-20 9.14055e-20 8.82652e-20 9.63694e-20 8.61253e-20 8.64869e-20 1.09034e-19 9.32241e-20 9.13023e-20 9.61402e-20 8.35701e-20 9.95519e-20 1.08944e-19 2.53954e-19 9.79588e-20 1.14087e-19 1.08878e-19 1.05253e-19 1.14416e-19 1.02891e-19 1.19980e-19 1.02755e-19 1.06878e-19 1.03871e-19 9.90493e-20 9.05441e-20 9.69643e-20 7.98258e-20 9.65128e-20 9.05789e-20 7.39996e-20 8.52560e-20 8.26526e-20 8.79935e-20 8.01311e-20 7.96178e-20 7.86086e-20 7.51760e-20 6.99198e-20 6.48745e-20 6.68096e-20 6.27827e-20 6.15071e-20 5.84272e-20 6.66198e-20 6.32973e-20 6.93140e-20 5.68430e-20 5.34796e-20 5.78311e-20 4.84818e-20 4.90692e-20 4.11707e-20 4.40982e-20 4.28703e-20 4.53852e-20 4.34115e-20 3.57122e-20 2.90303e-20 3.27167e-20 3.11126e-20 3.23444e-20 2.92687e-20 1.85598e-20 2.61228e-20 2.20075e-20 1.81073e-20 1.56290e-20 1.33947e-20 1.60360e-20 2.49505e-20 1.63673e-20 1.15118e-20 1.39434e-20 8.28296e-21 9.82651e-21 5.20018e-21 7.04494e-21 1.04014e-20 5.25515e-21 1.05500e-20 6.34101e-21 6.28596e-21 1.06771e-20 8.50566e-21 9.48056e-21 5.28694e-21 4.02948e-21 8.91575e-21 7.14074e-21 5.56316e-21 1.92122e-21 1.78593e-21 4.55124e-21 3.04505e-21 2.72344e-21 2.05426e-21 4.14451e-22 1.21091e-21 2.03776e-21 4.86317e-22 0.00000e+00 -5.73316e-23 0.00000e+00 0.00000e+00 4.78139e-22 -5.58035e-23 0.00000e+00 -5.49972e-23 0.00000e+00 0.00000e+00 -5.88414e-23 0.00000e+00 -5.82012e-23 0.00000e+00 0.00000e+00 -1.05092e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.19765e-18 1.09037e-17 1.05905e-17 9.99129e-18 8.94766e-18 8.19209e-18 7.41886e-18 6.88670e-18 5.90415e-18 5.59786e-18 5.85986e-18 5.37574e-18 4.62887e-18 3.97380e-18 3.67023e-18 3.12992e-18 3.27855e-18 2.94726e-18 2.69930e-18 2.48351e-18 2.30117e-18 2.15496e-18 1.90228e-18 1.77184e-18 1.63135e-18 1.36015e-18 1.32799e-18 1.28029e-18 1.07084e-18 1.00936e-18 8.45822e-19 7.64039e-19 6.05500e-19 5.55535e-19 5.27337e-19 4.88108e-19 4.42519e-19 3.54832e-19 3.21751e-19 3.15527e-19 2.78656e-19 2.47324e-19 2.22092e-19 1.86073e-19 1.75620e-19 1.95429e-19 1.62463e-19 1.55568e-19 1.51107e-19 1.39484e-19 1.41384e-19 1.34084e-19 1.26938e-19 1.17376e-19 1.10138e-19 7.92472e-20 9.15987e-20 9.24214e-20 1.00372e-19 1.13486e-19 1.00364e-19 8.90770e-20 8.53954e-20 8.61144e-20 8.05413e-20 7.65611e-20 8.97743e-20 7.38349e-20 6.92021e-20 7.37340e-20 6.19452e-20 6.56914e-20 7.21250e-20 1.60227e-19 5.63308e-20 6.68185e-20 5.96154e-20 5.90783e-20 5.51317e-20 5.28365e-20 6.25843e-20 5.69147e-20 5.74573e-20 5.33580e-20 5.97287e-20 4.81738e-20 5.85159e-20 4.61208e-20 5.28998e-20 5.73299e-20 4.15111e-20 5.43095e-20 5.32723e-20 5.86603e-20 5.25831e-20 5.83574e-20 5.60475e-20 5.26096e-20 5.25695e-20 5.22017e-20 5.25269e-20 5.62294e-20 5.08148e-20 5.29715e-20 5.83442e-20 6.01955e-20 6.82443e-20 5.39048e-20 5.42072e-20 5.87903e-20 4.90692e-20 5.60430e-20 4.72146e-20 5.04568e-20 5.11232e-20 5.30348e-20 5.06249e-20 4.18124e-20 3.53624e-20 3.84363e-20 3.52317e-20 3.82466e-20 3.44843e-20 2.21078e-20 3.00371e-20 2.57958e-20 2.04696e-20 1.86444e-20 1.52418e-20 1.87469e-20 2.84051e-20 1.88781e-20 1.27936e-20 1.63788e-20 7.41499e-21 1.14067e-20 5.17262e-21 8.11639e-21 1.03716e-20 6.22534e-21 1.22443e-20 7.21620e-21 7.25273e-21 1.18118e-20 8.43144e-21 1.05393e-20 5.69599e-21 4.63893e-21 7.76380e-21 7.70427e-21 5.70579e-21 2.12079e-21 1.98487e-21 3.32444e-21 1.42487e-21 9.11740e-22 2.58184e-22 5.26125e-22 1.37354e-21 2.38569e-21 6.02382e-22 0.00000e+00 -1.00453e-22 0.00000e+00 0.00000e+00 5.91757e-22 -9.77754e-23 0.00000e+00 -9.63626e-23 0.00000e+00 0.00000e+00 -9.60332e-23 0.00000e+00 -9.49882e-23 0.00000e+00 0.00000e+00 -1.84135e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.38910e-19 9.12266e-18 8.93683e-18 8.40631e-18 7.47848e-18 6.80473e-18 6.16173e-18 5.80909e-18 5.05326e-18 4.89169e-18 5.16786e-18 4.75124e-18 4.11994e-18 3.57238e-18 3.35287e-18 2.90005e-18 3.03464e-18 2.74019e-18 2.50639e-18 2.28354e-18 2.12146e-18 1.99112e-18 1.75357e-18 1.63104e-18 1.49483e-18 1.24206e-18 1.20811e-18 1.16899e-18 9.69617e-19 9.19403e-19 7.68606e-19 6.93709e-19 5.48620e-19 4.98931e-19 4.76506e-19 4.35457e-19 3.90066e-19 3.07263e-19 2.68962e-19 2.65023e-19 2.29674e-19 2.04206e-19 1.79937e-19 1.43970e-19 1.35181e-19 1.56597e-19 1.30506e-19 1.21200e-19 1.13745e-19 1.06778e-19 1.05285e-19 9.94640e-20 9.53052e-20 8.83985e-20 8.17512e-20 5.53981e-20 6.63973e-20 6.68830e-20 7.31617e-20 8.52671e-20 7.56858e-20 6.72440e-20 6.38467e-20 6.59919e-20 6.12028e-20 5.85135e-20 7.00766e-20 5.81302e-20 5.29003e-20 5.64174e-20 4.71469e-20 5.04772e-20 5.55957e-20 1.34018e-19 4.20487e-20 5.00307e-20 4.44373e-20 4.40088e-20 3.93063e-20 3.91557e-20 4.62678e-20 4.22132e-20 4.17883e-20 4.00378e-20 4.52754e-20 3.49856e-20 4.39188e-20 3.42830e-20 3.84741e-20 4.44551e-20 3.05961e-20 4.12476e-20 4.10608e-20 4.50773e-20 4.04781e-20 4.55893e-20 4.34628e-20 4.11146e-20 4.08602e-20 4.23139e-20 4.17585e-20 4.61092e-20 4.05201e-20 4.35534e-20 4.72533e-20 4.96062e-20 5.64002e-20 4.42792e-20 4.50103e-20 4.98712e-20 4.11707e-20 4.72146e-20 4.04832e-20 4.25465e-20 4.33592e-20 4.54974e-20 4.34025e-20 3.56615e-20 3.17788e-20 3.28554e-20 3.00098e-20 3.25001e-20 2.95527e-20 1.89102e-20 2.57138e-20 2.20639e-20 1.76778e-20 1.59011e-20 1.30320e-20 1.60528e-20 2.45127e-20 1.61280e-20 1.11541e-20 1.41538e-20 6.71721e-21 9.81692e-21 4.54933e-21 6.99958e-21 9.11026e-21 5.31417e-21 1.03263e-20 6.17052e-21 6.14010e-21 1.02627e-20 7.56143e-21 9.22376e-21 4.99469e-21 3.95150e-21 7.09262e-21 6.73785e-21 5.01533e-21 1.84679e-21 1.71665e-21 3.10392e-21 1.49387e-21 1.07021e-21 5.00377e-22 4.43649e-22 1.18379e-21 2.04015e-21 5.11809e-22 0.00000e+00 -8.55437e-23 0.00000e+00 0.00000e+00 5.03356e-22 -8.32636e-23 0.00000e+00 -8.20605e-23 0.00000e+00 0.00000e+00 -8.18197e-23 0.00000e+00 -8.09294e-23 0.00000e+00 0.00000e+00 -1.56806e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.31258e-18 9.66841e-18 9.38519e-18 8.83510e-18 7.85881e-18 7.17901e-18 6.54420e-18 6.16407e-18 5.37888e-18 5.14483e-18 5.31787e-18 4.82694e-18 4.15865e-18 3.58730e-18 3.32445e-18 2.84493e-18 2.97650e-18 2.67626e-18 2.44876e-18 2.25119e-18 2.09148e-18 1.96350e-18 1.72910e-18 1.61133e-18 1.48817e-18 1.24423e-18 1.21177e-18 1.16885e-18 9.77255e-19 9.22564e-19 7.73502e-19 6.97655e-19 5.53045e-19 5.08024e-19 4.81831e-19 4.46118e-19 4.03466e-19 3.26971e-19 2.96649e-19 2.94011e-19 2.60670e-19 2.32434e-19 2.07090e-19 1.76072e-19 1.64185e-19 1.79812e-19 1.50435e-19 1.43242e-19 1.39426e-19 1.28667e-19 1.29478e-19 1.23201e-19 1.16064e-19 1.06133e-19 9.91130e-20 7.13524e-20 8.17567e-20 8.16979e-20 8.75852e-20 9.95620e-20 8.72760e-20 7.70414e-20 7.38498e-20 7.45706e-20 6.93694e-20 6.59655e-20 7.73923e-20 6.34515e-20 5.92406e-20 6.26987e-20 5.28888e-20 5.58100e-20 6.20028e-20 1.43779e-19 4.79578e-20 5.66252e-20 5.06681e-20 5.02753e-20 4.63715e-20 4.50082e-20 5.36246e-20 4.87156e-20 4.92382e-20 4.53959e-20 5.14369e-20 4.09813e-20 5.05849e-20 3.96276e-20 4.55983e-20 4.98335e-20 3.57866e-20 4.71673e-20 4.62779e-20 5.11958e-20 4.59630e-20 5.13823e-20 4.93154e-20 4.62779e-20 4.61337e-20 4.61191e-20 4.64807e-20 5.00400e-20 4.49990e-20 4.72555e-20 5.18653e-20 5.39071e-20 6.11066e-20 4.80904e-20 4.85969e-20 5.26375e-20 4.40982e-20 5.04568e-20 4.25465e-20 4.56128e-20 4.63290e-20 4.78174e-20 4.57371e-20 3.77220e-20 3.16067e-20 3.47365e-20 3.18623e-20 3.46491e-20 3.11982e-20 1.99817e-20 2.72009e-20 2.32956e-20 1.84929e-20 1.68633e-20 1.37527e-20 1.69627e-20 2.57586e-20 1.70778e-20 1.15145e-20 1.48888e-20 6.67924e-21 1.02614e-20 4.73947e-21 7.29204e-21 9.39926e-21 5.62845e-21 1.11295e-20 6.52134e-21 6.58283e-21 1.06656e-20 7.57499e-21 9.59272e-21 5.13452e-21 4.20776e-21 7.04781e-21 6.94066e-21 5.15349e-21 1.89630e-21 1.78540e-21 3.11083e-21 1.39231e-21 9.27210e-22 3.34999e-22 4.77157e-22 1.24226e-21 2.16094e-21 5.45129e-22 0.00000e+00 -8.94550e-23 0.00000e+00 0.00000e+00 5.35596e-22 -8.70707e-23 0.00000e+00 -8.58126e-23 0.00000e+00 0.00000e+00 -8.53144e-23 0.00000e+00 -8.43860e-23 0.00000e+00 0.00000e+00 -1.63975e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.46640e-18 8.52805e-18 8.18887e-18 7.64388e-18 6.68908e-18 6.05754e-18 5.51110e-18 5.29455e-18 4.64712e-18 4.59681e-18 4.92144e-18 4.54360e-18 3.98132e-18 3.48434e-18 3.24565e-18 2.81583e-18 2.97371e-18 2.67364e-18 2.45050e-18 2.23068e-18 2.09135e-18 1.97516e-18 1.73806e-18 1.62075e-18 1.50326e-18 1.26242e-18 1.21674e-18 1.16835e-18 9.79099e-19 9.37243e-19 7.91390e-19 7.16012e-19 5.66924e-19 5.26713e-19 4.97659e-19 4.58073e-19 4.11771e-19 3.36376e-19 3.03075e-19 3.05581e-19 2.77947e-19 2.42257e-19 2.20242e-19 1.90123e-19 1.81444e-19 1.99244e-19 1.69478e-19 1.62544e-19 1.66692e-19 1.51704e-19 1.45852e-19 1.43239e-19 1.33796e-19 1.16133e-19 1.07526e-19 7.93157e-20 8.54223e-20 8.17259e-20 8.05776e-20 9.30506e-20 7.55923e-20 6.35551e-20 6.21777e-20 6.10484e-20 5.41951e-20 5.02077e-20 6.03780e-20 4.65615e-20 3.94914e-20 4.20622e-20 3.32049e-20 3.16258e-20 3.75607e-20 1.04287e-19 2.24648e-20 2.61840e-20 2.09319e-20 2.19890e-20 1.19250e-20 1.63274e-20 2.00652e-20 2.16505e-20 2.04563e-20 1.64215e-20 2.68023e-20 1.52174e-20 2.63462e-20 1.93044e-20 1.90061e-20 2.91033e-20 1.62750e-20 2.65464e-20 2.77005e-20 3.14646e-20 2.84814e-20 3.62774e-20 3.40616e-20 3.23299e-20 3.33229e-20 3.65779e-20 3.62996e-20 4.37075e-20 3.63552e-20 4.20278e-20 4.40451e-20 4.94689e-20 5.65855e-20 4.37808e-20 4.63699e-20 5.09095e-20 4.28703e-20 5.11232e-20 4.33592e-20 4.63290e-20 4.86326e-20 4.95845e-20 4.75276e-20 3.92383e-20 3.26103e-20 3.61264e-20 3.32313e-20 3.62929e-20 3.25663e-20 2.07682e-20 2.84344e-20 2.42127e-20 1.92234e-20 1.76148e-20 1.43200e-20 1.77439e-20 2.69391e-20 1.78900e-20 1.20163e-20 1.56742e-20 6.71514e-21 1.06555e-20 4.86003e-21 7.50670e-21 9.61154e-21 5.84667e-21 1.16933e-20 6.74759e-21 6.89813e-21 1.11079e-20 7.82795e-21 1.00632e-20 5.34899e-21 4.40347e-21 7.37683e-21 7.21521e-21 5.37605e-21 1.93649e-21 1.82421e-21 3.35606e-21 1.53490e-21 1.04621e-21 4.50825e-22 5.08410e-22 1.29065e-21 2.24765e-21 5.68312e-22 0.00000e+00 -1.06517e-22 0.00000e+00 0.00000e+00 5.57658e-22 -1.03678e-22 0.00000e+00 -1.02180e-22 0.00000e+00 0.00000e+00 -9.96752e-23 0.00000e+00 -9.85906e-23 0.00000e+00 0.00000e+00 -1.95252e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.66911e-18 1.22384e-17 1.17524e-17 1.09475e-17 9.68763e-18 8.80866e-18 7.98229e-18 7.53437e-18 6.58660e-18 6.30817e-18 6.58018e-18 6.08835e-18 5.51389e-18 4.91991e-18 4.64468e-18 4.06731e-18 4.16070e-18 3.76014e-18 3.40894e-18 3.06756e-18 2.85096e-18 2.66511e-18 2.32166e-18 2.14891e-18 1.96071e-18 1.62195e-18 1.56585e-18 1.51234e-18 1.24903e-18 1.19272e-18 1.00236e-18 9.03590e-19 7.16006e-19 6.60817e-19 6.33111e-19 5.73597e-19 5.15587e-19 4.00485e-19 3.47757e-19 3.50028e-19 3.04784e-19 2.71001e-19 2.40223e-19 1.89500e-19 1.74655e-19 1.95803e-19 1.63743e-19 1.50763e-19 1.42061e-19 1.33316e-19 1.27014e-19 1.20482e-19 1.17008e-19 1.06307e-19 9.78233e-20 6.69021e-20 7.73718e-20 7.87898e-20 8.20869e-20 9.84588e-20 8.34916e-20 7.52971e-20 7.11837e-20 7.42491e-20 6.57758e-20 6.48706e-20 7.74971e-20 6.22790e-20 5.45399e-20 5.79447e-20 4.72219e-20 4.81287e-20 5.38224e-20 1.45561e-19 3.62589e-20 4.16838e-20 3.51551e-20 3.46183e-20 2.49890e-20 2.76035e-20 3.11215e-20 3.12926e-20 2.94639e-20 2.79959e-20 3.62354e-20 2.39149e-20 3.44373e-20 2.64697e-20 2.63757e-20 3.78121e-20 2.23696e-20 3.30061e-20 3.54929e-20 3.83594e-20 3.40945e-20 4.17775e-20 3.84169e-20 3.74737e-20 3.71847e-20 4.21549e-20 4.01850e-20 4.78522e-20 3.97342e-20 4.57278e-20 4.80866e-20 5.21897e-20 5.98775e-20 4.67760e-20 4.89420e-20 5.51122e-20 4.53852e-20 5.30348e-20 4.54974e-20 4.78174e-20 4.95845e-20 5.27578e-20 5.02822e-20 4.11777e-20 3.53675e-20 3.78387e-20 3.45874e-20 3.72319e-20 3.40868e-20 2.17621e-20 2.94126e-20 2.52873e-20 2.03365e-20 1.81485e-20 1.49644e-20 1.84604e-20 2.82341e-20 1.85187e-20 1.27996e-20 1.62904e-20 7.69916e-21 1.13388e-20 5.17983e-21 8.14659e-21 1.05031e-20 6.06218e-21 1.16164e-20 7.01864e-21 6.96084e-21 1.18693e-20 8.78533e-21 1.07265e-20 5.71332e-21 4.53959e-21 8.16703e-21 7.78555e-21 5.78813e-21 2.17813e-21 2.02002e-21 3.46325e-21 1.64841e-21 1.20818e-21 5.10127e-22 5.01781e-22 1.38515e-21 2.36505e-21 5.81529e-22 0.00000e+00 -8.79591e-23 0.00000e+00 0.00000e+00 5.72303e-22 -8.56147e-23 0.00000e+00 -8.43776e-23 0.00000e+00 0.00000e+00 -8.43727e-23 0.00000e+00 -8.34546e-23 0.00000e+00 0.00000e+00 -1.61234e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.98069e-18 1.47235e-17 1.40656e-17 1.30601e-17 1.15135e-17 1.05016e-17 9.55747e-18 8.97959e-18 7.95240e-18 7.64003e-18 7.83666e-18 7.21622e-18 6.54464e-18 5.90225e-18 5.60820e-18 4.95502e-18 5.01733e-18 4.52161e-18 4.08057e-18 3.66252e-18 3.39938e-18 3.18125e-18 2.76075e-18 2.54674e-18 2.31919e-18 1.92625e-18 1.85173e-18 1.78641e-18 1.48717e-18 1.42119e-18 1.19998e-18 1.08971e-18 8.67328e-19 8.13776e-19 7.70430e-19 7.03655e-19 6.34499e-19 5.08305e-19 4.41795e-19 4.47010e-19 3.96798e-19 3.51621e-19 3.13554e-19 2.63469e-19 2.42737e-19 2.54994e-19 2.25611e-19 2.02050e-19 1.94475e-19 1.81105e-19 1.71431e-19 1.62156e-19 1.54259e-19 1.37705e-19 1.25099e-19 8.90910e-20 9.77857e-20 9.71709e-20 9.54599e-20 1.14660e-19 9.40615e-20 8.34516e-20 8.19367e-20 8.35408e-20 7.16670e-20 7.21551e-20 8.45445e-20 6.74238e-20 5.89079e-20 6.19709e-20 4.97471e-20 5.20119e-20 5.75069e-20 1.34974e-19 3.81004e-20 4.20347e-20 3.50431e-20 3.42976e-20 2.46082e-20 2.70115e-20 2.96614e-20 3.05559e-20 2.83735e-20 2.64623e-20 3.46886e-20 2.28472e-20 3.27634e-20 2.54833e-20 2.50400e-20 3.60563e-20 2.13755e-20 3.02368e-20 3.44725e-20 3.65499e-20 3.22862e-20 3.96123e-20 3.58531e-20 3.57021e-20 3.46016e-20 4.03090e-20 3.84282e-20 4.58220e-20 3.77310e-20 4.39343e-20 4.58970e-20 4.97967e-20 5.71221e-20 4.43776e-20 4.67769e-20 5.29157e-20 4.34115e-20 5.06249e-20 4.34025e-20 4.57371e-20 4.75276e-20 5.02822e-20 4.86991e-20 3.97147e-20 3.19485e-20 3.64305e-20 3.34704e-20 3.59082e-20 3.29369e-20 2.08876e-20 2.80858e-20 2.41382e-20 1.94051e-20 1.72765e-20 1.42922e-20 1.77824e-20 2.75138e-20 1.79017e-20 1.20554e-20 1.57734e-20 7.23231e-21 1.08727e-20 4.99755e-21 7.81873e-21 1.03530e-20 5.76382e-21 1.10617e-20 6.69573e-21 6.65940e-21 1.13668e-20 8.22736e-21 1.05313e-20 5.30576e-21 4.41122e-21 7.90201e-21 7.38512e-21 5.50751e-21 2.11762e-21 1.97235e-21 3.73379e-21 2.02311e-21 1.67042e-21 9.42267e-22 4.78025e-22 1.36416e-21 2.29913e-21 5.47318e-22 0.00000e+00 -7.62389e-23 0.00000e+00 0.00000e+00 5.38191e-22 -7.42068e-23 0.00000e+00 -7.31346e-23 0.00000e+00 0.00000e+00 -7.27131e-23 0.00000e+00 -7.19219e-23 0.00000e+00 0.00000e+00 -1.39750e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.45627e-18 1.07780e-17 1.04183e-17 9.76049e-18 8.59309e-18 7.84963e-18 7.15320e-18 6.77260e-18 6.02373e-18 5.81816e-18 6.00531e-18 5.52528e-18 4.93177e-18 4.39521e-18 4.13774e-18 3.62886e-18 3.70010e-18 3.32160e-18 3.01571e-18 2.71882e-18 2.52880e-18 2.37083e-18 2.06776e-18 1.91076e-18 1.74709e-18 1.45339e-18 1.40378e-18 1.35090e-18 1.13049e-18 1.08092e-18 9.14198e-19 8.32754e-19 6.65484e-19 6.27102e-19 5.91027e-19 5.43087e-19 4.89566e-19 3.97058e-19 3.49976e-19 3.50462e-19 3.16879e-19 2.77959e-19 2.50710e-19 2.14429e-19 2.00868e-19 2.10566e-19 1.86914e-19 1.70749e-19 1.70057e-19 1.56151e-19 1.50482e-19 1.43037e-19 1.35504e-19 1.19574e-19 1.09228e-19 7.95681e-20 8.72219e-20 8.49048e-20 8.41492e-20 9.86187e-20 8.07021e-20 7.04698e-20 6.92617e-20 6.90273e-20 5.96544e-20 5.90416e-20 6.92031e-20 5.45669e-20 4.74441e-20 5.07504e-20 4.01643e-20 4.12168e-20 4.54655e-20 1.10163e-19 3.01703e-20 3.33646e-20 2.75351e-20 2.70666e-20 1.90349e-20 2.12311e-20 2.35225e-20 2.43665e-20 2.28367e-20 2.08511e-20 2.78951e-20 1.80889e-20 2.63879e-20 2.03876e-20 2.02695e-20 2.89764e-20 1.71892e-20 2.47829e-20 2.76994e-20 2.97696e-20 2.65051e-20 3.24121e-20 2.97722e-20 2.93469e-20 2.88184e-20 3.27657e-20 3.17183e-20 3.75371e-20 3.11404e-20 3.59906e-20 3.77388e-20 4.11067e-20 4.70050e-20 3.66367e-20 3.84859e-20 4.31883e-20 3.57122e-20 4.18124e-20 3.56615e-20 3.77220e-20 3.92383e-20 4.11777e-20 3.97147e-20 3.26764e-20 2.58099e-20 2.98496e-20 2.75474e-20 2.95638e-20 2.69843e-20 1.70911e-20 2.31283e-20 1.98794e-20 1.58965e-20 1.42899e-20 1.18828e-20 1.46280e-20 2.25942e-20 1.48122e-20 1.00132e-20 1.30252e-20 5.90902e-21 8.99797e-21 4.04339e-21 6.41723e-21 8.35866e-21 4.73734e-21 9.20408e-21 5.49395e-21 5.51945e-21 9.29046e-21 6.70019e-21 8.63644e-21 4.37661e-21 3.61871e-21 6.43463e-21 6.04792e-21 4.50795e-21 1.71229e-21 1.58673e-21 3.04593e-21 1.60964e-21 1.29351e-21 7.30329e-22 4.00065e-22 1.10386e-21 1.86969e-21 4.52839e-22 0.00000e+00 -7.55622e-23 0.00000e+00 0.00000e+00 4.44738e-22 -7.35482e-23 0.00000e+00 -7.24855e-23 0.00000e+00 0.00000e+00 -7.15779e-23 0.00000e+00 -7.07990e-23 0.00000e+00 0.00000e+00 -1.38509e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.74924e-18 1.74601e-18 1.30633e-18 1.19775e-18 2.39818e-18 2.13710e-18 1.31489e-18 4.69391e-19 -1.17983e-18 -1.33301e-18 2.86865e-19 1.41984e-18 1.74870e-18 1.47107e-18 1.40393e-18 1.14997e-18 1.22569e-18 1.22375e-18 1.07007e-18 9.10426e-19 7.45014e-19 6.64586e-19 6.69059e-19 6.38413e-19 5.41175e-19 4.63909e-19 4.17570e-19 3.71841e-19 2.45102e-19 2.10633e-19 1.77301e-19 1.26578e-19 8.83827e-20 -1.45378e-20 3.51995e-20 -2.34263e-20 -3.68082e-20 -9.16483e-20 -1.02787e-19 -1.11995e-19 -1.30782e-19 -1.05179e-19 -1.05209e-19 -1.42882e-19 -1.55309e-19 -1.07276e-19 -1.40822e-19 -1.07170e-19 -1.51832e-19 -1.26470e-19 -1.29602e-19 -1.28575e-19 -9.96424e-20 -6.25705e-20 -5.94021e-20 -4.37089e-20 -3.67328e-20 -2.50062e-20 -9.31282e-21 -4.09412e-21 1.24980e-20 2.26100e-20 1.65251e-20 2.59465e-20 3.68948e-20 2.98745e-20 3.32735e-20 3.22903e-20 3.03706e-20 3.51667e-20 3.03701e-20 3.46231e-20 2.73388e-20 -9.54596e-21 1.97221e-20 2.86069e-20 2.44313e-20 2.17599e-20 1.82487e-20 1.32471e-20 1.89794e-20 1.85056e-20 1.74065e-20 2.02174e-20 2.16833e-20 1.30167e-20 2.16686e-20 1.71682e-20 1.50219e-20 2.36276e-20 1.46839e-20 2.30201e-20 2.12177e-20 2.34304e-20 2.16610e-20 2.59172e-20 2.42092e-20 2.22225e-20 2.40229e-20 2.71545e-20 2.41987e-20 3.10845e-20 2.58387e-20 2.91441e-20 3.07813e-20 3.44385e-20 3.92997e-20 3.10762e-20 3.12460e-20 4.21251e-20 2.90303e-20 3.53624e-20 3.17788e-20 3.16067e-20 3.26103e-20 3.53675e-20 3.19485e-20 2.58099e-20 5.89859e-20 2.45356e-20 2.21964e-20 2.38727e-20 2.10911e-20 1.44628e-20 1.84519e-20 1.69359e-20 1.23317e-20 1.21658e-20 9.56005e-21 1.16746e-20 1.58008e-20 1.12441e-20 7.12452e-21 9.01191e-21 3.29470e-21 6.96590e-21 3.16473e-21 5.02899e-21 5.69230e-21 4.49414e-21 8.66313e-21 5.67663e-21 4.85146e-21 6.40326e-21 3.75966e-21 5.38725e-21 2.96257e-21 2.86913e-21 3.34150e-21 4.06075e-21 2.77060e-21 1.32633e-21 1.22670e-21 2.17553e-21 9.59655e-22 4.55463e-22 1.44496e-22 3.22001e-22 7.80119e-22 1.44419e-21 4.05839e-22 0.00000e+00 -5.30806e-23 0.00000e+00 0.00000e+00 4.01190e-22 -5.16658e-23 0.00000e+00 -5.09193e-23 0.00000e+00 0.00000e+00 -5.19466e-23 0.00000e+00 -5.13814e-23 0.00000e+00 0.00000e+00 -9.72994e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.01923e-18 9.23737e-18 8.90677e-18 8.31273e-18 7.32393e-18 6.66483e-18 6.08384e-18 5.78527e-18 5.13777e-18 4.96461e-18 5.11606e-18 4.67280e-18 4.16733e-18 3.70656e-18 3.49962e-18 3.06786e-18 3.14530e-18 2.83164e-18 2.56762e-18 2.31408e-18 2.15308e-18 2.01840e-18 1.75719e-18 1.62771e-18 1.48771e-18 1.23775e-18 1.19265e-18 1.14921e-18 9.54350e-19 9.14358e-19 7.69297e-19 6.96826e-19 5.51866e-19 5.15568e-19 4.88222e-19 4.46482e-19 4.00172e-19 3.19287e-19 2.80046e-19 2.82215e-19 2.50736e-19 2.20810e-19 1.97375e-19 1.64566e-19 1.53697e-19 1.66844e-19 1.44619e-19 1.32401e-19 1.28884e-19 1.19696e-19 1.13930e-19 1.08537e-19 1.03249e-19 9.19481e-20 8.40092e-20 5.96610e-20 6.59580e-20 6.54221e-20 6.52399e-20 7.77124e-20 6.43955e-20 5.62950e-20 5.49156e-20 5.55065e-20 4.86046e-20 4.77023e-20 5.62591e-20 4.44792e-20 3.89834e-20 4.11980e-20 3.30104e-20 3.36267e-20 3.79121e-20 9.13987e-20 2.45113e-20 2.78192e-20 2.30220e-20 2.30852e-20 1.57456e-20 1.80935e-20 2.05081e-20 2.11502e-20 1.96845e-20 1.79687e-20 2.46483e-20 1.57486e-20 2.35813e-20 1.79316e-20 1.78595e-20 2.58749e-20 1.51215e-20 2.24070e-20 2.46257e-20 2.67441e-20 2.38304e-20 2.93589e-20 2.70134e-20 2.62962e-20 2.61577e-20 2.97168e-20 2.86828e-20 3.42376e-20 2.83200e-20 3.27902e-20 3.43616e-20 3.76269e-20 4.31266e-20 3.34755e-20 3.52931e-20 3.95413e-20 3.27167e-20 3.84363e-20 3.28554e-20 3.47365e-20 3.61264e-20 3.78387e-20 3.64305e-20 2.98496e-20 2.45356e-20 2.74647e-20 2.51585e-20 2.71837e-20 2.47403e-20 1.57461e-20 2.13248e-20 1.82974e-20 1.46488e-20 1.31356e-20 1.07983e-20 1.33971e-20 2.06205e-20 1.34793e-20 9.14291e-21 1.18949e-20 5.36052e-21 8.15843e-21 3.71082e-21 5.84172e-21 7.59034e-21 4.37433e-21 8.49732e-21 5.07165e-21 5.08185e-21 8.54560e-21 6.18694e-21 7.82439e-21 4.06086e-21 3.32016e-21 5.84427e-21 5.57258e-21 4.15322e-21 1.55730e-21 1.45466e-21 2.62338e-21 1.30404e-21 9.97353e-22 4.84541e-22 3.70676e-22 1.00762e-21 1.72517e-21 4.19459e-22 0.00000e+00 -6.24030e-23 0.00000e+00 0.00000e+00 4.12285e-22 -6.07397e-23 0.00000e+00 -5.98621e-23 0.00000e+00 0.00000e+00 -5.88433e-23 0.00000e+00 -5.82030e-23 0.00000e+00 0.00000e+00 -1.14388e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.51166e-18 1.10351e-17 1.05005e-17 9.75183e-18 8.62229e-18 7.82205e-18 7.08236e-18 6.52170e-18 5.67686e-18 5.47270e-18 5.75431e-18 5.44144e-18 4.94564e-18 4.43785e-18 4.18295e-18 3.69854e-18 3.71382e-18 3.35565e-18 3.01667e-18 2.70014e-18 2.50742e-18 2.34243e-18 2.04345e-18 1.88824e-18 1.70724e-18 1.42844e-18 1.37430e-18 1.31765e-18 1.10743e-18 1.05464e-18 9.01302e-19 8.18235e-19 6.56808e-19 6.10952e-19 5.78481e-19 5.24215e-19 4.75988e-19 3.89025e-19 3.36289e-19 3.35568e-19 3.01652e-19 2.61746e-19 2.37429e-19 2.08609e-19 1.88061e-19 1.96672e-19 1.78066e-19 1.58081e-19 1.53549e-19 1.40589e-19 1.38139e-19 1.26028e-19 1.20451e-19 1.06284e-19 9.60632e-20 6.86260e-20 7.69543e-20 6.96113e-20 6.63991e-20 8.18094e-20 6.43777e-20 5.77173e-20 5.83238e-20 5.94437e-20 4.89065e-20 4.90062e-20 6.02541e-20 4.78403e-20 4.10440e-20 4.44011e-20 3.44239e-20 3.91956e-20 4.36181e-20 1.01314e-19 3.09668e-20 3.44530e-20 3.05668e-20 2.91256e-20 2.49273e-20 2.55625e-20 2.90508e-20 2.78518e-20 2.72221e-20 2.54299e-20 2.94785e-20 2.13240e-20 2.82533e-20 2.28792e-20 2.40481e-20 2.97274e-20 1.98698e-20 2.52807e-20 2.80875e-20 2.94591e-20 2.73229e-20 3.09005e-20 2.92880e-20 2.92724e-20 2.73492e-20 2.99510e-20 2.99919e-20 3.35165e-20 2.83907e-20 3.23432e-20 3.35386e-20 3.65313e-20 4.06151e-20 3.22793e-20 3.32614e-20 3.74859e-20 3.11126e-20 3.52317e-20 3.00098e-20 3.18623e-20 3.32313e-20 3.45874e-20 3.34704e-20 2.75474e-20 2.21964e-20 2.51585e-20 2.42312e-20 2.50748e-20 2.25409e-20 1.42677e-20 1.98210e-20 1.68504e-20 1.35604e-20 1.20269e-20 1.03030e-20 1.23755e-20 1.89236e-20 1.26013e-20 8.56111e-21 1.07502e-20 5.24835e-21 7.54959e-21 3.60426e-21 5.40539e-21 7.35697e-21 3.98753e-21 8.16306e-21 4.84070e-21 4.87054e-21 7.91317e-21 5.90831e-21 7.25157e-21 3.76543e-21 3.12004e-21 6.22816e-21 5.21820e-21 4.02054e-21 1.47412e-21 1.32700e-21 3.39730e-21 2.18847e-21 1.95680e-21 1.48459e-21 3.34689e-22 9.28900e-22 1.54337e-21 3.69955e-22 0.00000e+00 -8.08623e-23 0.00000e+00 0.00000e+00 3.62772e-22 -7.87070e-23 0.00000e+00 -7.75698e-23 0.00000e+00 0.00000e+00 -7.59915e-23 0.00000e+00 -7.51646e-23 0.00000e+00 0.00000e+00 -1.48225e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.42604e-18 7.73567e-18 7.58135e-18 7.08060e-18 6.18901e-18 5.62019e-18 5.16641e-18 4.99854e-18 4.50267e-18 4.42876e-18 4.55979e-18 4.12340e-18 3.61135e-18 3.19455e-18 3.00091e-18 2.62665e-18 2.72606e-18 2.44798e-18 2.23148e-18 2.01788e-18 1.88823e-18 1.78473e-18 1.55439e-18 1.44416e-18 1.33142e-18 1.11395e-18 1.07605e-18 1.03637e-18 8.68758e-19 8.33850e-19 7.03737e-19 6.40091e-19 5.06562e-19 4.75706e-19 4.47954e-19 4.14317e-19 3.71987e-19 3.02580e-19 2.68731e-19 2.71339e-19 2.46246e-19 2.14464e-19 1.94638e-19 1.70019e-19 1.61810e-19 1.73739e-19 1.52536e-19 1.41725e-19 1.45076e-19 1.32651e-19 1.28031e-19 1.24152e-19 1.15749e-19 1.01230e-19 9.31702e-20 6.89926e-20 7.41623e-20 7.14262e-20 6.98546e-20 8.10448e-20 6.54842e-20 5.62805e-20 5.54933e-20 5.48633e-20 4.75259e-20 4.54747e-20 5.35468e-20 4.18371e-20 3.60878e-20 3.82646e-20 2.99599e-20 3.00386e-20 3.40100e-20 8.43940e-20 2.11420e-20 2.38498e-20 1.92420e-20 1.95776e-20 1.19253e-20 1.48050e-20 1.72139e-20 1.83824e-20 1.73228e-20 1.44688e-20 2.18081e-20 1.30630e-20 2.11618e-20 1.59487e-20 1.56315e-20 2.32852e-20 1.33830e-20 2.05088e-20 2.22818e-20 2.46374e-20 2.21386e-20 2.78929e-20 2.60042e-20 2.51043e-20 2.51811e-20 2.82226e-20 2.78274e-20 3.32017e-20 2.75430e-20 3.20075e-20 3.33979e-20 3.72392e-20 4.26088e-20 3.29659e-20 3.49053e-20 3.86422e-20 3.23444e-20 3.82466e-20 3.25001e-20 3.46491e-20 3.62929e-20 3.72319e-20 3.59082e-20 2.95638e-20 2.38727e-20 2.71837e-20 2.50748e-20 2.72898e-20 2.45445e-20 1.55762e-20 2.13884e-20 1.81487e-20 1.45317e-20 1.30970e-20 1.07614e-20 1.33270e-20 2.05794e-20 1.34293e-20 9.02567e-21 1.19298e-20 5.21419e-21 8.04166e-21 3.70671e-21 5.67275e-21 7.45770e-21 4.36273e-21 8.70006e-21 5.04146e-21 5.15896e-21 8.46902e-21 6.05499e-21 7.80019e-21 4.04282e-21 3.33381e-21 5.82543e-21 5.50154e-21 4.13529e-21 1.48502e-21 1.40142e-21 2.71132e-21 1.36813e-21 1.04265e-21 5.57761e-22 3.75958e-22 9.92115e-22 1.70529e-21 4.20361e-22 0.00000e+00 -7.30751e-23 0.00000e+00 0.00000e+00 4.12355e-22 -7.11273e-23 0.00000e+00 -7.00996e-23 0.00000e+00 0.00000e+00 -6.86076e-23 0.00000e+00 -6.78610e-23 0.00000e+00 0.00000e+00 -1.33950e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.59638e-18 7.68238e-18 7.58309e-18 7.08982e-18 6.15262e-18 5.64391e-18 5.17462e-18 5.02100e-18 4.56507e-18 4.42820e-18 4.48459e-18 4.02307e-18 3.56086e-18 3.20135e-18 3.03029e-18 2.66352e-18 2.75188e-18 2.46985e-18 2.25962e-18 2.03963e-18 1.91179e-18 1.79449e-18 1.56579e-18 1.44792e-18 1.33154e-18 1.10261e-18 1.06646e-18 1.03891e-18 8.63919e-19 8.30246e-19 6.95684e-19 6.35695e-19 5.06047e-19 4.77891e-19 4.54006e-19 4.20126e-19 3.75610e-19 3.01441e-19 2.66621e-19 2.67326e-19 2.42945e-19 2.14720e-19 1.92963e-19 1.63316e-19 1.56228e-19 1.63992e-19 1.44839e-19 1.34413e-19 1.34405e-19 1.24027e-19 1.19503e-19 1.16410e-19 1.09947e-19 9.59103e-20 8.75571e-20 6.41195e-20 6.99542e-20 6.73633e-20 6.60721e-20 7.71950e-20 6.36167e-20 5.54072e-20 5.37261e-20 5.43864e-20 4.65462e-20 4.55440e-20 5.41893e-20 4.18362e-20 3.64262e-20 3.85321e-20 3.05786e-20 3.04434e-20 3.36552e-20 9.33293e-20 2.16295e-20 2.37472e-20 1.92685e-20 1.88942e-20 1.20130e-20 1.43412e-20 1.58132e-20 1.76133e-20 1.58580e-20 1.42160e-20 2.03399e-20 1.21839e-20 1.93464e-20 1.45435e-20 1.37860e-20 2.15964e-20 1.22666e-20 1.85537e-20 2.07296e-20 2.25637e-20 1.97558e-20 2.51081e-20 2.29444e-20 2.26981e-20 2.23808e-20 2.59571e-20 2.49544e-20 3.01338e-20 2.49082e-20 2.90931e-20 3.04759e-20 3.33870e-20 3.85664e-20 2.97335e-20 3.14721e-20 3.54054e-20 2.92687e-20 3.44843e-20 2.95527e-20 3.11982e-20 3.25663e-20 3.40868e-20 3.29369e-20 2.69843e-20 2.10911e-20 2.47403e-20 2.25409e-20 2.45445e-20 2.28478e-20 1.42574e-20 1.93214e-20 1.64630e-20 1.33181e-20 1.22049e-20 9.72893e-21 1.24744e-20 1.88927e-20 1.28886e-20 8.64935e-21 1.09461e-20 4.94534e-21 7.44747e-21 3.37710e-21 5.25738e-21 6.91231e-21 3.95403e-21 7.60786e-21 4.50657e-21 4.56709e-21 7.81004e-21 5.70579e-21 7.26864e-21 3.71468e-21 3.00325e-21 5.36223e-21 5.07651e-21 3.78527e-21 1.40214e-21 1.32479e-21 2.35641e-21 1.16654e-21 8.86177e-22 4.13079e-22 3.29338e-22 9.21464e-22 1.56946e-21 3.82089e-22 0.00000e+00 -5.30870e-23 0.00000e+00 0.00000e+00 3.75897e-22 -5.16720e-23 0.00000e+00 -5.09254e-23 0.00000e+00 0.00000e+00 -5.12268e-23 0.00000e+00 -5.06694e-23 0.00000e+00 0.00000e+00 -9.73111e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.81507e-19 3.93423e-18 3.90426e-18 3.67391e-18 3.17521e-18 2.87709e-18 2.66502e-18 2.65220e-18 2.45214e-18 2.42934e-18 2.46130e-18 2.17843e-18 1.90347e-18 1.68897e-18 1.60003e-18 1.39716e-18 1.46404e-18 1.31485e-18 1.20817e-18 1.09323e-18 1.02475e-18 9.64603e-19 8.41456e-19 7.82033e-19 7.22318e-19 5.98323e-19 5.80264e-19 5.62552e-19 4.66388e-19 4.48500e-19 3.74786e-19 3.39491e-19 2.68538e-19 2.51366e-19 2.39104e-19 2.20414e-19 1.97170e-19 1.56802e-19 1.38778e-19 1.41200e-19 1.26847e-19 1.12923e-19 1.00065e-19 8.31894e-20 7.95635e-20 8.70556e-20 7.38144e-20 6.95015e-20 6.97015e-20 6.43142e-20 6.08738e-20 5.98952e-20 5.62027e-20 5.07411e-20 4.59963e-20 3.29127e-20 3.62490e-20 3.66351e-20 3.71107e-20 4.24946e-20 3.61894e-20 3.11987e-20 2.96983e-20 3.03700e-20 2.73226e-20 2.65653e-20 3.03640e-20 2.44236e-20 2.12506e-20 2.22871e-20 1.82210e-20 1.77593e-20 1.96668e-20 4.98663e-20 1.22421e-20 1.42947e-20 1.12627e-20 1.13653e-20 6.79006e-21 8.20352e-21 9.50352e-21 1.03282e-20 9.39330e-21 8.33830e-21 1.25138e-20 7.50273e-21 1.20736e-20 9.01185e-21 8.48630e-21 1.35135e-20 7.50109e-21 1.19605e-20 1.28328e-20 1.41718e-20 1.24565e-20 1.59933e-20 1.46435e-20 1.40502e-20 1.43590e-20 1.63720e-20 1.56536e-20 1.92193e-20 1.58829e-20 1.83286e-20 1.93116e-20 2.12835e-20 2.46097e-20 1.89498e-20 2.00357e-20 2.24049e-20 1.85598e-20 2.21078e-20 1.89102e-20 1.99817e-20 2.07682e-20 2.17621e-20 2.08876e-20 1.70911e-20 1.44628e-20 1.57461e-20 1.42677e-20 1.55762e-20 1.42574e-20 9.13468e-21 1.21770e-20 1.05136e-20 8.34741e-21 7.64735e-21 6.15132e-21 7.71318e-21 1.16526e-20 7.73815e-21 5.16854e-21 6.76590e-21 2.90484e-21 4.66778e-21 2.10356e-21 3.34620e-21 4.20871e-21 2.55002e-21 4.89196e-21 2.91951e-21 2.91958e-21 4.80231e-21 3.35848e-21 4.39955e-21 2.26490e-21 1.89166e-21 3.02965e-21 3.09709e-21 2.26132e-21 8.81590e-22 8.28468e-22 1.31071e-21 5.42255e-22 3.35751e-22 5.69665e-23 2.09603e-22 5.72417e-22 9.85037e-22 2.47938e-22 0.00000e+00 -3.81392e-23 0.00000e+00 0.00000e+00 2.44183e-22 -3.71226e-23 0.00000e+00 -3.65863e-23 0.00000e+00 0.00000e+00 -3.68535e-23 0.00000e+00 -3.64525e-23 0.00000e+00 0.00000e+00 -6.99111e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.40973e-18 5.87146e-18 6.00472e-18 5.73490e-18 4.89737e-18 4.40257e-18 4.18067e-18 4.32664e-18 4.21064e-18 4.14361e-18 4.01123e-18 3.39598e-18 2.88980e-18 2.52940e-18 2.34435e-18 2.04674e-18 2.09599e-18 1.85711e-18 1.68679e-18 1.50217e-18 1.41010e-18 1.33450e-18 1.15624e-18 1.07662e-18 9.86713e-19 8.25059e-19 8.02788e-19 7.77986e-19 6.50885e-19 6.31308e-19 5.27648e-19 4.80394e-19 3.83241e-19 3.61625e-19 3.40144e-19 3.18992e-19 2.87537e-19 2.29671e-19 1.99101e-19 2.05047e-19 1.82908e-19 1.58671e-19 1.44270e-19 1.24910e-19 1.20749e-19 1.30606e-19 1.15216e-19 1.06709e-19 1.09243e-19 9.98466e-20 9.97534e-20 9.56246e-20 8.85538e-20 7.58274e-20 7.05158e-20 5.14620e-20 5.67970e-20 5.24449e-20 5.15034e-20 6.08144e-20 4.78728e-20 4.22864e-20 4.08113e-20 4.18954e-20 3.40687e-20 3.33524e-20 4.13150e-20 3.28951e-20 2.84977e-20 3.02410e-20 2.42022e-20 2.47118e-20 2.87817e-20 8.77437e-20 1.98474e-20 2.26300e-20 2.00183e-20 1.97769e-20 1.52265e-20 1.71478e-20 1.99362e-20 1.94919e-20 1.89468e-20 1.77686e-20 2.14670e-20 1.46966e-20 2.06675e-20 1.59930e-20 1.68724e-20 2.23003e-20 1.40658e-20 2.02559e-20 2.05650e-20 2.26201e-20 2.09016e-20 2.44790e-20 2.38554e-20 2.27263e-20 2.19271e-20 2.40268e-20 2.40618e-20 2.73570e-20 2.32649e-20 2.63779e-20 2.75667e-20 3.06423e-20 3.44422e-20 2.70802e-20 2.81466e-20 3.11080e-20 2.61228e-20 3.00371e-20 2.57138e-20 2.72009e-20 2.84344e-20 2.94126e-20 2.80858e-20 2.31283e-20 1.84519e-20 2.13248e-20 1.98210e-20 2.13884e-20 1.93214e-20 1.21770e-20 1.78722e-20 1.43952e-20 1.24566e-20 1.03419e-20 8.66050e-21 1.05602e-20 1.62319e-20 1.06863e-20 8.17154e-21 9.35945e-21 5.24643e-21 6.37686e-21 2.97103e-21 4.51665e-21 6.00439e-21 3.40783e-21 6.88947e-21 3.94503e-21 4.11238e-21 7.55112e-21 6.58274e-21 6.19438e-21 4.04899e-21 2.63148e-21 6.45007e-21 5.18609e-21 4.12281e-21 1.18903e-21 1.10832e-21 2.31368e-21 1.26115e-21 1.00570e-21 6.27959e-22 2.90691e-22 7.81786e-22 1.33248e-21 3.29758e-22 0.00000e+00 -6.15550e-23 0.00000e+00 0.00000e+00 3.24108e-22 -5.99143e-23 0.00000e+00 -5.90486e-23 0.00000e+00 0.00000e+00 -5.80896e-23 0.00000e+00 -5.74575e-23 0.00000e+00 0.00000e+00 -1.12833e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.87797e-19 4.49689e-18 4.51548e-18 4.29838e-18 3.71997e-18 3.35806e-18 3.13930e-18 3.17933e-18 2.99011e-18 2.96292e-18 2.98634e-18 2.62344e-18 2.26009e-18 1.97583e-18 1.85123e-18 1.60894e-18 1.67638e-18 1.50783e-18 1.38272e-18 1.24947e-18 1.17405e-18 1.10172e-18 9.66453e-19 9.01654e-19 8.28329e-19 6.91442e-19 6.71840e-19 6.46199e-19 5.36189e-19 5.14848e-19 4.33109e-19 3.91394e-19 3.09892e-19 2.87257e-19 2.73534e-19 2.49116e-19 2.22360e-19 1.77462e-19 1.56226e-19 1.54660e-19 1.38150e-19 1.19921e-19 1.07809e-19 8.82479e-20 8.28305e-20 9.39285e-20 7.89837e-20 7.37923e-20 7.28987e-20 6.67603e-20 6.45669e-20 6.17815e-20 5.87233e-20 5.23288e-20 4.74710e-20 3.26444e-20 3.81603e-20 3.65378e-20 3.69514e-20 4.40392e-20 3.68826e-20 3.16349e-20 3.01245e-20 3.10258e-20 2.73063e-20 2.63468e-20 3.22465e-20 2.56540e-20 2.19907e-20 2.34565e-20 1.87446e-20 1.89412e-20 2.19280e-20 6.13691e-20 1.43864e-20 1.71212e-20 1.45235e-20 1.46477e-20 1.01366e-20 1.20038e-20 1.41686e-20 1.40223e-20 1.33721e-20 1.23056e-20 1.65038e-20 1.05860e-20 1.59164e-20 1.20474e-20 1.21458e-20 1.74290e-20 1.02586e-20 1.55705e-20 1.61890e-20 1.79507e-20 1.62020e-20 1.97178e-20 1.87131e-20 1.78439e-20 1.78834e-20 1.97956e-20 1.93512e-20 2.29596e-20 1.91624e-20 2.19350e-20 2.29764e-20 2.54365e-20 2.89915e-20 2.25877e-20 2.36351e-20 2.63652e-20 2.20075e-20 2.57958e-20 2.20639e-20 2.32956e-20 2.42127e-20 2.52873e-20 2.41382e-20 1.98794e-20 1.69359e-20 1.82974e-20 1.68504e-20 1.81487e-20 1.64630e-20 1.05136e-20 1.43952e-20 1.23537e-20 9.87128e-21 8.88418e-21 7.34487e-21 8.96642e-21 1.36353e-20 9.04058e-21 6.26080e-21 7.89966e-21 3.72201e-21 5.48613e-21 2.51929e-21 3.92180e-21 5.01208e-21 2.95019e-21 5.81007e-21 3.42603e-21 3.45829e-21 5.72811e-21 4.23886e-21 5.15530e-21 2.80084e-21 2.21067e-21 3.97951e-21 3.76607e-21 2.81797e-21 1.02462e-21 9.58697e-22 1.71077e-21 8.17435e-22 5.78461e-22 2.58401e-22 2.47838e-22 6.57597e-22 1.14079e-21 2.85503e-22 0.00000e+00 -4.27311e-23 0.00000e+00 0.00000e+00 2.80759e-22 -4.15921e-23 0.00000e+00 -4.09911e-23 0.00000e+00 0.00000e+00 -4.08732e-23 0.00000e+00 -4.04284e-23 0.00000e+00 0.00000e+00 -7.83282e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.52277e-18 5.10995e-18 5.21408e-18 4.99435e-18 4.27871e-18 3.87128e-18 3.68587e-18 3.80651e-18 3.73674e-18 3.63853e-18 3.44679e-18 2.89009e-18 2.48445e-18 2.19567e-18 2.05019e-18 1.80314e-18 1.81130e-18 1.60390e-18 1.44626e-18 1.27770e-18 1.19304e-18 1.12194e-18 9.65777e-19 8.94757e-19 8.11067e-19 6.74821e-19 6.54868e-19 6.35821e-19 5.29533e-19 5.13606e-19 4.28524e-19 3.90137e-19 3.13310e-19 2.97140e-19 2.79142e-19 2.60965e-19 2.35563e-19 1.85734e-19 1.57271e-19 1.62768e-19 1.42040e-19 1.24150e-19 1.12238e-19 9.44225e-20 9.08379e-20 9.76734e-20 8.67510e-20 7.89289e-20 7.78666e-20 7.23032e-20 7.24507e-20 6.80509e-20 6.37010e-20 5.49568e-20 5.12730e-20 3.70597e-20 4.12874e-20 3.89074e-20 3.87470e-20 4.62418e-20 3.67030e-20 3.35284e-20 3.22284e-20 3.36209e-20 2.69607e-20 2.73474e-20 3.33863e-20 2.69842e-20 2.38737e-20 2.52985e-20 2.06521e-20 2.13649e-20 2.41987e-20 7.13050e-20 1.74047e-20 1.94861e-20 1.75023e-20 1.69182e-20 1.40213e-20 1.48477e-20 1.65867e-20 1.59907e-20 1.54187e-20 1.54077e-20 1.70649e-20 1.23811e-20 1.60813e-20 1.26781e-20 1.35496e-20 1.73524e-20 1.12117e-20 1.54313e-20 1.59623e-20 1.71225e-20 1.57487e-20 1.78802e-20 1.73508e-20 1.67146e-20 1.56665e-20 1.75427e-20 1.73127e-20 1.93752e-20 1.64887e-20 1.86445e-20 1.95121e-20 2.12918e-20 2.38697e-20 1.89032e-20 1.95162e-20 2.18235e-20 1.81073e-20 2.04696e-20 1.76778e-20 1.84929e-20 1.92234e-20 2.03365e-20 1.94051e-20 1.58965e-20 1.23317e-20 1.46488e-20 1.35604e-20 1.45317e-20 1.33181e-20 8.34741e-21 1.24566e-20 9.87128e-21 8.87163e-21 7.02361e-21 5.95185e-21 7.25365e-21 1.11937e-20 7.33847e-21 5.93494e-21 6.39815e-21 3.98422e-21 4.42854e-21 2.02872e-21 3.17393e-21 4.23859e-21 2.30649e-21 4.55984e-21 2.66734e-21 2.76166e-21 5.49529e-21 5.14025e-21 4.31162e-21 3.03183e-21 1.79789e-21 5.00327e-21 3.85053e-21 3.10499e-21 8.59672e-22 7.89279e-22 1.57328e-21 8.71471e-22 7.22806e-22 4.43051e-22 1.92828e-22 5.49963e-22 9.19138e-22 2.21800e-22 0.00000e+00 -3.96616e-23 0.00000e+00 0.00000e+00 2.18354e-22 -3.86044e-23 0.00000e+00 -3.80466e-23 0.00000e+00 0.00000e+00 -3.76920e-23 0.00000e+00 -3.72819e-23 0.00000e+00 0.00000e+00 -7.27016e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.77723e-19 1.40396e-18 1.56197e-18 1.52814e-18 1.28298e-18 1.16155e-18 1.06719e-18 1.11838e-18 1.02301e-18 1.06399e-18 1.18170e-18 1.05938e-18 8.58809e-19 7.27298e-19 6.66294e-19 5.56970e-19 6.49223e-19 5.82222e-19 5.64676e-19 5.21172e-19 5.02799e-19 4.72731e-19 4.29870e-19 4.07696e-19 3.83190e-19 3.15392e-19 3.10936e-19 3.08491e-19 2.53506e-19 2.45928e-19 2.02558e-19 1.84597e-19 1.44564e-19 1.33670e-19 1.29831e-19 1.20276e-19 1.04184e-19 8.29635e-20 7.73628e-20 7.47156e-20 7.11701e-20 6.17997e-20 5.61063e-20 4.56387e-20 4.63554e-20 5.38357e-20 4.44369e-20 4.50568e-20 4.74089e-20 4.22449e-20 4.16351e-20 4.23993e-20 4.00930e-20 3.47793e-20 3.13475e-20 2.17365e-20 2.54069e-20 2.28382e-20 2.29359e-20 2.61583e-20 2.30083e-20 1.86972e-20 1.73659e-20 1.79864e-20 1.65245e-20 1.46244e-20 1.89793e-20 1.42626e-20 1.20422e-20 1.30124e-20 1.01427e-20 9.20590e-21 1.12119e-20 4.53058e-20 6.83108e-21 8.67948e-21 6.86156e-21 7.01238e-21 4.04664e-21 5.50884e-21 6.95570e-21 8.04155e-21 7.12092e-21 6.05874e-21 9.55078e-21 5.27699e-21 9.55958e-21 6.82409e-21 6.54219e-21 1.04154e-20 5.98848e-21 9.91507e-21 9.83421e-21 1.13464e-20 1.02700e-20 1.30157e-20 1.23911e-20 1.17481e-20 1.22651e-20 1.31791e-20 1.31144e-20 1.58499e-20 1.34178e-20 1.52814e-20 1.61535e-20 1.79972e-20 2.06972e-20 1.59572e-20 1.67022e-20 1.85423e-20 1.56290e-20 1.86444e-20 1.59011e-20 1.68633e-20 1.76148e-20 1.81485e-20 1.72765e-20 1.42899e-20 1.21658e-20 1.31356e-20 1.20269e-20 1.30970e-20 1.22049e-20 7.64735e-21 1.03419e-20 8.88418e-21 7.02361e-21 6.87331e-21 5.24180e-21 6.81568e-21 9.70857e-21 7.20101e-21 4.76194e-21 5.69612e-21 2.43885e-21 3.93617e-21 1.74762e-21 2.76140e-21 3.39837e-21 2.16770e-21 4.27839e-21 2.48613e-21 2.52533e-21 3.99935e-21 2.82803e-21 3.64808e-21 1.95156e-21 1.58048e-21 2.57279e-21 2.60053e-21 1.90243e-21 7.14304e-22 6.70800e-22 1.13162e-21 4.62092e-22 2.50163e-22 5.04412e-23 1.81961e-22 4.60366e-22 8.12859e-22 2.13247e-22 0.00000e+00 -3.67359e-23 0.00000e+00 0.00000e+00 2.09887e-22 -3.57567e-23 0.00000e+00 -3.52401e-23 0.00000e+00 0.00000e+00 -3.55374e-23 0.00000e+00 -3.51507e-23 0.00000e+00 0.00000e+00 -6.73387e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.79786e-19 3.42390e-18 3.38890e-18 3.26378e-18 2.85298e-18 2.59343e-18 2.39640e-18 2.36169e-18 2.17959e-18 2.12496e-18 2.19637e-18 2.01789e-18 1.79307e-18 1.58539e-18 1.47030e-18 1.27745e-18 1.29530e-18 1.15701e-18 1.05676e-18 9.52282e-19 8.89959e-19 8.36281e-19 7.42166e-19 6.86455e-19 6.29993e-19 5.29931e-19 5.16951e-19 4.95078e-19 4.19321e-19 4.01644e-19 3.44946e-19 3.15412e-19 2.57517e-19 2.41627e-19 2.28600e-19 2.10146e-19 1.89970e-19 1.57634e-19 1.38638e-19 1.36303e-19 1.25293e-19 1.08391e-19 9.73233e-20 8.48524e-20 7.66122e-20 7.88040e-20 7.05160e-20 6.32195e-20 6.39050e-20 5.71442e-20 5.74628e-20 5.26041e-20 4.94548e-20 4.29220e-20 3.89605e-20 2.78205e-20 3.19228e-20 2.82280e-20 2.78546e-20 3.31639e-20 2.64604e-20 2.32106e-20 2.20128e-20 2.27983e-20 1.85445e-20 1.85522e-20 2.34472e-20 1.87476e-20 1.54169e-20 1.71145e-20 1.30838e-20 1.44576e-20 1.64118e-20 5.19529e-20 1.20155e-20 1.35940e-20 1.22360e-20 1.16857e-20 9.49763e-21 1.05114e-20 1.20034e-20 1.10755e-20 1.10767e-20 1.05451e-20 1.21326e-20 8.63552e-21 1.15390e-20 9.21611e-21 9.59062e-21 1.25165e-20 8.00889e-21 1.10583e-20 1.13381e-20 1.23326e-20 1.14291e-20 1.30786e-20 1.26957e-20 1.22377e-20 1.16060e-20 1.27018e-20 1.26527e-20 1.42416e-20 1.21123e-20 1.37552e-20 1.41989e-20 1.57514e-20 1.75368e-20 1.39178e-20 1.42283e-20 1.59302e-20 1.33947e-20 1.52418e-20 1.30320e-20 1.37527e-20 1.43200e-20 1.49644e-20 1.42922e-20 1.18828e-20 9.56005e-21 1.07983e-20 1.03030e-20 1.07614e-20 9.72893e-21 6.15132e-21 8.66050e-21 7.34487e-21 5.95185e-21 5.24180e-21 4.66991e-21 5.33743e-21 8.36670e-21 5.42636e-21 3.89298e-21 4.86358e-21 2.60884e-21 3.38194e-21 1.57856e-21 2.46534e-21 3.15942e-21 1.73259e-21 3.50891e-21 2.04579e-21 2.09372e-21 3.49195e-21 2.72014e-21 3.28487e-21 1.74034e-21 1.32681e-21 2.80687e-21 2.32734e-21 1.78957e-21 6.18904e-22 5.66173e-22 1.43477e-21 9.03843e-22 7.74519e-22 5.83456e-22 1.43864e-22 3.92638e-22 6.64095e-22 1.65612e-22 0.00000e+00 -3.30555e-23 0.00000e+00 0.00000e+00 1.62625e-22 -3.21744e-23 0.00000e+00 -3.17095e-23 0.00000e+00 0.00000e+00 -3.19799e-23 0.00000e+00 -3.16319e-23 0.00000e+00 0.00000e+00 -6.05923e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.90548e-19 3.70872e-18 3.67291e-18 3.42972e-18 2.98093e-18 2.72769e-18 2.47220e-18 2.35308e-18 2.08032e-18 2.02419e-18 2.13132e-18 1.96225e-18 1.73675e-18 1.55822e-18 1.46994e-18 1.29000e-18 1.34783e-18 1.21387e-18 1.11727e-18 1.00923e-18 9.49703e-19 8.89142e-19 7.82753e-19 7.27086e-19 6.66907e-19 5.53028e-19 5.35052e-19 5.23778e-19 4.35183e-19 4.18411e-19 3.50325e-19 3.20872e-19 2.55638e-19 2.39752e-19 2.28773e-19 2.10950e-19 1.87676e-19 1.51171e-19 1.34465e-19 1.33159e-19 1.22665e-19 1.07182e-19 9.73809e-20 8.30459e-20 7.97725e-20 8.44476e-20 7.53096e-20 7.05343e-20 7.06157e-20 6.46896e-20 6.33811e-20 6.14804e-20 5.84946e-20 5.03748e-20 4.57935e-20 3.32897e-20 3.69259e-20 3.34682e-20 3.21364e-20 3.81447e-20 3.14269e-20 2.71391e-20 2.64667e-20 2.69408e-20 2.27814e-20 2.17802e-20 2.73631e-20 2.06296e-20 1.77570e-20 1.90464e-20 1.48081e-20 1.50744e-20 1.70240e-20 5.35735e-20 1.12816e-20 1.25647e-20 1.05702e-20 1.02185e-20 7.28590e-21 8.34489e-21 9.45685e-21 1.04330e-20 9.44732e-21 8.52051e-21 1.15491e-20 7.10109e-21 1.11955e-20 8.45547e-21 8.28594e-21 1.21579e-20 7.37022e-21 1.06933e-20 1.16301e-20 1.26806e-20 1.14139e-20 1.39896e-20 1.30715e-20 1.29742e-20 1.27114e-20 1.42060e-20 1.39815e-20 1.65321e-20 1.38925e-20 1.60377e-20 1.68047e-20 1.84234e-20 2.10923e-20 1.63691e-20 1.71531e-20 1.93280e-20 1.60360e-20 1.87469e-20 1.60528e-20 1.69627e-20 1.77439e-20 1.84604e-20 1.77824e-20 1.46280e-20 1.16746e-20 1.33971e-20 1.23755e-20 1.33270e-20 1.24744e-20 7.71318e-21 1.05602e-20 8.96642e-21 7.25365e-21 6.81568e-21 5.33743e-21 6.93131e-21 1.01784e-20 7.32735e-21 4.89275e-21 5.89089e-21 2.70054e-21 4.03671e-21 1.83313e-21 2.83062e-21 3.72374e-21 2.15762e-21 4.23986e-21 2.49512e-21 2.53061e-21 4.23546e-21 3.14095e-21 3.90691e-21 2.04442e-21 1.63333e-21 3.04109e-21 2.77301e-21 2.08523e-21 7.59509e-22 7.11001e-22 1.41734e-21 7.65134e-22 6.04088e-22 3.59433e-22 1.80382e-22 4.92018e-22 8.42250e-22 2.07262e-22 0.00000e+00 -3.17614e-23 0.00000e+00 0.00000e+00 2.03823e-22 -3.09148e-23 0.00000e+00 -3.04681e-23 0.00000e+00 0.00000e+00 -3.05681e-23 0.00000e+00 -3.02355e-23 0.00000e+00 0.00000e+00 -5.82202e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.10079e-18 8.38962e-18 8.18045e-18 7.66846e-18 6.71323e-18 6.16443e-18 5.60298e-18 5.38646e-18 4.77357e-18 4.44693e-18 4.39318e-18 3.96862e-18 3.60059e-18 3.28501e-18 3.11865e-18 2.73968e-18 2.77624e-18 2.48089e-18 2.24361e-18 2.02845e-18 1.88383e-18 1.75835e-18 1.51076e-18 1.39079e-18 1.28293e-18 1.04525e-18 1.01709e-18 9.95209e-19 8.25728e-19 7.87295e-19 6.58441e-19 6.04704e-19 4.67019e-19 4.32905e-19 4.21685e-19 3.87105e-19 3.45758e-19 2.52446e-19 2.20922e-19 2.16597e-19 1.90055e-19 1.68909e-19 1.48527e-19 1.16091e-19 1.02528e-19 1.08685e-19 9.59285e-20 7.85790e-20 7.64611e-20 7.05373e-20 6.90102e-20 6.75940e-20 6.97024e-20 5.81704e-20 5.41909e-20 3.52924e-20 4.32663e-20 4.54287e-20 5.06931e-20 6.44588e-20 5.21715e-20 4.76081e-20 4.63016e-20 4.72534e-20 3.76043e-20 4.03891e-20 4.97360e-20 3.95882e-20 3.27110e-20 3.64392e-20 2.81668e-20 2.90879e-20 3.29835e-20 1.02941e-19 2.27684e-20 2.24698e-20 1.86235e-20 1.85717e-20 1.17471e-20 1.52675e-20 1.58088e-20 1.62965e-20 1.49994e-20 1.47402e-20 1.78331e-20 1.10454e-20 1.69478e-20 1.23949e-20 1.20055e-20 1.94440e-20 1.04276e-20 1.54529e-20 1.79684e-20 1.92185e-20 1.71913e-20 2.11401e-20 1.93886e-20 2.01310e-20 1.88907e-20 2.24601e-20 2.11318e-20 2.53024e-20 2.04611e-20 2.45012e-20 2.51315e-20 2.79424e-20 3.22221e-20 2.46876e-20 2.62689e-20 2.97788e-20 2.49505e-20 2.84051e-20 2.45127e-20 2.57586e-20 2.69391e-20 2.82341e-20 2.75138e-20 2.25942e-20 1.58008e-20 2.06205e-20 1.89236e-20 2.05794e-20 1.88927e-20 1.16526e-20 1.62319e-20 1.36353e-20 1.11937e-20 9.70857e-21 8.36670e-21 1.01784e-20 1.90132e-20 1.03810e-20 7.12399e-21 1.16110e-20 5.78935e-21 6.28837e-21 3.61706e-21 4.48379e-21 7.19279e-21 3.21737e-21 6.22924e-21 3.62022e-21 3.74731e-21 6.76178e-21 5.09635e-21 8.38237e-21 3.21160e-21 2.54278e-21 5.45232e-21 4.40051e-21 3.37683e-21 1.14505e-21 1.11292e-21 3.08037e-21 2.11244e-21 1.93883e-21 1.48854e-21 2.75891e-22 7.95819e-22 1.33846e-21 3.07195e-22 0.00000e+00 -3.24517e-23 0.00000e+00 0.00000e+00 3.01252e-22 -3.15867e-23 0.00000e+00 -3.11303e-23 0.00000e+00 0.00000e+00 -3.10817e-23 0.00000e+00 -3.07435e-23 0.00000e+00 0.00000e+00 -5.94856e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.89695e-19 3.82153e-18 3.82543e-18 3.60810e-18 3.14671e-18 2.91832e-18 2.62598e-18 2.45336e-18 2.13099e-18 2.03886e-18 2.17592e-18 2.02768e-18 1.77919e-18 1.59533e-18 1.49212e-18 1.30651e-18 1.36624e-18 1.23051e-18 1.13933e-18 1.02749e-18 9.71431e-19 9.01960e-19 8.02055e-19 7.47462e-19 6.81049e-19 5.63635e-19 5.45272e-19 5.37918e-19 4.45992e-19 4.27389e-19 3.56735e-19 3.29836e-19 2.62137e-19 2.47356e-19 2.36762e-19 2.18566e-19 1.92527e-19 1.55105e-19 1.40193e-19 1.34545e-19 1.26400e-19 1.09090e-19 1.00988e-19 8.61696e-20 8.28514e-20 8.66126e-20 7.88655e-20 7.39568e-20 7.35561e-20 6.65109e-20 6.64663e-20 6.43918e-20 6.24976e-20 5.27242e-20 4.75994e-20 3.40567e-20 3.89587e-20 3.32531e-20 3.11481e-20 3.83477e-20 3.15991e-20 2.70362e-20 2.68120e-20 2.74880e-20 2.28607e-20 2.17223e-20 2.90570e-20 2.07140e-20 1.82085e-20 1.98467e-20 1.48057e-20 1.54541e-20 1.77238e-20 6.23170e-20 1.24133e-20 1.35552e-20 1.17841e-20 1.10746e-20 9.17004e-21 9.76616e-21 1.09183e-20 1.23618e-20 1.11086e-20 1.00416e-20 1.26572e-20 8.12801e-21 1.24032e-20 9.43750e-21 9.58730e-21 1.29847e-20 8.54656e-21 1.14942e-20 1.26427e-20 1.36355e-20 1.23679e-20 1.45816e-20 1.38375e-20 1.41244e-20 1.35265e-20 1.46463e-20 1.47617e-20 1.69373e-20 1.46219e-20 1.65616e-20 1.75080e-20 1.88888e-20 2.14491e-20 1.67762e-20 1.73838e-20 1.97851e-20 1.63673e-20 1.88781e-20 1.61280e-20 1.70778e-20 1.78900e-20 1.85187e-20 1.79017e-20 1.48122e-20 1.12441e-20 1.34793e-20 1.26013e-20 1.34293e-20 1.28886e-20 7.73815e-21 1.06863e-20 9.04058e-21 7.33847e-21 7.20101e-21 5.42636e-21 7.32735e-21 1.03810e-20 8.13133e-21 5.31469e-21 5.97836e-21 2.81268e-21 4.11206e-21 1.85471e-21 2.84751e-21 3.82299e-21 2.16859e-21 4.31707e-21 2.52423e-21 2.57806e-21 4.29511e-21 3.23584e-21 4.00421e-21 2.08150e-21 1.65374e-21 3.22689e-21 2.82534e-21 2.14202e-21 7.74663e-22 7.27980e-22 1.58452e-21 9.34720e-22 7.76242e-22 5.22548e-22 1.82394e-22 4.95952e-22 8.54535e-22 2.07037e-22 0.00000e+00 -2.50504e-23 0.00000e+00 0.00000e+00 2.03466e-22 -2.43827e-23 0.00000e+00 -2.40304e-23 0.00000e+00 0.00000e+00 -2.44293e-23 0.00000e+00 -2.41635e-23 0.00000e+00 0.00000e+00 -4.59187e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.79834e-19 2.95136e-18 3.03683e-18 2.97928e-18 2.55876e-18 2.34099e-18 2.20320e-18 2.26304e-18 2.19506e-18 2.08492e-18 2.01963e-18 1.71501e-18 1.44081e-18 1.24003e-18 1.11941e-18 9.63873e-19 9.74556e-19 8.51892e-19 7.77430e-19 6.85733e-19 6.42763e-19 5.95341e-19 5.29715e-19 4.91257e-19 4.42076e-19 3.64588e-19 3.57058e-19 3.52317e-19 2.90639e-19 2.84952e-19 2.35117e-19 2.16095e-19 1.77295e-19 1.68137e-19 1.59544e-19 1.49517e-19 1.32097e-19 1.04287e-19 8.82048e-20 8.70728e-20 7.68943e-20 6.53484e-20 6.02404e-20 4.68460e-20 4.74520e-20 5.11217e-20 4.62691e-20 4.34587e-20 4.22747e-20 3.84896e-20 4.06580e-20 3.75615e-20 3.58127e-20 2.82132e-20 2.67680e-20 1.80419e-20 2.21006e-20 1.75667e-20 1.70787e-20 2.18991e-20 1.69993e-20 1.51113e-20 1.41623e-20 1.52934e-20 1.07941e-20 1.05091e-20 1.69836e-20 1.26819e-20 1.08190e-20 1.19337e-20 9.12398e-21 9.21523e-21 1.19646e-20 6.35478e-20 9.50957e-21 1.09252e-20 1.07517e-20 1.02412e-20 9.29023e-21 1.03563e-20 1.15898e-20 1.11998e-20 1.05014e-20 1.12273e-20 1.16680e-20 8.39341e-21 1.07369e-20 8.29783e-21 9.19724e-21 1.15022e-20 7.58899e-21 1.05561e-20 1.03300e-20 1.13228e-20 1.06751e-20 1.15659e-20 1.15766e-20 1.10789e-20 1.02691e-20 1.12949e-20 1.14143e-20 1.22233e-20 1.05153e-20 1.20312e-20 1.24381e-20 1.36084e-20 1.50831e-20 1.20700e-20 1.22485e-20 1.37026e-20 1.15118e-20 1.27936e-20 1.11541e-20 1.15145e-20 1.20163e-20 1.27996e-20 1.20554e-20 1.00132e-20 7.12452e-21 9.14291e-21 8.56111e-21 9.02567e-21 8.64935e-21 5.16854e-21 8.17154e-21 6.26080e-21 5.93494e-21 4.76194e-21 3.89298e-21 4.89275e-21 7.12399e-21 5.31469e-21 4.60926e-21 4.10601e-21 2.94889e-21 2.94219e-21 1.21125e-21 2.03205e-21 2.62735e-21 1.41565e-21 2.82417e-21 1.62647e-21 1.72446e-21 3.79339e-21 3.96665e-21 2.76966e-21 2.26846e-21 1.10932e-21 3.86190e-21 2.77486e-21 2.29091e-21 5.51023e-22 4.90677e-22 1.00795e-21 5.56423e-22 4.56679e-22 2.98791e-22 1.26448e-22 3.36718e-22 5.68414e-22 1.38214e-22 0.00000e+00 -2.96453e-23 0.00000e+00 0.00000e+00 1.35878e-22 -2.88552e-23 0.00000e+00 -2.84383e-23 0.00000e+00 0.00000e+00 -2.77194e-23 0.00000e+00 -2.74178e-23 0.00000e+00 0.00000e+00 -5.43414e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.39536e-18 3.53707e-18 3.53207e-18 3.39386e-18 2.94441e-18 2.70811e-18 2.53812e-18 2.63816e-18 2.45821e-18 2.30733e-18 2.18784e-18 1.88084e-18 1.67627e-18 1.52500e-18 1.43639e-18 1.24978e-18 1.29352e-18 1.14537e-18 1.05641e-18 9.69851e-19 9.03528e-19 8.40478e-19 7.25364e-19 6.72932e-19 6.29519e-19 5.09807e-19 5.00978e-19 4.91734e-19 4.08898e-19 3.94021e-19 3.28896e-19 3.02202e-19 2.32109e-19 2.16373e-19 2.14299e-19 1.97625e-19 1.75714e-19 1.28396e-19 1.14805e-19 1.10980e-19 1.01116e-19 8.93860e-20 7.92635e-20 6.06375e-20 5.57182e-20 5.69360e-20 4.96244e-20 4.15664e-20 4.42239e-20 3.98865e-20 3.87040e-20 3.92493e-20 3.95158e-20 3.18898e-20 2.99690e-20 2.06867e-20 2.38396e-20 2.55206e-20 2.86843e-20 3.47766e-20 2.82330e-20 2.50416e-20 2.36551e-20 2.32500e-20 1.81057e-20 1.96502e-20 2.40927e-20 1.94628e-20 1.47921e-20 1.72124e-20 1.27446e-20 1.17946e-20 1.39044e-20 5.47578e-20 8.58141e-21 7.70620e-21 5.44453e-21 6.05759e-21 7.84856e-22 4.13456e-21 4.12864e-21 4.92009e-21 3.98725e-21 4.16413e-21 6.55435e-21 2.36565e-21 6.17510e-21 3.74143e-21 2.67487e-21 8.05962e-21 2.76833e-21 6.16754e-21 7.08235e-21 8.07836e-21 7.20168e-21 9.98596e-21 9.04361e-21 9.31110e-21 9.18630e-21 1.14367e-20 1.04542e-20 1.34384e-20 1.03493e-20 1.30957e-20 1.31324e-20 1.52961e-20 1.80063e-20 1.34980e-20 1.46319e-20 1.63858e-20 1.39434e-20 1.63788e-20 1.41538e-20 1.48888e-20 1.56742e-20 1.62904e-20 1.57734e-20 1.30252e-20 9.01191e-21 1.18949e-20 1.07502e-20 1.19298e-20 1.09461e-20 6.76590e-21 9.35945e-21 7.89966e-21 6.39815e-21 5.69612e-21 4.86358e-21 5.89089e-21 1.16110e-20 5.97836e-21 4.10601e-21 7.46685e-21 3.32914e-21 3.66122e-21 2.16810e-21 2.58711e-21 4.06682e-21 1.87877e-21 3.61206e-21 2.05319e-21 2.15761e-21 3.83685e-21 2.79174e-21 5.43929e-21 1.83038e-21 1.45450e-21 2.94130e-21 2.47179e-21 1.86298e-21 6.25911e-22 6.17718e-22 1.70520e-21 1.12118e-21 9.88699e-22 7.52956e-22 1.63822e-22 4.50197e-22 7.68768e-22 1.84437e-22 0.00000e+00 -2.49952e-23 0.00000e+00 0.00000e+00 1.80975e-22 -2.43290e-23 0.00000e+00 -2.39775e-23 0.00000e+00 0.00000e+00 -2.37752e-23 0.00000e+00 -2.35165e-23 0.00000e+00 0.00000e+00 -4.58175e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.55475e-18 3.81178e-18 3.75181e-18 3.43775e-18 2.91299e-18 2.58304e-18 2.28258e-18 2.18321e-18 1.99175e-18 1.78044e-18 1.65770e-18 1.45477e-18 1.33502e-18 1.23604e-18 1.17476e-18 1.01684e-18 9.61001e-19 8.68600e-19 7.57225e-19 6.54468e-19 6.01641e-19 5.60564e-19 4.69849e-19 4.29121e-19 3.86739e-19 3.03564e-19 3.06589e-19 3.02611e-19 2.43654e-19 2.26331e-19 1.82149e-19 1.68208e-19 1.27336e-19 1.08356e-19 1.09136e-19 9.74133e-20 9.06633e-20 3.67930e-20 2.43336e-20 1.87729e-20 1.86817e-21 6.53416e-22 -4.38222e-21 -2.13597e-20 -2.82194e-20 -2.05116e-20 -2.10075e-20 -3.03769e-20 -3.82918e-20 -3.50808e-20 -2.84603e-20 -2.92931e-20 -2.07591e-20 -1.97548e-20 -1.67095e-20 -2.08020e-20 -1.15513e-20 -9.05528e-21 -8.94906e-22 7.25788e-21 5.97144e-21 9.29499e-21 7.71514e-21 1.22679e-20 7.55973e-21 1.09978e-20 1.76757e-20 1.49927e-20 1.37628e-20 1.54670e-20 1.26312e-20 1.57524e-20 1.86803e-20 8.22068e-20 1.74853e-20 1.85613e-20 1.85468e-20 1.71014e-20 1.80605e-20 1.79087e-20 1.94080e-20 1.65182e-20 1.67734e-20 1.84492e-20 1.49677e-20 1.35927e-20 1.42380e-20 1.16711e-20 1.39527e-20 1.49056e-20 1.09594e-20 1.28313e-20 1.25662e-20 1.30894e-20 1.22219e-20 1.17774e-20 1.21077e-20 1.23824e-20 1.01579e-20 1.05962e-20 1.02590e-20 9.84548e-21 9.01173e-21 9.19266e-21 9.85482e-21 1.00173e-20 1.05634e-20 8.82117e-21 8.33678e-21 9.67156e-21 8.28296e-21 7.41499e-21 6.71721e-21 6.67924e-21 6.71514e-21 7.69916e-21 7.23231e-21 5.90902e-21 3.29470e-21 5.36052e-21 5.24835e-21 5.21419e-21 4.94534e-21 2.90484e-21 5.24643e-21 3.72201e-21 3.98422e-21 2.43885e-21 2.60884e-21 2.70054e-21 5.78935e-21 2.81268e-21 2.94889e-21 3.32914e-21 4.24446e-21 1.76305e-21 1.98495e-21 1.40777e-21 3.43417e-21 7.93530e-22 1.58307e-21 9.14295e-22 9.99491e-22 2.72748e-21 3.27733e-21 2.63396e-21 1.72032e-21 6.81140e-22 3.78689e-21 2.06148e-21 1.81501e-21 3.46620e-22 3.29206e-22 1.68569e-21 1.46767e-21 1.45125e-21 1.29736e-21 5.90142e-23 2.23086e-22 3.53767e-22 7.34397e-23 0.00000e+00 1.09013e-24 0.00000e+00 0.00000e+00 7.24843e-23 1.06108e-24 0.00000e+00 1.04575e-24 0.00000e+00 0.00000e+00 -1.21653e-25 0.00000e+00 -1.20329e-25 0.00000e+00 0.00000e+00 1.99827e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.61175e-19 2.90207e-18 2.80033e-18 2.62357e-18 2.26536e-18 2.06847e-18 1.88862e-18 1.83921e-18 1.69014e-18 1.63515e-18 1.67299e-18 1.52037e-18 1.33792e-18 1.17979e-18 1.09938e-18 9.54573e-19 9.76688e-19 8.72248e-19 7.97439e-19 7.22369e-19 6.74233e-19 6.34561e-19 5.59365e-19 5.13324e-19 4.72490e-19 3.90209e-19 3.82707e-19 3.70952e-19 3.09528e-19 2.98518e-19 2.51960e-19 2.30777e-19 1.87354e-19 1.76467e-19 1.67729e-19 1.55079e-19 1.39162e-19 1.13484e-19 9.87696e-20 9.73222e-20 8.85847e-20 7.75979e-20 6.93321e-20 5.78088e-20 5.45015e-20 5.67291e-20 5.01441e-20 4.64968e-20 4.66485e-20 4.26908e-20 4.19655e-20 3.98486e-20 3.75422e-20 3.22579e-20 2.94148e-20 2.08796e-20 2.39876e-20 2.21667e-20 2.22881e-20 2.63089e-20 2.12788e-20 1.84243e-20 1.74992e-20 1.78869e-20 1.47433e-20 1.45699e-20 1.84784e-20 1.44830e-20 1.20765e-20 1.31165e-20 1.01958e-20 1.05879e-20 1.16191e-20 3.78213e-20 8.17912e-21 9.28287e-21 7.95125e-21 7.80269e-21 5.58811e-21 6.64047e-21 7.29068e-21 7.13284e-21 6.79926e-21 6.67349e-21 8.40743e-21 5.48600e-21 7.58902e-21 5.92401e-21 5.88071e-21 8.56765e-21 4.95714e-21 7.27026e-21 7.86049e-21 8.55523e-21 7.55054e-21 9.13842e-21 8.49961e-21 8.23683e-21 7.96680e-21 9.27921e-21 8.86205e-21 1.03449e-20 8.52132e-21 1.00279e-20 1.03320e-20 1.13132e-20 1.29413e-20 1.01030e-20 1.05240e-20 1.18719e-20 9.82651e-21 1.14067e-20 9.81692e-21 1.02614e-20 1.06555e-20 1.13388e-20 1.08727e-20 8.99797e-21 6.96590e-21 8.15843e-21 7.54959e-21 8.04166e-21 7.44747e-21 4.66778e-21 6.37686e-21 5.48613e-21 4.42854e-21 3.93617e-21 3.38194e-21 4.03671e-21 6.28837e-21 4.11206e-21 2.94219e-21 3.66122e-21 1.76305e-21 2.62748e-21 1.10266e-21 1.81690e-21 2.29748e-21 1.28672e-21 2.46811e-21 1.46794e-21 1.49383e-21 2.61966e-21 1.98528e-21 2.45727e-21 1.26739e-21 9.83967e-22 1.87187e-21 1.72458e-21 1.29222e-21 4.74990e-22 4.39916e-22 7.91925e-22 3.99461e-22 3.11117e-22 1.56364e-22 1.08009e-22 3.03766e-22 5.12732e-22 1.24640e-22 0.00000e+00 -2.00500e-23 0.00000e+00 0.00000e+00 1.22497e-22 -1.95156e-23 0.00000e+00 -1.92336e-23 0.00000e+00 0.00000e+00 -1.94723e-23 0.00000e+00 -1.92604e-23 0.00000e+00 0.00000e+00 -3.67527e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.36305e-18 1.90111e-18 1.75338e-18 1.41649e-18 1.16119e-18 9.77409e-19 7.91169e-19 6.77564e-19 5.37512e-19 4.89735e-19 4.96922e-19 4.90805e-19 4.90463e-19 4.91770e-19 5.00723e-19 4.40687e-19 4.36191e-19 4.25181e-19 3.75822e-19 3.34646e-19 3.11724e-19 2.95115e-19 2.43014e-19 2.26625e-19 2.08895e-19 1.62425e-19 1.64638e-19 1.60477e-19 1.27903e-19 1.16245e-19 9.33899e-20 8.37311e-20 5.95963e-20 4.48737e-20 4.84052e-20 3.90596e-20 3.86867e-20 9.93870e-21 5.55074e-21 4.75881e-22 -5.83348e-21 -6.51440e-21 -7.82579e-21 -1.55915e-20 -1.84649e-20 -1.24830e-20 -1.33958e-20 -1.77975e-20 -2.10424e-20 -1.92371e-20 -1.66248e-20 -1.53600e-20 -1.04377e-20 -9.12551e-21 -8.42689e-21 -1.05368e-20 -5.53646e-21 -3.84380e-21 2.39561e-22 4.88604e-21 4.11176e-21 5.50758e-21 5.26585e-21 7.20531e-21 5.55696e-21 6.72209e-21 9.68958e-21 8.04747e-21 7.31925e-21 8.19605e-21 6.35032e-21 8.44152e-21 9.27408e-21 3.31002e-20 8.10344e-21 8.60476e-21 8.03265e-21 7.48473e-21 7.46242e-21 7.46865e-21 8.59424e-21 7.36167e-21 7.46119e-21 7.77799e-21 6.94941e-21 5.76749e-21 6.82265e-21 5.49833e-21 6.29314e-21 7.28659e-21 5.03178e-21 5.93129e-21 6.11788e-21 6.51456e-21 5.83408e-21 6.29052e-21 6.15985e-21 6.56335e-21 5.67553e-21 5.83308e-21 5.49475e-21 5.90256e-21 5.13797e-21 5.38876e-21 5.84084e-21 6.08017e-21 6.71962e-21 5.34477e-21 5.30247e-21 6.09914e-21 5.20018e-21 5.17262e-21 4.54933e-21 4.73947e-21 4.86003e-21 5.17983e-21 4.99755e-21 4.04339e-21 3.16473e-21 3.71082e-21 3.60426e-21 3.70671e-21 3.37710e-21 2.10356e-21 2.97103e-21 2.51929e-21 2.02872e-21 1.74762e-21 1.57856e-21 1.83313e-21 3.61706e-21 1.85471e-21 1.21125e-21 2.16810e-21 1.98495e-21 1.10266e-21 1.51469e-21 8.06549e-22 2.23986e-21 6.04685e-22 1.23443e-21 7.15498e-22 7.31502e-22 1.18942e-21 8.83847e-22 1.64335e-21 5.51756e-22 4.76042e-22 1.23411e-21 7.58844e-22 6.02487e-22 2.01301e-22 2.03509e-22 1.06878e-21 9.04229e-22 8.68467e-22 7.78150e-22 4.22008e-23 1.44725e-22 2.38444e-22 5.57920e-23 0.00000e+00 -2.34413e-24 0.00000e+00 0.00000e+00 5.50897e-23 -2.28165e-24 0.00000e+00 -2.24868e-24 0.00000e+00 0.00000e+00 -2.91033e-24 0.00000e+00 -2.87866e-24 0.00000e+00 0.00000e+00 -4.29691e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.76827e-19 2.56109e-18 2.50672e-18 2.43332e-18 2.16393e-18 1.99040e-18 1.85270e-18 1.81302e-18 1.67703e-18 1.60622e-18 1.61682e-18 1.47184e-18 1.33410e-18 1.19422e-18 1.11961e-18 9.78847e-19 9.74007e-19 8.68934e-19 7.87559e-19 7.05731e-19 6.53372e-19 6.06438e-19 5.34974e-19 4.92634e-19 4.46837e-19 3.74215e-19 3.60861e-19 3.43894e-19 2.89153e-19 2.75907e-19 2.36578e-19 2.15362e-19 1.75370e-19 1.67002e-19 1.57123e-19 1.43298e-19 1.29093e-19 1.05350e-19 9.18351e-20 9.07073e-20 8.10505e-20 7.14537e-20 6.31437e-20 5.22901e-20 4.64589e-20 4.74073e-20 4.15055e-20 3.61599e-20 3.39333e-20 3.08764e-20 2.97603e-20 2.61064e-20 2.49230e-20 2.30098e-20 2.08633e-20 1.44817e-20 1.62978e-20 1.66379e-20 1.70140e-20 1.99694e-20 1.69762e-20 1.52717e-20 1.42446e-20 1.50818e-20 1.30119e-20 1.37497e-20 1.55996e-20 1.26925e-20 1.12600e-20 1.20611e-20 9.67471e-21 1.02942e-20 1.12758e-20 2.54412e-20 7.92381e-21 8.76312e-21 7.54658e-21 7.12705e-21 5.53741e-21 5.87331e-21 6.22251e-21 5.99495e-21 5.68779e-21 5.77681e-21 6.54451e-21 4.74538e-21 6.13062e-21 4.88505e-21 4.83698e-21 6.74847e-21 4.09658e-21 5.69591e-21 6.27354e-21 6.59261e-21 5.84629e-21 6.87188e-21 6.32751e-21 6.19963e-21 5.88629e-21 6.92399e-21 6.54320e-21 7.63787e-21 6.33753e-21 7.31449e-21 7.59271e-21 8.16196e-21 9.25214e-21 7.31485e-21 7.53009e-21 8.62139e-21 7.04494e-21 8.11639e-21 6.99958e-21 7.29204e-21 7.50670e-21 8.14659e-21 7.81873e-21 6.41723e-21 5.02899e-21 5.84172e-21 5.40539e-21 5.67275e-21 5.25738e-21 3.34620e-21 4.51665e-21 3.92180e-21 3.17393e-21 2.76140e-21 2.46534e-21 2.83062e-21 4.48379e-21 2.84751e-21 2.03205e-21 2.58711e-21 1.40777e-21 1.81690e-21 8.06549e-22 1.41921e-21 1.70560e-21 9.18264e-22 1.72758e-21 1.06933e-21 1.05803e-21 1.86706e-21 1.43721e-21 1.76382e-21 8.99819e-22 6.96589e-22 1.36557e-21 1.23876e-21 9.21458e-22 3.61574e-22 3.29782e-22 6.06598e-22 3.37792e-22 2.79221e-22 1.60124e-22 7.37717e-23 2.18108e-22 3.67099e-22 8.79605e-23 0.00000e+00 -9.96680e-24 0.00000e+00 0.00000e+00 8.66453e-23 -9.70115e-24 0.00000e+00 -9.56098e-24 0.00000e+00 0.00000e+00 -1.00798e-23 0.00000e+00 -9.97011e-24 0.00000e+00 0.00000e+00 -1.82696e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.88613e-18 5.81650e-18 5.44803e-18 4.79853e-18 4.15766e-18 3.74030e-18 3.21344e-18 2.77562e-18 2.25268e-18 2.03061e-18 2.08782e-18 2.04329e-18 1.96331e-18 1.85747e-18 1.81560e-18 1.61428e-18 1.57997e-18 1.45698e-18 1.28619e-18 1.14225e-18 1.05457e-18 9.83880e-19 8.31721e-19 7.59527e-19 6.88519e-19 5.53451e-19 5.39747e-19 5.25096e-19 4.29894e-19 3.98512e-19 3.30997e-19 3.01827e-19 2.30965e-19 2.02347e-19 1.99423e-19 1.75281e-19 1.61356e-19 9.76831e-20 7.86678e-20 7.19140e-20 5.24201e-20 4.63559e-20 3.76912e-20 1.96276e-20 9.74382e-21 1.82684e-20 1.50640e-20 3.09698e-21 -5.86991e-21 -3.96259e-21 -1.15371e-21 -2.47758e-21 5.46381e-21 5.14027e-21 4.68670e-21 -3.38424e-21 5.30864e-21 7.76386e-21 1.40225e-20 2.42516e-20 1.98786e-20 2.12066e-20 2.13999e-20 2.45585e-20 1.93413e-20 2.21057e-20 2.83062e-20 2.28977e-20 2.08039e-20 2.28924e-20 1.82737e-20 2.22748e-20 2.38555e-20 6.71107e-20 1.95830e-20 2.03025e-20 1.87103e-20 1.72054e-20 1.68916e-20 1.63289e-20 1.74590e-20 1.58072e-20 1.56195e-20 1.61676e-20 1.46720e-20 1.24188e-20 1.40222e-20 1.15642e-20 1.30443e-20 1.46897e-20 1.04590e-20 1.16456e-20 1.32990e-20 1.34186e-20 1.20801e-20 1.25833e-20 1.19007e-20 1.29527e-20 1.09131e-20 1.19144e-20 1.13310e-20 1.19193e-20 1.03348e-20 1.11614e-20 1.19254e-20 1.20735e-20 1.32958e-20 1.06785e-20 1.07154e-20 1.26488e-20 1.04014e-20 1.03716e-20 9.11026e-21 9.39926e-21 9.61154e-21 1.05031e-20 1.03530e-20 8.35866e-21 5.69230e-21 7.59034e-21 7.35697e-21 7.45770e-21 6.91231e-21 4.20871e-21 6.00439e-21 5.01208e-21 4.23859e-21 3.39837e-21 3.15942e-21 3.72374e-21 7.19279e-21 3.82299e-21 2.62735e-21 4.06682e-21 3.43417e-21 2.29748e-21 2.23986e-21 1.70560e-21 3.98057e-21 1.15416e-21 2.26933e-21 1.39090e-21 1.39274e-21 2.61013e-21 2.13848e-21 3.10559e-21 1.21600e-21 9.66274e-22 2.70613e-21 1.72473e-21 1.39181e-21 4.72979e-22 4.45545e-22 1.90940e-21 1.59509e-21 1.58402e-21 1.37293e-21 8.65415e-23 3.13762e-22 4.91982e-22 1.01696e-22 0.00000e+00 -6.85890e-24 0.00000e+00 0.00000e+00 9.99161e-23 -6.67609e-24 0.00000e+00 -6.57962e-24 0.00000e+00 0.00000e+00 -7.11062e-24 0.00000e+00 -7.03324e-24 0.00000e+00 0.00000e+00 -1.25727e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.87214e-19 5.36233e-19 5.77133e-19 5.48042e-19 4.61109e-19 4.09410e-19 3.80956e-19 4.09625e-19 3.85017e-19 4.03604e-19 4.25126e-19 3.69384e-19 3.09792e-19 2.70856e-19 2.58209e-19 2.22441e-19 2.46529e-19 2.23972e-19 2.09993e-19 1.90633e-19 1.81215e-19 1.73658e-19 1.51489e-19 1.43178e-19 1.34614e-19 1.11345e-19 1.09810e-19 1.07691e-19 8.84385e-20 8.50672e-20 7.06218e-20 6.41334e-20 4.93431e-20 4.47063e-20 4.36009e-20 4.04007e-20 3.57287e-20 2.75695e-20 2.47168e-20 2.51593e-20 2.28020e-20 2.01231e-20 1.79450e-20 1.47093e-20 1.40360e-20 1.70774e-20 1.35946e-20 1.34524e-20 1.39371e-20 1.27826e-20 1.24279e-20 1.27379e-20 1.19990e-20 1.11735e-20 1.01227e-20 7.19342e-21 8.29642e-21 8.27216e-21 8.70791e-21 9.85784e-21 8.73690e-21 7.58600e-21 7.01289e-21 7.36072e-21 6.87973e-21 6.42982e-21 7.45297e-21 6.08266e-21 5.25347e-21 5.59642e-21 4.59991e-21 4.57293e-21 5.01541e-21 1.35961e-20 3.23624e-21 3.98146e-21 3.19319e-21 3.21291e-21 2.15053e-21 2.40279e-21 3.00786e-21 3.09483e-21 2.96328e-21 2.55383e-21 3.62450e-21 2.25931e-21 3.61285e-21 2.73251e-21 2.65926e-21 3.93882e-21 2.35076e-21 3.66285e-21 3.65881e-21 4.11711e-21 3.69409e-21 4.63832e-21 4.39798e-21 4.15647e-21 4.27195e-21 4.61958e-21 4.50796e-21 5.45527e-21 4.62840e-21 5.16832e-21 5.50250e-21 6.09636e-21 7.00317e-21 5.42156e-21 5.65127e-21 6.33112e-21 5.25515e-21 6.22534e-21 5.31417e-21 5.62845e-21 5.84667e-21 6.06218e-21 5.76382e-21 4.73734e-21 4.49414e-21 4.37433e-21 3.98753e-21 4.36273e-21 3.95403e-21 2.55002e-21 3.40783e-21 2.95019e-21 2.30649e-21 2.16770e-21 1.73259e-21 2.15762e-21 3.21737e-21 2.16859e-21 1.41565e-21 1.87877e-21 7.93530e-22 1.28672e-21 6.04685e-22 9.18264e-22 1.15416e-21 7.31715e-22 1.43296e-21 8.45670e-22 8.40493e-22 1.30087e-21 8.75008e-22 1.20902e-21 6.14466e-22 5.28946e-22 8.10005e-22 8.31233e-22 6.03269e-22 2.35606e-22 2.25126e-22 4.06978e-22 1.88594e-22 1.19872e-22 4.82584e-23 5.85731e-23 1.54969e-22 2.71801e-22 7.09010e-23 0.00000e+00 -1.04831e-23 0.00000e+00 0.00000e+00 6.98265e-23 -1.02037e-23 0.00000e+00 -1.00563e-23 0.00000e+00 0.00000e+00 -1.03911e-23 0.00000e+00 -1.02780e-23 0.00000e+00 0.00000e+00 -1.92161e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.73457e-19 7.08306e-19 8.39708e-19 8.17839e-19 6.77400e-19 5.69187e-19 5.48494e-19 6.12126e-19 5.87321e-19 6.62276e-19 7.39239e-19 6.59585e-19 5.27399e-19 4.41036e-19 4.01384e-19 3.43014e-19 3.90971e-19 3.56606e-19 3.34793e-19 3.02802e-19 2.93850e-19 2.86804e-19 2.53301e-19 2.45290e-19 2.30243e-19 1.97103e-19 1.94409e-19 1.87853e-19 1.59492e-19 1.53742e-19 1.31671e-19 1.19054e-19 9.22599e-20 8.23620e-20 7.92937e-20 7.32003e-20 6.58404e-20 5.53722e-20 5.00206e-20 5.02622e-20 4.80673e-20 3.95867e-20 3.76003e-20 3.65668e-20 3.43028e-20 4.05120e-20 3.45499e-20 3.33901e-20 3.67187e-20 3.21105e-20 3.29883e-20 3.23624e-20 2.97923e-20 2.61734e-20 2.35958e-20 1.72545e-20 1.96178e-20 1.61884e-20 1.52914e-20 1.79379e-20 1.40846e-20 1.17882e-20 1.16308e-20 1.17495e-20 1.03087e-20 8.84711e-21 1.15126e-20 9.13122e-21 7.36009e-21 8.17880e-21 6.14525e-21 6.93169e-21 8.23355e-21 2.20960e-20 5.50204e-21 7.02680e-21 6.15333e-21 6.21882e-21 5.00885e-21 5.54405e-21 7.44075e-21 7.06097e-21 7.26350e-21 5.87362e-21 7.77316e-21 5.16159e-21 8.03518e-21 6.24304e-21 6.66010e-21 8.30054e-21 5.63287e-21 7.98017e-21 7.66053e-21 8.70444e-21 8.33715e-21 9.70774e-21 9.79223e-21 9.22732e-21 9.22188e-21 9.18133e-21 9.68005e-21 1.09580e-20 9.59923e-21 1.05066e-20 1.10569e-20 1.25592e-20 1.39359e-20 1.09839e-20 1.12806e-20 1.23578e-20 1.05500e-20 1.22443e-20 1.03263e-20 1.11295e-20 1.16933e-20 1.16164e-20 1.10617e-20 9.20408e-21 8.66313e-21 8.49732e-21 8.16306e-21 8.70006e-21 7.60786e-21 4.89196e-21 6.88947e-21 5.81007e-21 4.55984e-21 4.27839e-21 3.50891e-21 4.23986e-21 6.22924e-21 4.31707e-21 2.82417e-21 3.61206e-21 1.58307e-21 2.46811e-21 1.23443e-21 1.72758e-21 2.26933e-21 1.43296e-21 3.08218e-21 1.72598e-21 1.77839e-21 2.55989e-21 1.77969e-21 2.31578e-21 1.25311e-21 1.06878e-21 1.87294e-21 1.66110e-21 1.27019e-21 4.36677e-22 4.11660e-22 1.09186e-21 6.48075e-22 5.08797e-22 3.87609e-22 1.19817e-22 2.92359e-22 5.15006e-22 1.36809e-22 0.00000e+00 -3.01747e-23 0.00000e+00 0.00000e+00 1.34151e-22 -2.93704e-23 0.00000e+00 -2.89460e-23 0.00000e+00 0.00000e+00 -2.88690e-23 0.00000e+00 -2.85549e-23 0.00000e+00 0.00000e+00 -5.53117e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.15252e-20 1.42854e-18 1.38213e-18 1.28991e-18 1.15744e-18 1.04573e-18 9.33676e-19 8.53553e-19 7.07033e-19 6.93007e-19 7.75009e-19 7.55320e-19 6.92719e-19 6.21916e-19 5.92397e-19 5.24457e-19 5.35489e-19 4.91233e-19 4.43024e-19 3.94311e-19 3.66419e-19 3.42809e-19 2.99547e-19 2.80188e-19 2.53298e-19 2.12478e-19 2.04355e-19 1.96163e-19 1.63087e-19 1.54285e-19 1.31863e-19 1.18662e-19 9.40032e-20 8.39499e-20 8.13544e-20 7.22898e-20 6.51294e-20 5.23520e-20 4.45016e-20 4.44668e-20 3.95168e-20 3.42506e-20 3.13126e-20 2.72642e-20 2.41063e-20 2.80586e-20 2.41363e-20 2.22104e-20 2.07217e-20 1.92026e-20 1.90881e-20 1.73820e-20 1.70034e-20 1.62722e-20 1.44632e-20 1.03698e-20 1.18809e-20 1.07978e-20 1.05593e-20 1.28655e-20 1.09638e-20 1.01060e-20 9.97598e-21 1.04496e-20 9.39219e-21 9.02271e-21 1.06583e-20 8.76267e-21 7.68337e-21 8.41594e-21 6.76981e-21 7.85275e-21 8.42591e-21 1.63921e-20 6.09181e-21 7.23210e-21 6.41808e-21 6.05708e-21 5.57393e-21 5.25296e-21 6.37999e-21 5.97292e-21 5.89790e-21 5.52428e-21 6.20072e-21 4.59959e-21 6.13826e-21 4.97934e-21 5.29929e-21 6.29451e-21 4.42818e-21 5.66044e-21 5.89369e-21 6.27142e-21 5.87810e-21 6.52980e-21 6.29898e-21 6.17025e-21 5.94151e-21 6.17194e-21 6.22311e-21 6.97185e-21 6.05726e-21 6.58875e-21 7.00714e-21 7.57286e-21 8.40605e-21 6.71067e-21 6.79753e-21 7.77909e-21 6.34101e-21 7.21620e-21 6.17052e-21 6.52134e-21 6.74759e-21 7.01864e-21 6.69573e-21 5.49395e-21 5.67663e-21 5.07165e-21 4.84070e-21 5.04146e-21 4.50657e-21 2.91951e-21 3.94503e-21 3.42603e-21 2.66734e-21 2.48613e-21 2.04579e-21 2.49512e-21 3.62022e-21 2.52423e-21 1.62647e-21 2.05319e-21 9.14295e-22 1.46794e-21 7.15498e-22 1.06933e-21 1.39090e-21 8.45670e-22 1.72598e-21 1.04758e-21 1.00843e-21 1.49118e-21 1.02310e-21 1.34409e-21 6.94651e-22 6.23090e-22 1.07348e-21 9.66219e-22 7.22119e-22 2.90658e-22 2.62091e-22 6.63654e-22 4.15218e-22 3.49800e-22 2.65574e-22 6.67415e-23 1.79243e-22 3.05068e-22 7.77047e-23 0.00000e+00 -1.63775e-23 0.00000e+00 0.00000e+00 7.64105e-23 -1.59410e-23 0.00000e+00 -1.57106e-23 0.00000e+00 0.00000e+00 -1.57555e-23 0.00000e+00 -1.55841e-23 0.00000e+00 0.00000e+00 -3.00208e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.59020e-19 9.06373e-19 9.65469e-19 9.24850e-19 7.78356e-19 6.85362e-19 6.56505e-19 6.90369e-19 6.72661e-19 7.01041e-19 7.16388e-19 6.26977e-19 5.27090e-19 4.57639e-19 4.24293e-19 3.70152e-19 3.92335e-19 3.53130e-19 3.25988e-19 2.93130e-19 2.79276e-19 2.66359e-19 2.33554e-19 2.20521e-19 2.03218e-19 1.72051e-19 1.68028e-19 1.61787e-19 1.37117e-19 1.32023e-19 1.12650e-19 1.02116e-19 8.11090e-20 7.50967e-20 7.11904e-20 6.56179e-20 5.94875e-20 4.93920e-20 4.36377e-20 4.37517e-20 4.08923e-20 3.46109e-20 3.21639e-20 3.00253e-20 2.82815e-20 3.13666e-20 2.73887e-20 2.58179e-20 2.72776e-20 2.42176e-20 2.44930e-20 2.34574e-20 2.17325e-20 1.90895e-20 1.72381e-20 1.27055e-20 1.41791e-20 1.22165e-20 1.16274e-20 1.35560e-20 1.06192e-20 9.13199e-21 9.04160e-21 9.17951e-21 7.78686e-21 7.24086e-21 8.87365e-21 7.07759e-21 5.94255e-21 6.46534e-21 5.01994e-21 5.53943e-21 6.22640e-21 1.42345e-20 4.26523e-21 5.11246e-21 4.44444e-21 4.36679e-21 3.55057e-21 3.80593e-21 4.74198e-21 4.57432e-21 4.61991e-21 3.94546e-21 4.97255e-21 3.40634e-21 5.01283e-21 3.93759e-21 4.15592e-21 5.21392e-21 3.51784e-21 4.83824e-21 4.87099e-21 5.37718e-21 5.08313e-21 5.87730e-21 5.84214e-21 5.59454e-21 5.47159e-21 5.62498e-21 5.83458e-21 6.59695e-21 5.72997e-21 6.33771e-21 6.64973e-21 7.44628e-21 8.28399e-21 6.54897e-21 6.73246e-21 7.43051e-21 6.28596e-21 7.25273e-21 6.14010e-21 6.58283e-21 6.89813e-21 6.96084e-21 6.65940e-21 5.51945e-21 4.85146e-21 5.08185e-21 4.87054e-21 5.15896e-21 4.56709e-21 2.91958e-21 4.11238e-21 3.45829e-21 2.76166e-21 2.52533e-21 2.09372e-21 2.53061e-21 3.74731e-21 2.57806e-21 1.72446e-21 2.15761e-21 9.99491e-22 1.49383e-21 7.31502e-22 1.05803e-21 1.39274e-21 8.40493e-22 1.77839e-21 1.00843e-21 1.04120e-21 1.57488e-21 1.14738e-21 1.40983e-21 7.72523e-22 6.37260e-22 1.17821e-21 1.03181e-21 7.93225e-22 2.75510e-22 2.55766e-22 6.21216e-22 3.63159e-22 2.90239e-22 2.09906e-22 6.93636e-23 1.79831e-22 3.09850e-22 8.01719e-23 0.00000e+00 -1.72341e-23 0.00000e+00 0.00000e+00 7.87052e-23 -1.67747e-23 0.00000e+00 -1.65323e-23 0.00000e+00 0.00000e+00 -1.65432e-23 0.00000e+00 -1.63632e-23 0.00000e+00 0.00000e+00 -3.15909e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.70301e-18 4.10634e-18 4.11074e-18 3.91687e-18 3.37992e-18 3.07562e-18 2.91154e-18 2.94910e-18 2.86848e-18 2.74879e-18 2.57742e-18 2.16620e-18 1.88107e-18 1.67172e-18 1.56068e-18 1.37937e-18 1.36028e-18 1.20093e-18 1.07212e-18 9.42261e-19 8.74427e-19 8.20596e-19 7.01899e-19 6.46366e-19 5.82020e-19 4.84385e-19 4.67627e-19 4.53847e-19 3.78520e-19 3.67220e-19 3.06482e-19 2.80071e-19 2.25950e-19 2.15983e-19 2.01381e-19 1.89168e-19 1.71202e-19 1.34752e-19 1.12792e-19 1.17440e-19 1.01150e-19 8.83475e-20 8.00711e-20 6.72018e-20 6.47339e-20 6.75034e-20 6.17161e-20 5.48287e-20 5.33220e-20 4.99535e-20 5.02089e-20 4.65192e-20 4.35403e-20 3.66205e-20 3.48033e-20 2.54519e-20 2.78824e-20 2.63320e-20 2.59281e-20 3.15546e-20 2.42610e-20 2.26430e-20 2.20819e-20 2.28564e-20 1.74174e-20 1.81509e-20 2.25726e-20 1.81064e-20 1.61699e-20 1.70587e-20 1.38563e-20 1.44568e-20 1.65080e-20 5.15565e-20 1.21746e-20 1.30927e-20 1.20928e-20 1.16055e-20 9.94439e-21 1.04512e-20 1.12517e-20 1.07565e-20 1.03617e-20 1.06904e-20 1.11793e-20 8.38687e-21 1.02889e-20 8.21869e-21 8.97173e-21 1.11304e-20 7.28694e-21 9.66715e-21 1.02263e-20 1.07620e-20 9.92390e-21 1.09678e-20 1.06343e-20 1.03839e-20 9.34511e-21 1.07703e-20 1.05997e-20 1.15232e-20 9.76263e-21 1.11894e-20 1.16086e-20 1.25716e-20 1.40071e-20 1.11706e-20 1.15349e-20 1.29212e-20 1.06771e-20 1.18118e-20 1.02627e-20 1.06656e-20 1.11079e-20 1.18693e-20 1.13668e-20 9.29046e-21 6.40326e-21 8.54560e-21 7.91317e-21 8.46902e-21 7.81004e-21 4.80231e-21 7.55112e-21 5.72811e-21 5.49529e-21 3.99935e-21 3.49195e-21 4.23546e-21 6.76178e-21 4.29511e-21 3.79339e-21 3.83685e-21 2.72748e-21 2.61966e-21 1.18942e-21 1.86706e-21 2.61013e-21 1.30087e-21 2.55989e-21 1.49118e-21 1.57488e-21 3.54874e-21 3.63868e-21 2.64904e-21 2.04874e-21 1.05694e-21 3.59716e-21 2.55786e-21 2.12761e-21 5.17209e-22 4.72831e-22 1.00431e-21 6.06391e-22 5.48699e-22 3.67017e-22 1.12401e-22 3.32852e-22 5.45121e-22 1.24118e-22 0.00000e+00 -2.13654e-23 0.00000e+00 0.00000e+00 1.22001e-22 -2.07959e-23 0.00000e+00 -2.04954e-23 0.00000e+00 0.00000e+00 -1.98637e-23 0.00000e+00 -1.96476e-23 0.00000e+00 0.00000e+00 -3.91638e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.33645e-18 4.38775e-18 4.50684e-18 4.39295e-18 3.76309e-18 3.41178e-18 3.31243e-18 3.48321e-18 3.55121e-18 3.37770e-18 3.01828e-18 2.41324e-18 2.05626e-18 1.80957e-18 1.66647e-18 1.47602e-18 1.40755e-18 1.22422e-18 1.07644e-18 9.21254e-19 8.50294e-19 7.92963e-19 6.71033e-19 6.16948e-19 5.41665e-19 4.51270e-19 4.35968e-19 4.24684e-19 3.53284e-19 3.47013e-19 2.87194e-19 2.62788e-19 2.16221e-19 2.08825e-19 1.92778e-19 1.83160e-19 1.66997e-19 1.28349e-19 1.01109e-19 1.08380e-19 8.85507e-20 7.61312e-20 6.98689e-20 5.67135e-20 5.56880e-20 5.79197e-20 5.49624e-20 4.71215e-20 4.34612e-20 4.13660e-20 4.44691e-20 3.85802e-20 3.61513e-20 2.87911e-20 2.85435e-20 2.03912e-20 2.32725e-20 2.03125e-20 1.99107e-20 2.60028e-20 1.84589e-20 1.89785e-20 1.84038e-20 2.00755e-20 1.29518e-20 1.47089e-20 2.02034e-20 1.67212e-20 1.53101e-20 1.62276e-20 1.35009e-20 1.47481e-20 1.74122e-20 6.53283e-20 1.45827e-20 1.56918e-20 1.58296e-20 1.48084e-20 1.49876e-20 1.48054e-20 1.58945e-20 1.42111e-20 1.40208e-20 1.56196e-20 1.36648e-20 1.16222e-20 1.23617e-20 1.02325e-20 1.20726e-20 1.29656e-20 9.48538e-21 1.15085e-20 1.14983e-20 1.17896e-20 1.13773e-20 1.09743e-20 1.13422e-20 1.09994e-20 9.04476e-21 1.01862e-20 1.03203e-20 9.86756e-21 8.74621e-21 9.65867e-21 9.95482e-21 1.05096e-20 1.10925e-20 9.33225e-21 9.17349e-21 1.03412e-20 8.50566e-21 8.43144e-21 7.56143e-21 7.57499e-21 7.82795e-21 8.78533e-21 8.22736e-21 6.70019e-21 3.75966e-21 6.18694e-21 5.90831e-21 6.05499e-21 5.70579e-21 3.35848e-21 6.58274e-21 4.23886e-21 5.14025e-21 2.82803e-21 2.72014e-21 3.14095e-21 5.09635e-21 3.23584e-21 3.96665e-21 2.79174e-21 3.27733e-21 1.98528e-21 8.83847e-22 1.43721e-21 2.13848e-21 8.75008e-22 1.77969e-21 1.02310e-21 1.14738e-21 3.63868e-21 4.77136e-21 2.05441e-21 2.46509e-21 7.81029e-22 4.81014e-21 2.87531e-21 2.57298e-21 4.27780e-22 3.66650e-22 9.47564e-22 6.75365e-22 6.71822e-22 5.23851e-22 7.74747e-23 2.55497e-22 3.93684e-22 8.17452e-23 0.00000e+00 -1.93786e-23 0.00000e+00 0.00000e+00 8.05296e-23 -1.88621e-23 0.00000e+00 -1.85896e-23 0.00000e+00 0.00000e+00 -1.76451e-23 0.00000e+00 -1.74531e-23 0.00000e+00 0.00000e+00 -3.55220e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.78735e-18 3.96036e-18 3.92576e-18 3.74073e-18 3.25215e-18 2.99484e-18 2.81108e-18 2.85256e-18 2.68083e-18 2.50210e-18 2.32091e-18 2.00322e-18 1.83334e-18 1.70268e-18 1.62272e-18 1.44027e-18 1.43785e-18 1.28047e-18 1.16356e-18 1.05136e-18 9.75699e-19 9.04312e-19 7.74193e-19 7.12768e-19 6.54181e-19 5.32869e-19 5.19836e-19 5.08571e-19 4.25339e-19 4.07936e-19 3.43701e-19 3.16359e-19 2.47923e-19 2.32454e-19 2.28124e-19 2.09097e-19 1.88991e-19 1.40727e-19 1.21729e-19 1.18849e-19 1.07564e-19 9.52357e-20 8.50495e-20 6.88649e-20 6.16170e-20 5.97582e-20 5.52456e-20 4.46873e-20 4.49199e-20 4.11366e-20 4.09196e-20 3.89840e-20 3.96286e-20 3.27394e-20 3.01511e-20 2.17193e-20 2.46090e-20 2.49275e-20 2.69181e-20 3.33124e-20 2.62336e-20 2.47462e-20 2.39996e-20 2.41148e-20 1.78498e-20 2.04316e-20 2.43676e-20 2.00669e-20 1.58653e-20 1.82912e-20 1.39103e-20 1.46573e-20 1.56925e-20 4.79494e-20 1.12359e-20 1.01912e-20 8.31217e-21 8.07069e-21 4.86129e-21 6.53152e-21 6.38210e-21 6.45413e-21 5.84571e-21 6.48188e-21 6.84897e-21 4.04034e-21 6.34240e-21 4.56949e-21 4.01964e-21 7.66479e-21 3.74664e-21 5.45327e-21 6.77758e-21 6.96900e-21 6.34242e-21 7.72323e-21 7.01798e-21 7.82044e-21 6.81018e-21 8.66571e-21 7.84219e-21 9.51994e-21 7.40348e-21 9.30011e-21 9.23084e-21 1.04234e-20 1.21097e-20 9.21973e-21 9.81898e-21 1.13754e-20 9.48056e-21 1.05393e-20 9.22376e-21 9.59272e-21 1.00632e-20 1.07265e-20 1.05313e-20 8.63644e-21 5.38725e-21 7.82439e-21 7.25157e-21 7.80019e-21 7.26864e-21 4.39955e-21 6.19438e-21 5.15530e-21 4.31162e-21 3.64808e-21 3.28487e-21 3.90691e-21 8.38237e-21 4.00421e-21 2.76966e-21 5.43929e-21 2.63396e-21 2.45727e-21 1.64335e-21 1.76382e-21 3.10559e-21 1.20902e-21 2.31578e-21 1.34409e-21 1.40983e-21 2.64904e-21 2.05441e-21 4.19644e-21 1.24309e-21 9.79724e-22 2.37496e-21 1.71717e-21 1.34075e-21 4.45367e-22 4.35439e-22 1.52199e-21 1.16628e-21 1.11909e-21 9.27664e-22 9.76516e-23 3.16450e-22 5.13110e-22 1.14205e-22 0.00000e+00 -1.16153e-23 0.00000e+00 0.00000e+00 1.12203e-22 -1.13057e-23 0.00000e+00 -1.11424e-23 0.00000e+00 0.00000e+00 -1.17300e-23 0.00000e+00 -1.16023e-23 0.00000e+00 0.00000e+00 -2.12914e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.52045e-19 1.42738e-18 1.53902e-18 1.54396e-18 1.29942e-18 1.16685e-18 1.16444e-18 1.30596e-18 1.38350e-18 1.33171e-18 1.17525e-18 8.96802e-19 7.22941e-19 6.12010e-19 5.47248e-19 4.73654e-19 4.61219e-19 3.92655e-19 3.48810e-19 2.97579e-19 2.77115e-19 2.60652e-19 2.22318e-19 2.06780e-19 1.84200e-19 1.53787e-19 1.50843e-19 1.47639e-19 1.22375e-19 1.22211e-19 9.93038e-20 9.06971e-20 7.43881e-20 7.20299e-20 6.62729e-20 6.45185e-20 5.82310e-20 4.40568e-20 3.51158e-20 3.82412e-20 3.09452e-20 2.61422e-20 2.41073e-20 1.85577e-20 1.95801e-20 2.17829e-20 1.95705e-20 1.77586e-20 1.75944e-20 1.63279e-20 1.78054e-20 1.62532e-20 1.47785e-20 1.13334e-20 1.15563e-20 8.03381e-21 9.45041e-21 8.23810e-21 8.42643e-21 1.05968e-20 7.66383e-21 7.36839e-21 6.76742e-21 7.43000e-21 4.80195e-21 5.10070e-21 7.64196e-21 6.31083e-21 5.64054e-21 5.95589e-21 4.97758e-21 4.86447e-21 6.46578e-21 3.15473e-20 5.24898e-21 5.97448e-21 6.06181e-21 5.88285e-21 5.46723e-21 5.91473e-21 6.64670e-21 5.98673e-21 5.90206e-21 6.41314e-21 6.14400e-21 4.82998e-21 5.65748e-21 4.45406e-21 5.20722e-21 6.05033e-21 4.11318e-21 5.70874e-21 5.27583e-21 5.77709e-21 5.56553e-21 5.79690e-21 6.02997e-21 5.55177e-21 5.01182e-21 5.47425e-21 5.58917e-21 5.73606e-21 5.00949e-21 5.58379e-21 5.79268e-21 6.41188e-21 6.96295e-21 5.66242e-21 5.71098e-21 6.22480e-21 5.28694e-21 5.69599e-21 4.99469e-21 5.13452e-21 5.34899e-21 5.71332e-21 5.30576e-21 4.37661e-21 2.96257e-21 4.06086e-21 3.76543e-21 4.04282e-21 3.71468e-21 2.26490e-21 4.04899e-21 2.80084e-21 3.03183e-21 1.95156e-21 1.74034e-21 2.04442e-21 3.21160e-21 2.08150e-21 2.26846e-21 1.83038e-21 1.72032e-21 1.26739e-21 5.51756e-22 8.99819e-22 1.21600e-21 6.14466e-22 1.25311e-21 6.94651e-22 7.72523e-22 2.04874e-21 2.46509e-21 1.24309e-21 1.34941e-21 5.00874e-22 2.40718e-21 1.57266e-21 1.36332e-21 2.43216e-22 2.16884e-22 4.50064e-22 2.50262e-22 2.11632e-22 1.38650e-22 5.61738e-23 1.52918e-22 2.54296e-22 6.07600e-23 0.00000e+00 -1.43408e-23 0.00000e+00 0.00000e+00 5.97679e-23 -1.39586e-23 0.00000e+00 -1.37569e-23 0.00000e+00 0.00000e+00 -1.31533e-23 0.00000e+00 -1.30101e-23 0.00000e+00 0.00000e+00 -2.62875e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.23114e-19 1.27177e-18 1.24543e-18 1.15568e-18 1.00672e-18 9.14239e-19 8.41833e-19 8.08093e-19 7.35942e-19 7.16233e-19 7.19863e-19 6.48643e-19 5.78823e-19 5.21794e-19 4.93729e-19 4.37669e-19 4.43227e-19 3.98610e-19 3.59821e-19 3.22473e-19 3.01075e-19 2.83881e-19 2.45238e-19 2.26775e-19 2.07076e-19 1.73247e-19 1.67061e-19 1.61024e-19 1.35298e-19 1.29639e-19 1.09820e-19 1.00206e-19 7.98557e-20 7.51334e-20 7.08487e-20 6.54488e-20 5.93267e-20 4.81928e-20 4.20680e-20 4.26598e-20 3.86551e-20 3.37847e-20 3.06928e-20 2.75088e-20 2.56935e-20 2.67390e-20 2.42124e-20 2.19468e-20 2.20348e-20 2.03027e-20 1.98811e-20 1.88445e-20 1.76765e-20 1.54991e-20 1.41472e-20 1.06198e-20 1.13944e-20 1.06400e-20 1.01695e-20 1.20547e-20 9.45928e-21 8.44424e-21 8.44922e-21 8.48110e-21 7.02872e-21 6.97587e-21 8.18847e-21 6.43367e-21 5.60618e-21 5.96877e-21 4.68584e-21 5.08258e-21 5.49547e-21 1.16565e-20 3.71444e-21 4.03027e-21 3.42880e-21 3.31751e-21 2.54902e-21 2.70615e-21 3.04950e-21 3.06664e-21 2.97420e-21 2.63939e-21 3.32247e-21 2.26035e-21 3.20421e-21 2.54806e-21 2.59639e-21 3.43060e-21 2.19016e-21 2.91857e-21 3.28257e-21 3.48419e-21 3.15396e-21 3.75445e-21 3.52667e-21 3.51741e-21 3.32553e-21 3.72331e-21 3.69349e-21 4.24594e-21 3.57476e-21 4.09750e-21 4.27339e-21 4.68346e-21 5.29056e-21 4.14281e-21 4.33942e-21 4.87073e-21 4.02948e-21 4.63893e-21 3.95150e-21 4.20776e-21 4.40347e-21 4.53959e-21 4.41122e-21 3.61871e-21 2.86913e-21 3.32016e-21 3.12004e-21 3.33381e-21 3.00325e-21 1.89166e-21 2.63148e-21 2.21067e-21 1.79789e-21 1.58048e-21 1.32681e-21 1.63333e-21 2.54278e-21 1.65374e-21 1.10932e-21 1.45450e-21 6.81140e-22 9.83967e-22 4.76042e-22 6.96589e-22 9.66274e-22 5.28946e-22 1.06878e-21 6.23090e-22 6.37260e-22 1.05694e-21 7.81029e-22 9.79724e-22 5.00874e-22 4.14486e-22 8.00354e-22 6.89319e-22 5.30679e-22 1.87506e-22 1.75861e-22 4.09215e-22 2.50510e-22 2.18760e-22 1.53104e-22 4.41009e-23 1.24766e-22 2.09057e-22 4.98221e-23 0.00000e+00 -8.36206e-24 0.00000e+00 0.00000e+00 4.89072e-23 -8.13918e-24 0.00000e+00 -8.02158e-24 0.00000e+00 0.00000e+00 -7.91518e-24 0.00000e+00 -7.82905e-24 0.00000e+00 0.00000e+00 -1.53281e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.45564e-18 6.11028e-18 5.92180e-18 5.45567e-18 4.64793e-18 4.12990e-18 3.81211e-18 3.70125e-18 3.50807e-18 3.34552e-18 3.18125e-18 2.73874e-18 2.41983e-18 2.20023e-18 2.09636e-18 1.88608e-18 1.79295e-18 1.59626e-18 1.37897e-18 1.16183e-18 1.07014e-18 1.01711e-18 8.39313e-19 7.80286e-19 6.79999e-19 5.56640e-19 5.37445e-19 5.25558e-19 4.36130e-19 4.28127e-19 3.57660e-19 3.30792e-19 2.63491e-19 2.44250e-19 2.27483e-19 2.15441e-19 1.97143e-19 1.43834e-19 1.07267e-19 1.17241e-19 9.57725e-20 7.91895e-20 7.17556e-20 5.92381e-20 5.23130e-20 5.63108e-20 6.00654e-20 4.27161e-20 3.74832e-20 3.69657e-20 4.15340e-20 3.48361e-20 3.55743e-20 2.74673e-20 2.68225e-20 1.63700e-20 2.13790e-20 1.64019e-20 1.57237e-20 2.69564e-20 1.72034e-20 1.88082e-20 2.03077e-20 2.30773e-20 1.31036e-20 1.63231e-20 2.44617e-20 2.08321e-20 1.75817e-20 1.96825e-20 1.51360e-20 2.00510e-20 2.40879e-20 9.46513e-20 2.07297e-20 2.08727e-20 2.14226e-20 2.00300e-20 2.14466e-20 2.09045e-20 2.31217e-20 1.95079e-20 1.95650e-20 2.14288e-20 1.74956e-20 1.55418e-20 1.59839e-20 1.38283e-20 1.66091e-20 1.66718e-20 1.30310e-20 1.40613e-20 1.47288e-20 1.44841e-20 1.44611e-20 1.30050e-20 1.35351e-20 1.41788e-20 1.07195e-20 1.16825e-20 1.21830e-20 1.07281e-20 9.79046e-21 1.05353e-20 1.06106e-20 1.12324e-20 1.11266e-20 9.67913e-21 9.24461e-21 1.09366e-20 8.91575e-21 7.76380e-21 7.09262e-21 7.04781e-21 7.37683e-21 8.16703e-21 7.90201e-21 6.43463e-21 3.34150e-21 5.84427e-21 6.22816e-21 5.82543e-21 5.36223e-21 3.02965e-21 6.45007e-21 3.97951e-21 5.00327e-21 2.57279e-21 2.80687e-21 3.04109e-21 5.45232e-21 3.22689e-21 3.86190e-21 2.94130e-21 3.78689e-21 1.87187e-21 1.23411e-21 1.36557e-21 2.70613e-21 8.10005e-22 1.87294e-21 1.07348e-21 1.17821e-21 3.59716e-21 4.81014e-21 2.37496e-21 2.40718e-21 8.00354e-22 6.02678e-21 2.84917e-21 2.65474e-21 4.11247e-22 3.45572e-22 2.97994e-21 2.73501e-21 2.77914e-21 2.60661e-21 7.01629e-23 2.57648e-22 3.69013e-22 6.46461e-23 0.00000e+00 -2.26480e-23 0.00000e+00 0.00000e+00 6.34260e-23 -2.20443e-23 0.00000e+00 -2.17258e-23 0.00000e+00 0.00000e+00 -2.00157e-23 0.00000e+00 -1.97979e-23 0.00000e+00 0.00000e+00 -4.15149e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.34040e-18 3.00564e-18 3.01173e-18 2.90002e-18 2.51157e-18 2.28388e-18 2.17350e-18 2.21200e-18 2.16691e-18 2.06344e-18 1.91712e-18 1.59836e-18 1.37944e-18 1.21355e-18 1.12188e-18 9.88913e-19 9.64039e-19 8.46365e-19 7.51758e-19 6.55707e-19 6.06106e-19 5.65722e-19 4.84936e-19 4.46635e-19 3.98151e-19 3.32111e-19 3.20119e-19 3.09681e-19 2.58191e-19 2.51124e-19 2.09473e-19 1.91006e-19 1.55446e-19 1.48696e-19 1.38035e-19 1.29549e-19 1.17389e-19 9.19468e-20 7.55337e-20 7.88307e-20 6.65804e-20 5.75313e-20 5.25118e-20 4.32232e-20 4.19859e-20 4.42195e-20 4.06378e-20 3.59345e-20 3.41038e-20 3.19906e-20 3.28495e-20 2.94847e-20 2.76639e-20 2.28871e-20 2.21492e-20 1.60067e-20 1.78059e-20 1.63925e-20 1.61461e-20 2.00954e-20 1.51181e-20 1.44364e-20 1.41227e-20 1.47739e-20 1.07680e-20 1.14033e-20 1.47734e-20 1.19571e-20 1.07926e-20 1.14418e-20 9.33873e-21 9.84329e-21 1.15661e-20 3.90445e-20 8.92055e-21 9.70747e-21 9.33422e-21 8.88667e-21 8.16867e-21 8.39960e-21 9.09234e-21 8.44418e-21 8.19595e-21 8.75512e-21 8.56263e-21 6.72595e-21 7.84115e-21 6.31620e-21 7.14881e-21 8.33712e-21 5.69637e-21 7.36905e-21 7.57643e-21 7.93791e-21 7.49489e-21 7.86537e-21 7.81172e-21 7.55260e-21 6.67464e-21 7.55317e-21 7.55706e-21 7.87184e-21 6.74563e-21 7.66147e-21 7.92705e-21 8.54392e-21 9.34927e-21 7.59249e-21 7.71721e-21 8.63221e-21 7.14074e-21 7.70427e-21 6.73785e-21 6.94066e-21 7.21521e-21 7.78555e-21 7.38512e-21 6.04792e-21 4.06075e-21 5.57258e-21 5.21820e-21 5.50154e-21 5.07651e-21 3.09709e-21 5.18609e-21 3.76607e-21 3.85053e-21 2.60053e-21 2.32734e-21 2.77301e-21 4.40051e-21 2.82534e-21 2.77486e-21 2.47179e-21 2.06148e-21 1.72458e-21 7.58844e-22 1.23876e-21 1.72473e-21 8.31233e-22 1.66110e-21 9.66219e-22 1.03181e-21 2.55786e-21 2.87531e-21 1.71717e-21 1.57266e-21 6.89319e-22 2.84917e-21 1.91221e-21 1.63140e-21 3.50534e-22 3.09763e-22 6.76162e-22 4.16261e-22 3.85194e-22 2.69032e-22 7.40775e-23 2.16922e-22 3.51125e-22 7.89386e-23 0.00000e+00 -1.72257e-23 0.00000e+00 0.00000e+00 7.75377e-23 -1.67666e-23 0.00000e+00 -1.65243e-23 0.00000e+00 0.00000e+00 -1.57307e-23 0.00000e+00 -1.55595e-23 0.00000e+00 0.00000e+00 -3.15756e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.38207e-18 2.81404e-18 2.82083e-18 2.70898e-18 2.35014e-18 2.13357e-18 2.03119e-18 2.05452e-18 2.01338e-18 1.90786e-18 1.76088e-18 1.46835e-18 1.27578e-18 1.12994e-18 1.04454e-18 9.26687e-19 8.91706e-19 7.83278e-19 6.89855e-19 5.97387e-19 5.51502e-19 5.15375e-19 4.39222e-19 4.04166e-19 3.57967e-19 3.00174e-19 2.88582e-19 2.78928e-19 2.33808e-19 2.27492e-19 1.90506e-19 1.74111e-19 1.42374e-19 1.36153e-19 1.26114e-19 1.18558e-19 1.08216e-19 8.54785e-20 6.95091e-20 7.31338e-20 6.18704e-20 5.31213e-20 4.89726e-20 4.20483e-20 4.02783e-20 4.13174e-20 3.93033e-20 3.40325e-20 3.23638e-20 3.03640e-20 3.17177e-20 2.80350e-20 2.62206e-20 2.13364e-20 2.05984e-20 1.51971e-20 1.67111e-20 1.44832e-20 1.35995e-20 1.75295e-20 1.23895e-20 1.22530e-20 1.22709e-20 1.28471e-20 8.65991e-21 9.42474e-21 1.27019e-20 1.02379e-20 9.21598e-21 9.83048e-21 7.91332e-21 8.87989e-21 1.04434e-20 3.51848e-20 8.42479e-21 8.98516e-21 8.96019e-21 8.41383e-21 8.34373e-21 8.32014e-21 9.06312e-21 8.16266e-21 8.09973e-21 8.62813e-21 7.92746e-21 6.55405e-21 7.27757e-21 6.01986e-21 7.02190e-21 7.58110e-21 5.52173e-21 6.65579e-21 6.83629e-21 7.04736e-21 6.79253e-21 6.74231e-21 6.86795e-21 6.73048e-21 5.65087e-21 6.27333e-21 6.43813e-21 6.30663e-21 5.53451e-21 6.18137e-21 6.35365e-21 6.81117e-21 7.23744e-21 6.00510e-21 6.00014e-21 6.71737e-21 5.56316e-21 5.70579e-21 5.01533e-21 5.15349e-21 5.37605e-21 5.78813e-21 5.50751e-21 4.50795e-21 2.77060e-21 4.15322e-21 4.02054e-21 4.13529e-21 3.78527e-21 2.26132e-21 4.12281e-21 2.81797e-21 3.10499e-21 1.90243e-21 1.78957e-21 2.08523e-21 3.37683e-21 2.14202e-21 2.29091e-21 1.86298e-21 1.81501e-21 1.29222e-21 6.02487e-22 9.21458e-22 1.39181e-21 6.03269e-22 1.27019e-21 7.22119e-22 7.93225e-22 2.12761e-21 2.57298e-21 1.34075e-21 1.36332e-21 5.30679e-22 2.65474e-21 1.63140e-21 1.44145e-21 2.68241e-22 2.33938e-22 6.76654e-22 4.88013e-22 4.80180e-22 3.85698e-22 5.45907e-23 1.66999e-22 2.62360e-22 5.55357e-23 0.00000e+00 -1.38177e-23 0.00000e+00 0.00000e+00 5.44618e-23 -1.34494e-23 0.00000e+00 -1.32550e-23 0.00000e+00 0.00000e+00 -1.24173e-23 0.00000e+00 -1.22822e-23 0.00000e+00 0.00000e+00 -2.53285e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.31093e-19 1.15480e-18 1.09513e-18 1.02458e-18 9.04979e-19 8.31596e-19 7.63677e-19 7.12953e-19 6.43738e-19 6.15324e-19 6.13338e-19 5.63695e-19 5.17338e-19 4.68503e-19 4.46681e-19 3.98544e-19 3.92302e-19 3.53347e-19 3.17088e-19 2.81833e-19 2.59994e-19 2.40205e-19 2.08401e-19 1.90989e-19 1.70073e-19 1.41543e-19 1.35045e-19 1.29306e-19 1.08121e-19 1.02785e-19 8.77083e-20 7.94740e-20 6.46300e-20 6.10957e-20 5.72939e-20 5.16197e-20 4.68974e-20 3.77098e-20 3.16013e-20 3.14091e-20 2.75128e-20 2.41408e-20 2.18011e-20 1.82899e-20 1.67701e-20 1.75019e-20 1.57831e-20 1.39700e-20 1.25423e-20 1.17499e-20 1.13606e-20 9.89710e-21 9.71576e-21 8.97278e-21 8.16319e-21 5.95609e-21 6.50710e-21 6.41630e-21 6.35833e-21 7.58051e-21 6.26581e-21 5.88721e-21 5.93796e-21 6.10422e-21 5.14029e-21 5.40288e-21 6.01152e-21 4.92114e-21 4.50857e-21 4.79957e-21 3.94780e-21 4.36012e-21 4.44267e-21 6.82492e-21 3.26357e-21 3.53195e-21 3.07940e-21 2.82751e-21 2.56729e-21 2.34421e-21 2.38519e-21 2.37648e-21 2.22731e-21 2.33645e-21 2.39749e-21 1.88728e-21 2.20505e-21 1.83573e-21 1.90837e-21 2.30060e-21 1.59305e-21 1.83705e-21 2.25679e-21 2.18648e-21 1.98448e-21 2.12144e-21 1.91074e-21 2.01602e-21 1.78546e-21 2.10148e-21 1.99862e-21 2.21288e-21 1.84442e-21 2.11643e-21 2.21559e-21 2.23411e-21 2.51007e-21 2.04095e-21 2.07186e-21 2.46307e-21 1.92122e-21 2.12079e-21 1.84679e-21 1.89630e-21 1.93649e-21 2.17813e-21 2.11762e-21 1.71229e-21 1.32633e-21 1.55730e-21 1.47412e-21 1.48502e-21 1.40214e-21 8.81590e-22 1.18903e-21 1.02462e-21 8.59672e-22 7.14304e-22 6.18904e-22 7.59509e-22 1.14505e-21 7.74663e-22 5.51023e-22 6.25911e-22 3.46620e-22 4.74990e-22 2.01301e-22 3.61574e-22 4.72979e-22 2.35606e-22 4.36677e-22 2.90658e-22 2.75510e-22 5.17209e-22 4.27780e-22 4.45367e-22 2.43216e-22 1.87506e-22 4.11247e-22 3.50534e-22 2.68241e-22 1.10944e-22 9.43473e-23 1.62366e-22 9.62434e-23 9.22543e-23 5.53573e-23 1.79648e-23 6.17269e-23 9.61895e-23 2.09838e-23 0.00000e+00 -3.82229e-24 0.00000e+00 0.00000e+00 2.06582e-23 -3.72041e-24 0.00000e+00 -3.66666e-24 0.00000e+00 0.00000e+00 -3.71979e-24 0.00000e+00 -3.67931e-24 0.00000e+00 0.00000e+00 -7.00645e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.84037e-19 8.78530e-19 8.43493e-19 7.91031e-19 6.97217e-19 6.37513e-19 5.97390e-19 5.79745e-19 5.46574e-19 5.26292e-19 5.08446e-19 4.45894e-19 4.00598e-19 3.61641e-19 3.44909e-19 3.07485e-19 3.03088e-19 2.72961e-19 2.44480e-19 2.16726e-19 2.01044e-19 1.87220e-19 1.61464e-19 1.48453e-19 1.33028e-19 1.11555e-19 1.06376e-19 1.02262e-19 8.49839e-20 8.09794e-20 6.83589e-20 6.23630e-20 4.97054e-20 4.73229e-20 4.42568e-20 4.02375e-20 3.65381e-20 2.89043e-20 2.45274e-20 2.48352e-20 2.14598e-20 1.87962e-20 1.68562e-20 1.39372e-20 1.25124e-20 1.30337e-20 1.16820e-20 9.96833e-21 8.85104e-21 8.33564e-21 7.77153e-21 7.04491e-21 6.79202e-21 6.28551e-21 5.64722e-21 3.90299e-21 4.35677e-21 4.53862e-21 4.40201e-21 5.46673e-21 4.60208e-21 4.26743e-21 4.16182e-21 4.46296e-21 3.76029e-21 4.06831e-21 4.61775e-21 3.70532e-21 3.51367e-21 3.51802e-21 2.96685e-21 3.26636e-21 3.48039e-21 5.97838e-21 2.55371e-21 2.73685e-21 2.40771e-21 2.30926e-21 2.05885e-21 1.94240e-21 2.02811e-21 1.98594e-21 1.90754e-21 1.89058e-21 2.03807e-21 1.59318e-21 1.92800e-21 1.57419e-21 1.61688e-21 2.01467e-21 1.36277e-21 1.63083e-21 1.92569e-21 1.91201e-21 1.66914e-21 1.88693e-21 1.71016e-21 1.78180e-21 1.59592e-21 1.87736e-21 1.75391e-21 2.00430e-21 1.69557e-21 1.91272e-21 2.01862e-21 2.05943e-21 2.35576e-21 1.87245e-21 1.92947e-21 2.26234e-21 1.78593e-21 1.98487e-21 1.71665e-21 1.78540e-21 1.82421e-21 2.02002e-21 1.97235e-21 1.58673e-21 1.22670e-21 1.45466e-21 1.32700e-21 1.40142e-21 1.32479e-21 8.28468e-22 1.10832e-21 9.58697e-22 7.89279e-22 6.70800e-22 5.66173e-22 7.11001e-22 1.11292e-21 7.27980e-22 4.90677e-22 6.17718e-22 3.29206e-22 4.39916e-22 2.03509e-22 3.29782e-22 4.45545e-22 2.25126e-22 4.11660e-22 2.62091e-22 2.55766e-22 4.72831e-22 3.66650e-22 4.35439e-22 2.16884e-22 1.75861e-22 3.45572e-22 3.09763e-22 2.33938e-22 9.43473e-23 9.33114e-23 1.41010e-22 8.59647e-23 7.84698e-23 3.62862e-23 1.66494e-23 5.79457e-23 9.92823e-23 2.07142e-23 0.00000e+00 4.75769e-24 0.00000e+00 0.00000e+00 2.04280e-23 4.63088e-24 0.00000e+00 4.56397e-24 0.00000e+00 0.00000e+00 4.10957e-24 0.00000e+00 4.06485e-24 0.00000e+00 0.00000e+00 8.72109e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.06718e-18 3.67682e-18 3.15109e-18 2.48794e-18 2.04428e-18 1.69208e-18 1.28679e-18 8.45909e-19 4.01502e-19 4.35508e-19 7.55291e-19 9.46182e-19 9.43403e-19 9.53898e-19 1.01688e-18 9.45538e-19 9.18373e-19 8.68056e-19 7.31436e-19 5.99648e-19 5.53397e-19 5.53263e-19 4.31473e-19 4.14481e-19 3.60645e-19 2.77524e-19 2.70703e-19 2.69246e-19 2.18974e-19 2.14929e-19 1.81907e-19 1.72725e-19 1.23829e-19 1.00285e-19 9.75421e-20 9.14421e-20 8.32713e-20 4.71983e-20 2.72291e-20 3.26107e-20 2.68627e-20 1.81312e-20 1.35690e-20 9.42445e-21 -6.94029e-22 5.19823e-21 1.45732e-20 -2.66588e-21 -5.89692e-21 -3.11706e-21 -9.88761e-22 -1.82913e-21 4.01332e-21 2.56739e-21 1.55190e-21 -4.84870e-21 1.71349e-22 -2.19831e-21 -1.27251e-21 8.84532e-21 4.62629e-21 5.66820e-21 8.66280e-21 1.13322e-20 5.75143e-21 8.53716e-21 1.39969e-20 1.28600e-20 8.88889e-21 1.12591e-20 7.29288e-21 1.34729e-20 1.63855e-20 6.86579e-20 1.39507e-20 1.27002e-20 1.26806e-20 1.20525e-20 1.31242e-20 1.28500e-20 1.50145e-20 1.16930e-20 1.18194e-20 1.24870e-20 9.54280e-21 8.67995e-21 8.94617e-21 8.22678e-21 9.73720e-21 9.56718e-21 7.84003e-21 7.19700e-21 8.46801e-21 7.76604e-21 8.04887e-21 6.90698e-21 6.90217e-21 8.51840e-21 5.89810e-21 6.14658e-21 6.47162e-21 5.49517e-21 5.10517e-21 5.29909e-21 5.13113e-21 5.59614e-21 5.12043e-21 4.51485e-21 4.21525e-21 5.73827e-21 4.55124e-21 3.32444e-21 3.10392e-21 3.11083e-21 3.35606e-21 3.46325e-21 3.73379e-21 3.04593e-21 2.17553e-21 2.62338e-21 3.39730e-21 2.71132e-21 2.35641e-21 1.31071e-21 2.31368e-21 1.71077e-21 1.57328e-21 1.13162e-21 1.43477e-21 1.41734e-21 3.08037e-21 1.58452e-21 1.00795e-21 1.70520e-21 1.68569e-21 7.91925e-22 1.06878e-21 6.06598e-22 1.90940e-21 4.06978e-22 1.09186e-21 6.63654e-22 6.21216e-22 1.00431e-21 9.47564e-22 1.52199e-21 4.50064e-22 4.09215e-22 2.97994e-21 6.76162e-22 6.76654e-22 1.62366e-22 1.41010e-22 3.95403e-21 3.84671e-21 3.88479e-21 3.78219e-21 2.77114e-23 1.22801e-22 1.59832e-22 2.17681e-23 0.00000e+00 -1.22754e-23 0.00000e+00 0.00000e+00 2.12433e-23 -1.19482e-23 0.00000e+00 -1.17755e-23 0.00000e+00 0.00000e+00 -1.08236e-23 0.00000e+00 -1.07058e-23 0.00000e+00 0.00000e+00 -2.25014e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.24621e-18 3.73281e-18 3.18507e-18 2.51779e-18 2.08396e-18 1.73124e-18 1.32989e-18 8.79598e-19 4.41880e-19 4.58687e-19 7.53770e-19 9.37537e-19 9.47999e-19 9.65709e-19 1.03080e-18 9.63205e-19 9.21924e-19 8.72372e-19 7.30472e-19 5.95624e-19 5.48110e-19 5.46526e-19 4.24520e-19 4.06608e-19 3.50780e-19 2.70852e-19 2.62704e-19 2.60775e-19 2.11955e-19 2.07532e-19 1.75824e-19 1.67532e-19 1.20118e-19 9.73268e-20 9.44241e-20 8.80878e-20 8.09042e-20 4.52072e-20 2.49281e-20 3.05500e-20 2.43952e-20 1.60188e-20 1.16464e-20 7.94576e-21 -2.87149e-21 1.84050e-21 1.22985e-20 -5.64110e-21 -9.85393e-21 -6.53154e-21 -4.49138e-21 -5.63838e-21 4.83079e-22 -4.00235e-22 -1.34135e-21 -6.96639e-21 -2.20719e-21 -4.47043e-21 -3.89486e-21 6.17758e-21 2.36241e-21 3.95186e-21 7.01370e-21 9.89260e-21 4.27807e-21 7.49921e-21 1.27327e-20 1.18456e-20 8.25117e-21 1.03717e-20 6.70289e-21 1.32025e-20 1.59832e-20 6.54358e-20 1.40112e-20 1.25998e-20 1.28137e-20 1.20853e-20 1.37115e-20 1.30951e-20 1.51836e-20 1.16583e-20 1.18847e-20 1.26774e-20 9.21501e-21 8.80136e-21 8.62642e-21 8.10336e-21 9.71086e-21 9.08189e-21 7.77376e-21 6.65993e-21 7.98860e-21 7.08174e-21 7.40852e-21 5.92025e-21 5.97004e-21 7.72494e-21 4.91676e-21 5.06886e-21 5.38133e-21 4.07815e-21 3.97860e-21 3.92637e-21 3.71024e-21 3.89012e-21 3.14013e-21 3.01900e-21 2.59893e-21 4.01543e-21 3.04505e-21 1.42487e-21 1.49387e-21 1.39231e-21 1.53490e-21 1.64841e-21 2.02311e-21 1.60964e-21 9.59655e-22 1.30404e-21 2.18847e-21 1.36813e-21 1.16654e-21 5.42255e-22 1.26115e-21 8.17435e-22 8.71471e-22 4.62092e-22 9.03843e-22 7.65134e-22 2.11244e-21 9.34720e-22 5.56423e-22 1.12118e-21 1.46767e-21 3.99461e-22 9.04229e-22 3.37792e-22 1.59509e-21 1.88594e-22 6.48075e-22 4.15218e-22 3.63159e-22 6.06391e-22 6.75365e-22 1.16628e-21 2.50262e-22 2.50510e-22 2.73501e-21 4.16261e-22 4.88013e-22 9.62434e-23 8.59647e-23 3.84671e-21 3.81923e-21 3.88219e-21 3.78798e-21 7.18071e-24 7.87290e-23 8.53916e-23 -2.78307e-25 0.00000e+00 -4.58210e-25 0.00000e+00 0.00000e+00 -3.45246e-25 -4.45997e-25 0.00000e+00 -4.39553e-25 0.00000e+00 0.00000e+00 7.28577e-26 0.00000e+00 7.20649e-26 0.00000e+00 0.00000e+00 -8.39923e-25 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.65005e-18 4.49180e-18 3.87117e-18 3.14149e-18 2.65247e-18 2.26010e-18 1.80118e-18 1.27913e-18 7.71661e-19 7.51439e-19 1.04987e-18 1.23112e-18 1.23803e-18 1.23857e-18 1.29308e-18 1.20234e-18 1.14652e-18 1.07562e-18 9.07182e-19 7.51303e-19 6.89406e-19 6.76531e-19 5.35433e-19 5.06480e-19 4.38317e-19 3.44494e-19 3.31358e-19 3.25984e-19 2.67267e-19 2.59550e-19 2.20874e-19 2.08663e-19 1.54062e-19 1.29693e-19 1.24420e-19 1.15056e-19 1.05845e-19 6.59493e-20 4.20674e-20 4.79103e-20 3.94985e-20 2.94169e-20 2.38815e-20 1.91429e-20 7.01215e-21 1.07330e-20 2.14529e-20 1.75435e-21 -3.50008e-21 -3.51962e-22 1.45279e-21 -7.99559e-22 5.23351e-21 3.72819e-21 2.45061e-21 -3.87023e-21 7.54211e-22 -1.74217e-21 -1.66869e-21 9.16344e-21 4.39348e-21 6.13727e-21 9.49371e-21 1.22790e-20 5.93406e-21 9.47223e-21 1.49410e-20 1.35413e-20 9.86304e-21 1.20844e-20 8.03420e-21 1.49740e-20 1.76945e-20 6.64012e-20 1.53914e-20 1.38153e-20 1.40005e-20 1.30843e-20 1.48890e-20 1.40304e-20 1.59940e-20 1.23987e-20 1.26018e-20 1.34920e-20 9.75772e-21 9.41375e-21 9.05031e-21 8.57451e-21 1.02748e-20 9.46629e-21 8.18415e-21 6.75217e-21 8.42598e-21 7.32382e-21 7.62836e-21 5.95715e-21 5.91759e-21 7.86602e-21 4.80117e-21 5.07779e-21 5.36594e-21 3.88713e-21 3.79971e-21 3.76950e-21 3.51041e-21 3.53016e-21 2.67558e-21 2.71052e-21 2.26333e-21 3.73309e-21 2.72344e-21 9.11740e-22 1.07021e-21 9.27210e-22 1.04621e-21 1.20818e-21 1.67042e-21 1.29351e-21 4.55463e-22 9.97353e-22 1.95680e-21 1.04265e-21 8.86177e-22 3.35751e-22 1.00570e-21 5.78461e-22 7.22806e-22 2.50163e-22 7.74519e-22 6.04088e-22 1.93883e-21 7.76242e-22 4.56679e-22 9.88699e-22 1.45125e-21 3.11117e-22 8.68467e-22 2.79221e-22 1.58402e-21 1.19872e-22 5.08797e-22 3.49800e-22 2.90239e-22 5.48699e-22 6.71822e-22 1.11909e-21 2.11632e-22 2.18760e-22 2.77914e-21 3.85194e-22 4.80180e-22 9.22543e-23 7.84698e-23 3.88479e-21 3.88219e-21 3.96808e-21 3.86720e-21 1.47588e-24 7.41992e-23 6.86128e-23 -8.84929e-24 0.00000e+00 1.23897e-24 0.00000e+00 0.00000e+00 -8.85278e-24 1.20594e-24 0.00000e+00 1.18852e-24 0.00000e+00 0.00000e+00 1.84671e-24 0.00000e+00 1.82661e-24 0.00000e+00 0.00000e+00 2.27109e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.28452e-18 3.75791e-18 3.18600e-18 2.51112e-18 2.08913e-18 1.74315e-18 1.32348e-18 8.34119e-19 3.65233e-19 3.72490e-19 6.86646e-19 9.06381e-19 9.35708e-19 9.58951e-19 1.02438e-18 9.59740e-19 9.13366e-19 8.64822e-19 7.21404e-19 5.87419e-19 5.38263e-19 5.35541e-19 4.14882e-19 3.96577e-19 3.40132e-19 2.61438e-19 2.52902e-19 2.50921e-19 2.04422e-19 1.99972e-19 1.70411e-19 1.62269e-19 1.16904e-19 9.41632e-20 9.13543e-20 8.49052e-20 7.80959e-20 4.37775e-20 2.32402e-20 2.85736e-20 2.27555e-20 1.46640e-20 1.06529e-20 7.64332e-21 -3.02330e-21 1.20937e-21 1.22421e-20 -5.61410e-21 -9.93555e-21 -6.54022e-21 -4.24063e-21 -5.88444e-21 3.73469e-22 -6.42867e-22 -1.43810e-21 -6.72289e-21 -2.22274e-21 -4.78546e-21 -4.31859e-21 5.62677e-21 1.63182e-21 3.44737e-21 6.78337e-21 9.37271e-21 3.70590e-21 6.84852e-21 1.19489e-20 1.11972e-20 7.58608e-21 9.88014e-21 6.18229e-21 1.27511e-20 1.53365e-20 6.27949e-20 1.35610e-20 1.20218e-20 1.23305e-20 1.15174e-20 1.33272e-20 1.26272e-20 1.45598e-20 1.10854e-20 1.12884e-20 1.21991e-20 8.52780e-21 8.33073e-21 7.89929e-21 7.57169e-21 9.20846e-21 8.30240e-21 7.31183e-21 5.90311e-21 7.31824e-21 6.30103e-21 6.76125e-21 5.04651e-21 5.12358e-21 6.94516e-21 4.10836e-21 4.20522e-21 4.57530e-21 3.05747e-21 3.08204e-21 2.97367e-21 2.67411e-21 2.75060e-21 1.79882e-21 1.99860e-21 1.53358e-21 2.82897e-21 2.05426e-21 2.58184e-22 5.00377e-22 3.34999e-22 4.50825e-22 5.10127e-22 9.42267e-22 7.30329e-22 1.44496e-22 4.84541e-22 1.48459e-21 5.57761e-22 4.13079e-22 5.69665e-23 6.27959e-22 2.58401e-22 4.43051e-22 5.04412e-23 5.83456e-22 3.59433e-22 1.48854e-21 5.22548e-22 2.98791e-22 7.52956e-22 1.29736e-21 1.56364e-22 7.78150e-22 1.60124e-22 1.37293e-21 4.82584e-23 3.87609e-22 2.65574e-22 2.09906e-22 3.67017e-22 5.23851e-22 9.27664e-22 1.38650e-22 1.53104e-22 2.60661e-21 2.69032e-22 3.85698e-22 5.53573e-23 3.62862e-23 3.78219e-21 3.78798e-21 3.86720e-21 3.79400e-21 -2.75257e-24 4.94245e-23 2.67449e-23 -1.45369e-23 0.00000e+00 -6.23592e-24 0.00000e+00 0.00000e+00 -1.44743e-23 -6.06971e-24 0.00000e+00 -5.98201e-24 0.00000e+00 0.00000e+00 -4.95193e-24 0.00000e+00 -4.89805e-24 0.00000e+00 0.00000e+00 -1.14308e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.52277e-20 4.39667e-20 3.59091e-20 3.23759e-20 3.17139e-20 2.81855e-20 2.13980e-20 1.45582e-20 3.20259e-21 4.12784e-21 1.72045e-20 2.23888e-20 1.78788e-20 1.23124e-20 9.59821e-21 6.54976e-21 9.51526e-21 8.33960e-21 7.68603e-21 7.55453e-21 6.87070e-21 6.51292e-21 6.03404e-21 6.08693e-21 5.83902e-21 4.76232e-21 4.46359e-21 4.29515e-21 3.35657e-21 3.31883e-21 2.70975e-21 2.29015e-21 1.40077e-21 1.11929e-21 1.04622e-21 9.23443e-22 5.39084e-22 4.55987e-22 5.42943e-22 5.02343e-22 3.68044e-22 2.24814e-22 2.32528e-22 -2.52203e-24 8.92918e-23 4.86985e-22 2.64376e-22 3.35178e-22 3.68472e-22 3.13692e-22 2.26344e-22 2.77249e-22 2.56189e-22 1.41301e-22 1.98261e-22 2.12941e-23 3.82042e-23 6.93360e-23 8.15103e-23 1.62561e-22 1.33685e-22 2.22333e-24 2.07339e-23 -4.72211e-23 2.59466e-23 -8.75498e-23 2.08265e-23 -5.43236e-23 -8.15771e-23 -7.49164e-23 -1.14284e-22 -1.97135e-22 -6.60689e-23 3.74364e-22 -1.70581e-22 -1.50659e-22 -1.65583e-22 -9.17715e-23 -2.35449e-22 -1.04208e-22 -8.57235e-23 -2.82018e-23 -6.61718e-23 -1.03885e-22 6.58454e-23 -6.60703e-23 6.86416e-23 4.92338e-24 -8.77906e-24 1.06794e-22 -1.23282e-23 1.08445e-22 1.12678e-22 1.69656e-22 1.56370e-22 2.53091e-22 2.29611e-22 1.94952e-22 2.53238e-22 2.88447e-22 2.90570e-22 3.82524e-22 2.91537e-22 3.77258e-22 3.80870e-22 4.60851e-22 5.36079e-22 4.02792e-22 4.48206e-22 4.72224e-22 4.14451e-22 5.26125e-22 4.43649e-22 4.77157e-22 5.08410e-22 5.01781e-22 4.78025e-22 4.00065e-22 3.22001e-22 3.70676e-22 3.34689e-22 3.75958e-22 3.29338e-22 2.09603e-22 2.90691e-22 2.47838e-22 1.92828e-22 1.81961e-22 1.43864e-22 1.80382e-22 2.75891e-22 1.82394e-22 1.26448e-22 1.63822e-22 5.90142e-23 1.08009e-22 4.22008e-23 7.37717e-23 8.65415e-23 5.85731e-23 1.19817e-22 6.67415e-23 6.93636e-23 1.12401e-22 7.74747e-23 9.76516e-23 5.61738e-23 4.41009e-23 7.01629e-23 7.40775e-23 5.45907e-23 1.79648e-23 1.66494e-23 2.77114e-23 7.18071e-24 1.47588e-24 -2.75257e-24 6.32824e-24 1.23378e-23 2.29001e-23 5.83133e-24 0.00000e+00 -1.57121e-24 0.00000e+00 0.00000e+00 5.67719e-24 -1.52933e-24 0.00000e+00 -1.50724e-24 0.00000e+00 0.00000e+00 -1.35063e-24 0.00000e+00 -1.33593e-24 0.00000e+00 0.00000e+00 -2.88011e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.14741e-19 5.97701e-19 5.74922e-19 5.30094e-19 4.63167e-19 4.24809e-19 3.89692e-19 3.68727e-19 3.35678e-19 3.20881e-19 3.15442e-19 2.83971e-19 2.59486e-19 2.38232e-19 2.28343e-19 2.04285e-19 2.02923e-19 1.82489e-19 1.63584e-19 1.45931e-19 1.35359e-19 1.26900e-19 1.08739e-19 9.95940e-20 9.02556e-20 7.50127e-20 7.19509e-20 6.95727e-20 5.82283e-20 5.56886e-20 4.70430e-20 4.30148e-20 3.44972e-20 3.27917e-20 3.08177e-20 2.84411e-20 2.58271e-20 2.07379e-20 1.77977e-20 1.81560e-20 1.61546e-20 1.43654e-20 1.28918e-20 1.12337e-20 1.04282e-20 1.04945e-20 9.66828e-21 8.52566e-21 8.23374e-21 7.75237e-21 7.46224e-21 6.99304e-21 6.63531e-21 5.85544e-21 5.35634e-21 4.03514e-21 4.26337e-21 4.18730e-21 4.05095e-21 4.81701e-21 3.83122e-21 3.52885e-21 3.51542e-21 3.56070e-21 2.91420e-21 3.03337e-21 3.43650e-21 2.72661e-21 2.43393e-21 2.55968e-21 2.06265e-21 2.22619e-21 2.30721e-21 4.46940e-21 1.59980e-21 1.64727e-21 1.39072e-21 1.31194e-21 1.03205e-21 1.03403e-21 1.05151e-21 1.08518e-21 1.01889e-21 9.76829e-22 1.14395e-21 8.14878e-22 1.05454e-21 8.60466e-22 8.53567e-22 1.15624e-21 7.25362e-22 9.02348e-22 1.12336e-21 1.12918e-21 9.81445e-22 1.16907e-21 1.03914e-21 1.09152e-21 9.76930e-22 1.19510e-21 1.12409e-21 1.30523e-21 1.07534e-21 1.25984e-21 1.31212e-21 1.38403e-21 1.58665e-21 1.23967e-21 1.30902e-21 1.50875e-21 1.21091e-21 1.37354e-21 1.18379e-21 1.24226e-21 1.29065e-21 1.38515e-21 1.36416e-21 1.10386e-21 7.80119e-22 1.00762e-21 9.28900e-22 9.92115e-22 9.21464e-22 5.72417e-22 7.81786e-22 6.57597e-22 5.49963e-22 4.60366e-22 3.92638e-22 4.92018e-22 7.95819e-22 4.95952e-22 3.36718e-22 4.50197e-22 2.23086e-22 3.03766e-22 1.44725e-22 2.18108e-22 3.13762e-22 1.54969e-22 2.92359e-22 1.79243e-22 1.79831e-22 3.32852e-22 2.55497e-22 3.16450e-22 1.52918e-22 1.24766e-22 2.57648e-22 2.16922e-22 1.66999e-22 6.17269e-23 5.79457e-23 1.22801e-22 7.87290e-23 7.41992e-23 4.94245e-23 1.23378e-23 4.05634e-23 6.54565e-23 1.43420e-23 0.00000e+00 -1.38099e-24 0.00000e+00 0.00000e+00 1.41124e-23 -1.34418e-24 0.00000e+00 -1.32476e-24 0.00000e+00 0.00000e+00 -1.35684e-24 0.00000e+00 -1.34207e-24 0.00000e+00 0.00000e+00 -2.53143e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.02399e-19 6.46695e-19 6.21810e-19 5.78086e-19 5.08540e-19 4.61633e-19 4.30187e-19 4.21837e-19 3.94236e-19 3.82432e-19 3.78920e-19 3.30942e-19 2.90903e-19 2.58974e-19 2.44703e-19 2.15395e-19 2.18160e-19 1.95795e-19 1.75905e-19 1.57282e-19 1.46587e-19 1.37949e-19 1.18741e-19 1.09996e-19 1.00349e-19 8.40799e-20 8.03904e-20 7.77697e-20 6.41759e-20 6.15955e-20 5.12646e-20 4.68032e-20 3.62492e-20 3.43942e-20 3.22529e-20 2.97551e-20 2.66097e-20 2.08693e-20 1.82955e-20 1.88271e-20 1.63007e-20 1.43025e-20 1.27492e-20 1.04249e-20 9.55456e-21 1.02777e-20 9.03063e-21 7.82781e-21 7.35470e-21 6.92630e-21 6.28749e-21 6.14704e-21 5.75837e-21 5.06330e-21 4.62768e-21 3.07826e-21 3.39440e-21 3.61443e-21 3.45977e-21 4.39163e-21 3.64252e-21 3.15096e-21 3.01239e-21 3.17455e-21 2.72447e-21 2.81110e-21 3.39518e-21 2.56679e-21 2.38219e-21 2.32039e-21 1.89430e-21 1.93836e-21 2.32072e-21 5.30483e-21 1.47667e-21 1.58710e-21 1.32490e-21 1.41011e-21 9.33092e-22 1.11959e-21 1.22477e-21 1.28663e-21 1.19393e-21 1.05328e-21 1.49944e-21 9.52630e-22 1.44659e-21 1.08860e-21 1.06223e-21 1.59495e-21 9.04432e-22 1.32632e-21 1.51546e-21 1.62701e-21 1.38866e-21 1.78045e-21 1.61121e-21 1.59956e-21 1.56000e-21 1.84472e-21 1.73514e-21 2.11281e-21 1.74117e-21 2.03312e-21 2.12582e-21 2.31068e-21 2.68350e-21 2.06374e-21 2.20612e-21 2.48068e-21 2.03776e-21 2.38569e-21 2.04015e-21 2.16094e-21 2.24765e-21 2.36505e-21 2.29913e-21 1.86969e-21 1.44419e-21 1.72517e-21 1.54337e-21 1.70529e-21 1.56946e-21 9.85037e-22 1.33248e-21 1.14079e-21 9.19138e-22 8.12859e-22 6.64095e-22 8.42250e-22 1.33846e-21 8.54535e-22 5.68414e-22 7.68768e-22 3.53767e-22 5.12732e-22 2.38444e-22 3.67099e-22 4.91982e-22 2.71801e-22 5.15006e-22 3.05068e-22 3.09850e-22 5.45121e-22 3.93684e-22 5.13110e-22 2.54296e-22 2.09057e-22 3.69013e-22 3.51125e-22 2.62360e-22 9.61895e-23 9.92823e-23 1.59832e-22 8.53916e-23 6.86128e-23 2.67449e-23 2.29001e-23 6.54565e-23 1.17129e-22 2.61493e-23 0.00000e+00 3.32070e-24 0.00000e+00 0.00000e+00 2.57200e-23 3.23219e-24 0.00000e+00 3.18548e-24 0.00000e+00 0.00000e+00 2.97559e-24 0.00000e+00 2.94321e-24 0.00000e+00 0.00000e+00 6.08700e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.96059e-20 -3.39635e-20 -2.12619e-20 -1.65765e-20 -2.05081e-20 -2.06282e-20 -1.52698e-20 -1.70736e-21 7.12596e-21 1.26380e-20 1.08578e-20 2.77606e-21 -3.54316e-21 -5.59427e-21 -6.07955e-21 -7.01119e-21 -3.01560e-21 -3.18435e-21 -1.13028e-21 -1.72413e-22 7.09892e-22 1.26295e-21 1.49317e-21 1.81707e-21 2.61620e-21 2.01091e-21 2.47146e-21 2.63940e-21 2.04776e-21 2.18034e-21 1.53602e-21 1.38493e-21 8.91140e-22 8.22254e-22 8.92685e-22 1.01090e-21 7.90518e-22 5.07786e-22 6.98872e-22 7.18270e-22 7.71986e-22 7.07329e-22 5.75453e-22 3.61854e-22 5.09302e-22 7.94938e-22 4.30581e-22 6.22394e-22 8.50248e-22 7.27301e-22 6.90202e-22 8.62075e-22 7.52854e-22 6.76697e-22 6.17391e-22 4.14047e-22 5.06305e-22 5.47713e-22 6.37736e-22 6.35329e-22 6.05120e-22 4.51366e-22 3.56055e-22 3.84154e-22 4.08281e-22 3.43544e-22 3.91946e-22 3.19399e-22 2.57135e-22 2.62440e-22 2.27034e-22 1.32946e-22 1.81203e-22 9.77836e-22 5.81449e-23 1.24684e-22 5.60560e-23 8.91295e-23 -5.77982e-23 2.23883e-23 6.66601e-23 1.01871e-22 8.77470e-23 4.09368e-23 1.88235e-22 5.95878e-23 1.97075e-22 1.19795e-22 8.83802e-23 2.39233e-22 9.45471e-23 2.52478e-22 2.14856e-22 2.80323e-22 2.40111e-22 3.59579e-22 3.44092e-22 2.96988e-22 3.45770e-22 3.75538e-22 3.61914e-22 4.75493e-22 3.96118e-22 4.50567e-22 4.80879e-22 5.54267e-22 6.52265e-22 4.92449e-22 5.24639e-22 5.68016e-22 4.86317e-22 6.02382e-22 5.11809e-22 5.45129e-22 5.68312e-22 5.81529e-22 5.47318e-22 4.52839e-22 4.05839e-22 4.19459e-22 3.69955e-22 4.20361e-22 3.82089e-22 2.47938e-22 3.29758e-22 2.85503e-22 2.21800e-22 2.13247e-22 1.65612e-22 2.07262e-22 3.07195e-22 2.07037e-22 1.38214e-22 1.84437e-22 7.34397e-23 1.24640e-22 5.57920e-23 8.79605e-23 1.01696e-22 7.09010e-23 1.36809e-22 7.77047e-23 8.01719e-23 1.24118e-22 8.17452e-23 1.14205e-22 6.07600e-23 4.98221e-23 6.46461e-23 7.89386e-23 5.55357e-23 2.09838e-23 2.07142e-23 2.17681e-23 -2.78307e-25 -8.84929e-24 -1.45369e-23 5.83133e-24 1.43420e-23 2.61493e-23 7.26801e-24 0.00000e+00 -1.07404e-24 0.00000e+00 0.00000e+00 7.17128e-24 -1.04542e-24 0.00000e+00 -1.03031e-24 0.00000e+00 0.00000e+00 -1.06788e-24 0.00000e+00 -1.05626e-24 0.00000e+00 0.00000e+00 -1.96878e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.81257e-20 3.38690e-20 2.88219e-20 2.93117e-20 3.08180e-20 2.63058e-20 3.22253e-20 3.95630e-20 4.90085e-20 4.61588e-20 3.58583e-20 2.12492e-20 1.61053e-20 1.31273e-20 1.20772e-20 1.09212e-20 8.18956e-21 7.66435e-21 5.43907e-21 3.69010e-21 3.48434e-21 3.22396e-21 2.43089e-21 2.45784e-21 1.65748e-21 2.30016e-21 1.59041e-21 1.39524e-21 6.77927e-22 5.46254e-22 1.01456e-22 2.64226e-22 -3.98691e-22 -1.79597e-22 -3.46946e-22 -4.40196e-22 -3.61129e-22 -6.61176e-22 -5.99163e-22 -3.89120e-22 -8.32604e-22 -8.45864e-22 -8.20780e-22 -1.03407e-21 -1.35765e-21 -1.39913e-21 -1.25444e-21 -1.57462e-21 -1.99566e-21 -1.78460e-21 -1.99424e-21 -1.88159e-21 -1.79756e-21 -1.52117e-21 -1.46740e-21 -1.32991e-21 -1.33967e-21 -1.11993e-21 -1.22973e-21 -1.15072e-21 -8.58623e-22 -7.65873e-22 -8.26719e-22 -6.58944e-22 -5.69131e-22 -4.19240e-22 -3.97025e-22 -3.69322e-22 -1.76806e-22 -3.77139e-22 -2.32100e-22 -1.70510e-22 -5.38710e-23 -3.86327e-22 3.39316e-23 1.80614e-23 9.08392e-23 1.42083e-22 2.40083e-22 2.04406e-22 2.35695e-22 1.64923e-22 1.94635e-22 1.78686e-22 1.35730e-22 1.77636e-22 1.60273e-22 1.33273e-22 1.60779e-22 1.26517e-22 1.25262e-22 9.53893e-23 9.34049e-23 7.75670e-23 3.68383e-23 2.56535e-23 2.61016e-23 4.30771e-23 8.11540e-24 7.50321e-24 -2.00380e-23 -2.93850e-23 4.90665e-25 -3.52410e-23 -2.50913e-23 -6.71080e-23 -6.72732e-23 -5.11590e-23 -5.87806e-23 -4.86641e-23 -5.73316e-23 -1.00453e-22 -8.55437e-23 -8.94550e-23 -1.06517e-22 -8.79591e-23 -7.62389e-23 -7.55622e-23 -5.30806e-23 -6.24030e-23 -8.08623e-23 -7.30751e-23 -5.30870e-23 -3.81392e-23 -6.15550e-23 -4.27311e-23 -3.96616e-23 -3.67359e-23 -3.30555e-23 -3.17614e-23 -3.24517e-23 -2.50504e-23 -2.96453e-23 -2.49952e-23 1.09013e-24 -2.00500e-23 -2.34413e-24 -9.96680e-24 -6.85890e-24 -1.04831e-23 -3.01747e-23 -1.63775e-23 -1.72341e-23 -2.13654e-23 -1.93786e-23 -1.16153e-23 -1.43408e-23 -8.36206e-24 -2.26480e-23 -1.72257e-23 -1.38177e-23 -3.82229e-24 4.75769e-24 -1.22754e-23 -4.58210e-25 1.23897e-24 -6.23592e-24 -1.57121e-24 -1.38099e-24 3.32070e-24 -1.07404e-24 0.00000e+00 7.42936e-24 0.00000e+00 0.00000e+00 -1.02289e-24 7.23133e-24 0.00000e+00 7.12685e-24 0.00000e+00 0.00000e+00 6.79714e-24 0.00000e+00 6.72318e-24 0.00000e+00 0.00000e+00 1.36184e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.90530e-20 -3.62437e-20 -2.30646e-20 -1.83698e-20 -2.25954e-20 -2.27152e-20 -1.69814e-20 -2.67092e-21 7.05912e-21 1.26386e-20 1.02634e-20 1.69948e-21 -4.49094e-21 -6.32780e-21 -6.75419e-21 -7.59482e-21 -3.61979e-21 -3.77391e-21 -1.64123e-21 -6.42243e-22 2.95198e-22 8.54758e-22 1.12370e-21 1.46398e-21 2.29727e-21 1.72000e-21 2.21228e-21 2.41743e-21 1.84327e-21 1.99845e-21 1.34883e-21 1.21436e-21 7.58704e-22 6.98813e-22 7.94479e-22 9.28030e-22 7.22350e-22 4.34209e-22 6.32332e-22 6.65479e-22 7.27094e-22 6.85360e-22 5.43588e-22 3.34990e-22 4.85825e-22 7.60580e-22 4.02994e-22 5.99317e-22 8.19537e-22 7.05894e-22 6.71458e-22 8.44152e-22 7.35573e-22 6.63145e-22 5.99830e-22 4.00435e-22 4.91950e-22 5.30467e-22 6.19327e-22 6.15371e-22 5.88507e-22 4.40313e-22 3.39740e-22 3.75796e-22 3.96883e-22 3.38772e-22 3.84915e-22 3.14547e-22 2.53227e-22 2.57149e-22 2.26055e-22 1.34492e-22 1.80218e-22 9.49411e-22 6.05902e-23 1.27751e-22 5.99862e-23 9.13162e-23 -5.13433e-23 2.63713e-23 7.14526e-23 1.04436e-22 9.03077e-23 4.66964e-23 1.88993e-22 6.29327e-23 1.97989e-22 1.21438e-22 9.02711e-23 2.39800e-22 9.65070e-23 2.52819e-22 2.14249e-22 2.78791e-22 2.37887e-22 3.55797e-22 3.40880e-22 2.94145e-22 3.41445e-22 3.70989e-22 3.56104e-22 4.68773e-22 3.91476e-22 4.43216e-22 4.74217e-22 5.45238e-22 6.42019e-22 4.84755e-22 5.15952e-22 5.59415e-22 4.78139e-22 5.91757e-22 5.03356e-22 5.35596e-22 5.57658e-22 5.72303e-22 5.38191e-22 4.44738e-22 4.01190e-22 4.12285e-22 3.62772e-22 4.12355e-22 3.75897e-22 2.44183e-22 3.24108e-22 2.80759e-22 2.18354e-22 2.09887e-22 1.62625e-22 2.03823e-22 3.01252e-22 2.03466e-22 1.35878e-22 1.80975e-22 7.24843e-23 1.22497e-22 5.50897e-23 8.66453e-23 9.99161e-23 6.98265e-23 1.34151e-22 7.64105e-23 7.87052e-23 1.22001e-22 8.05296e-23 1.12203e-22 5.97679e-23 4.89072e-23 6.34260e-23 7.75377e-23 5.44618e-23 2.06582e-23 2.04280e-23 2.12433e-23 -3.45246e-25 -8.85278e-24 -1.44743e-23 5.67719e-24 1.41124e-23 2.57200e-23 7.17128e-24 0.00000e+00 -1.02289e-24 0.00000e+00 0.00000e+00 7.08441e-24 -9.95629e-25 0.00000e+00 -9.81243e-25 0.00000e+00 0.00000e+00 -1.02334e-24 0.00000e+00 -1.01220e-24 0.00000e+00 0.00000e+00 -1.87501e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.68430e-20 3.29663e-20 2.80537e-20 2.85304e-20 2.99966e-20 2.56047e-20 3.13664e-20 3.85085e-20 4.77022e-20 4.49285e-20 3.49026e-20 2.06828e-20 1.56760e-20 1.27774e-20 1.17553e-20 1.06301e-20 7.97128e-21 7.46007e-21 5.29409e-21 3.59175e-21 3.39147e-21 3.13803e-21 2.36610e-21 2.39233e-21 1.61330e-21 2.23885e-21 1.54802e-21 1.35806e-21 6.59858e-22 5.31694e-22 9.87518e-23 2.57184e-22 -3.88064e-22 -1.74810e-22 -3.37699e-22 -4.28463e-22 -3.51504e-22 -6.43553e-22 -5.83193e-22 -3.78748e-22 -8.10412e-22 -8.23318e-22 -7.98903e-22 -1.00651e-21 -1.32146e-21 -1.36183e-21 -1.22100e-21 -1.53265e-21 -1.94246e-21 -1.73703e-21 -1.94109e-21 -1.83144e-21 -1.74964e-21 -1.48062e-21 -1.42829e-21 -1.29446e-21 -1.30396e-21 -1.09008e-21 -1.19696e-21 -1.12005e-21 -8.35737e-22 -7.45460e-22 -8.04684e-22 -6.41380e-22 -5.53961e-22 -4.08066e-22 -3.86443e-22 -3.59478e-22 -1.72093e-22 -3.67087e-22 -2.25914e-22 -1.65965e-22 -5.24351e-23 -3.76030e-22 3.30272e-23 1.75800e-23 8.84180e-23 1.38296e-22 2.33684e-22 1.98957e-22 2.29413e-22 1.60527e-22 1.89447e-22 1.73923e-22 1.32112e-22 1.72901e-22 1.56001e-22 1.29721e-22 1.56494e-22 1.23144e-22 1.21924e-22 9.28468e-23 9.09153e-23 7.54995e-23 3.58564e-23 2.49698e-23 2.54058e-23 4.19289e-23 7.89910e-24 7.30322e-24 -1.95039e-23 -2.86018e-23 4.77587e-25 -3.43017e-23 -2.44226e-23 -6.53193e-23 -6.54801e-23 -4.97954e-23 -5.72139e-23 -4.73670e-23 -5.58035e-23 -9.77754e-23 -8.32636e-23 -8.70707e-23 -1.03678e-22 -8.56147e-23 -7.42068e-23 -7.35482e-23 -5.16658e-23 -6.07397e-23 -7.87070e-23 -7.11273e-23 -5.16720e-23 -3.71226e-23 -5.99143e-23 -4.15921e-23 -3.86044e-23 -3.57567e-23 -3.21744e-23 -3.09148e-23 -3.15867e-23 -2.43827e-23 -2.88552e-23 -2.43290e-23 1.06108e-24 -1.95156e-23 -2.28165e-24 -9.70115e-24 -6.67609e-24 -1.02037e-23 -2.93704e-23 -1.59410e-23 -1.67747e-23 -2.07959e-23 -1.88621e-23 -1.13057e-23 -1.39586e-23 -8.13918e-24 -2.20443e-23 -1.67666e-23 -1.34494e-23 -3.72041e-24 4.63088e-24 -1.19482e-23 -4.45997e-25 1.20594e-24 -6.06971e-24 -1.52933e-24 -1.34418e-24 3.23219e-24 -1.04542e-24 0.00000e+00 7.23133e-24 0.00000e+00 0.00000e+00 -9.95629e-25 7.03859e-24 0.00000e+00 6.93689e-24 0.00000e+00 0.00000e+00 6.61597e-24 0.00000e+00 6.54398e-24 0.00000e+00 0.00000e+00 1.32554e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.61662e-20 3.24900e-20 2.76484e-20 2.81181e-20 2.95631e-20 2.52347e-20 3.09131e-20 3.79521e-20 4.70130e-20 4.42793e-20 3.43982e-20 2.03839e-20 1.54495e-20 1.25928e-20 1.15854e-20 1.04766e-20 7.85610e-21 7.35228e-21 5.21760e-21 3.53985e-21 3.34247e-21 3.09268e-21 2.33191e-21 2.35777e-21 1.58999e-21 2.20650e-21 1.52565e-21 1.33843e-21 6.50323e-22 5.24012e-22 9.73249e-23 2.53468e-22 -3.82457e-22 -1.72284e-22 -3.32819e-22 -4.22272e-22 -3.46425e-22 -6.34254e-22 -5.74766e-22 -3.73276e-22 -7.98702e-22 -8.11422e-22 -7.87360e-22 -9.91970e-22 -1.30237e-21 -1.34216e-21 -1.20336e-21 -1.51051e-21 -1.91440e-21 -1.71193e-21 -1.91304e-21 -1.80498e-21 -1.72436e-21 -1.45923e-21 -1.40765e-21 -1.27576e-21 -1.28512e-21 -1.07433e-21 -1.17966e-21 -1.10386e-21 -8.23662e-22 -7.34688e-22 -7.93057e-22 -6.32113e-22 -5.45957e-22 -4.02170e-22 -3.80859e-22 -3.54284e-22 -1.69607e-22 -3.61783e-22 -2.22649e-22 -1.63567e-22 -5.16775e-23 -3.70597e-22 3.25500e-23 1.73260e-23 8.71404e-23 1.36298e-22 2.30307e-22 1.96083e-22 2.26098e-22 1.58208e-22 1.86710e-22 1.71410e-22 1.30204e-22 1.70403e-22 1.53747e-22 1.27846e-22 1.54233e-22 1.21365e-22 1.20162e-22 9.15052e-23 8.96017e-23 7.44086e-23 3.53383e-23 2.46090e-23 2.50388e-23 4.13231e-23 7.78496e-24 7.19769e-24 -1.92221e-23 -2.81885e-23 4.70686e-25 -3.38061e-23 -2.40697e-23 -6.43755e-23 -6.45340e-23 -4.90759e-23 -5.63872e-23 -4.66826e-23 -5.49972e-23 -9.63626e-23 -8.20605e-23 -8.58126e-23 -1.02180e-22 -8.43776e-23 -7.31346e-23 -7.24855e-23 -5.09193e-23 -5.98621e-23 -7.75698e-23 -7.00996e-23 -5.09254e-23 -3.65863e-23 -5.90486e-23 -4.09911e-23 -3.80466e-23 -3.52401e-23 -3.17095e-23 -3.04681e-23 -3.11303e-23 -2.40304e-23 -2.84383e-23 -2.39775e-23 1.04575e-24 -1.92336e-23 -2.24868e-24 -9.56098e-24 -6.57962e-24 -1.00563e-23 -2.89460e-23 -1.57106e-23 -1.65323e-23 -2.04954e-23 -1.85896e-23 -1.11424e-23 -1.37569e-23 -8.02158e-24 -2.17258e-23 -1.65243e-23 -1.32550e-23 -3.66666e-24 4.56397e-24 -1.17755e-23 -4.39553e-25 1.18852e-24 -5.98201e-24 -1.50724e-24 -1.32476e-24 3.18548e-24 -1.03031e-24 0.00000e+00 7.12685e-24 0.00000e+00 0.00000e+00 -9.81243e-25 6.93689e-24 0.00000e+00 6.83666e-24 0.00000e+00 0.00000e+00 6.52037e-24 0.00000e+00 6.44942e-24 0.00000e+00 0.00000e+00 1.30639e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.89786e-20 3.82596e-20 3.18295e-20 3.16310e-20 3.32901e-20 2.85921e-20 3.31515e-20 3.84936e-20 4.56605e-20 4.24477e-20 3.39252e-20 2.12740e-20 1.67493e-20 1.37709e-20 1.26073e-20 1.13231e-20 8.73695e-21 8.12609e-21 5.85698e-21 4.14621e-21 3.81312e-21 3.44078e-21 2.64887e-21 2.65085e-21 1.82744e-21 2.38331e-21 1.63868e-21 1.40603e-21 6.95985e-22 5.63701e-22 1.31746e-22 2.43342e-22 -3.97797e-22 -2.19558e-22 -3.78182e-22 -4.93837e-22 -4.37985e-22 -7.16829e-22 -6.40086e-22 -4.59092e-22 -8.78763e-22 -8.86183e-22 -8.48394e-22 -1.05831e-21 -1.34117e-21 -1.35919e-21 -1.21065e-21 -1.51191e-21 -1.92278e-21 -1.71056e-21 -1.92095e-21 -1.82259e-21 -1.73161e-21 -1.47903e-21 -1.41828e-21 -1.28307e-21 -1.30190e-21 -1.09386e-21 -1.20584e-21 -1.12182e-21 -8.49834e-22 -7.63546e-22 -8.08342e-22 -6.63605e-22 -5.71894e-22 -4.38055e-22 -4.12933e-22 -3.88721e-22 -2.06329e-22 -3.91291e-22 -2.57727e-22 -2.05335e-22 -8.97250e-23 -4.62602e-22 -8.67241e-24 -3.00032e-23 4.14468e-23 9.54884e-23 1.79287e-22 1.56395e-22 1.79963e-22 1.21003e-22 1.44096e-22 1.30305e-22 9.81858e-23 1.35010e-22 1.21180e-22 9.83550e-23 1.21913e-22 9.08026e-23 9.16410e-23 6.27061e-23 6.46553e-23 5.00876e-23 1.49983e-23 5.90675e-24 4.90837e-24 2.09096e-23 -8.17521e-24 -5.61335e-24 -3.09295e-23 -3.73007e-23 -1.27661e-23 -4.13431e-23 -3.50857e-23 -7.11612e-23 -7.22055e-23 -5.63963e-23 -5.97450e-23 -5.19403e-23 -5.88414e-23 -9.60332e-23 -8.18197e-23 -8.53144e-23 -9.96752e-23 -8.43727e-23 -7.27131e-23 -7.15779e-23 -5.19466e-23 -5.88433e-23 -7.59915e-23 -6.86076e-23 -5.12268e-23 -3.68535e-23 -5.80896e-23 -4.08732e-23 -3.76920e-23 -3.55374e-23 -3.19799e-23 -3.05681e-23 -3.10817e-23 -2.44293e-23 -2.77194e-23 -2.37752e-23 -1.21653e-25 -1.94723e-23 -2.91033e-24 -1.00798e-23 -7.11062e-24 -1.03911e-23 -2.88690e-23 -1.57555e-23 -1.65432e-23 -1.98637e-23 -1.76451e-23 -1.17300e-23 -1.31533e-23 -7.91518e-24 -2.00157e-23 -1.57307e-23 -1.24173e-23 -3.71979e-24 4.10957e-24 -1.08236e-23 7.28577e-26 1.84671e-24 -4.95193e-24 -1.35063e-24 -1.35684e-24 2.97559e-24 -1.06788e-24 0.00000e+00 6.79714e-24 0.00000e+00 0.00000e+00 -1.02334e-24 6.61597e-24 0.00000e+00 6.52037e-24 0.00000e+00 0.00000e+00 6.24683e-24 0.00000e+00 6.17885e-24 0.00000e+00 0.00000e+00 1.24595e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.84456e-20 3.78433e-20 3.14832e-20 3.12868e-20 3.29279e-20 2.82810e-20 3.27908e-20 3.80747e-20 4.51637e-20 4.19858e-20 3.35561e-20 2.10426e-20 1.65670e-20 1.36211e-20 1.24701e-20 1.11999e-20 8.64187e-21 8.03767e-21 5.79325e-21 4.10109e-21 3.77163e-21 3.40334e-21 2.62005e-21 2.62201e-21 1.80755e-21 2.35738e-21 1.62085e-21 1.39073e-21 6.88412e-22 5.57567e-22 1.30312e-22 2.40694e-22 -3.93468e-22 -2.17169e-22 -3.74067e-22 -4.88463e-22 -4.33219e-22 -7.09029e-22 -6.33121e-22 -4.54097e-22 -8.69200e-22 -8.76540e-22 -8.39162e-22 -1.04680e-21 -1.32658e-21 -1.34440e-21 -1.19748e-21 -1.49546e-21 -1.90185e-21 -1.69195e-21 -1.90005e-21 -1.80276e-21 -1.71277e-21 -1.46294e-21 -1.40284e-21 -1.26911e-21 -1.28774e-21 -1.08196e-21 -1.19272e-21 -1.10962e-21 -8.40587e-22 -7.55238e-22 -7.99546e-22 -6.56384e-22 -5.65671e-22 -4.33288e-22 -4.08440e-22 -3.84491e-22 -2.04084e-22 -3.87033e-22 -2.54923e-22 -2.03100e-22 -8.87487e-23 -4.57568e-22 -8.57804e-24 -2.96768e-23 4.09958e-23 9.44494e-23 1.77336e-22 1.54693e-22 1.78005e-22 1.19686e-22 1.42529e-22 1.28887e-22 9.71174e-23 1.33541e-22 1.19861e-22 9.72847e-23 1.20587e-22 8.98145e-23 9.06438e-23 6.20237e-23 6.39518e-23 4.95426e-23 1.48351e-23 5.84247e-24 4.85496e-24 2.06821e-23 -8.08625e-24 -5.55227e-24 -3.05929e-23 -3.68948e-23 -1.26272e-23 -4.08932e-23 -3.47039e-23 -7.03869e-23 -7.14198e-23 -5.57827e-23 -5.90949e-23 -5.13751e-23 -5.82012e-23 -9.49882e-23 -8.09294e-23 -8.43860e-23 -9.85906e-23 -8.34546e-23 -7.19219e-23 -7.07990e-23 -5.13814e-23 -5.82030e-23 -7.51646e-23 -6.78610e-23 -5.06694e-23 -3.64525e-23 -5.74575e-23 -4.04284e-23 -3.72819e-23 -3.51507e-23 -3.16319e-23 -3.02355e-23 -3.07435e-23 -2.41635e-23 -2.74178e-23 -2.35165e-23 -1.20329e-25 -1.92604e-23 -2.87866e-24 -9.97011e-24 -7.03324e-24 -1.02780e-23 -2.85549e-23 -1.55841e-23 -1.63632e-23 -1.96476e-23 -1.74531e-23 -1.16023e-23 -1.30101e-23 -7.82905e-24 -1.97979e-23 -1.55595e-23 -1.22822e-23 -3.67931e-24 4.06485e-24 -1.07058e-23 7.20649e-26 1.82661e-24 -4.89805e-24 -1.33593e-24 -1.34207e-24 2.94321e-24 -1.05626e-24 0.00000e+00 6.72318e-24 0.00000e+00 0.00000e+00 -1.01220e-24 6.54398e-24 0.00000e+00 6.44942e-24 0.00000e+00 0.00000e+00 6.17885e-24 0.00000e+00 6.11162e-24 0.00000e+00 0.00000e+00 1.23239e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.82169e-20 6.20836e-20 5.28321e-20 5.37297e-20 5.64909e-20 4.82199e-20 5.90706e-20 7.25210e-20 8.98350e-20 8.46114e-20 6.57301e-20 3.89508e-20 2.95218e-20 2.40631e-20 2.21380e-20 2.00192e-20 1.50119e-20 1.40491e-20 9.97008e-21 6.76414e-21 6.38698e-21 5.90967e-21 4.45595e-21 4.50535e-21 3.03825e-21 4.21630e-21 2.91530e-21 2.55755e-21 1.24267e-21 1.00131e-21 1.85974e-22 4.84340e-22 -7.30821e-22 -3.29210e-22 -6.35970e-22 -8.06901e-22 -6.61968e-22 -1.21197e-21 -1.09830e-21 -7.13276e-22 -1.52621e-21 -1.55051e-21 -1.50453e-21 -1.89551e-21 -2.48864e-21 -2.56467e-21 -2.29944e-21 -2.88636e-21 -3.65814e-21 -3.27126e-21 -3.65554e-21 -3.44905e-21 -3.29501e-21 -2.78837e-21 -2.68982e-21 -2.43779e-21 -2.45568e-21 -2.05289e-21 -2.25416e-21 -2.10932e-21 -1.57390e-21 -1.40388e-21 -1.51542e-21 -1.20788e-21 -1.04325e-21 -7.68488e-22 -7.27767e-22 -6.76985e-22 -3.24094e-22 -6.91314e-22 -4.25451e-22 -3.12553e-22 -9.87483e-23 -7.08157e-22 6.21984e-23 3.31074e-23 1.66513e-22 2.60445e-22 4.40084e-22 3.74686e-22 4.32042e-22 3.02312e-22 3.56776e-22 3.27540e-22 2.48800e-22 3.25615e-22 2.93789e-22 2.44296e-22 2.94717e-22 2.31911e-22 2.29612e-22 1.74853e-22 1.71216e-22 1.42184e-22 6.75264e-23 4.70242e-23 4.78455e-23 7.89624e-23 1.48759e-23 1.37538e-23 -3.67307e-23 -5.38642e-23 8.99414e-25 -6.45986e-23 -4.59937e-23 -1.23012e-22 -1.23315e-22 -9.37770e-23 -1.07748e-22 -8.92037e-23 -1.05092e-22 -1.84135e-22 -1.56806e-22 -1.63975e-22 -1.95252e-22 -1.61234e-22 -1.39750e-22 -1.38509e-22 -9.72994e-23 -1.14388e-22 -1.48225e-22 -1.33950e-22 -9.73111e-23 -6.99111e-23 -1.12833e-22 -7.83282e-23 -7.27016e-23 -6.73387e-23 -6.05923e-23 -5.82202e-23 -5.94856e-23 -4.59187e-23 -5.43414e-23 -4.58175e-23 1.99827e-24 -3.67527e-23 -4.29691e-24 -1.82696e-23 -1.25727e-23 -1.92161e-23 -5.53117e-23 -3.00208e-23 -3.15909e-23 -3.91638e-23 -3.55220e-23 -2.12914e-23 -2.62875e-23 -1.53281e-23 -4.15149e-23 -3.15756e-23 -2.53285e-23 -7.00645e-24 8.72109e-24 -2.25014e-23 -8.39923e-25 2.27109e-24 -1.14308e-23 -2.88011e-24 -2.53143e-24 6.08700e-24 -1.96878e-24 0.00000e+00 1.36184e-23 0.00000e+00 0.00000e+00 -1.87501e-24 1.32554e-23 0.00000e+00 1.30639e-23 0.00000e+00 0.00000e+00 1.24595e-23 0.00000e+00 1.23239e-23 0.00000e+00 0.00000e+00 2.49632e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 


==> anc/numubarRHC.txt <==
2.32864e-06 6.25619e-06 1.60002e-05 2.29500e-05 2.99316e-05 3.61717e-05 3.64453e-05 2.82484e-05 1.62189e-05 8.36204e-06 4.95442e-06 3.39086e-06 2.56585e-06 2.08784e-06 1.74572e-06 1.46005e-06 1.23360e-06 1.07991e-06 9.67436e-07 8.70120e-07 7.42388e-07 6.80907e-07 6.11291e-07 5.57863e-07 4.98813e-07 4.58315e-07 4.17480e-07 3.66968e-07 3.31689e-07 2.95811e-07 2.67799e-07 2.46969e-07 2.22799e-07 1.97898e-07 1.80388e-07 1.61270e-07 1.46700e-07 1.28982e-07 1.20322e-07 1.07828e-07 9.90447e-08 8.84847e-08 7.75478e-08 7.12567e-08 6.50200e-08 6.13990e-08 5.67506e-08 4.72413e-08 4.50734e-08 3.95679e-08 3.99078e-08 3.45991e-08 3.04799e-08 2.98679e-08 3.07108e-08 2.73375e-08 2.45225e-08 2.13034e-08 2.10049e-08 1.78209e-08 1.76523e-08 1.59170e-08 1.56011e-08 1.38286e-08 1.32639e-08 1.28411e-08 1.20399e-08 1.22118e-08 1.05882e-08 1.13714e-08 9.81063e-09 8.50859e-09 7.99719e-09 7.79621e-09 6.68593e-09 6.27130e-09 6.21651e-09 5.45273e-09 4.99728e-09 4.34392e-09 4.06847e-09 4.08786e-09 3.82218e-09 3.89077e-09 3.94874e-09 3.75069e-09 3.67789e-09 2.55179e-09 3.29578e-09 2.79767e-09 2.44189e-09 2.36590e-09 2.69112e-09 2.54411e-09 2.24309e-09 2.18838e-09 1.95720e-09 1.61793e-09 1.59798e-09 1.74074e-09 2.02082e-09 1.84990e-09 1.60751e-09 1.36398e-09 1.43431e-09 1.15889e-09 1.45397e-09 1.39629e-09 1.32168e-09 1.21122e-09 1.01406e-09 1.04290e-09 1.11527e-09 8.74329e-10 7.98792e-10 7.56622e-10 8.19432e-10 4.57881e-10 5.25877e-10 4.35187e-10 5.42570e-10 1.13583e-09 2.89107e-10 4.34407e-10 3.46553e-10 4.38086e-10 3.27860e-10 3.75259e-10 2.22900e-10 3.11765e-10 2.57336e-10 1.89327e-10 1.84442e-10 3.79652e-10 1.29924e-10 1.41786e-10 1.46865e-10 9.26825e-11 1.09545e-10 3.41406e-11 1.78636e-10 1.05416e-10 1.00919e-10 1.03629e-10 5.19358e-11 8.44780e-11 9.82103e-11 1.01109e-10 3.30909e-11 6.53732e-11 7.86398e-11 4.71905e-11 1.61775e-11 0.00000e+00 1.63829e-11 0.00000e+00 4.93460e-11 3.24196e-11 0.00000e+00 1.50814e-11 0.00000e+00 3.14713e-11 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.51744e-11 1.50828e-11 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.34646e-11 1.43661e-11 0.00000e+00 1.32210e-11 0.00000e+00 1.40743e-11 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 

3.29954e-07 5.95403e-07 1.17841e-06 1.67535e-06 2.16515e-06 2.48493e-06 2.31420e-06 1.99440e-06 1.55961e-06 9.18012e-07 4.79545e-07 2.95648e-07 2.20771e-07 1.75103e-07 1.48329e-07 1.23841e-07 1.04766e-07 9.10875e-08 7.82290e-08 7.21867e-08 6.15282e-08 5.54626e-08 4.92842e-08 4.44997e-08 4.05600e-08 3.61556e-08 3.36224e-08 2.88799e-08 2.55976e-08 2.45897e-08 2.22994e-08 2.04015e-08 1.88519e-08 1.67448e-08 1.50904e-08 1.40729e-08 1.30490e-08 1.23024e-08 1.21815e-08 1.12699e-08 1.05285e-08 1.03702e-08 9.64923e-09 9.23201e-09 8.75765e-09 8.78994e-09 8.54115e-09 7.65322e-09 8.13302e-09 7.24599e-09 7.78255e-09 6.96912e-09 5.95729e-09 5.97852e-09 5.91824e-09 5.18976e-09 4.31735e-09 3.66341e-09 3.40343e-09 3.15814e-09 3.03928e-09 2.56508e-09 2.61938e-09 2.23083e-09 1.93647e-09 2.11589e-09 1.77976e-09 1.85974e-09 1.64013e-09 1.93283e-09 1.60292e-09 1.35891e-09 1.35901e-09 1.17599e-09 1.07810e-09 1.09872e-09 1.08725e-09 1.03584e-09 1.08104e-09 1.07924e-09 1.12852e-09 1.08007e-09 9.96405e-10 9.83986e-10 9.77552e-10 8.78309e-10 9.91901e-10 6.59734e-10 7.60166e-10 6.88627e-10 7.57861e-10 6.29309e-10 7.09393e-10 6.37451e-10 5.74319e-10 5.99469e-10 4.74008e-10 4.17705e-10 3.61459e-10 4.22944e-10 5.01537e-10 4.12661e-10 4.15453e-10 3.21670e-10 3.44408e-10 2.72144e-10 3.46815e-10 3.52548e-10 3.52538e-10 2.71132e-10 2.37155e-10 2.87041e-10 3.08269e-10 2.65509e-10 2.88009e-10 2.30143e-10 2.54906e-10 1.58071e-10 1.73407e-10 1.43967e-10 1.69980e-10 3.21253e-10 8.77098e-11 1.53817e-10 1.32085e-10 1.61797e-10 1.10689e-10 1.35283e-10 8.03389e-11 1.22629e-10 9.25890e-11 7.17720e-11 6.81592e-11 1.09807e-10 4.61774e-11 5.36389e-11 5.34308e-11 3.59021e-11 4.45701e-11 1.21101e-11 6.40906e-11 3.82691e-11 3.55989e-11 3.07887e-11 1.87890e-11 3.02416e-11 3.50203e-11 3.65922e-11 1.16847e-11 2.33932e-11 2.92983e-11 1.89734e-11 5.79658e-12 0.00000e+00 6.00083e-12 0.00000e+00 1.85096e-11 1.28453e-11 0.00000e+00 5.27302e-12 0.00000e+00 1.18427e-11 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.59160e-12 5.55785e-12 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.05429e-12 5.29377e-12 0.00000e+00 4.96286e-12 0.00000e+00 5.18622e-12 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 



1.08870e-13 1.71397e-13 3.14828e-13 4.12435e-13 4.93871e-13 5.26900e-13 4.34597e-13 2.98168e-13 1.72695e-13 9.78208e-14 6.46184e-14 4.78540e-14 3.95405e-14 3.21823e-14 2.79203e-14 2.29219e-14 1.94869e-14 1.68453e-14 1.44030e-14 1.32059e-14 1.12653e-14 1.00578e-14 8.85989e-15 7.83466e-15 7.18561e-15 6.28062e-15 5.80986e-15 4.92157e-15 4.25332e-15 4.05142e-15 3.66201e-15 3.26239e-15 2.83211e-15 2.58759e-15 2.35331e-15 2.01308e-15 1.90803e-15 1.69117e-15 1.54456e-15 1.52124e-15 1.39556e-15 1.29483e-15 1.17929e-15 1.25515e-15 1.11108e-15 1.00714e-15 9.55178e-16 8.18678e-16 9.45476e-16 7.04624e-16 6.67714e-16 5.13926e-16 5.38194e-16 5.31101e-16 5.43560e-16 5.10670e-16 4.20358e-16 4.10024e-16 3.38723e-16 3.20718e-16 3.11156e-16 2.61649e-16 2.88922e-16 2.24809e-16 1.71836e-16 2.17243e-16 1.44062e-16 1.68768e-16 1.43953e-16 1.76953e-16 1.40758e-16 9.06719e-17 1.15485e-16 5.92332e-17 5.00008e-17 6.56299e-17 4.19507e-17 4.29255e-17 5.95289e-17 5.27366e-17 6.84729e-17 5.72218e-17 3.39471e-17 3.79030e-17 3.84758e-17 4.10877e-17 3.96393e-17 2.76227e-17 3.68647e-17 1.97444e-17 4.97492e-17 2.05660e-17 1.78039e-17 2.43245e-17 2.01741e-17 2.35415e-17 1.80884e-17 1.33004e-17 5.99856e-18 1.77322e-17 2.26331e-17 1.89495e-17 1.48240e-17 7.60368e-18 7.58149e-18 3.55353e-18 7.55085e-19 -7.13373e-18 -6.53103e-18 2.16083e-18 -5.26606e-18 -4.87079e-18 -7.34105e-18 -7.67084e-18 -5.32604e-18 -4.91627e-18 -6.37419e-18 -1.76878e-18 -6.06471e-18 -4.12240e-18 -6.36292e-18 -1.00968e-17 -3.10965e-18 -4.67523e-19 1.34196e-18 -1.43443e-18 -2.97850e-18 -3.92035e-18 -6.41442e-19 2.91586e-18 -1.90506e-19 -4.72700e-19 1.25582e-18 -3.78370e-19 -1.84106e-18 6.99335e-19 -1.07502e-18 -3.74997e-19 -1.84700e-18 -3.48508e-19 -2.68164e-18 -1.49788e-18 -1.07539e-18 -1.67220e-18 -8.00250e-19 -1.14514e-18 -1.01660e-18 -1.51227e-18 -4.55168e-19 -8.12690e-19 3.49377e-19 5.59996e-19 -2.10365e-19 0.00000e+00 -2.73510e-19 0.00000e+00 -9.03934e-19 -1.87344e-21 0.00000e+00 -1.68843e-19 0.00000e+00 -5.64879e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.92329e-19 1.91168e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.03019e-19 1.82085e-19 0.00000e+00 1.99346e-19 0.00000e+00 1.78385e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.71397e-13 3.54504e-13 6.56231e-13 8.69569e-13 1.11197e-12 1.19579e-12 9.12961e-13 4.81656e-13 1.77106e-13 9.51625e-14 9.67692e-14 9.50083e-14 8.65527e-14 7.15990e-14 6.24586e-14 5.09997e-14 4.35091e-14 3.79454e-14 3.20975e-14 2.97432e-14 2.51923e-14 2.23663e-14 1.98694e-14 1.73565e-14 1.60582e-14 1.38661e-14 1.28682e-14 1.08927e-14 9.32202e-15 8.93980e-15 8.21513e-15 7.16664e-15 6.25060e-15 5.61188e-15 5.24900e-15 4.40853e-15 4.19594e-15 3.57879e-15 3.33239e-15 3.22879e-15 2.89732e-15 2.66423e-15 2.35006e-15 2.50728e-15 2.17564e-15 1.83238e-15 1.72499e-15 1.43347e-15 1.66955e-15 1.05790e-15 9.66979e-16 6.28650e-16 7.51985e-16 7.40407e-16 7.51082e-16 7.18871e-16 6.25634e-16 6.41617e-16 5.39481e-16 5.36283e-16 4.85842e-16 4.95055e-16 5.41440e-16 4.22675e-16 3.35339e-16 4.47324e-16 3.11275e-16 3.74426e-16 3.39465e-16 4.32948e-16 3.42601e-16 2.53734e-16 2.91632e-16 1.86219e-16 1.70344e-16 2.04577e-16 1.68813e-16 1.56058e-16 1.94401e-16 1.80613e-16 2.17991e-16 1.88075e-16 1.33690e-16 1.44074e-16 1.42801e-16 1.40677e-16 1.49220e-16 1.03771e-16 1.15828e-16 8.61061e-17 1.53219e-16 8.55145e-17 8.38145e-17 9.39254e-17 7.98238e-17 9.35358e-17 7.15332e-17 5.17169e-17 3.88774e-17 6.91580e-17 8.20918e-17 7.08937e-17 5.58435e-17 3.24150e-17 3.47588e-17 2.28928e-17 2.47482e-17 2.36183e-18 6.62988e-18 2.12780e-17 3.85955e-18 6.58055e-18 -2.04685e-18 -5.93583e-18 -1.50781e-18 -2.04448e-18 -5.68112e-18 3.51992e-18 -8.61311e-18 -3.83784e-18 -7.16579e-18 -3.80204e-18 -1.61645e-18 3.14069e-18 3.78643e-18 3.58236e-18 -1.89951e-18 -3.94015e-18 1.61826e-18 7.25910e-18 -4.61005e-19 1.33262e-18 5.38847e-18 3.40189e-18 -2.46697e-18 3.87758e-18 -2.15137e-19 2.92867e-19 -1.34145e-18 -3.49722e-19 -3.80295e-18 -2.11965e-18 -1.12015e-18 -2.03566e-18 -1.17573e-18 -1.54655e-18 -1.08031e-18 -2.20814e-18 -6.02709e-19 -1.02450e-18 1.93527e-18 1.93856e-18 -2.69520e-19 0.00000e+00 -4.25028e-19 0.00000e+00 -1.48791e-18 4.94796e-19 0.00000e+00 -1.75776e-19 0.00000e+00 -5.99555e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.40186e-19 2.38737e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.13006e-19 2.27393e-19 0.00000e+00 3.07344e-19 0.00000e+00 2.22773e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.14828e-13 6.56231e-13 1.38866e-12 1.93959e-12 2.44712e-12 2.69887e-12 2.29976e-12 1.56165e-12 8.60631e-13 4.76506e-13 3.22652e-13 2.46308e-13 2.01637e-13 1.61826e-13 1.37949e-13 1.12351e-13 9.48103e-14 8.14787e-14 6.95043e-14 6.37785e-14 5.45248e-14 4.83222e-14 4.31381e-14 3.80992e-14 3.48870e-14 3.05190e-14 2.80789e-14 2.40452e-14 2.06445e-14 1.96652e-14 1.78456e-14 1.59087e-14 1.40216e-14 1.25220e-14 1.16602e-14 1.00200e-14 9.29751e-15 8.23442e-15 7.79916e-15 7.49706e-15 6.81916e-15 6.22524e-15 5.58321e-15 5.84624e-15 5.18000e-15 4.57852e-15 4.27771e-15 3.52684e-15 3.97939e-15 2.59191e-15 2.47325e-15 1.68899e-15 1.83315e-15 1.74702e-15 1.72536e-15 1.58250e-15 1.36422e-15 1.32383e-15 1.10659e-15 1.05365e-15 9.50501e-16 9.87981e-16 1.04312e-15 8.33796e-16 6.83485e-16 8.81703e-16 6.66953e-16 7.38234e-16 7.05181e-16 8.86111e-16 6.98618e-16 5.28863e-16 5.91919e-16 3.94044e-16 3.62622e-16 4.09780e-16 3.39556e-16 3.26448e-16 3.86080e-16 3.57251e-16 4.22704e-16 3.71057e-16 2.61721e-16 2.81537e-16 2.65617e-16 2.76260e-16 2.90346e-16 2.04164e-16 2.09760e-16 1.68094e-16 2.92007e-16 1.64939e-16 1.45779e-16 1.84770e-16 1.46845e-16 1.80351e-16 1.36058e-16 9.86728e-17 7.90299e-17 1.39052e-16 1.54126e-16 1.31811e-16 1.05024e-16 5.85724e-17 6.06992e-17 4.26981e-17 4.86886e-17 4.90717e-18 7.84564e-18 4.09150e-17 5.39023e-18 1.22886e-17 -1.75031e-18 -1.08474e-17 -1.17729e-18 -2.23874e-18 -1.05269e-17 7.01326e-18 -1.57279e-17 -5.31657e-18 -1.28944e-17 2.94352e-18 -1.53430e-18 1.68027e-18 6.91193e-18 7.90997e-18 -2.95255e-18 -6.64866e-18 3.91872e-18 1.32001e-17 -8.56923e-19 2.93634e-18 1.12661e-17 7.25894e-18 -4.42791e-18 7.41279e-18 -4.20236e-21 9.14353e-19 -2.30513e-18 -6.57248e-19 -6.79661e-18 -3.75770e-18 -2.09102e-18 -3.97917e-18 -2.09664e-18 -2.78546e-18 -1.95972e-18 -3.94322e-18 -1.10027e-18 -1.83918e-18 3.64810e-18 3.70346e-18 -4.80828e-19 0.00000e+00 -7.53682e-19 0.00000e+00 -2.62074e-18 7.72037e-19 0.00000e+00 -3.31240e-19 0.00000e+00 -1.03930e-18 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.60945e-19 5.57559e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.30637e-19 5.31067e-19 0.00000e+00 6.19228e-19 0.00000e+00 5.20277e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.12435e-13 8.69569e-13 1.93959e-12 2.80679e-12 3.55697e-12 3.97104e-12 3.51264e-12 2.53043e-12 1.48737e-12 8.32132e-13 5.32917e-13 3.84771e-13 3.02612e-13 2.38871e-13 2.01599e-13 1.63007e-13 1.37024e-13 1.16807e-13 1.00004e-13 9.15454e-14 7.84457e-14 6.93972e-14 6.21578e-14 5.50833e-14 5.03094e-14 4.42257e-14 4.05296e-14 3.47996e-14 2.99324e-14 2.85233e-14 2.57563e-14 2.31741e-14 2.05519e-14 1.83044e-14 1.70119e-14 1.47592e-14 1.36375e-14 1.22400e-14 1.16561e-14 1.11497e-14 1.01636e-14 9.27099e-15 8.38424e-15 8.66486e-15 7.72677e-15 6.92121e-15 6.43839e-15 5.27662e-15 5.89696e-15 3.91045e-15 3.77122e-15 2.58810e-15 2.73262e-15 2.61619e-15 2.54406e-15 2.31719e-15 1.99754e-15 1.90273e-15 1.60326e-15 1.49818e-15 1.32884e-15 1.42551e-15 1.46936e-15 1.18300e-15 9.91205e-16 1.24678e-15 9.91079e-16 1.06011e-15 1.03083e-15 1.27822e-15 1.00960e-15 7.74621e-16 8.52663e-16 5.92992e-16 5.39820e-16 5.98787e-16 4.98587e-16 4.79580e-16 5.58642e-16 5.13347e-16 6.04428e-16 5.36075e-16 3.83850e-16 4.11544e-16 3.78450e-16 4.02155e-16 4.21149e-16 2.97669e-16 3.01876e-16 2.52835e-16 4.16012e-16 2.42560e-16 2.11254e-16 2.75069e-16 2.18688e-16 2.64098e-16 2.00834e-16 1.50035e-16 1.23678e-16 2.08419e-16 2.29254e-16 1.95022e-16 1.57570e-16 9.19972e-17 9.42549e-17 7.14309e-17 8.25528e-17 2.17908e-17 2.24001e-17 6.73386e-17 1.65179e-17 2.73292e-17 1.14530e-17 -5.14653e-18 9.47383e-18 5.79621e-18 -5.76711e-18 1.51860e-17 -1.51073e-17 -1.42698e-18 -1.15804e-17 9.55640e-18 1.08408e-18 5.19410e-18 1.40009e-17 1.64516e-17 2.22225e-19 -3.85462e-18 8.46266e-18 2.19404e-17 1.90381e-18 6.65131e-18 1.78256e-17 1.36946e-17 -4.35412e-18 1.18403e-17 1.89927e-18 2.59264e-18 -2.18808e-18 -4.72587e-19 -6.88488e-18 -3.70600e-18 -1.56064e-18 -4.54070e-18 -2.15904e-18 -2.65142e-18 -1.36742e-18 -3.98145e-18 -1.06334e-18 -1.65069e-18 5.96010e-18 5.68252e-18 -4.53415e-19 0.00000e+00 -8.00989e-19 0.00000e+00 -2.86616e-18 7.41599e-19 0.00000e+00 -2.63717e-19 0.00000e+00 -1.08380e-18 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.24711e-19 7.20337e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.16586e-19 6.86110e-19 0.00000e+00 8.01814e-19 0.00000e+00 6.72171e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.93871e-13 1.11197e-12 2.44712e-12 3.55697e-12 4.68788e-12 5.31970e-12 4.64976e-12 3.11672e-12 1.64139e-12 8.92416e-13 6.16941e-13 4.79401e-13 3.86154e-13 3.07568e-13 2.60019e-13 2.11428e-13 1.77612e-13 1.52812e-13 1.30933e-13 1.19986e-13 1.02109e-13 9.06729e-14 8.16392e-14 7.21992e-14 6.58670e-14 5.79549e-14 5.29589e-14 4.56870e-14 3.92023e-14 3.71825e-14 3.35978e-14 3.02894e-14 2.69816e-14 2.39531e-14 2.22812e-14 1.93518e-14 1.78850e-14 1.61468e-14 1.54361e-14 1.46275e-14 1.33308e-14 1.21233e-14 1.09811e-14 1.12467e-14 1.00234e-14 8.99888e-15 8.32053e-15 6.83387e-15 7.54852e-15 5.08574e-15 4.89754e-15 3.36804e-15 3.55012e-15 3.32467e-15 3.24917e-15 2.92408e-15 2.50628e-15 2.38830e-15 1.99929e-15 1.85394e-15 1.65358e-15 1.76481e-15 1.80660e-15 1.44873e-15 1.21672e-15 1.52885e-15 1.21877e-15 1.29970e-15 1.26510e-15 1.55372e-15 1.21363e-15 9.63754e-16 1.02865e-15 7.35149e-16 6.78807e-16 7.66499e-16 6.46127e-16 6.00928e-16 7.07411e-16 6.56302e-16 7.63649e-16 6.84526e-16 5.00888e-16 5.43791e-16 4.79036e-16 5.16813e-16 5.42902e-16 3.79428e-16 3.86261e-16 3.37056e-16 5.31477e-16 3.26402e-16 2.69581e-16 3.59421e-16 2.93149e-16 3.42571e-16 2.59991e-16 1.95404e-16 1.65455e-16 2.76385e-16 2.98010e-16 2.50528e-16 2.04804e-16 1.18997e-16 1.18541e-16 9.89150e-17 1.10532e-16 3.05049e-17 3.58215e-17 8.65126e-17 2.57626e-17 3.50134e-17 1.52485e-17 -7.25914e-18 9.72385e-18 7.34742e-18 -9.75443e-18 1.91045e-17 -2.17516e-17 -3.48206e-18 -1.52123e-17 2.49617e-17 8.87927e-19 2.56392e-18 1.21474e-17 1.79913e-17 1.41342e-19 -6.41445e-18 8.93838e-18 2.22558e-17 -1.65842e-18 6.58521e-18 1.98564e-17 1.52161e-17 -5.74107e-18 1.44420e-17 1.56456e-18 2.02931e-18 -1.63592e-18 -5.30435e-19 -9.28794e-18 -5.08734e-18 -1.66528e-18 -5.15455e-18 -2.95668e-18 -3.44226e-18 -1.49829e-18 -5.37562e-18 -1.33468e-18 -2.13933e-18 7.42676e-18 6.78169e-18 -6.14366e-19 0.00000e+00 -1.11513e-18 0.00000e+00 -4.07813e-18 1.23097e-18 0.00000e+00 -2.77337e-19 0.00000e+00 -1.25348e-18 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.01472e-19 5.97842e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.04837e-19 5.69435e-19 0.00000e+00 8.88468e-19 0.00000e+00 5.57867e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.26900e-13 1.19579e-12 2.69887e-12 3.97104e-12 5.31970e-12 6.17489e-12 5.52618e-12 3.75647e-12 1.96865e-12 1.03975e-12 6.98034e-13 5.36354e-13 4.31704e-13 3.46050e-13 2.92402e-13 2.39720e-13 2.00911e-13 1.73644e-13 1.49432e-13 1.36914e-13 1.16326e-13 1.03595e-13 9.34082e-14 8.28567e-14 7.53215e-14 6.65205e-14 6.06172e-14 5.25824e-14 4.51191e-14 4.25114e-14 3.82797e-14 3.47409e-14 3.11198e-14 2.75194e-14 2.55586e-14 2.23250e-14 2.05087e-14 1.87055e-14 1.79396e-14 1.68522e-14 1.54536e-14 1.40128e-14 1.27602e-14 1.29733e-14 1.16390e-14 1.05917e-14 9.75948e-15 8.03751e-15 8.78751e-15 6.04560e-15 5.88944e-15 4.12421e-15 4.25788e-15 3.91805e-15 3.84281e-15 3.39825e-15 2.86280e-15 2.69257e-15 2.24710e-15 2.03350e-15 1.82517e-15 1.92339e-15 1.94897e-15 1.56374e-15 1.32190e-15 1.64695e-15 1.34175e-15 1.38136e-15 1.36247e-15 1.65667e-15 1.29228e-15 1.05090e-15 1.09132e-15 7.97177e-16 7.50680e-16 8.39158e-16 7.02570e-16 6.58090e-16 7.69713e-16 7.20442e-16 8.26521e-16 7.46073e-16 5.57539e-16 6.04284e-16 5.04364e-16 5.67337e-16 5.98730e-16 4.08810e-16 4.14354e-16 3.68692e-16 5.73392e-16 3.61504e-16 2.74544e-16 3.90611e-16 3.17132e-16 3.64801e-16 2.80746e-16 2.12675e-16 1.76730e-16 3.01714e-16 3.13398e-16 2.57821e-16 2.17403e-16 1.22178e-16 1.13531e-16 9.96133e-17 1.09530e-16 1.76159e-17 3.35296e-17 8.26330e-17 1.71524e-17 2.18697e-17 2.82173e-18 -2.13325e-17 -4.97973e-18 -1.99604e-18 -2.51751e-17 1.21623e-17 -3.38403e-17 -1.16136e-17 -2.52552e-17 2.11907e-17 -3.56357e-18 -9.32789e-18 4.34376e-18 1.00218e-17 -5.72142e-18 -1.46126e-17 4.94583e-18 1.55427e-17 -7.59142e-18 2.60662e-18 1.67566e-17 9.53826e-18 -8.81495e-18 1.24259e-17 -1.38032e-18 -8.03837e-20 -2.95882e-18 -1.25175e-18 -1.36635e-17 -7.63619e-18 -3.69313e-18 -6.91213e-18 -4.25793e-18 -5.34439e-18 -3.41294e-18 -7.80452e-18 -2.07251e-18 -3.59312e-18 6.21614e-18 6.09668e-18 -1.00125e-18 0.00000e+00 -1.54346e-18 0.00000e+00 -5.45510e-18 1.27006e-18 0.00000e+00 -5.83549e-19 0.00000e+00 -1.79218e-18 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.70558e-19 5.67115e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.34271e-19 5.40168e-19 0.00000e+00 9.17369e-19 0.00000e+00 5.29194e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.34597e-13 9.12961e-13 2.29976e-12 3.51264e-12 4.64976e-12 5.52618e-12 5.35551e-12 4.14666e-12 2.51192e-12 1.35609e-12 7.96723e-13 5.35217e-13 4.02451e-13 3.17480e-13 2.64837e-13 2.17928e-13 1.81036e-13 1.55056e-13 1.34688e-13 1.22162e-13 1.04354e-13 9.31752e-14 8.39387e-14 7.52916e-14 6.74893e-14 6.03560e-14 5.46072e-14 4.76397e-14 4.11343e-14 3.84650e-14 3.42504e-14 3.16290e-14 2.84933e-14 2.51855e-14 2.31091e-14 2.05292e-14 1.84784e-14 1.73366e-14 1.65733e-14 1.55051e-14 1.43218e-14 1.29055e-14 1.18776e-14 1.18826e-14 1.08143e-14 1.01699e-14 9.35026e-15 7.69862e-15 8.26260e-15 5.90822e-15 5.89831e-15 4.27882e-15 4.20351e-15 3.84509e-15 3.73848e-15 3.26093e-15 2.68110e-15 2.43789e-15 2.02156e-15 1.74812e-15 1.59393e-15 1.63848e-15 1.59895e-15 1.31738e-15 1.13336e-15 1.35087e-15 1.16556e-15 1.11480e-15 1.12565e-15 1.33598e-15 1.03905e-15 8.54358e-16 8.61456e-16 6.35497e-16 5.96464e-16 6.51985e-16 5.14630e-16 5.03047e-16 5.75344e-16 5.31473e-16 5.99067e-16 5.48081e-16 4.05801e-16 4.41688e-16 3.27792e-16 4.14237e-16 4.33574e-16 2.90033e-16 2.81797e-16 2.59435e-16 4.13290e-16 2.60775e-16 1.51822e-16 2.77899e-16 2.13029e-16 2.48288e-16 1.89845e-16 1.49130e-16 1.19684e-16 2.22053e-16 2.09788e-16 1.64382e-16 1.45322e-16 7.59107e-17 5.83126e-17 5.73571e-17 6.26458e-17 -1.09039e-17 -2.21822e-18 4.33583e-17 -7.59016e-18 -7.82435e-18 -1.82129e-17 -3.44238e-17 -2.20425e-17 -1.50330e-17 -3.66884e-17 -2.33619e-18 -3.69546e-17 -1.77408e-17 -3.01633e-17 3.06585e-18 -8.18905e-18 -2.36927e-17 -4.89293e-18 -3.19352e-18 -1.15362e-17 -1.94685e-17 -1.12683e-18 3.32818e-18 -1.07083e-17 -2.82652e-18 8.11536e-18 -7.81192e-19 -9.75135e-18 5.21209e-18 -4.52422e-18 -2.18965e-18 -4.65403e-18 -1.83630e-18 -1.43970e-17 -8.11294e-18 -5.29517e-18 -7.59159e-18 -4.36476e-18 -5.91533e-18 -4.85822e-18 -8.04704e-18 -2.33026e-18 -4.24454e-18 2.26801e-18 3.11954e-18 -1.15831e-18 0.00000e+00 -1.50707e-18 0.00000e+00 -5.07736e-18 4.24839e-19 0.00000e+00 -8.28880e-19 0.00000e+00 -1.99631e-18 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.01455e-19 5.97825e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.70729e-19 5.69419e-19 0.00000e+00 7.56786e-19 0.00000e+00 5.57850e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.98168e-13 4.81656e-13 1.56165e-12 2.53043e-12 3.11672e-12 3.75647e-12 4.14666e-12 3.97762e-12 2.91656e-12 1.64312e-12 8.50566e-13 4.75849e-13 3.20035e-13 2.43057e-13 1.98344e-13 1.62585e-13 1.33414e-13 1.11280e-13 9.78007e-14 8.70139e-14 7.56831e-14 6.75817e-14 6.04201e-14 5.51852e-14 4.86090e-14 4.42788e-14 3.97742e-14 3.47157e-14 3.03375e-14 2.83790e-14 2.48972e-14 2.34792e-14 2.12046e-14 1.87772e-14 1.68857e-14 1.53640e-14 1.33882e-14 1.30327e-14 1.22854e-14 1.15509e-14 1.07159e-14 9.58121e-15 8.90016e-15 8.77396e-15 8.17924e-15 8.02466e-15 7.38945e-15 6.09384e-15 6.49044e-15 4.74173e-15 4.90195e-15 3.68047e-15 3.44133e-15 3.19319e-15 3.04125e-15 2.63698e-15 2.11146e-15 1.83304e-15 1.50483e-15 1.23569e-15 1.13429e-15 1.16635e-15 1.08075e-15 9.40326e-16 8.25641e-16 9.21920e-16 8.66159e-16 7.53534e-16 7.88537e-16 9.29079e-16 7.28617e-16 5.78146e-16 5.84561e-16 4.19691e-16 3.80044e-16 3.84325e-16 2.67871e-16 3.02278e-16 3.26302e-16 2.82185e-16 3.14013e-16 2.91814e-16 2.00444e-16 2.15369e-16 1.37462e-16 2.15370e-16 2.25820e-16 1.47245e-16 1.30350e-16 1.14483e-16 2.10827e-16 1.22773e-16 3.54230e-17 1.33423e-16 7.95999e-17 1.12972e-16 8.35947e-17 7.40043e-17 5.00995e-17 1.13234e-16 9.05172e-17 6.11799e-17 6.22814e-17 2.85702e-17 1.12759e-17 1.13962e-17 1.46412e-17 -2.70639e-17 -2.36996e-17 8.86584e-18 -2.58572e-17 -2.36859e-17 -2.53128e-17 -3.17664e-17 -2.29911e-17 -1.72614e-17 -3.07021e-17 -9.02875e-18 -2.65871e-17 -1.39738e-17 -2.41928e-17 -1.44792e-17 -7.21567e-18 -2.33292e-17 -2.70087e-18 -5.51677e-18 -1.15685e-17 -1.54140e-17 -2.15339e-18 1.28418e-18 -4.92054e-18 -3.19814e-18 4.34564e-18 -3.80839e-18 -7.62273e-18 5.28747e-19 -3.84704e-18 -1.35847e-18 -4.26604e-18 -1.82339e-18 -1.05463e-17 -5.88469e-18 -5.26832e-18 -6.41756e-18 -3.06306e-18 -4.61413e-18 -4.70684e-18 -5.70642e-18 -1.89419e-18 -3.50387e-18 -5.79370e-19 1.01364e-18 -9.28851e-19 0.00000e+00 -9.81422e-19 0.00000e+00 -3.02040e-18 -1.16178e-19 0.00000e+00 -8.34927e-19 0.00000e+00 -1.41188e-18 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.74159e-19 7.69487e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.84815e-19 7.32924e-19 0.00000e+00 5.74235e-19 0.00000e+00 7.18034e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.72695e-13 1.77106e-13 8.60631e-13 1.48737e-12 1.64139e-12 1.96865e-12 2.51192e-12 2.91656e-12 2.43240e-12 1.41488e-12 6.91384e-13 3.44645e-13 2.11598e-13 1.54251e-13 1.23291e-13 1.00004e-13 8.11895e-14 6.54519e-14 5.79759e-14 5.04450e-14 4.48905e-14 4.00452e-14 3.53237e-14 3.28601e-14 2.85165e-14 2.64204e-14 2.36054e-14 2.04902e-14 1.80966e-14 1.71218e-14 1.48370e-14 1.42122e-14 1.28326e-14 1.14047e-14 1.00294e-14 9.31547e-15 7.87152e-15 7.92342e-15 7.29900e-15 6.94948e-15 6.42339e-15 5.69891e-15 5.31474e-15 5.17845e-15 4.92398e-15 4.98437e-15 4.60811e-15 3.79631e-15 4.07016e-15 2.98327e-15 3.17882e-15 2.43619e-15 2.21911e-15 2.11322e-15 1.96481e-15 1.72737e-15 1.36371e-15 1.15161e-15 9.40131e-16 7.48054e-16 6.95261e-16 7.21750e-16 6.44653e-16 5.92091e-16 5.24105e-16 5.54916e-16 5.49669e-16 4.55669e-16 4.85781e-16 5.76529e-16 4.58586e-16 3.32760e-16 3.54645e-16 2.37655e-16 1.96457e-16 1.78197e-16 9.71103e-17 1.45072e-16 1.40585e-16 1.02174e-16 1.19386e-16 1.10421e-16 5.64466e-17 5.69181e-17 2.73556e-17 7.67715e-17 7.88533e-17 5.28546e-17 3.70606e-17 2.19091e-17 7.49323e-17 2.90855e-17 -1.61387e-17 3.89088e-17 2.17189e-18 3.18318e-17 2.24847e-17 2.59227e-17 1.13247e-17 3.98094e-17 2.62643e-17 1.14110e-17 1.40800e-17 6.76410e-18 -2.49949e-19 -6.35103e-18 -2.33209e-18 -1.62386e-17 -1.87717e-17 7.10196e-19 -2.08903e-17 -1.30531e-17 -1.03919e-17 -1.22543e-17 -4.70164e-18 -4.92225e-18 -9.79621e-18 -2.51817e-18 -7.92837e-18 -2.60000e-18 -9.41609e-18 -1.41352e-17 -1.68653e-18 -9.46773e-18 5.99674e-18 2.98872e-18 -4.21059e-18 -3.96216e-18 1.85682e-18 7.01059e-18 3.01620e-18 1.13866e-18 5.56727e-18 1.07709e-18 -3.01132e-18 1.13608e-18 -7.73264e-20 1.24658e-18 -1.87286e-18 -9.02927e-19 -3.73513e-18 -1.96009e-18 -2.63500e-18 -3.31808e-18 -9.90894e-19 -1.75073e-18 -2.20952e-18 -1.84812e-18 -7.88746e-19 -1.42154e-18 -2.16042e-19 9.23656e-19 -3.70647e-19 0.00000e+00 -2.68866e-19 0.00000e+00 -6.25446e-19 -2.30374e-19 0.00000e+00 -4.35692e-19 0.00000e+00 -4.24486e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.47794e-19 7.43281e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.17575e-19 7.07964e-19 0.00000e+00 4.10021e-19 0.00000e+00 6.93580e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.78208e-14 9.51625e-14 4.76506e-13 8.32132e-13 8.92416e-13 1.03975e-12 1.35609e-12 1.64312e-12 1.41488e-12 8.42746e-13 4.20482e-13 2.12640e-13 1.29864e-13 9.33864e-14 7.43796e-14 5.97983e-14 4.86698e-14 3.89203e-14 3.42590e-14 2.96790e-14 2.64276e-14 2.35598e-14 2.07013e-14 1.92881e-14 1.66930e-14 1.54815e-14 1.38180e-14 1.19001e-14 1.05251e-14 1.00950e-14 8.77429e-15 8.37787e-15 7.53193e-15 6.72419e-15 5.85790e-15 5.46004e-15 4.61335e-15 4.64872e-15 4.24149e-15 4.06254e-15 3.71104e-15 3.29386e-15 3.05081e-15 2.95140e-15 2.80138e-15 2.82603e-15 2.61313e-15 2.15005e-15 2.32452e-15 1.68638e-15 1.80309e-15 1.36878e-15 1.24567e-15 1.21273e-15 1.10977e-15 9.87600e-16 7.86702e-16 6.68678e-16 5.35705e-16 4.38026e-16 4.00556e-16 4.32470e-16 3.83873e-16 3.53054e-16 3.08691e-16 3.27232e-16 3.19896e-16 2.73848e-16 2.90337e-16 3.50382e-16 2.71524e-16 1.89714e-16 2.08578e-16 1.31555e-16 1.00968e-16 9.61593e-17 4.68211e-17 7.30876e-17 7.16896e-17 4.90334e-17 6.14828e-17 5.47408e-17 1.97033e-17 2.09885e-17 1.35023e-17 3.67492e-17 3.75993e-17 2.75104e-17 2.00437e-17 8.68604e-18 4.16354e-17 1.37163e-17 -5.57215e-18 2.05108e-17 -9.70292e-19 2.01777e-17 1.27964e-17 1.53841e-17 8.20191e-18 2.36733e-17 1.99443e-17 1.15974e-17 8.01708e-18 6.81417e-18 6.14195e-18 -5.53426e-19 3.12593e-18 -2.52396e-18 -4.89583e-18 5.89937e-18 -7.54604e-18 5.18894e-20 1.04779e-18 -4.26445e-19 4.88523e-18 2.70383e-18 1.14438e-18 3.19236e-18 7.67216e-20 2.31202e-18 -1.30529e-18 -2.44917e-18 1.37499e-18 -5.66862e-19 7.55045e-18 6.71803e-18 5.25638e-19 1.30872e-18 3.40209e-18 8.01825e-18 4.27202e-18 2.77642e-18 5.42377e-18 3.87926e-18 -5.93035e-19 2.33374e-18 1.51639e-18 1.79206e-18 6.38666e-20 -2.31197e-19 -5.71562e-19 -2.24363e-19 -6.74734e-19 -1.08019e-18 -1.13635e-19 -2.88275e-19 -4.83415e-19 -1.91236e-19 -1.67202e-19 -2.68588e-19 7.45576e-19 1.13772e-18 -7.36551e-20 0.00000e+00 -9.73834e-21 0.00000e+00 8.29400e-20 1.07978e-19 0.00000e+00 -1.21809e-19 0.00000e+00 7.66782e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.73750e-19 4.70891e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.78799e-19 4.48517e-19 0.00000e+00 2.73755e-19 0.00000e+00 4.39405e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.46184e-14 9.67692e-14 3.22652e-13 5.32917e-13 6.16941e-13 6.98034e-13 7.96723e-13 8.50566e-13 6.91384e-13 4.20482e-13 2.29964e-13 1.31713e-13 8.69688e-14 6.40654e-14 5.18284e-14 4.17458e-14 3.44375e-14 2.81840e-14 2.44500e-14 2.15662e-14 1.87903e-14 1.67322e-14 1.48137e-14 1.35745e-14 1.19086e-14 1.08474e-14 9.74417e-15 8.35734e-15 7.33254e-15 7.06848e-15 6.24849e-15 5.84046e-15 5.24305e-15 4.68879e-15 4.13003e-15 3.78870e-15 3.29953e-15 3.20541e-15 2.96020e-15 2.79889e-15 2.53107e-15 2.26402e-15 2.05932e-15 1.98952e-15 1.84284e-15 1.78403e-15 1.64317e-15 1.34598e-15 1.46658e-15 1.04281e-15 1.09218e-15 7.99409e-16 7.49151e-16 7.40450e-16 6.76429e-16 6.06894e-16 5.00529e-16 4.41070e-16 3.50315e-16 3.06888e-16 2.70550e-16 3.06062e-16 2.76977e-16 2.42785e-16 2.07956e-16 2.32576e-16 2.11372e-16 1.96751e-16 2.03570e-16 2.50166e-16 1.85201e-16 1.32258e-16 1.44039e-16 8.98071e-17 6.69274e-17 7.41921e-17 4.32818e-17 5.00644e-17 5.60585e-17 4.44858e-17 5.56724e-17 4.69653e-17 2.01932e-17 2.44889e-17 2.38584e-17 3.34486e-17 3.42518e-17 2.57940e-17 2.43776e-17 1.54852e-17 4.22784e-17 1.91655e-17 1.02282e-17 2.37424e-17 1.06286e-17 2.54852e-17 1.69590e-17 1.56230e-17 1.20070e-17 2.44569e-17 2.59676e-17 2.06473e-17 1.21747e-17 9.63664e-18 1.17015e-17 6.07760e-18 8.16407e-18 3.13316e-18 3.38867e-18 9.82073e-18 6.61091e-20 5.83655e-18 4.86269e-18 2.82607e-18 6.61391e-18 4.49317e-18 3.40744e-18 5.15457e-18 1.04040e-18 2.73533e-18 7.75580e-19 3.94414e-18 1.89685e-18 2.52569e-18 5.79065e-18 6.66529e-18 1.88780e-18 2.03544e-18 3.20079e-18 6.55735e-18 2.73119e-18 2.64225e-18 4.58688e-18 4.24542e-18 -1.24693e-20 2.77354e-18 1.56958e-18 1.41948e-18 7.36918e-19 1.34469e-20 -6.53244e-21 3.05255e-20 4.94585e-20 -2.08444e-19 -2.06770e-21 3.22337e-20 9.59290e-20 2.46827e-20 3.76002e-22 2.72902e-20 1.22507e-18 1.20334e-18 -5.13327e-22 0.00000e+00 -1.19658e-21 0.00000e+00 -3.50875e-21 3.19873e-19 0.00000e+00 1.50400e-21 0.00000e+00 1.63562e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.33631e-19 2.32221e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.79842e-19 2.21187e-19 0.00000e+00 1.76589e-19 0.00000e+00 2.16693e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.78540e-14 9.50083e-14 2.46308e-13 3.84771e-13 4.79401e-13 5.36354e-13 5.35217e-13 4.75849e-13 3.44645e-13 2.12640e-13 1.31713e-13 8.74080e-14 6.30264e-14 4.79754e-14 3.94728e-14 3.20229e-14 2.67060e-14 2.23586e-14 1.92227e-14 1.72518e-14 1.47790e-14 1.31468e-14 1.17181e-14 1.05793e-14 9.42414e-15 8.44256e-15 7.64293e-15 6.55818e-15 5.71041e-15 5.49705e-15 4.92330e-15 4.52360e-15 4.07360e-15 3.63634e-15 3.25491e-15 2.94080e-15 2.62849e-15 2.46922e-15 2.31441e-15 2.15439e-15 1.94556e-15 1.75352e-15 1.57209e-15 1.52233e-15 1.38124e-15 1.28459e-15 1.17930e-15 9.61422e-16 1.05451e-15 7.38367e-16 7.56971e-16 5.36648e-16 5.20965e-16 5.20103e-16 4.78117e-16 4.32039e-16 3.68875e-16 3.34816e-16 2.71255e-16 2.47930e-16 2.13918e-16 2.46015e-16 2.27690e-16 1.91207e-16 1.62963e-16 1.90424e-16 1.62688e-16 1.59944e-16 1.62315e-16 2.01202e-16 1.46045e-16 1.06919e-16 1.14464e-16 7.34707e-17 5.54920e-17 6.47835e-17 4.36819e-17 4.22738e-17 5.05168e-17 4.32494e-17 5.37676e-17 4.43025e-17 2.28407e-17 2.74848e-17 2.86355e-17 3.28683e-17 3.39145e-17 2.51056e-17 2.56508e-17 1.83755e-17 4.14453e-17 2.09110e-17 1.56574e-17 2.45910e-17 1.55068e-17 2.65207e-17 1.86039e-17 1.51874e-17 1.27132e-17 2.34672e-17 2.67957e-17 2.31232e-17 1.35837e-17 9.97871e-18 1.29086e-17 8.11499e-18 9.20883e-18 4.31380e-18 6.32461e-18 1.02899e-17 2.53366e-18 7.01775e-18 5.30578e-18 3.18784e-18 6.15607e-18 4.29173e-18 3.25593e-18 5.13275e-18 7.16122e-19 2.28439e-18 1.07076e-18 5.18273e-18 1.70559e-18 3.08752e-18 4.20300e-18 5.71559e-18 1.95604e-18 1.75209e-18 2.68767e-18 5.09068e-18 1.55077e-18 2.21117e-18 3.77486e-18 3.75702e-18 6.13003e-20 2.62823e-18 1.31907e-18 1.07416e-18 7.90639e-19 7.34933e-20 -4.27283e-22 1.11023e-20 2.23426e-19 3.83346e-20 -1.98927e-20 5.97786e-20 2.19565e-19 -1.00696e-20 2.68370e-20 7.15762e-20 1.25862e-18 1.10796e-18 1.05857e-20 0.00000e+00 -1.76265e-20 0.00000e+00 -9.87313e-20 3.44738e-19 0.00000e+00 3.27538e-20 0.00000e+00 1.40487e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.17289e-19 1.16581e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.24259e-19 1.11042e-19 0.00000e+00 1.22012e-19 0.00000e+00 1.08786e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.95405e-14 8.65527e-14 2.01637e-13 3.02612e-13 3.86154e-13 4.31704e-13 4.02451e-13 3.20035e-13 2.11598e-13 1.29864e-13 8.69688e-14 6.30264e-14 4.87397e-14 3.82932e-14 3.20613e-14 2.63134e-14 2.20835e-14 1.87841e-14 1.60797e-14 1.46005e-14 1.24411e-14 1.10683e-14 9.84640e-15 8.82249e-15 7.95288e-15 7.04275e-15 6.43386e-15 5.51702e-15 4.78184e-15 4.60422e-15 4.16144e-15 3.77247e-15 3.40970e-15 3.03076e-15 2.74610e-15 2.45061e-15 2.21734e-15 2.03013e-15 1.90780e-15 1.75703e-15 1.58442e-15 1.43181e-15 1.26614e-15 1.23773e-15 1.11455e-15 1.00823e-15 9.30349e-16 7.58281e-16 8.46123e-16 5.76342e-16 5.88595e-16 4.10409e-16 4.14498e-16 4.16598e-16 3.88265e-16 3.55740e-16 3.06956e-16 2.84416e-16 2.37455e-16 2.21390e-16 1.89842e-16 2.19454e-16 2.09456e-16 1.72432e-16 1.46537e-16 1.77093e-16 1.45296e-16 1.46692e-16 1.46822e-16 1.84395e-16 1.36545e-16 1.00764e-16 1.07345e-16 7.10071e-17 5.62790e-17 6.28339e-17 4.68667e-17 4.42999e-17 5.15670e-17 4.52914e-17 5.58476e-17 4.56695e-17 2.71599e-17 3.01506e-17 3.34532e-17 3.50039e-17 3.70879e-17 2.60210e-17 2.76035e-17 1.90431e-17 4.11415e-17 2.09494e-17 1.88484e-17 2.46083e-17 1.67600e-17 2.65022e-17 2.03327e-17 1.54596e-17 1.20609e-17 2.16740e-17 2.61698e-17 2.30837e-17 1.42656e-17 9.70691e-18 1.30411e-17 7.55089e-18 8.28710e-18 3.57445e-18 7.81230e-18 9.61761e-18 2.45854e-18 6.50492e-18 4.58642e-18 2.58976e-18 5.11640e-18 3.59967e-18 2.37458e-18 4.49305e-18 2.21571e-19 1.77134e-18 6.84379e-19 3.82462e-18 1.37117e-18 2.98539e-18 3.44604e-18 4.98595e-18 1.50393e-18 1.23531e-18 2.28596e-18 4.36002e-18 1.04917e-18 1.90476e-18 3.34080e-18 3.19041e-18 -8.78192e-20 2.36379e-18 1.10243e-18 9.18109e-19 6.53533e-19 3.30412e-20 -2.02055e-19 -1.04953e-19 9.63281e-20 7.36936e-21 -7.55978e-20 -4.11248e-20 9.23745e-20 -1.24027e-19 -1.23746e-20 -4.83992e-21 1.10851e-18 1.00177e-18 -6.67345e-21 0.00000e+00 -3.45145e-20 0.00000e+00 -1.47205e-19 3.26669e-19 0.00000e+00 1.37665e-20 0.00000e+00 1.01446e-19 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.32179e-20 8.27156e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.43534e-20 7.87854e-20 0.00000e+00 9.26465e-20 0.00000e+00 7.71848e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.21823e-14 7.15990e-14 1.61826e-13 2.38871e-13 3.07568e-13 3.46050e-13 3.17480e-13 2.43057e-13 1.54251e-13 9.33864e-14 6.40654e-14 4.79754e-14 3.82932e-14 3.06609e-14 2.58764e-14 2.14332e-14 1.80174e-14 1.54471e-14 1.32309e-14 1.20537e-14 1.02496e-14 9.13395e-15 8.11362e-15 7.26008e-15 6.55958e-15 5.79066e-15 5.30702e-15 4.55864e-15 3.94520e-15 3.78956e-15 3.42950e-15 3.09974e-15 2.80833e-15 2.49235e-15 2.26692e-15 2.01546e-15 1.82698e-15 1.66016e-15 1.56011e-15 1.42839e-15 1.28877e-15 1.16330e-15 1.02384e-15 1.00284e-15 9.03114e-16 8.13154e-16 7.50772e-16 6.13364e-16 6.85570e-16 4.66582e-16 4.77418e-16 3.35069e-16 3.41280e-16 3.41516e-16 3.21132e-16 2.94643e-16 2.53574e-16 2.35806e-16 1.99734e-16 1.85621e-16 1.60106e-16 1.82741e-16 1.75814e-16 1.44536e-16 1.23238e-16 1.49633e-16 1.21101e-16 1.22615e-16 1.22037e-16 1.53072e-16 1.14494e-16 8.46021e-17 8.94593e-17 5.96644e-17 4.79663e-17 5.21653e-17 3.95159e-17 3.74448e-17 4.28782e-17 3.75815e-17 4.61031e-17 3.72811e-17 2.26492e-17 2.47697e-17 2.77340e-17 2.90800e-17 3.08948e-17 2.11547e-17 2.27738e-17 1.50317e-17 3.34029e-17 1.67617e-17 1.49858e-17 1.96670e-17 1.33230e-17 2.12125e-17 1.69047e-17 1.23927e-17 9.30130e-18 1.71027e-17 2.08903e-17 1.85660e-17 1.13586e-17 7.43838e-18 1.03792e-17 5.53437e-18 5.92708e-18 2.12318e-18 6.32642e-18 7.40050e-18 1.49639e-18 4.77843e-18 3.22126e-18 1.59939e-18 3.65793e-18 2.57366e-18 1.38782e-18 3.41586e-18 -2.20435e-19 1.16460e-18 2.24950e-19 2.59205e-18 9.40879e-19 2.24198e-18 2.51331e-18 3.79323e-18 9.95187e-19 7.09588e-19 1.71071e-18 3.30450e-18 6.21788e-19 1.42155e-18 2.60403e-18 2.38557e-18 -1.86650e-19 1.85434e-18 7.96250e-19 6.81308e-19 4.71656e-19 5.58110e-22 -3.24707e-19 -1.76754e-19 -1.27326e-21 -3.99913e-20 -1.07086e-19 -1.05005e-19 -3.53278e-21 -1.88135e-19 -3.75299e-20 -5.83917e-20 8.54931e-19 7.91743e-19 -1.92212e-20 0.00000e+00 -4.26705e-20 0.00000e+00 -1.65413e-19 2.66328e-19 0.00000e+00 -9.64085e-22 0.00000e+00 6.08888e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.03582e-20 5.99939e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.31280e-20 5.71433e-20 0.00000e+00 7.18051e-20 0.00000e+00 5.59823e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.79203e-14 6.24586e-14 1.37949e-13 2.01599e-13 2.60019e-13 2.92402e-13 2.64837e-13 1.98344e-13 1.23291e-13 7.43796e-14 5.18284e-14 3.94728e-14 3.20613e-14 2.58764e-14 2.20016e-14 1.82851e-14 1.54092e-14 1.32731e-14 1.13636e-14 1.03831e-14 8.83228e-15 7.88840e-15 6.99514e-15 6.25909e-15 5.67161e-15 5.00309e-15 4.59727e-15 3.94293e-15 3.41434e-15 3.28447e-15 2.97847e-15 2.68490e-15 2.43329e-15 2.15849e-15 1.96390e-15 1.74463e-15 1.58619e-15 1.43535e-15 1.34543e-15 1.23168e-15 1.11004e-15 1.00496e-15 8.81987e-16 8.65860e-16 7.81392e-16 7.01132e-16 6.50402e-16 5.33351e-16 5.98893e-16 4.08124e-16 4.18698e-16 2.96241e-16 3.01689e-16 3.03621e-16 2.86363e-16 2.63240e-16 2.26058e-16 2.10418e-16 1.79264e-16 1.67724e-16 1.44466e-16 1.63620e-16 1.58997e-16 1.30452e-16 1.11324e-16 1.35113e-16 1.09029e-16 1.10493e-16 1.09276e-16 1.37447e-16 1.03857e-16 7.67691e-17 8.13471e-17 5.47913e-17 4.45985e-17 4.79429e-17 3.72213e-17 3.53796e-17 4.00237e-17 3.51494e-17 4.29408e-17 3.50773e-17 2.22009e-17 2.36570e-17 2.71278e-17 2.75320e-17 2.92401e-17 1.98776e-17 2.17256e-17 1.43496e-17 3.06919e-17 1.56904e-17 1.50589e-17 1.84102e-17 1.27848e-17 1.96655e-17 1.60116e-17 1.16160e-17 8.63722e-18 1.54391e-17 1.92249e-17 1.70893e-17 1.07760e-17 7.04718e-18 9.75962e-18 4.98776e-18 5.54507e-18 2.14785e-18 6.17741e-18 6.75036e-18 1.49171e-18 4.41307e-18 3.02354e-18 1.55183e-18 3.36243e-18 2.40520e-18 1.32369e-18 3.08543e-18 -1.03975e-19 1.09356e-18 2.46887e-19 1.92575e-18 8.45223e-19 2.14887e-18 2.31040e-18 3.45254e-18 8.86302e-19 6.70572e-19 1.53473e-18 3.00567e-18 6.03881e-19 1.30109e-18 2.33949e-18 2.14096e-18 -1.60309e-19 1.66782e-18 7.32072e-19 6.26759e-19 4.33163e-19 9.43660e-22 -2.75206e-19 -1.47291e-19 6.81871e-22 -3.09166e-20 -8.93596e-20 -8.57613e-20 3.12758e-22 -1.54573e-19 -3.09343e-20 -4.82473e-20 7.61247e-19 7.09603e-19 -1.65802e-20 0.00000e+00 -3.54686e-20 0.00000e+00 -1.37452e-19 2.41561e-19 0.00000e+00 -9.81195e-22 0.00000e+00 5.91032e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.56126e-20 5.52770e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.36904e-20 5.26505e-20 0.00000e+00 6.25382e-20 0.00000e+00 5.15808e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.29219e-14 5.09997e-14 1.12351e-13 1.63007e-13 2.11428e-13 2.39720e-13 2.17928e-13 1.62585e-13 1.00004e-13 5.97983e-14 4.17458e-14 3.20229e-14 2.63134e-14 2.14332e-14 1.82851e-14 1.53365e-14 1.29373e-14 1.12005e-14 9.59976e-15 8.78118e-15 7.46416e-15 6.68462e-15 5.92256e-15 5.30461e-15 4.80212e-15 4.23785e-15 3.89945e-15 3.34845e-15 2.89919e-15 2.78564e-15 2.52577e-15 2.27722e-15 2.06676e-15 1.83174e-15 1.66436e-15 1.47944e-15 1.34210e-15 1.21512e-15 1.13559e-15 1.03510e-15 9.33913e-16 8.43736e-16 7.39542e-16 7.25237e-16 6.58292e-16 5.93939e-16 5.52269e-16 4.55404e-16 5.10697e-16 3.51141e-16 3.62188e-16 2.59998e-16 2.63391e-16 2.62330e-16 2.49231e-16 2.27699e-16 1.93783e-16 1.79673e-16 1.52859e-16 1.42329e-16 1.23167e-16 1.37727e-16 1.33927e-16 1.10165e-16 9.39211e-17 1.13936e-16 9.13327e-17 9.21973e-17 9.11586e-17 1.14596e-16 8.63443e-17 6.35484e-17 6.71592e-17 4.47282e-17 3.63605e-17 3.86206e-17 2.95884e-17 2.82231e-17 3.17995e-17 2.76929e-17 3.39726e-17 2.73038e-17 1.69723e-17 1.79656e-17 2.10834e-17 2.15243e-17 2.29648e-17 1.53333e-17 1.69274e-17 1.05141e-17 2.42133e-17 1.18901e-17 1.12233e-17 1.40064e-17 9.35668e-18 1.52176e-17 1.27189e-17 8.92558e-18 6.37407e-18 1.19512e-17 1.50843e-17 1.34171e-17 8.11534e-18 5.16720e-18 7.55136e-18 3.43574e-18 3.72445e-18 1.13322e-18 4.91440e-18 5.11769e-18 7.66773e-19 3.25125e-18 2.16930e-18 9.89649e-19 2.50738e-18 1.81603e-18 8.17458e-19 2.43271e-18 -2.99395e-19 7.70726e-19 -1.31281e-21 1.64923e-18 5.96561e-19 1.61625e-18 1.79912e-18 2.74079e-18 6.16639e-19 3.95725e-19 1.19463e-18 2.40153e-18 4.00903e-19 1.01103e-18 1.88298e-18 1.66819e-18 -1.92313e-19 1.35058e-18 5.57174e-19 4.85536e-19 3.47372e-19 -1.37977e-20 -3.12318e-19 -1.73095e-19 -4.21516e-20 -4.60928e-20 -9.87284e-20 -1.10031e-19 -4.44444e-20 -1.75993e-19 -3.96706e-20 -7.01676e-20 6.07892e-19 5.76366e-19 -2.12486e-20 0.00000e+00 -3.73585e-20 0.00000e+00 -1.39368e-19 2.08978e-19 0.00000e+00 -6.90645e-21 0.00000e+00 4.16703e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.25769e-20 4.23200e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.16630e-20 4.03091e-20 0.00000e+00 5.07284e-20 0.00000e+00 3.94902e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.94869e-14 4.35091e-14 9.48103e-14 1.37024e-13 1.77612e-13 2.00911e-13 1.81036e-13 1.33414e-13 8.11895e-14 4.86698e-14 3.44375e-14 2.67060e-14 2.20835e-14 1.80174e-14 1.54092e-14 1.29373e-14 1.09758e-14 9.50971e-15 8.15165e-15 7.48754e-15 6.37258e-15 5.71217e-15 5.06082e-15 4.53837e-15 4.11382e-15 3.63316e-15 3.35287e-15 2.87325e-15 2.49656e-15 2.40178e-15 2.17762e-15 1.96379e-15 1.78220e-15 1.58119e-15 1.43641e-15 1.27875e-15 1.16580e-15 1.05212e-15 9.86167e-16 9.00520e-16 8.13404e-16 7.38375e-16 6.46975e-16 6.34019e-16 5.76813e-16 5.18902e-16 4.85577e-16 4.01049e-16 4.49379e-16 3.11558e-16 3.20436e-16 2.31467e-16 2.33134e-16 2.33841e-16 2.22311e-16 2.03268e-16 1.73289e-16 1.59885e-16 1.37239e-16 1.28234e-16 1.10214e-16 1.22854e-16 1.19655e-16 9.84673e-17 8.42960e-17 1.01690e-16 8.17764e-17 8.26269e-17 8.13847e-17 1.02168e-16 7.71021e-17 5.67818e-17 6.05739e-17 4.06324e-17 3.33695e-17 3.51007e-17 2.71156e-17 2.60004e-17 2.91689e-17 2.54220e-17 3.13146e-17 2.51899e-17 1.62683e-17 1.69781e-17 1.99867e-17 2.00124e-17 2.12331e-17 1.43358e-17 1.58087e-17 1.03505e-17 2.22410e-17 1.12094e-17 1.11634e-17 1.33544e-17 9.16551e-18 1.42734e-17 1.18285e-17 8.45181e-18 6.15737e-18 1.09883e-17 1.41022e-17 1.25328e-17 7.81650e-18 5.12585e-18 7.35467e-18 3.35919e-18 3.96605e-18 1.73686e-18 4.74251e-18 4.94719e-18 1.15746e-18 3.39018e-18 2.50968e-18 1.31977e-18 2.74056e-18 1.97576e-18 1.13474e-18 2.39669e-18 4.11269e-20 9.42997e-19 2.78897e-19 1.52073e-18 6.47209e-19 1.69811e-18 1.81095e-18 2.67918e-18 7.36959e-19 6.08406e-19 1.19732e-18 2.31466e-18 4.92620e-19 1.02939e-18 1.77378e-18 1.64440e-18 -8.25637e-20 1.26985e-18 5.81387e-19 4.98280e-19 3.21688e-19 9.36740e-21 -1.51644e-19 -7.86555e-20 2.60866e-20 -1.13031e-22 -5.01487e-20 -3.93538e-20 2.37946e-20 -8.33964e-20 -1.30387e-20 -1.82584e-20 5.83280e-19 5.39115e-19 -7.94840e-21 0.00000e+00 -2.08722e-20 0.00000e+00 -8.46431e-20 1.61564e-19 0.00000e+00 3.13155e-21 0.00000e+00 4.69854e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.09490e-20 3.07622e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.75133e-20 2.93005e-20 0.00000e+00 3.68347e-20 0.00000e+00 2.87052e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.68453e-14 3.79454e-14 8.14787e-14 1.16807e-13 1.52812e-13 1.73644e-13 1.55056e-13 1.11280e-13 6.54519e-14 3.89203e-14 2.81840e-14 2.23586e-14 1.87841e-14 1.54471e-14 1.32731e-14 1.12005e-14 9.50971e-15 8.29692e-15 7.11260e-15 6.54591e-15 5.56627e-15 5.00236e-15 4.43144e-15 3.97905e-15 3.60979e-15 3.19063e-15 2.94791e-15 2.52816e-15 2.19829e-15 2.11414e-15 1.91845e-15 1.73120e-15 1.57428e-15 1.39481e-15 1.26544e-15 1.12899e-15 1.03022e-15 9.30915e-16 8.70468e-16 7.92134e-16 7.15492e-16 6.51294e-16 5.71461e-16 5.59028e-16 5.11956e-16 4.64576e-16 4.35815e-16 3.63250e-16 4.06574e-16 2.86701e-16 2.97142e-16 2.18972e-16 2.17947e-16 2.17551e-16 2.07685e-16 1.87697e-16 1.58582e-16 1.44924e-16 1.23139e-16 1.14973e-16 9.89055e-17 1.08049e-16 1.05965e-16 8.67730e-17 7.40807e-17 8.90869e-17 7.15702e-17 7.13762e-17 7.05653e-17 8.86645e-17 6.66422e-17 4.88716e-17 5.20572e-17 3.48139e-17 2.88418e-17 3.00113e-17 2.33294e-17 2.22052e-17 2.49848e-17 2.19107e-17 2.68193e-17 2.16726e-17 1.40330e-17 1.45188e-17 1.73528e-17 1.73210e-17 1.84713e-17 1.23001e-17 1.37215e-17 8.74582e-18 1.90581e-17 9.62115e-18 9.67988e-18 1.14748e-17 7.76374e-18 1.22489e-17 1.03774e-17 7.28497e-18 5.25901e-18 9.40433e-18 1.22017e-17 1.08415e-17 6.61335e-18 4.33939e-18 6.36199e-18 2.70844e-18 3.25804e-18 1.41287e-18 4.40766e-18 4.25504e-18 9.59806e-19 2.90514e-18 2.15898e-18 1.14812e-18 2.36398e-18 1.74829e-18 9.83868e-19 2.11440e-18 2.64703e-20 8.11826e-19 2.34804e-19 1.36762e-18 5.69504e-19 1.48279e-18 1.56266e-18 2.35285e-18 6.28885e-19 4.99812e-19 1.02848e-18 2.00813e-18 4.20018e-19 8.84348e-19 1.53411e-18 1.42220e-18 -8.44692e-20 1.11869e-18 5.08906e-19 4.25507e-19 3.27546e-19 6.39837e-21 -1.50985e-19 -7.90746e-20 1.78953e-20 5.84002e-21 -4.91827e-20 -4.10530e-20 1.56865e-20 -8.22901e-20 -1.36964e-20 -2.09471e-20 5.07423e-19 4.69332e-19 -8.44368e-21 0.00000e+00 -2.01054e-20 0.00000e+00 -8.06276e-20 1.59239e-19 0.00000e+00 1.97010e-21 0.00000e+00 4.93940e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.29878e-20 2.28491e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.97031e-20 2.17634e-20 0.00000e+00 2.91658e-20 0.00000e+00 2.13212e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.44030e-14 3.20975e-14 6.95043e-14 1.00004e-13 1.30933e-13 1.49432e-13 1.34688e-13 9.78007e-14 5.79759e-14 3.42590e-14 2.44500e-14 1.92227e-14 1.60797e-14 1.32309e-14 1.13636e-14 9.59976e-15 8.15165e-15 7.11260e-15 6.11977e-15 5.62946e-15 4.78989e-15 4.30815e-15 3.82300e-15 3.43546e-15 3.11628e-15 2.75801e-15 2.54829e-15 2.18789e-15 1.90639e-15 1.82822e-15 1.65705e-15 1.49821e-15 1.36322e-15 1.20856e-15 1.09600e-15 9.79949e-16 8.93566e-16 8.08890e-16 7.57818e-16 6.88954e-16 6.24175e-16 5.68587e-16 4.99433e-16 4.87566e-16 4.46739e-16 4.07037e-16 3.81234e-16 3.18300e-16 3.54239e-16 2.52223e-16 2.61495e-16 1.94307e-16 1.91638e-16 1.91536e-16 1.82942e-16 1.65074e-16 1.39537e-16 1.27076e-16 1.08660e-16 1.01135e-16 8.71920e-17 9.44935e-17 9.22684e-17 7.59709e-17 6.52500e-17 7.77030e-17 6.29238e-17 6.24736e-17 6.12962e-17 7.67384e-17 5.78311e-17 4.27416e-17 4.51075e-17 3.06210e-17 2.53826e-17 2.61963e-17 2.04740e-17 1.93868e-17 2.16501e-17 1.88544e-17 2.27849e-17 1.86653e-17 1.22101e-17 1.25883e-17 1.50055e-17 1.50185e-17 1.58887e-17 1.05905e-17 1.19027e-17 7.68047e-18 1.62064e-17 8.39147e-18 8.29300e-18 9.95133e-18 6.71790e-18 1.04905e-17 8.93243e-18 6.24749e-18 4.56649e-18 8.04584e-18 1.03722e-17 9.16722e-18 5.69775e-18 3.78550e-18 5.43504e-18 2.32650e-18 2.85869e-18 1.30972e-18 3.78094e-18 3.63925e-18 8.57315e-19 2.47763e-18 1.89379e-18 1.01061e-18 2.01768e-18 1.53667e-18 8.81076e-19 1.80271e-18 4.58107e-20 7.04139e-19 2.27787e-19 1.20064e-18 4.99242e-19 1.26365e-18 1.30472e-18 1.99879e-18 5.40938e-19 4.34969e-19 8.63986e-19 1.66969e-18 3.55096e-19 7.44700e-19 1.28273e-18 1.21195e-18 -6.52473e-20 9.44844e-19 4.36455e-19 3.57054e-19 3.04313e-19 7.50803e-21 -1.18278e-19 -6.05605e-20 2.26809e-20 1.28974e-20 -3.84742e-20 -2.80496e-20 2.17133e-20 -6.18335e-20 -9.11217e-21 -1.34376e-20 4.25980e-19 3.92481e-19 -6.56548e-21 0.00000e+00 -1.59592e-20 0.00000e+00 -6.50418e-20 1.38506e-19 0.00000e+00 2.61539e-21 0.00000e+00 4.81312e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.49048e-20 1.48149e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.06726e-20 1.41109e-20 0.00000e+00 2.02986e-20 0.00000e+00 1.38243e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.32059e-14 2.97432e-14 6.37785e-14 9.15454e-14 1.19986e-13 1.36914e-13 1.22162e-13 8.70139e-14 5.04450e-14 2.96790e-14 2.15662e-14 1.72518e-14 1.46005e-14 1.20537e-14 1.03831e-14 8.78118e-15 7.48754e-15 6.54591e-15 5.62946e-15 5.21091e-15 4.43516e-15 3.98835e-15 3.53975e-15 3.18275e-15 2.89402e-15 2.55956e-15 2.37312e-15 2.03457e-15 1.77703e-15 1.70642e-15 1.54740e-15 1.39849e-15 1.27429e-15 1.12880e-15 1.02485e-15 9.17048e-16 8.40453e-16 7.57639e-16 7.12255e-16 6.47133e-16 5.86357e-16 5.36956e-16 4.71677e-16 4.60455e-16 4.22796e-16 3.84203e-16 3.61844e-16 3.02462e-16 3.37288e-16 2.40730e-16 2.49887e-16 1.86004e-16 1.82927e-16 1.84071e-16 1.75735e-16 1.58498e-16 1.33943e-16 1.21549e-16 1.04307e-16 9.76892e-17 8.30335e-17 9.07636e-17 8.87244e-17 7.28773e-17 6.27144e-17 7.45939e-17 6.08950e-17 6.01329e-17 5.91091e-17 7.40618e-17 5.59881e-17 4.14478e-17 4.40590e-17 3.02114e-17 2.52622e-17 2.57812e-17 2.05304e-17 1.95048e-17 2.16416e-17 1.91152e-17 2.29262e-17 1.88953e-17 1.28401e-17 1.30069e-17 1.55783e-17 1.53293e-17 1.61992e-17 1.08364e-17 1.21132e-17 8.08610e-18 1.62169e-17 8.54584e-18 8.90378e-18 1.02554e-17 7.08788e-18 1.06462e-17 9.14899e-18 6.46843e-18 4.78124e-18 8.08308e-18 1.05288e-17 9.32540e-18 5.91637e-18 4.01330e-18 5.61654e-18 2.40795e-18 3.12570e-18 1.62722e-18 4.04786e-18 3.76379e-18 1.05749e-18 2.60600e-18 2.12645e-18 1.18609e-18 2.15592e-18 1.67422e-18 1.02149e-18 1.82750e-18 1.92783e-19 7.91378e-19 3.35250e-19 1.04543e-18 5.33411e-19 1.32126e-18 1.37375e-18 2.03400e-18 5.90846e-19 5.17837e-19 8.92056e-19 1.71186e-18 4.24656e-19 7.74164e-19 1.28415e-18 1.23388e-18 -3.12060e-20 9.40275e-19 4.58272e-19 3.74620e-19 3.00167e-19 1.43376e-20 -6.67647e-20 -2.87463e-20 4.19222e-20 2.10118e-20 -2.25362e-20 -5.95868e-21 4.26285e-20 -3.16812e-20 -1.37714e-21 3.12536e-21 4.25109e-19 3.89559e-19 -2.21263e-21 0.00000e+00 -1.03942e-20 0.00000e+00 -4.58060e-20 1.27348e-19 0.00000e+00 5.23475e-21 0.00000e+00 5.12037e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.39171e-20 1.38331e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.76305e-20 1.31758e-20 0.00000e+00 1.73116e-20 0.00000e+00 1.29082e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.12653e-14 2.51923e-14 5.45248e-14 7.84457e-14 1.02109e-13 1.16326e-13 1.04354e-13 7.56831e-14 4.48905e-14 2.64276e-14 1.87903e-14 1.47790e-14 1.24411e-14 1.02496e-14 8.83228e-15 7.46416e-15 6.37258e-15 5.56627e-15 4.78989e-15 4.43516e-15 3.78571e-15 3.40420e-15 3.02212e-15 2.71956e-15 2.47497e-15 2.19084e-15 2.03360e-15 1.74164e-15 1.52392e-15 1.46435e-15 1.32791e-15 1.20008e-15 1.09363e-15 9.68987e-16 8.79773e-16 7.88055e-16 7.22647e-16 6.51292e-16 6.12629e-16 5.57498e-16 5.05212e-16 4.63528e-16 4.06727e-16 3.96991e-16 3.64977e-16 3.31585e-16 3.12977e-16 2.61458e-16 2.91512e-16 2.08184e-16 2.16006e-16 1.61033e-16 1.57885e-16 1.59308e-16 1.51831e-16 1.36746e-16 1.15668e-16 1.04499e-16 8.99588e-17 8.41538e-17 7.12543e-17 7.81556e-17 7.63730e-17 6.27673e-17 5.41528e-17 6.42260e-17 5.26852e-17 5.19170e-17 5.10808e-17 6.40273e-17 4.84781e-17 3.58221e-17 3.82674e-17 2.63138e-17 2.20105e-17 2.22786e-17 1.77894e-17 1.70317e-17 1.88159e-17 1.65498e-17 1.99713e-17 1.64096e-17 1.12042e-17 1.12944e-17 1.36639e-17 1.33280e-17 1.40228e-17 9.45989e-18 1.04559e-17 7.07294e-18 1.40468e-17 7.37367e-18 7.86436e-18 8.96247e-18 6.16227e-18 9.26599e-18 7.95396e-18 5.63925e-18 4.16939e-18 6.97281e-18 9.12042e-18 8.11170e-18 5.20232e-18 3.53142e-18 4.95589e-18 2.11607e-18 2.79342e-18 1.53658e-18 3.55249e-18 3.30152e-18 9.86343e-19 2.36482e-18 1.96011e-18 1.13221e-18 1.99700e-18 1.52801e-18 9.92085e-19 1.63012e-18 2.52030e-19 7.55878e-19 3.67767e-19 9.26905e-19 4.94390e-19 1.20176e-18 1.25002e-18 1.82646e-18 5.53573e-19 5.17711e-19 8.10710e-19 1.52996e-18 4.09862e-19 7.08127e-19 1.14487e-18 1.11211e-18 -4.40383e-21 8.27648e-19 4.20995e-19 3.46263e-19 2.56605e-19 1.69741e-20 -2.33898e-20 -3.34682e-21 4.94636e-20 2.61525e-20 -8.66223e-21 1.01671e-20 5.15571e-20 -6.53140e-21 4.13486e-21 1.39861e-20 3.75294e-19 3.43273e-19 9.44294e-22 0.00000e+00 -5.19241e-21 0.00000e+00 -2.65050e-20 1.00878e-19 0.00000e+00 6.27419e-21 0.00000e+00 4.63477e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.10045e-20 1.09381e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.26293e-20 1.04184e-20 0.00000e+00 1.24008e-20 0.00000e+00 1.02067e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.00578e-14 2.23663e-14 4.83222e-14 6.93972e-14 9.06729e-14 1.03595e-13 9.31752e-14 6.75817e-14 4.00452e-14 2.35598e-14 1.67322e-14 1.31468e-14 1.10683e-14 9.13395e-15 7.88840e-15 6.68462e-15 5.71217e-15 5.00236e-15 4.30815e-15 3.98835e-15 3.40420e-15 3.07610e-15 2.72698e-15 2.45848e-15 2.23542e-15 1.98405e-15 1.84088e-15 1.57658e-15 1.38125e-15 1.32760e-15 1.20286e-15 1.08909e-15 9.92282e-16 8.78827e-16 7.96318e-16 7.14510e-16 6.54957e-16 5.92626e-16 5.56543e-16 5.07264e-16 4.59142e-16 4.21562e-16 3.70676e-16 3.60784e-16 3.32442e-16 3.02993e-16 2.85930e-16 2.39801e-16 2.67027e-16 1.92167e-16 1.99851e-16 1.50416e-16 1.46314e-16 1.47210e-16 1.40234e-16 1.25780e-16 1.05824e-16 9.52284e-17 8.14866e-17 7.61650e-17 6.47593e-17 7.00802e-17 6.86902e-17 5.64310e-17 4.87663e-17 5.75543e-17 4.71883e-17 4.62203e-17 4.54524e-17 5.69868e-17 4.31095e-17 3.18060e-17 3.40315e-17 2.33566e-17 1.95872e-17 1.97371e-17 1.57619e-17 1.51071e-17 1.65779e-17 1.45845e-17 1.75936e-17 1.45297e-17 9.92638e-18 9.95398e-18 1.21658e-17 1.18277e-17 1.23922e-17 8.35945e-18 9.29927e-18 6.29546e-18 1.24306e-17 6.58214e-18 7.05978e-18 7.97379e-18 5.47052e-18 8.23716e-18 7.12345e-18 4.96783e-18 3.73199e-18 6.18670e-18 8.17264e-18 7.21418e-18 4.55922e-18 3.17178e-18 4.47596e-18 1.81846e-18 2.50964e-18 1.46527e-18 3.25920e-18 2.95590e-18 9.09957e-19 2.17720e-18 1.83897e-18 1.10733e-18 1.89899e-18 1.46619e-18 9.83374e-19 1.51919e-18 2.78056e-19 7.15742e-19 3.69370e-19 8.36919e-19 4.65859e-19 1.11604e-18 1.12728e-18 1.69374e-18 5.28441e-19 5.05895e-19 7.41666e-19 1.37106e-18 3.61534e-19 6.51887e-19 1.02782e-18 1.02118e-18 1.08236e-20 7.58231e-19 3.97066e-19 3.18577e-19 2.63381e-19 1.96064e-20 -2.73040e-22 9.48683e-21 5.73528e-20 3.77443e-20 -1.46091e-21 1.98668e-20 5.86263e-20 6.98711e-21 8.00471e-21 2.04767e-20 3.43011e-19 3.10593e-19 2.64343e-21 0.00000e+00 -2.64595e-21 0.00000e+00 -1.77810e-20 1.01712e-19 0.00000e+00 7.50976e-21 0.00000e+00 4.96378e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.19898e-20 1.19174e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.30045e-20 1.13512e-20 0.00000e+00 1.27693e-20 0.00000e+00 1.11206e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.85989e-15 1.98694e-14 4.31381e-14 6.21578e-14 8.16392e-14 9.34082e-14 8.39387e-14 6.04201e-14 3.53237e-14 2.07013e-14 1.48137e-14 1.17181e-14 9.84640e-15 8.11362e-15 6.99514e-15 5.92256e-15 5.06082e-15 4.43144e-15 3.82300e-15 3.53975e-15 3.02212e-15 2.72698e-15 2.42893e-15 2.18761e-15 1.99134e-15 1.76748e-15 1.64021e-15 1.40689e-15 1.23335e-15 1.18187e-15 1.07119e-15 9.70400e-16 8.85913e-16 7.84741e-16 7.11908e-16 6.39881e-16 5.86415e-16 5.31073e-16 4.99556e-16 4.54460e-16 4.12319e-16 3.78890e-16 3.33154e-16 3.23511e-16 2.97804e-16 2.72058e-16 2.56338e-16 2.14523e-16 2.37740e-16 1.72436e-16 1.79093e-16 1.35175e-16 1.30870e-16 1.31832e-16 1.25384e-16 1.12257e-16 9.47608e-17 8.50330e-17 7.31652e-17 6.80453e-17 5.78088e-17 6.24463e-17 6.08713e-17 5.00950e-17 4.35708e-17 5.09804e-17 4.21442e-17 4.10862e-17 4.03675e-17 5.03062e-17 3.80920e-17 2.81621e-17 3.00052e-17 2.07919e-17 1.73615e-17 1.73293e-17 1.38873e-17 1.31905e-17 1.45013e-17 1.26255e-17 1.52210e-17 1.25551e-17 8.55408e-18 8.60499e-18 1.05993e-17 1.02531e-17 1.06584e-17 7.23968e-18 8.00242e-18 5.49738e-18 1.07131e-17 5.68105e-18 6.06368e-18 6.95948e-18 4.73422e-18 7.15179e-18 6.16682e-18 4.31944e-18 3.27484e-18 5.38218e-18 7.09904e-18 6.31967e-18 3.98924e-18 2.74685e-18 3.93900e-18 1.64955e-18 2.22625e-18 1.36861e-18 2.83739e-18 2.62052e-18 8.62984e-19 1.97883e-18 1.69224e-18 1.03246e-18 1.73574e-18 1.33739e-18 9.33389e-19 1.36265e-18 2.89887e-19 6.70666e-19 3.93962e-19 8.83318e-19 4.33660e-19 1.00649e-18 1.00950e-18 1.50554e-18 4.98970e-19 4.87390e-19 6.70586e-19 1.21337e-18 3.39042e-19 5.88237e-19 9.13781e-19 9.22783e-19 2.70390e-20 6.70275e-19 3.58054e-19 2.86608e-19 2.24277e-19 2.20975e-20 2.40306e-20 2.35049e-20 6.53678e-20 3.85312e-20 5.90010e-21 2.99618e-20 6.72260e-20 2.08967e-20 1.17252e-20 2.76092e-20 3.07444e-19 2.74718e-19 4.50616e-21 0.00000e+00 -4.70142e-23 0.00000e+00 -8.79657e-21 7.87821e-20 0.00000e+00 8.70874e-21 0.00000e+00 4.32243e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.95549e-21 5.91955e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.21419e-21 5.63828e-21 0.00000e+00 7.08369e-21 0.00000e+00 5.52373e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.83466e-15 1.73565e-14 3.80992e-14 5.50833e-14 7.21992e-14 8.28567e-14 7.52916e-14 5.51852e-14 3.28601e-14 1.92881e-14 1.35745e-14 1.05793e-14 8.82249e-15 7.26008e-15 6.25909e-15 5.30461e-15 4.53837e-15 3.97905e-15 3.43546e-15 3.18275e-15 2.71956e-15 2.45848e-15 2.18761e-15 1.98023e-15 1.79737e-15 1.60116e-15 1.48579e-15 1.27472e-15 1.12120e-15 1.07484e-15 9.71873e-16 8.84460e-16 8.07898e-16 7.16494e-16 6.47440e-16 5.85362e-16 5.36627e-16 4.88258e-16 4.60398e-16 4.19412e-16 3.80854e-16 3.51488e-16 3.10292e-16 3.00061e-16 2.77918e-16 2.56463e-16 2.42046e-16 2.03671e-16 2.24505e-16 1.65766e-16 1.72993e-16 1.32434e-16 1.26031e-16 1.26993e-16 1.20589e-16 1.07020e-16 8.97101e-17 7.94621e-17 6.78478e-17 6.28883e-17 5.32939e-17 5.66636e-17 5.51681e-17 4.53533e-17 3.94257e-17 4.56720e-17 3.81266e-17 3.64073e-17 3.60914e-17 4.48676e-17 3.37678e-17 2.48668e-17 2.65859e-17 1.83217e-17 1.54654e-17 1.53767e-17 1.22359e-17 1.16933e-17 1.28446e-17 1.14153e-17 1.35653e-17 1.12838e-17 7.77008e-18 7.75853e-18 9.50286e-18 9.26012e-18 9.65081e-18 6.52240e-18 7.25462e-18 5.03607e-18 9.61734e-18 5.21877e-18 5.53174e-18 6.37258e-18 4.28669e-18 6.46708e-18 5.58941e-18 3.97665e-18 3.02394e-18 4.86758e-18 6.40691e-18 5.67562e-18 3.56889e-18 2.51875e-18 3.58398e-18 1.40322e-18 2.06325e-18 1.29907e-18 2.63589e-18 2.38175e-18 8.16276e-19 1.78780e-18 1.56623e-18 9.71117e-19 1.59094e-18 1.24731e-18 8.74759e-19 1.24263e-18 2.94824e-19 6.20001e-19 3.75979e-19 7.18461e-19 4.01678e-19 9.10516e-19 9.18514e-19 1.37280e-18 4.61322e-19 4.55880e-19 6.07986e-19 1.09504e-18 3.16960e-19 5.33048e-19 8.19162e-19 8.35088e-19 2.98565e-20 6.04703e-19 3.29498e-19 2.60628e-19 2.17915e-19 2.09514e-20 3.02211e-20 2.63389e-20 6.22187e-20 3.83000e-20 8.01580e-21 3.09590e-20 6.41329e-20 2.42218e-20 1.20262e-20 2.75591e-20 2.75541e-19 2.45875e-19 4.67794e-21 0.00000e+00 9.23237e-22 0.00000e+00 -4.59035e-21 7.40072e-20 0.00000e+00 8.30275e-21 0.00000e+00 4.30364e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.11637e-21 6.07946e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.44610e-21 5.79059e-21 0.00000e+00 6.32949e-21 0.00000e+00 5.67295e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.18561e-15 1.60582e-14 3.48870e-14 5.03094e-14 6.58670e-14 7.53215e-14 6.74893e-14 4.86090e-14 2.85165e-14 1.66930e-14 1.19086e-14 9.42414e-15 7.95288e-15 6.55958e-15 5.67161e-15 4.80212e-15 4.11382e-15 3.60979e-15 3.11628e-15 2.89402e-15 2.47497e-15 2.23542e-15 1.99134e-15 1.79737e-15 1.64512e-15 1.46179e-15 1.35888e-15 1.16574e-15 1.02484e-15 9.83448e-16 8.92134e-16 8.09641e-16 7.40952e-16 6.55979e-16 5.94737e-16 5.37785e-16 4.93773e-16 4.48169e-16 4.23490e-16 3.85390e-16 3.50283e-16 3.24749e-16 2.85868e-16 2.76614e-16 2.55656e-16 2.34305e-16 2.21382e-16 1.86168e-16 2.06174e-16 1.51575e-16 1.58273e-16 1.20970e-16 1.15424e-16 1.17214e-16 1.11096e-16 9.89105e-17 8.34289e-17 7.40311e-17 6.36916e-17 5.93642e-17 5.01372e-17 5.36610e-17 5.23500e-17 4.29099e-17 3.75012e-17 4.34108e-17 3.62416e-17 3.47485e-17 3.41253e-17 4.26648e-17 3.23734e-17 2.39036e-17 2.54456e-17 1.78625e-17 1.49802e-17 1.48145e-17 1.21215e-17 1.14894e-17 1.25641e-17 1.10375e-17 1.31371e-17 1.10084e-17 7.60953e-18 7.55946e-18 9.35718e-18 9.00563e-18 9.33715e-18 6.35561e-18 7.09563e-18 4.89408e-18 9.20326e-18 4.99590e-18 5.41564e-18 6.16535e-18 4.17682e-18 6.21997e-18 5.42523e-18 3.83358e-18 2.89595e-18 4.59312e-18 6.11625e-18 5.43427e-18 3.50096e-18 2.46020e-18 3.47824e-18 1.45051e-18 2.01586e-18 1.28575e-18 2.57555e-18 2.29544e-18 8.03808e-19 1.74528e-18 1.52843e-18 9.60571e-19 1.54454e-18 1.20245e-18 8.66342e-19 1.18833e-18 3.09923e-19 6.18021e-19 3.79222e-19 6.48764e-19 3.88228e-19 9.09599e-19 8.91014e-19 1.32399e-18 4.38414e-19 4.45387e-19 5.81817e-19 1.05497e-18 3.16567e-19 5.16965e-19 7.86022e-19 8.01018e-19 3.28753e-20 5.77526e-19 3.20751e-19 2.53894e-19 2.10575e-19 2.03025e-20 3.67395e-20 3.04097e-20 6.03524e-20 3.90427e-20 1.04438e-20 3.28712e-20 6.31895e-20 2.85292e-20 1.24294e-20 2.84304e-20 2.61335e-19 2.34380e-19 4.99642e-21 0.00000e+00 1.98624e-21 0.00000e+00 -1.16877e-22 7.27639e-20 0.00000e+00 7.94989e-21 0.00000e+00 4.25744e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.56894e-21 6.52929e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.73683e-21 6.21905e-21 0.00000e+00 5.63305e-21 0.00000e+00 6.09270e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.28062e-15 1.38661e-14 3.05190e-14 4.42257e-14 5.79549e-14 6.65205e-14 6.03560e-14 4.42788e-14 2.64204e-14 1.54815e-14 1.08474e-14 8.44256e-15 7.04275e-15 5.79066e-15 5.00309e-15 4.23785e-15 3.63316e-15 3.19063e-15 2.75801e-15 2.55956e-15 2.19084e-15 1.98405e-15 1.76748e-15 1.60116e-15 1.46179e-15 1.30722e-15 1.21269e-15 1.04114e-15 9.18986e-16 8.81430e-16 7.96996e-16 7.27520e-16 6.65606e-16 5.90412e-16 5.32979e-16 4.85093e-16 4.45130e-16 4.07562e-16 3.86098e-16 3.52206e-16 3.20351e-16 2.98622e-16 2.64109e-16 2.53947e-16 2.35915e-16 2.18585e-16 2.06615e-16 1.74527e-16 1.92004e-16 1.43995e-16 1.50801e-16 1.16721e-16 1.09334e-16 1.11170e-16 1.05011e-16 9.27022e-17 7.78652e-17 6.81054e-17 5.81854e-17 5.40262e-17 4.55611e-17 4.78817e-17 4.65623e-17 3.81405e-17 3.34073e-17 3.80857e-17 3.21542e-17 3.01542e-17 2.98167e-17 3.70328e-17 2.78347e-17 2.04691e-17 2.17616e-17 1.52010e-17 1.27160e-17 1.25049e-17 1.00388e-17 9.52748e-18 1.04115e-17 9.12482e-18 1.08420e-17 9.16698e-18 6.21693e-18 6.20770e-18 7.68809e-18 7.52482e-18 7.75266e-18 5.24702e-18 5.81396e-18 4.06008e-18 7.68157e-18 4.19658e-18 4.44864e-18 5.20325e-18 3.44355e-18 5.19951e-18 4.52650e-18 3.22350e-18 2.43102e-18 3.87892e-18 5.15493e-18 4.53631e-18 2.87079e-18 2.04064e-18 2.92782e-18 1.11824e-18 1.68344e-18 1.09651e-18 2.19410e-18 1.90496e-18 6.53410e-19 1.46396e-18 1.29585e-18 8.27531e-19 1.34790e-18 1.05282e-18 7.56359e-19 1.03954e-18 2.62521e-19 5.38374e-19 3.23554e-19 5.23423e-19 3.35518e-19 7.62750e-19 7.50297e-19 1.15708e-18 3.79647e-19 3.87975e-19 4.98980e-19 8.88799e-19 2.54696e-19 4.45641e-19 6.72355e-19 6.86227e-19 2.91166e-20 5.03037e-19 2.81493e-19 2.18280e-19 2.00932e-19 1.82380e-20 3.27506e-20 2.73632e-20 5.48606e-20 3.46801e-20 9.44428e-21 3.02466e-20 5.77783e-20 2.64081e-20 1.14240e-20 2.57051e-20 2.25832e-19 2.01869e-19 4.33869e-21 0.00000e+00 1.83072e-21 0.00000e+00 2.58788e-23 6.69228e-20 0.00000e+00 7.18238e-21 0.00000e+00 4.07915e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.18225e-21 5.15097e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.33127e-21 4.90622e-21 0.00000e+00 4.25292e-21 0.00000e+00 4.80655e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.80986e-15 1.28682e-14 2.80789e-14 4.05296e-14 5.29589e-14 6.06172e-14 5.46072e-14 3.97742e-14 2.36054e-14 1.38180e-14 9.74417e-15 7.64293e-15 6.43386e-15 5.30702e-15 4.59727e-15 3.89945e-15 3.35287e-15 2.94791e-15 2.54829e-15 2.37312e-15 2.03360e-15 1.84088e-15 1.64021e-15 1.48579e-15 1.35888e-15 1.21269e-15 1.13047e-15 9.68563e-16 8.56209e-16 8.22306e-16 7.44715e-16 6.77980e-16 6.21280e-16 5.50712e-16 4.97686e-16 4.52540e-16 4.16550e-16 3.79094e-16 3.58895e-16 3.27085e-16 2.97331e-16 2.77127e-16 2.44600e-16 2.35389e-16 2.19131e-16 2.02339e-16 1.92118e-16 1.62487e-16 1.79075e-16 1.34026e-16 1.40451e-16 1.08879e-16 1.02293e-16 1.04252e-16 9.86414e-17 8.72913e-17 7.33266e-17 6.41809e-17 5.50742e-17 5.13619e-17 4.31127e-17 4.55691e-17 4.43943e-17 3.64010e-17 3.18424e-17 3.64548e-17 3.06980e-17 2.89686e-17 2.85557e-17 3.55931e-17 2.68703e-17 1.97582e-17 2.11581e-17 1.48431e-17 1.25356e-17 1.22320e-17 1.00029e-17 9.45968e-18 1.03295e-17 9.12457e-18 1.08463e-17 9.17089e-18 6.40496e-18 6.27170e-18 7.84701e-18 7.51679e-18 7.81994e-18 5.31503e-18 5.84587e-18 4.15439e-18 7.63808e-18 4.19937e-18 4.60972e-18 5.22905e-18 3.51949e-18 5.23317e-18 4.55760e-18 3.26566e-18 2.48701e-18 3.82787e-18 5.14427e-18 4.56371e-18 2.95958e-18 2.13249e-18 2.99785e-18 1.20099e-18 1.79587e-18 1.23832e-18 2.28611e-18 1.96985e-18 7.65495e-19 1.55644e-18 1.40428e-18 9.22107e-19 1.42320e-18 1.10449e-18 8.43984e-19 1.05700e-18 3.50210e-19 5.80576e-19 3.96440e-19 5.41113e-19 3.61454e-19 8.08390e-19 7.94610e-19 1.17916e-18 4.13226e-19 4.38405e-19 5.18430e-19 9.18276e-19 3.00953e-19 4.63412e-19 6.78635e-19 7.10121e-19 4.98223e-20 5.00766e-19 2.94118e-19 2.29093e-19 1.96764e-19 2.24541e-20 6.34808e-20 4.57259e-20 6.66766e-20 4.44071e-20 1.88246e-20 4.32136e-20 6.97820e-20 4.39027e-20 1.61658e-20 3.54243e-20 2.26542e-19 2.00756e-19 6.94951e-21 0.00000e+00 5.05682e-21 0.00000e+00 1.09896e-20 6.00405e-20 0.00000e+00 8.88672e-21 0.00000e+00 4.21257e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.36694e-21 3.34662e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.78508e-21 3.18760e-21 0.00000e+00 1.75279e-21 0.00000e+00 3.12284e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.92157e-15 1.08927e-14 2.40452e-14 3.47996e-14 4.56870e-14 5.25824e-14 4.76397e-14 3.47157e-14 2.04902e-14 1.19001e-14 8.35734e-15 6.55818e-15 5.51702e-15 4.55864e-15 3.94293e-15 3.34845e-15 2.87325e-15 2.52816e-15 2.18789e-15 2.03457e-15 1.74164e-15 1.57658e-15 1.40689e-15 1.27472e-15 1.16574e-15 1.04114e-15 9.68563e-16 8.34047e-16 7.36037e-16 7.04822e-16 6.37445e-16 5.82378e-16 5.35066e-16 4.74059e-16 4.28629e-16 3.91103e-16 3.59264e-16 3.28929e-16 3.12456e-16 2.84310e-16 2.59145e-16 2.42007e-16 2.14201e-16 2.05699e-16 1.91494e-16 1.78024e-16 1.68511e-16 1.42670e-16 1.56439e-16 1.18550e-16 1.24342e-16 9.72229e-17 9.04473e-17 9.19240e-17 8.70434e-17 7.66079e-17 6.43664e-17 5.59507e-17 4.79722e-17 4.44081e-17 3.75300e-17 3.89647e-17 3.78645e-17 3.09771e-17 2.72448e-17 3.08259e-17 2.61270e-17 2.42504e-17 2.39809e-17 2.97078e-17 2.23532e-17 1.64128e-17 1.74329e-17 1.22719e-17 1.03196e-17 9.98524e-18 8.08484e-18 7.63225e-18 8.27518e-18 7.30015e-18 8.64717e-18 7.31083e-18 4.99904e-18 4.92311e-18 6.18805e-18 6.01379e-18 6.16233e-18 4.19481e-18 4.56578e-18 3.24114e-18 6.06835e-18 3.32332e-18 3.53510e-18 4.16453e-18 2.71291e-18 4.11797e-18 3.60320e-18 2.55598e-18 1.95051e-18 3.05501e-18 4.06784e-18 3.63214e-18 2.29019e-18 1.63153e-18 2.36048e-18 9.15526e-19 1.37283e-18 9.24242e-19 1.76604e-18 1.55469e-18 5.63311e-19 1.21761e-18 1.08430e-18 7.01960e-19 1.12331e-18 8.66084e-19 6.42133e-19 8.47874e-19 2.50485e-19 4.58324e-19 3.00869e-19 4.62764e-19 2.85499e-19 6.23337e-19 6.25824e-19 9.44310e-19 3.23719e-19 3.37004e-19 4.15120e-19 7.29048e-19 2.27810e-19 3.68764e-19 5.49144e-19 5.64028e-19 3.21678e-20 4.04361e-19 2.32759e-19 1.82212e-19 1.56161e-19 1.65525e-20 3.97922e-20 3.06328e-20 4.94463e-20 3.15722e-20 1.19090e-20 3.04204e-20 5.23527e-20 2.95988e-20 1.13226e-20 2.51898e-20 1.82290e-19 1.62580e-19 4.62636e-21 0.00000e+00 2.99637e-21 0.00000e+00 5.28038e-21 4.83877e-20 0.00000e+00 6.46502e-21 0.00000e+00 3.27227e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.57072e-21 2.55520e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.40180e-21 2.43379e-21 0.00000e+00 1.37644e-21 0.00000e+00 2.38435e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.25332e-15 9.32202e-15 2.06445e-14 2.99324e-14 3.92023e-14 4.51191e-14 4.11343e-14 3.03375e-14 1.80966e-14 1.05251e-14 7.33254e-15 5.71041e-15 4.78184e-15 3.94520e-15 3.41434e-15 2.89919e-15 2.49656e-15 2.19829e-15 1.90639e-15 1.77703e-15 1.52392e-15 1.38125e-15 1.23335e-15 1.12120e-15 1.02484e-15 9.18986e-16 8.56209e-16 7.36037e-16 6.55239e-16 6.26922e-16 5.66492e-16 5.19096e-16 4.76884e-16 4.23422e-16 3.81994e-16 3.50673e-16 3.22786e-16 2.96160e-16 2.82955e-16 2.57922e-16 2.35713e-16 2.21405e-16 1.96464e-16 1.87884e-16 1.75476e-16 1.63898e-16 1.55494e-16 1.32064e-16 1.44118e-16 1.10413e-16 1.15856e-16 9.12138e-17 8.36498e-17 8.55701e-17 8.07723e-17 7.07234e-17 5.94094e-17 5.10011e-17 4.36699e-17 4.06015e-17 3.38939e-17 3.51976e-17 3.39674e-17 2.78275e-17 2.45697e-17 2.75017e-17 2.35877e-17 2.15726e-17 2.13540e-17 2.64525e-17 1.97878e-17 1.46396e-17 1.54827e-17 1.09857e-17 9.27781e-18 8.96939e-18 7.27812e-18 6.86813e-18 7.48071e-18 6.61221e-18 7.71786e-18 6.63246e-18 4.62724e-18 4.53063e-18 5.62527e-18 5.48748e-18 5.64728e-18 3.83425e-18 4.19904e-18 3.04943e-18 5.48425e-18 3.09868e-18 3.26990e-18 3.86600e-18 2.54043e-18 3.76337e-18 3.25659e-18 2.39114e-18 1.81272e-18 2.75519e-18 3.67960e-18 3.24265e-18 2.13037e-18 1.54488e-18 2.15672e-18 8.07078e-19 1.29995e-18 9.00730e-19 1.65212e-18 1.39050e-18 5.36499e-19 1.08921e-18 9.95246e-19 6.48943e-19 1.01531e-18 7.94038e-19 5.93485e-19 7.56524e-19 2.39505e-19 4.18543e-19 2.80896e-19 2.77935e-19 2.57747e-19 5.61412e-19 5.46575e-19 8.48544e-19 2.89103e-19 3.09616e-19 3.66257e-19 6.30464e-19 1.98324e-19 3.28422e-19 4.80003e-19 4.96409e-19 3.18479e-20 3.57164e-19 2.11848e-19 1.63223e-19 1.52651e-19 1.50828e-20 4.14489e-20 3.13836e-20 4.55325e-20 2.93643e-20 1.27472e-20 3.02078e-20 4.91399e-20 3.09983e-20 1.10106e-20 2.42698e-20 1.58180e-19 1.41644e-19 4.43579e-21 0.00000e+00 3.51644e-21 0.00000e+00 7.92750e-21 4.53547e-20 0.00000e+00 5.85334e-21 0.00000e+00 3.27842e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.76024e-22 4.73151e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.30226e-21 4.50670e-22 0.00000e+00 -1.27870e-21 0.00000e+00 4.41514e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.05142e-15 8.93980e-15 1.96652e-14 2.85233e-14 3.71825e-14 4.25114e-14 3.84650e-14 2.83790e-14 1.71218e-14 1.00950e-14 7.06848e-15 5.49705e-15 4.60422e-15 3.78956e-15 3.28447e-15 2.78564e-15 2.40178e-15 2.11414e-15 1.82822e-15 1.70642e-15 1.46435e-15 1.32760e-15 1.18187e-15 1.07484e-15 9.83448e-16 8.81430e-16 8.22306e-16 7.04822e-16 6.26922e-16 6.04655e-16 5.46249e-16 5.00058e-16 4.59042e-16 4.07412e-16 3.66802e-16 3.36547e-16 3.10846e-16 2.85155e-16 2.71947e-16 2.48516e-16 2.25982e-16 2.12956e-16 1.88889e-16 1.80480e-16 1.69213e-16 1.57432e-16 1.49920e-16 1.27665e-16 1.39919e-16 1.06766e-16 1.12253e-16 8.81054e-17 8.10088e-17 8.29492e-17 7.81801e-17 6.83397e-17 5.72194e-17 4.90755e-17 4.17112e-17 3.89629e-17 3.21597e-17 3.39259e-17 3.27624e-17 2.67539e-17 2.34969e-17 2.65024e-17 2.26184e-17 2.07735e-17 2.06977e-17 2.57543e-17 1.92485e-17 1.40392e-17 1.50894e-17 1.05135e-17 8.86746e-18 8.63474e-18 6.97398e-18 6.58678e-18 7.24419e-18 6.43049e-18 7.63832e-18 6.49832e-18 4.50780e-18 4.37691e-18 5.53111e-18 5.35134e-18 5.57274e-18 3.78047e-18 4.15286e-18 2.95690e-18 5.44333e-18 3.00550e-18 3.29435e-18 3.78887e-18 2.50332e-18 3.74260e-18 3.28622e-18 2.37404e-18 1.79690e-18 2.69960e-18 3.69826e-18 3.26051e-18 2.11292e-18 1.56759e-18 2.20096e-18 8.18009e-19 1.32387e-18 9.48199e-19 1.73148e-18 1.41963e-18 5.65678e-19 1.14345e-18 1.06650e-18 7.17998e-19 1.08533e-18 8.45576e-19 6.56885e-19 7.95395e-19 2.78093e-19 4.49692e-19 3.10998e-19 2.91232e-19 2.71730e-19 6.01824e-19 5.85658e-19 8.94291e-19 3.13239e-19 3.41379e-19 3.87199e-19 6.71594e-19 2.17022e-19 3.49320e-19 5.00803e-19 5.24802e-19 4.26062e-20 3.73760e-19 2.25954e-19 1.73707e-19 1.59534e-19 1.76656e-20 5.59916e-20 3.94629e-20 5.25791e-20 3.54819e-20 1.68082e-20 3.60861e-20 5.53832e-20 3.81713e-20 1.33814e-20 2.90804e-20 1.67319e-19 1.48202e-19 5.82586e-21 0.00000e+00 4.77730e-21 0.00000e+00 1.17746e-20 4.65098e-20 0.00000e+00 6.99192e-21 0.00000e+00 3.49109e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.73351e-21 1.72304e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.55470e-23 1.64117e-21 0.00000e+00 -1.52657e-23 0.00000e+00 1.60783e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.66201e-15 8.21513e-15 1.78456e-14 2.57563e-14 3.35978e-14 3.82797e-14 3.42504e-14 2.48972e-14 1.48370e-14 8.77429e-15 6.24849e-15 4.92330e-15 4.16144e-15 3.42950e-15 2.97847e-15 2.52577e-15 2.17762e-15 1.91845e-15 1.65705e-15 1.54740e-15 1.32791e-15 1.20286e-15 1.07119e-15 9.71873e-16 8.92134e-16 7.96996e-16 7.44715e-16 6.37445e-16 5.66492e-16 5.46249e-16 4.97262e-16 4.52012e-16 4.15382e-16 3.67933e-16 3.32570e-16 3.04171e-16 2.80481e-16 2.55829e-16 2.43206e-16 2.21887e-16 2.01927e-16 1.89587e-16 1.67520e-16 1.60730e-16 1.49900e-16 1.38458e-16 1.31849e-16 1.12196e-16 1.23682e-16 9.31408e-17 9.78543e-17 7.63181e-17 7.10366e-17 7.28842e-17 6.87430e-17 6.06639e-17 5.10843e-17 4.42441e-17 3.77778e-17 3.56275e-17 2.95773e-17 3.14040e-17 3.04707e-17 2.49259e-17 2.17837e-17 2.48134e-17 2.09684e-17 1.96976e-17 1.93419e-17 2.42734e-17 1.82558e-17 1.34698e-17 1.42847e-17 1.00264e-17 8.40970e-18 8.31696e-18 6.86038e-18 6.38236e-18 7.02811e-18 6.22068e-18 7.34136e-18 6.26341e-18 4.40010e-18 4.25037e-18 5.39536e-18 5.11403e-18 5.40405e-18 3.65600e-18 4.04055e-18 2.84531e-18 5.19572e-18 2.88409e-18 3.25190e-18 3.60617e-18 2.39782e-18 3.58731e-18 3.13088e-18 2.28710e-18 1.69889e-18 2.54498e-18 3.49190e-18 3.06984e-18 2.04701e-18 1.50141e-18 2.06484e-18 8.06715e-19 1.24906e-18 8.64333e-19 1.68267e-18 1.33256e-18 5.31827e-19 1.06652e-18 9.62139e-19 6.40540e-19 9.61195e-19 7.56377e-19 5.77758e-19 7.20116e-19 2.47303e-19 4.02871e-19 2.72628e-19 3.21370e-19 2.48793e-19 5.65496e-19 5.45503e-19 8.18111e-19 2.73225e-19 2.97056e-19 3.49910e-19 6.26440e-19 2.09078e-19 3.16766e-19 4.60139e-19 4.73380e-19 3.24628e-20 3.41488e-19 2.05523e-19 1.58212e-19 1.50882e-19 1.40919e-20 4.29236e-20 3.11375e-20 4.21192e-20 3.07468e-20 1.31371e-20 2.89245e-20 4.49012e-20 3.05463e-20 1.06108e-20 2.31365e-20 1.50258e-19 1.35169e-19 4.46439e-21 0.00000e+00 3.74574e-21 0.00000e+00 9.19529e-21 4.49132e-20 0.00000e+00 5.49359e-21 0.00000e+00 3.28023e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.16675e-23 -5.13557e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.82498e-21 -4.89155e-23 0.00000e+00 -1.79197e-21 0.00000e+00 -4.79217e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.26239e-15 7.16664e-15 1.59087e-14 2.31741e-14 3.02894e-14 3.47409e-14 3.16290e-14 2.34792e-14 1.42122e-14 8.37787e-15 5.84046e-15 4.52360e-15 3.77247e-15 3.09974e-15 2.68490e-15 2.27722e-15 1.96379e-15 1.73120e-15 1.49821e-15 1.39849e-15 1.20008e-15 1.08909e-15 9.70400e-16 8.84460e-16 8.09641e-16 7.27520e-16 6.77980e-16 5.82378e-16 5.19096e-16 5.00058e-16 4.52012e-16 4.16221e-16 3.82900e-16 3.40045e-16 3.05492e-16 2.82369e-16 2.60480e-16 2.40725e-16 2.30446e-16 2.10552e-16 1.92097e-16 1.81842e-16 1.62255e-16 1.54661e-16 1.45236e-16 1.36289e-16 1.29838e-16 1.11018e-16 1.21199e-16 9.41063e-17 9.91069e-17 7.87741e-17 7.15396e-17 7.33415e-17 6.91713e-17 6.03334e-17 5.04886e-17 4.29670e-17 3.64127e-17 3.39883e-17 2.82529e-17 2.90225e-17 2.80544e-17 2.28107e-17 2.00622e-17 2.23277e-17 1.91916e-17 1.72732e-17 1.72377e-17 2.13636e-17 1.58461e-17 1.15633e-17 1.23262e-17 8.61737e-18 7.27077e-18 7.04929e-18 5.66731e-18 5.29973e-18 5.80793e-18 5.15678e-18 6.07435e-18 5.23416e-18 3.61791e-18 3.48951e-18 4.38416e-18 4.30483e-18 4.46219e-18 3.02639e-18 3.30225e-18 2.38417e-18 4.34830e-18 2.42214e-18 2.59951e-18 3.08059e-18 2.00230e-18 2.99693e-18 2.64206e-18 1.91909e-18 1.45612e-18 2.17223e-18 2.97810e-18 2.60571e-18 1.67790e-18 1.26576e-18 1.77567e-18 6.24508e-19 1.08770e-18 7.84133e-19 1.40383e-18 1.14778e-18 4.61301e-19 9.26161e-19 8.71302e-19 5.91945e-19 8.87041e-19 6.92562e-19 5.38705e-19 6.51637e-19 2.32877e-19 3.72699e-19 2.58470e-19 2.24615e-19 2.23053e-19 4.82753e-19 4.67926e-19 7.34323e-19 2.57083e-19 2.81999e-19 3.15490e-19 5.35160e-19 1.67988e-19 2.85327e-19 4.04753e-19 4.19638e-19 3.60625e-20 3.04288e-19 1.86495e-19 1.42195e-19 1.36673e-19 1.45057e-20 4.80066e-20 3.35540e-20 4.36811e-20 2.95902e-20 1.45214e-20 3.07827e-20 4.62110e-20 3.30175e-20 1.14188e-20 2.43821e-20 1.35227e-19 1.19882e-19 4.82164e-21 0.00000e+00 4.21486e-21 0.00000e+00 1.07465e-20 3.81542e-20 0.00000e+00 5.80039e-21 0.00000e+00 3.01217e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.62882e-22 2.61296e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.46680e-21 2.48880e-22 0.00000e+00 -1.44027e-21 0.00000e+00 2.43824e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.83211e-15 6.25060e-15 1.40216e-14 2.05519e-14 2.69816e-14 3.11198e-14 2.84933e-14 2.12046e-14 1.28326e-14 7.53193e-15 5.24305e-15 4.07360e-15 3.40970e-15 2.80833e-15 2.43329e-15 2.06676e-15 1.78220e-15 1.57428e-15 1.36322e-15 1.27429e-15 1.09363e-15 9.92282e-16 8.85913e-16 8.07898e-16 7.40952e-16 6.65606e-16 6.21280e-16 5.35066e-16 4.76884e-16 4.59042e-16 4.15382e-16 3.82900e-16 3.55396e-16 3.14547e-16 2.82893e-16 2.62728e-16 2.42253e-16 2.24594e-16 2.14965e-16 1.95449e-16 1.78707e-16 1.69433e-16 1.51385e-16 1.43565e-16 1.35126e-16 1.27530e-16 1.21463e-16 1.04111e-16 1.13464e-16 8.93102e-17 9.45419e-17 7.57849e-17 6.86311e-17 7.02878e-17 6.63447e-17 5.78752e-17 4.84068e-17 4.10498e-17 3.49165e-17 3.24105e-17 2.70668e-17 2.74050e-17 2.64651e-17 2.14723e-17 1.89818e-17 2.08550e-17 1.80578e-17 1.59911e-17 1.59935e-17 1.97320e-17 1.46452e-17 1.06458e-17 1.12880e-17 7.97841e-18 6.68190e-18 6.31254e-18 5.09335e-18 4.74259e-18 5.11410e-18 4.54362e-18 5.33904e-18 4.58100e-18 3.15153e-18 3.00362e-18 3.89052e-18 3.81188e-18 3.89047e-18 2.65233e-18 2.86949e-18 2.06562e-18 3.78490e-18 2.09984e-18 2.27158e-18 2.73752e-18 1.70906e-18 2.61561e-18 2.32977e-18 1.69557e-18 1.29128e-18 1.91226e-18 2.64150e-18 2.34813e-18 1.46558e-18 1.11236e-18 1.60735e-18 5.77645e-19 9.77668e-19 7.25145e-19 1.28199e-18 1.06017e-18 4.33451e-19 8.74505e-19 8.35038e-19 5.69267e-19 8.56811e-19 6.52621e-19 5.18180e-19 6.13125e-19 2.41208e-19 3.65787e-19 2.70714e-19 2.65640e-19 2.18636e-19 4.46205e-19 4.41041e-19 6.89668e-19 2.51138e-19 2.78426e-19 3.02004e-19 4.97582e-19 1.64476e-19 2.71122e-19 3.78788e-19 3.94102e-19 3.91088e-20 2.80946e-19 1.77313e-19 1.36304e-19 1.24366e-19 1.44398e-20 5.35285e-20 3.68027e-20 4.34677e-20 3.08251e-20 1.64026e-20 3.25512e-20 4.62685e-20 3.63396e-20 1.19898e-20 2.54107e-20 1.24880e-19 1.10775e-19 5.16401e-21 0.00000e+00 4.98242e-21 0.00000e+00 1.37742e-20 3.09166e-20 0.00000e+00 5.75339e-21 0.00000e+00 2.82359e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.65439e-21 -1.64441e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.57094e-21 -1.56628e-21 0.00000e+00 -3.50634e-21 0.00000e+00 -1.53445e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.58759e-15 5.61188e-15 1.25220e-14 1.83044e-14 2.39531e-14 2.75194e-14 2.51855e-14 1.87772e-14 1.14047e-14 6.72419e-15 4.68879e-15 3.63634e-15 3.03076e-15 2.49235e-15 2.15849e-15 1.83174e-15 1.58119e-15 1.39481e-15 1.20856e-15 1.12880e-15 9.68987e-16 8.78827e-16 7.84741e-16 7.16494e-16 6.55979e-16 5.90412e-16 5.50712e-16 4.74059e-16 4.23422e-16 4.07412e-16 3.67933e-16 3.40045e-16 3.14547e-16 2.80388e-16 2.51034e-16 2.33739e-16 2.15750e-16 2.00462e-16 1.92238e-16 1.75338e-16 1.60596e-16 1.52555e-16 1.36577e-16 1.29571e-16 1.21832e-16 1.15348e-16 1.10117e-16 9.43044e-17 1.02393e-16 8.13222e-17 8.57581e-17 6.90377e-17 6.22708e-17 6.39175e-17 6.04206e-17 5.27924e-17 4.42514e-17 3.74336e-17 3.19957e-17 2.96927e-17 2.49547e-17 2.48817e-17 2.40198e-17 1.95364e-17 1.72573e-17 1.88504e-17 1.62765e-17 1.44860e-17 1.44114e-17 1.76299e-17 1.30076e-17 9.44155e-18 1.00368e-17 7.05115e-18 5.86022e-18 5.56693e-18 4.38316e-18 4.07854e-18 4.42569e-18 3.88767e-18 4.59084e-18 3.92116e-18 2.66261e-18 2.55570e-18 3.31572e-18 3.25840e-18 3.30265e-18 2.24594e-18 2.39850e-18 1.76161e-18 3.27025e-18 1.78565e-18 1.91080e-18 2.35960e-18 1.45759e-18 2.23269e-18 1.95819e-18 1.46279e-18 1.08500e-18 1.63022e-18 2.26129e-18 2.00308e-18 1.26987e-18 9.36346e-19 1.36164e-18 4.69151e-19 8.12501e-19 5.94533e-19 1.02883e-18 8.79708e-19 3.48249e-19 7.20002e-19 6.84093e-19 4.56815e-19 7.20235e-19 5.35842e-19 4.17550e-19 5.13862e-19 1.91319e-19 3.04095e-19 2.10200e-19 1.98555e-19 1.72003e-19 3.67343e-19 3.70913e-19 5.80727e-19 2.05926e-19 2.30313e-19 2.54131e-19 4.21546e-19 1.31044e-19 2.30342e-19 3.23817e-19 3.30430e-19 2.98526e-20 2.38689e-19 1.47545e-19 1.15642e-19 9.66976e-20 1.15141e-20 4.06569e-20 2.84173e-20 3.49618e-20 2.12855e-20 1.25261e-20 2.57475e-20 3.74190e-20 2.83662e-20 9.47721e-21 2.00355e-20 1.06649e-19 9.51865e-20 3.93488e-21 0.00000e+00 3.76689e-21 0.00000e+00 1.01600e-20 2.27638e-20 0.00000e+00 4.59134e-21 0.00000e+00 2.17863e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.51598e-21 -1.50683e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.25527e-21 -1.43523e-21 0.00000e+00 -3.19638e-21 0.00000e+00 -1.40607e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.35331e-15 5.24900e-15 1.16602e-14 1.70119e-14 2.22812e-14 2.55586e-14 2.31091e-14 1.68857e-14 1.00294e-14 5.85790e-15 4.13003e-15 3.25491e-15 2.74610e-15 2.26692e-15 1.96390e-15 1.66436e-15 1.43641e-15 1.26544e-15 1.09600e-15 1.02485e-15 8.79773e-16 7.96318e-16 7.11908e-16 6.47440e-16 5.94737e-16 5.32979e-16 4.97686e-16 4.28629e-16 3.81994e-16 3.66802e-16 3.32570e-16 3.05492e-16 2.82893e-16 2.51034e-16 2.27719e-16 2.10372e-16 1.94230e-16 1.79062e-16 1.72206e-16 1.56995e-16 1.44116e-16 1.36287e-16 1.21666e-16 1.16205e-16 1.08335e-16 1.01437e-16 9.63243e-17 8.20135e-17 8.93698e-17 6.95775e-17 7.29319e-17 5.79560e-17 5.28165e-17 5.43131e-17 5.12484e-17 4.50557e-17 3.80916e-17 3.25153e-17 2.82526e-17 2.61166e-17 2.19572e-17 2.23543e-17 2.16762e-17 1.76525e-17 1.56779e-17 1.73466e-17 1.49708e-17 1.35979e-17 1.34252e-17 1.64818e-17 1.23876e-17 9.14181e-18 9.57126e-18 6.90236e-18 5.76637e-18 5.48032e-18 4.45488e-18 4.16723e-18 4.47055e-18 3.90350e-18 4.56887e-18 3.90093e-18 2.71104e-18 2.62369e-18 3.33887e-18 3.24611e-18 3.30160e-18 2.24331e-18 2.39438e-18 1.76746e-18 3.17266e-18 1.76665e-18 1.91866e-18 2.30737e-18 1.45380e-18 2.15948e-18 1.87888e-18 1.41502e-18 1.04344e-18 1.57911e-18 2.12992e-18 1.91026e-18 1.24980e-18 8.86656e-19 1.27672e-18 4.84677e-19 7.70957e-19 5.26815e-19 9.87764e-19 8.18372e-19 3.15051e-19 6.65716e-19 6.02675e-19 3.88057e-19 6.20803e-19 4.62749e-19 3.48608e-19 4.49341e-19 1.57601e-19 2.61135e-19 1.79759e-19 2.40520e-19 1.56769e-19 3.32368e-19 3.31666e-19 5.08187e-19 1.76059e-19 1.93664e-19 2.26170e-19 3.78299e-19 1.21714e-19 2.02003e-19 2.90475e-19 2.94441e-19 2.12211e-20 2.09978e-19 1.28154e-19 1.02243e-19 7.99381e-20 8.99107e-21 2.94535e-20 2.22005e-20 2.66274e-20 1.69544e-20 9.43106e-21 1.96234e-20 2.95016e-20 2.17598e-20 6.87840e-21 1.55470e-20 9.28181e-20 8.44737e-20 2.99822e-21 0.00000e+00 2.86542e-21 0.00000e+00 7.89394e-21 2.04257e-20 0.00000e+00 3.30168e-21 0.00000e+00 1.79666e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.56577e-22 -4.53821e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.45954e-21 -4.32258e-22 0.00000e+00 -2.41505e-21 0.00000e+00 -4.23476e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.01308e-15 4.40853e-15 1.00200e-14 1.47592e-14 1.93518e-14 2.23250e-14 2.05292e-14 1.53640e-14 9.31547e-15 5.46004e-15 3.78870e-15 2.94080e-15 2.45061e-15 2.01546e-15 1.74463e-15 1.47944e-15 1.27875e-15 1.12899e-15 9.79949e-16 9.17048e-16 7.88055e-16 7.14510e-16 6.39881e-16 5.85362e-16 5.37785e-16 4.85093e-16 4.52540e-16 3.91103e-16 3.50673e-16 3.36547e-16 3.04171e-16 2.82369e-16 2.62728e-16 2.33739e-16 2.10372e-16 1.98048e-16 1.82541e-16 1.70797e-16 1.65342e-16 1.50828e-16 1.39070e-16 1.32960e-16 1.19685e-16 1.13212e-16 1.06352e-16 1.01286e-16 9.64110e-17 8.27012e-17 8.92511e-17 7.16457e-17 7.55259e-17 6.11377e-17 5.43310e-17 5.60964e-17 5.28137e-17 4.59760e-17 3.87325e-17 3.24083e-17 2.79230e-17 2.58179e-17 2.15719e-17 2.14262e-17 2.05612e-17 1.66901e-17 1.49336e-17 1.60050e-17 1.41563e-17 1.22890e-17 1.22670e-17 1.48715e-17 1.10481e-17 8.15522e-18 8.47091e-18 6.16193e-18 5.12549e-18 4.83295e-18 3.90367e-18 3.62209e-18 3.86063e-18 3.42841e-18 3.90842e-18 3.41948e-18 2.35778e-18 2.28631e-18 2.81046e-18 2.84992e-18 2.85063e-18 1.92915e-18 2.01701e-18 1.55684e-18 2.71997e-18 1.56685e-18 1.57288e-18 2.05049e-18 1.26351e-18 1.84482e-18 1.59865e-18 1.25719e-18 9.18465e-19 1.36974e-18 1.82227e-18 1.61552e-18 1.07376e-18 7.64058e-19 1.07361e-18 3.77529e-19 6.80747e-19 4.43524e-19 8.39145e-19 6.76515e-19 2.56109e-19 5.38333e-19 4.97232e-19 3.14387e-19 5.17649e-19 3.83296e-19 2.80073e-19 3.77129e-19 1.21511e-19 2.21750e-19 1.42576e-19 1.25390e-19 1.25149e-19 2.52965e-19 2.63812e-19 4.32802e-19 1.42164e-19 1.58736e-19 1.89117e-19 3.02625e-19 8.49476e-20 1.70498e-19 2.45531e-19 2.38692e-19 1.42594e-20 1.77496e-19 1.08303e-19 8.68684e-20 7.00418e-20 6.45519e-21 2.05421e-20 1.64195e-20 1.98623e-20 1.03791e-20 6.92531e-21 1.51581e-20 2.29228e-20 1.69507e-20 5.18619e-21 1.15371e-20 7.67347e-20 7.11974e-20 1.96386e-21 0.00000e+00 2.17102e-21 0.00000e+00 6.11656e-21 1.73125e-20 0.00000e+00 2.33348e-21 0.00000e+00 1.56933e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.15928e-21 -1.15228e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.46091e-21 -1.09753e-21 0.00000e+00 -3.39830e-21 0.00000e+00 -1.07524e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.90803e-15 4.19594e-15 9.29751e-15 1.36375e-14 1.78850e-14 2.05087e-14 1.84784e-14 1.33882e-14 7.87152e-15 4.61335e-15 3.29953e-15 2.62849e-15 2.21734e-15 1.82698e-15 1.58619e-15 1.34210e-15 1.16580e-15 1.03022e-15 8.93566e-16 8.40453e-16 7.22647e-16 6.54957e-16 5.86415e-16 5.36627e-16 4.93773e-16 4.45130e-16 4.16550e-16 3.59264e-16 3.22786e-16 3.10846e-16 2.80481e-16 2.60480e-16 2.42253e-16 2.15750e-16 1.94230e-16 1.82541e-16 1.70276e-16 1.58427e-16 1.54151e-16 1.40982e-16 1.29669e-16 1.24568e-16 1.12336e-16 1.06259e-16 9.99402e-17 9.45963e-17 9.04117e-17 7.75176e-17 8.37462e-17 6.73468e-17 7.07862e-17 5.73252e-17 5.09546e-17 5.27446e-17 4.96454e-17 4.31600e-17 3.63828e-17 3.03276e-17 2.62053e-17 2.43027e-17 2.00846e-17 2.00869e-17 1.92853e-17 1.56074e-17 1.39527e-17 1.50107e-17 1.32577e-17 1.15489e-17 1.16029e-17 1.40131e-17 1.04130e-17 7.62707e-18 8.05641e-18 5.84774e-18 4.88732e-18 4.60460e-18 3.70398e-18 3.44121e-18 3.69077e-18 3.30397e-18 3.85919e-18 3.34515e-18 2.36651e-18 2.25778e-18 2.85098e-18 2.79564e-18 2.80024e-18 1.91882e-18 1.99976e-18 1.59323e-18 2.70273e-18 1.54535e-18 1.67733e-18 2.05108e-18 1.32718e-18 1.86052e-18 1.61103e-18 1.25993e-18 9.44313e-19 1.35813e-18 1.83609e-18 1.64815e-18 1.10594e-18 8.13975e-19 1.12239e-18 4.31672e-19 7.39777e-19 5.26759e-19 8.73434e-19 7.16750e-19 3.18954e-19 5.99934e-19 5.62534e-19 3.76849e-19 5.79000e-19 4.24249e-19 3.40388e-19 3.98986e-19 1.64924e-19 2.46193e-19 1.82512e-19 1.71210e-19 1.39284e-19 2.87549e-19 2.88801e-19 4.51123e-19 1.66686e-19 1.91488e-19 2.02410e-19 3.22735e-19 1.04666e-19 1.83052e-19 2.51510e-19 2.62829e-19 2.81580e-20 1.82277e-19 1.16849e-19 9.28650e-20 6.84746e-20 9.98750e-21 3.96066e-20 2.77102e-20 2.97329e-20 1.71141e-20 1.23764e-20 2.34931e-20 3.25569e-20 2.70665e-20 8.34620e-21 1.83287e-20 8.17588e-20 7.30676e-20 3.79106e-21 0.00000e+00 3.88206e-21 0.00000e+00 1.13928e-20 1.27141e-20 0.00000e+00 3.81626e-21 0.00000e+00 1.62747e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.57831e-21 -1.56879e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.81341e-21 -1.49425e-21 0.00000e+00 -3.74442e-21 0.00000e+00 -1.46389e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.69117e-15 3.57879e-15 8.23442e-15 1.22400e-14 1.61468e-14 1.87055e-14 1.73366e-14 1.30327e-14 7.92342e-15 4.64872e-15 3.20541e-15 2.46922e-15 2.03013e-15 1.66016e-15 1.43535e-15 1.21512e-15 1.05212e-15 9.30915e-16 8.08890e-16 7.57639e-16 6.51292e-16 5.92626e-16 5.31073e-16 4.88258e-16 4.48169e-16 4.07562e-16 3.79094e-16 3.28929e-16 2.96160e-16 2.85155e-16 2.55829e-16 2.40725e-16 2.24594e-16 2.00462e-16 1.79062e-16 1.70797e-16 1.58427e-16 1.51349e-16 1.47990e-16 1.35655e-16 1.25184e-16 1.21392e-16 1.10387e-16 1.03696e-16 9.79124e-17 9.41965e-17 8.98916e-17 7.76221e-17 8.32063e-17 6.86299e-17 7.24530e-17 5.95024e-17 5.19701e-17 5.35172e-17 5.04175e-17 4.33815e-17 3.63485e-17 2.98598e-17 2.54458e-17 2.33674e-17 1.95341e-17 1.87446e-17 1.79013e-17 1.44050e-17 1.29482e-17 1.34789e-17 1.21240e-17 1.00382e-17 1.02075e-17 1.21199e-17 8.85336e-18 6.41896e-18 6.72909e-18 4.87043e-18 4.00577e-18 3.73423e-18 2.85849e-18 2.66369e-18 2.83229e-18 2.52052e-18 2.91102e-18 2.58944e-18 1.72894e-18 1.68030e-18 2.06205e-18 2.19116e-18 2.10156e-18 1.43981e-18 1.44991e-18 1.19554e-18 2.06412e-18 1.19498e-18 1.15325e-18 1.61983e-18 9.70538e-19 1.38595e-18 1.22300e-18 9.74937e-19 7.25601e-19 1.05618e-18 1.42232e-18 1.25287e-18 8.02266e-19 5.99303e-19 8.57166e-19 2.75330e-19 5.60120e-19 3.90219e-19 6.58895e-19 5.28429e-19 2.12054e-19 4.43402e-19 4.25690e-19 2.84608e-19 4.62996e-19 3.38833e-19 2.57048e-19 3.24667e-19 1.14784e-19 1.95904e-19 1.33237e-19 1.10260e-19 1.03851e-19 1.99302e-19 2.10433e-19 3.68244e-19 1.29192e-19 1.47990e-19 1.61123e-19 2.38794e-19 5.83688e-20 1.46211e-19 2.00905e-19 2.02558e-19 1.84320e-20 1.49367e-19 9.42908e-20 7.43244e-20 6.03566e-20 7.21478e-21 2.61646e-20 1.94161e-20 2.19711e-20 1.08547e-20 8.41640e-21 1.71363e-20 2.48978e-20 1.94288e-20 5.93570e-21 1.32118e-20 6.57043e-20 5.94924e-20 2.49402e-21 0.00000e+00 2.63602e-21 0.00000e+00 7.60966e-21 1.12294e-20 0.00000e+00 2.69736e-21 0.00000e+00 1.39435e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.69271e-21 -1.68250e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.88859e-21 -1.60255e-21 0.00000e+00 -3.81825e-21 0.00000e+00 -1.56999e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.54456e-15 3.33239e-15 7.79916e-15 1.16561e-14 1.54361e-14 1.79396e-14 1.65733e-14 1.22854e-14 7.29900e-15 4.24149e-15 2.96020e-15 2.31441e-15 1.90780e-15 1.56011e-15 1.34543e-15 1.13559e-15 9.86167e-16 8.70468e-16 7.57818e-16 7.12255e-16 6.12629e-16 5.56543e-16 4.99556e-16 4.60398e-16 4.23490e-16 3.86098e-16 3.58895e-16 3.12456e-16 2.82955e-16 2.71947e-16 2.43206e-16 2.30446e-16 2.14965e-16 1.92238e-16 1.72206e-16 1.65342e-16 1.54151e-16 1.47990e-16 1.48389e-16 1.36529e-16 1.26518e-16 1.23729e-16 1.13099e-16 1.06264e-16 9.98135e-17 9.55086e-17 9.09392e-17 7.82165e-17 8.33305e-17 6.85557e-17 7.19100e-17 5.89263e-17 5.06928e-17 5.24130e-17 4.90878e-17 4.17553e-17 3.51445e-17 2.84397e-17 2.41963e-17 2.22855e-17 1.82727e-17 1.77365e-17 1.67460e-17 1.33717e-17 1.21377e-17 1.25392e-17 1.15706e-17 9.25039e-18 9.56108e-18 1.13517e-17 8.22745e-18 6.13385e-18 6.29215e-18 4.65845e-18 3.90674e-18 3.70679e-18 2.87951e-18 2.70575e-18 2.88798e-18 2.65981e-18 2.97029e-18 2.71308e-18 1.88292e-18 1.85171e-18 2.08590e-18 2.28127e-18 2.20246e-18 1.51080e-18 1.48169e-18 1.32367e-18 2.12600e-18 1.31888e-18 1.18151e-18 1.71378e-18 1.06312e-18 1.41725e-18 1.22451e-18 1.02087e-18 7.47406e-19 1.07702e-18 1.36610e-18 1.18393e-18 8.29638e-19 5.99500e-19 7.97699e-19 2.61657e-19 5.67281e-19 3.32509e-19 6.06370e-19 4.59734e-19 1.72023e-19 3.56536e-19 3.26227e-19 1.99133e-19 3.47332e-19 2.57886e-19 1.64218e-19 2.57809e-19 5.59260e-20 1.41213e-19 7.47365e-20 2.02388e-20 7.35930e-20 1.40382e-19 1.48423e-19 2.97460e-19 8.75040e-20 9.93728e-20 1.24909e-19 1.76412e-19 2.14276e-20 1.14093e-19 1.63661e-19 1.55729e-19 4.16121e-21 1.23075e-19 7.34213e-20 5.86604e-20 5.10569e-20 3.21652e-21 6.70169e-21 7.96122e-21 1.01072e-20 2.58202e-21 2.73789e-21 7.58582e-21 1.36025e-20 8.19403e-21 2.09901e-21 5.89430e-21 5.15055e-20 4.91701e-20 7.35433e-22 0.00000e+00 8.66973e-22 0.00000e+00 2.44029e-21 1.08539e-20 0.00000e+00 9.20317e-22 0.00000e+00 1.11408e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.37110e-21 -1.36283e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.79366e-21 -1.29807e-21 0.00000e+00 -3.72503e-21 0.00000e+00 -1.27170e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.52124e-15 3.22879e-15 7.49706e-15 1.11497e-14 1.46275e-14 1.68522e-14 1.55051e-14 1.15509e-14 6.94948e-15 4.06254e-15 2.79889e-15 2.15439e-15 1.75703e-15 1.42839e-15 1.23168e-15 1.03510e-15 9.00520e-16 7.92134e-16 6.88954e-16 6.47133e-16 5.57498e-16 5.07264e-16 4.54460e-16 4.19412e-16 3.85390e-16 3.52206e-16 3.27085e-16 2.84310e-16 2.57922e-16 2.48516e-16 2.21887e-16 2.10552e-16 1.95449e-16 1.75338e-16 1.56995e-16 1.50828e-16 1.40982e-16 1.35655e-16 1.36529e-16 1.27010e-16 1.17443e-16 1.15214e-16 1.05660e-16 9.96168e-17 9.33062e-17 8.89810e-17 8.47602e-17 7.28056e-17 7.75418e-17 6.34657e-17 6.61070e-17 5.40844e-17 4.63875e-17 4.79311e-17 4.48572e-17 3.80913e-17 3.21126e-17 2.59308e-17 2.20610e-17 2.03694e-17 1.66479e-17 1.61993e-17 1.53541e-17 1.22454e-17 1.11306e-17 1.15019e-17 1.05870e-17 8.55501e-18 8.83840e-18 1.04355e-17 7.60899e-18 5.67539e-18 5.86523e-18 4.32308e-18 3.64258e-18 3.50492e-18 2.71387e-18 2.56821e-18 2.73501e-18 2.52566e-18 2.84010e-18 2.59681e-18 1.81214e-18 1.79415e-18 1.93583e-18 2.16435e-18 2.10176e-18 1.44385e-18 1.42640e-18 1.29258e-18 2.03669e-18 1.27661e-18 1.11700e-18 1.62891e-18 1.04663e-18 1.35842e-18 1.14537e-18 9.71829e-19 7.12019e-19 1.02558e-18 1.29057e-18 1.11416e-18 7.88661e-19 5.79083e-19 7.62432e-19 2.45216e-19 5.61596e-19 3.33384e-19 5.57887e-19 4.34371e-19 1.74935e-19 3.40461e-19 3.09088e-19 1.95686e-19 3.32607e-19 2.44565e-19 1.63452e-19 2.43945e-19 5.71063e-20 1.33754e-19 7.24134e-20 6.28995e-21 6.96462e-20 1.37763e-19 1.42200e-19 2.79828e-19 8.52307e-20 9.87369e-20 1.17622e-19 1.67593e-19 2.20811e-20 1.08381e-19 1.52246e-19 1.46454e-19 6.57727e-21 1.15734e-19 6.99065e-20 5.54676e-20 4.73772e-20 3.81468e-21 9.88654e-21 9.62720e-21 1.16216e-20 2.59597e-21 3.58534e-21 8.76346e-21 1.48240e-20 9.58518e-21 2.57663e-21 6.90442e-21 4.91716e-20 4.62302e-20 1.05358e-21 0.00000e+00 1.11427e-21 0.00000e+00 3.17881e-21 9.92233e-21 0.00000e+00 1.17716e-21 0.00000e+00 1.04919e-20 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.74490e-22 -3.72230e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.82039e-21 -3.54543e-22 0.00000e+00 -2.76937e-21 0.00000e+00 -3.47340e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.39556e-15 2.89732e-15 6.81916e-15 1.01636e-14 1.33308e-14 1.54536e-14 1.43218e-14 1.07159e-14 6.42339e-15 3.71104e-15 2.53107e-15 1.94556e-15 1.58442e-15 1.28877e-15 1.11004e-15 9.33913e-16 8.13404e-16 7.15492e-16 6.24175e-16 5.86357e-16 5.05212e-16 4.59142e-16 4.12319e-16 3.80854e-16 3.50283e-16 3.20351e-16 2.97331e-16 2.59145e-16 2.35713e-16 2.25982e-16 2.01927e-16 1.92097e-16 1.78707e-16 1.60596e-16 1.44116e-16 1.39070e-16 1.29669e-16 1.25184e-16 1.26518e-16 1.17443e-16 1.10849e-16 1.08139e-16 9.97299e-17 9.47800e-17 8.84870e-17 8.50465e-17 8.08453e-17 6.95805e-17 7.39697e-17 6.10155e-17 6.32484e-17 5.20891e-17 4.44258e-17 4.60084e-17 4.31435e-17 3.67619e-17 3.11805e-17 2.52534e-17 2.16586e-17 1.99221e-17 1.65967e-17 1.56793e-17 1.49687e-17 1.19179e-17 1.08514e-17 1.10988e-17 1.02222e-17 8.21840e-18 8.34036e-18 9.85127e-18 7.21923e-18 5.39613e-18 5.54807e-18 4.10716e-18 3.43274e-18 3.31193e-18 2.59048e-18 2.42975e-18 2.59749e-18 2.35898e-18 2.58627e-18 2.43248e-18 1.68601e-18 1.66078e-18 1.80472e-18 2.00431e-18 1.90762e-18 1.30559e-18 1.29978e-18 1.16919e-18 1.82213e-18 1.14434e-18 9.67184e-19 1.47869e-18 9.07133e-19 1.16063e-18 9.75014e-19 8.56671e-19 6.04519e-19 8.85675e-19 1.08523e-18 9.43994e-19 6.91702e-19 4.84462e-19 5.99344e-19 1.66945e-19 4.40878e-19 1.96143e-19 4.32521e-19 3.11132e-19 8.00795e-20 2.02027e-19 1.82355e-19 8.22848e-20 1.95506e-19 1.43520e-19 5.98261e-20 1.59578e-19 -5.46941e-21 7.66378e-20 5.43077e-21 -1.20424e-19 3.14806e-20 7.63678e-20 9.63529e-20 1.93698e-19 3.68822e-20 4.06469e-20 7.60441e-20 1.22664e-19 6.35351e-21 7.15413e-20 1.15914e-19 9.19275e-20 -9.38908e-21 8.49754e-20 4.35819e-20 3.67243e-20 3.11355e-20 -6.19027e-22 -1.26683e-20 -4.68828e-21 -1.13980e-21 -9.72844e-21 -3.17506e-21 -2.24241e-21 1.47572e-21 -3.81413e-21 -1.43186e-21 -1.77803e-21 3.42390e-20 3.48082e-20 -1.05197e-21 0.00000e+00 -1.06193e-21 0.00000e+00 -3.61620e-21 9.13685e-21 0.00000e+00 -5.88343e-22 0.00000e+00 5.85218e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.97484e-22 1.96292e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.98502e-21 1.86966e-22 0.00000e+00 -1.94911e-21 0.00000e+00 1.83167e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.29483e-15 2.66423e-15 6.22524e-15 9.27099e-15 1.21233e-14 1.40128e-14 1.29055e-14 9.58121e-15 5.69891e-15 3.29386e-15 2.26402e-15 1.75352e-15 1.43181e-15 1.16330e-15 1.00496e-15 8.43736e-16 7.38375e-16 6.51294e-16 5.68587e-16 5.36956e-16 4.63528e-16 4.21562e-16 3.78890e-16 3.51488e-16 3.24749e-16 2.98622e-16 2.77127e-16 2.42007e-16 2.21405e-16 2.12956e-16 1.89587e-16 1.81842e-16 1.69433e-16 1.52555e-16 1.36287e-16 1.32960e-16 1.24568e-16 1.21392e-16 1.23729e-16 1.15214e-16 1.08139e-16 1.07540e-16 9.91680e-17 9.36628e-17 8.80651e-17 8.49750e-17 8.12237e-17 7.02214e-17 7.44563e-17 6.22327e-17 6.48706e-17 5.37612e-17 4.54349e-17 4.71689e-17 4.43369e-17 3.74979e-17 3.17134e-17 2.53867e-17 2.17005e-17 1.99820e-17 1.64497e-17 1.54775e-17 1.47036e-17 1.16358e-17 1.06490e-17 1.07224e-17 1.00241e-17 7.82023e-18 8.02606e-18 9.38564e-18 6.80781e-18 5.04704e-18 5.21714e-18 3.89118e-18 3.22002e-18 3.05087e-18 2.34434e-18 2.20532e-18 2.33571e-18 2.12848e-18 2.30814e-18 2.21486e-18 1.51046e-18 1.49264e-18 1.54196e-18 1.84170e-18 1.72398e-18 1.17056e-18 1.17739e-18 1.06233e-18 1.64244e-18 1.05407e-18 8.20446e-19 1.36476e-18 8.31288e-19 1.04886e-18 9.06945e-19 7.96703e-19 5.49828e-19 7.92015e-19 9.86507e-19 8.41834e-19 6.08118e-19 4.39758e-19 5.66961e-19 1.11702e-19 4.22089e-19 1.98444e-19 3.94753e-19 2.79681e-19 7.19068e-20 1.83706e-19 1.72557e-19 9.10006e-20 1.91183e-19 1.48410e-19 6.75692e-20 1.56589e-19 -2.10079e-21 7.73180e-20 1.10003e-20 -1.58232e-19 2.97640e-20 7.02040e-20 8.01402e-20 1.90429e-19 3.65247e-20 4.35211e-20 7.29426e-20 1.03311e-19 -7.83918e-21 6.97313e-20 1.06000e-19 8.46494e-20 -7.44073e-21 8.19758e-20 4.43394e-20 3.60684e-20 3.46310e-20 -2.61585e-22 -9.40615e-21 -2.24126e-21 -2.84042e-22 -8.67269e-21 -2.12408e-21 -8.73958e-22 3.01540e-21 -1.80316e-21 -1.14292e-21 -6.21808e-22 3.20893e-20 3.28997e-20 -7.44329e-22 0.00000e+00 -6.74163e-22 0.00000e+00 -2.12669e-21 7.82025e-21 0.00000e+00 -5.38581e-22 0.00000e+00 6.93591e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -9.32540e-22 -9.26912e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.36104e-21 -8.82870e-22 0.00000e+00 -3.30024e-21 0.00000e+00 -8.64933e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.17929e-15 2.35006e-15 5.58321e-15 8.38424e-15 1.09811e-14 1.27602e-14 1.18776e-14 8.90016e-15 5.31474e-15 3.05081e-15 2.05932e-15 1.57209e-15 1.26614e-15 1.02384e-15 8.81987e-16 7.39542e-16 6.46975e-16 5.71461e-16 4.99433e-16 4.71677e-16 4.06727e-16 3.70676e-16 3.33154e-16 3.10292e-16 2.85868e-16 2.64109e-16 2.44600e-16 2.14201e-16 1.96464e-16 1.88889e-16 1.67520e-16 1.62255e-16 1.51385e-16 1.36577e-16 1.21666e-16 1.19685e-16 1.12336e-16 1.10387e-16 1.13099e-16 1.05660e-16 9.97299e-17 9.91680e-17 9.31077e-17 8.82597e-17 8.31768e-17 8.11016e-17 7.74846e-17 6.72307e-17 7.11519e-17 5.99432e-17 6.22703e-17 5.20622e-17 4.38325e-17 4.51114e-17 4.25912e-17 3.58256e-17 3.02043e-17 2.40454e-17 2.04392e-17 1.87353e-17 1.55715e-17 1.42132e-17 1.36515e-17 1.07397e-17 9.77216e-18 9.77852e-18 9.18305e-18 7.03588e-18 7.25109e-18 8.36654e-18 6.01262e-18 4.47306e-18 4.61958e-18 3.44911e-18 2.91753e-18 2.72766e-18 2.05964e-18 1.94180e-18 2.05386e-18 1.90231e-18 2.02601e-18 2.00518e-18 1.38034e-18 1.36705e-18 1.27493e-18 1.65165e-18 1.54073e-18 1.03153e-18 1.00306e-18 9.69736e-19 1.44957e-18 9.48394e-19 6.51382e-19 1.22798e-18 7.41993e-19 8.98207e-19 7.53433e-19 6.96695e-19 4.84807e-19 7.17131e-19 8.44678e-19 7.00293e-19 5.18847e-19 3.74035e-19 4.64335e-19 7.62387e-20 3.74849e-19 1.57260e-19 3.10783e-19 2.26248e-19 5.40145e-20 1.36587e-19 1.24296e-19 5.72235e-20 1.42739e-19 1.01135e-19 3.64917e-20 1.21787e-19 -1.81751e-20 5.20758e-20 -4.94041e-21 -1.12478e-19 1.76389e-20 3.57373e-20 5.29570e-20 1.49459e-19 2.42934e-20 2.74030e-20 5.64769e-20 7.26909e-20 -1.94766e-20 5.33294e-20 8.28548e-20 6.07251e-20 -9.43121e-21 6.51382e-20 3.36184e-20 2.78641e-20 2.72565e-20 -1.00042e-21 -1.23173e-20 -4.52572e-21 -2.47554e-21 -9.40482e-21 -3.07437e-21 -2.69764e-21 3.22886e-22 -3.94930e-21 -1.71386e-21 -2.08712e-21 2.49863e-20 2.63120e-20 -1.03676e-21 0.00000e+00 -9.82790e-22 0.00000e+00 -3.08539e-21 6.07402e-21 0.00000e+00 -7.85421e-22 0.00000e+00 5.22151e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -8.21339e-22 -8.16382e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.13088e-21 -7.77592e-22 0.00000e+00 -3.07424e-21 0.00000e+00 -7.61794e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.25515e-15 2.50728e-15 5.84624e-15 8.66486e-15 1.12467e-14 1.29733e-14 1.18826e-14 8.77396e-15 5.17845e-15 2.95140e-15 1.98952e-15 1.52233e-15 1.23773e-15 1.00284e-15 8.65860e-16 7.25237e-16 6.34019e-16 5.59028e-16 4.87566e-16 4.60455e-16 3.96991e-16 3.60784e-16 3.23511e-16 3.00061e-16 2.76614e-16 2.53947e-16 2.35389e-16 2.05699e-16 1.87884e-16 1.80480e-16 1.60730e-16 1.54661e-16 1.43565e-16 1.29571e-16 1.16205e-16 1.13212e-16 1.06259e-16 1.03696e-16 1.06264e-16 9.96168e-17 9.47800e-17 9.36628e-17 8.82597e-17 8.52299e-17 7.98446e-17 7.76825e-17 7.42007e-17 6.43938e-17 6.85438e-17 5.69246e-17 5.86760e-17 4.89276e-17 4.15988e-17 4.26125e-17 4.04966e-17 3.42682e-17 2.90000e-17 2.33999e-17 2.00213e-17 1.84004e-17 1.55648e-17 1.41013e-17 1.38405e-17 1.08919e-17 9.77576e-18 1.00554e-17 9.22372e-18 7.39035e-18 7.44311e-18 8.70912e-18 6.38116e-18 4.79222e-18 4.99108e-18 3.72081e-18 3.21525e-18 3.08596e-18 2.41547e-18 2.31014e-18 2.45252e-18 2.26584e-18 2.42328e-18 2.38869e-18 1.70984e-18 1.68901e-18 1.60227e-18 1.93295e-18 1.85882e-18 1.25005e-18 1.26150e-18 1.15697e-18 1.69921e-18 1.11292e-18 8.53835e-19 1.38749e-18 8.88386e-19 1.06618e-18 8.72529e-19 7.90565e-19 5.61823e-19 8.32195e-19 9.62410e-19 7.99560e-19 6.29624e-19 4.42777e-19 5.10764e-19 1.20578e-19 4.25990e-19 1.65057e-19 3.38228e-19 2.63075e-19 6.40051e-20 1.42484e-19 1.14871e-19 4.02938e-20 1.10294e-19 8.55909e-20 1.70597e-20 1.09515e-19 -2.92107e-20 4.12973e-20 -2.12675e-20 -8.98769e-20 1.46210e-20 3.84227e-20 6.21891e-20 1.38670e-19 1.49589e-20 1.35576e-20 5.17744e-20 8.49909e-20 -7.83878e-21 4.81352e-20 8.29357e-20 5.66537e-20 -1.39701e-20 6.27026e-20 2.93568e-20 2.52525e-20 2.44875e-20 -2.21511e-21 -1.89353e-20 -8.76501e-21 -6.28411e-21 -1.19790e-20 -5.12257e-21 -6.19886e-21 -3.82555e-21 -8.25424e-21 -2.98968e-21 -4.65011e-21 2.36663e-20 2.57885e-20 -1.58519e-21 0.00000e+00 -1.66543e-21 0.00000e+00 -5.25148e-21 7.49569e-21 0.00000e+00 -1.29513e-21 0.00000e+00 4.23406e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.93089e-22 1.91924e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.10015e-21 1.82805e-22 0.00000e+00 -2.06216e-21 0.00000e+00 1.79091e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.11108e-15 2.17564e-15 5.18000e-15 7.72677e-15 1.00234e-14 1.16390e-14 1.08143e-14 8.17924e-15 4.92398e-15 2.80138e-15 1.84284e-15 1.38124e-15 1.11455e-15 9.03114e-16 7.81392e-16 6.58292e-16 5.76813e-16 5.11956e-16 4.46739e-16 4.22796e-16 3.64977e-16 3.32442e-16 2.97804e-16 2.77918e-16 2.55656e-16 2.35915e-16 2.19131e-16 1.91494e-16 1.75476e-16 1.69213e-16 1.49900e-16 1.45236e-16 1.35126e-16 1.21832e-16 1.08335e-16 1.06352e-16 9.99402e-17 9.79124e-17 9.98135e-17 9.33062e-17 8.84870e-17 8.80651e-17 8.31768e-17 7.98446e-17 7.66964e-17 7.58268e-17 7.31460e-17 6.41344e-17 6.81090e-17 5.73970e-17 5.98643e-17 5.05289e-17 4.28462e-17 4.34303e-17 4.15963e-17 3.48249e-17 2.90689e-17 2.31539e-17 1.95973e-17 1.78718e-17 1.50034e-17 1.34554e-17 1.31811e-17 1.03827e-17 9.29850e-18 9.48031e-18 8.71648e-18 6.79643e-18 6.95912e-18 8.09598e-18 5.84066e-18 4.28317e-18 4.57748e-18 3.34002e-18 2.92777e-18 2.70165e-18 2.06052e-18 1.96617e-18 2.09777e-18 1.93220e-18 2.06954e-18 2.06115e-18 1.45370e-18 1.41145e-18 1.25728e-18 1.65715e-18 1.59431e-18 1.04195e-18 1.06846e-18 9.65348e-19 1.45150e-18 9.41964e-19 6.14566e-19 1.18196e-18 7.20475e-19 8.98825e-19 7.44070e-19 6.66790e-19 4.65415e-19 6.95250e-19 8.14577e-19 6.65951e-19 4.99473e-19 3.61224e-19 4.46986e-19 5.47740e-20 3.67902e-19 1.43394e-19 2.61628e-19 2.23531e-19 5.29964e-20 1.22199e-19 1.08846e-19 4.97085e-20 1.14328e-19 8.67917e-20 3.15352e-20 1.10770e-19 -2.90978e-20 4.33838e-20 -1.29282e-20 -6.84893e-20 1.43714e-20 3.16658e-20 5.52436e-20 1.37000e-19 1.90564e-20 1.90467e-20 5.14339e-20 7.62926e-20 -1.34467e-20 4.77458e-20 7.76673e-20 5.68786e-20 -1.08799e-20 6.13253e-20 2.99517e-20 2.48274e-20 2.59741e-20 -1.44041e-21 -1.47638e-20 -6.42403e-21 -4.09458e-21 -9.34733e-21 -3.98229e-21 -4.43297e-21 -1.79217e-21 -6.16676e-21 -2.29235e-21 -3.21143e-21 2.34835e-20 2.48389e-20 -1.19376e-21 0.00000e+00 -1.31583e-21 0.00000e+00 -4.20189e-21 6.82563e-21 0.00000e+00 -9.50267e-22 0.00000e+00 4.73206e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.36468e-22 -1.35644e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.15269e-21 -1.29199e-22 0.00000e+00 -2.11375e-21 0.00000e+00 -1.26574e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.00714e-15 1.83238e-15 4.57852e-15 6.92121e-15 8.99888e-15 1.05917e-14 1.01699e-14 8.02466e-15 4.98437e-15 2.82603e-15 1.78403e-15 1.28459e-15 1.00823e-15 8.13154e-16 7.01132e-16 5.93939e-16 5.18902e-16 4.64576e-16 4.07037e-16 3.84203e-16 3.31585e-16 3.02993e-16 2.72058e-16 2.56463e-16 2.34305e-16 2.18585e-16 2.02339e-16 1.78024e-16 1.63898e-16 1.57432e-16 1.38458e-16 1.36289e-16 1.27530e-16 1.15348e-16 1.01437e-16 1.01286e-16 9.45963e-17 9.41965e-17 9.55086e-17 8.89810e-17 8.50465e-17 8.49750e-17 8.11016e-17 7.76825e-17 7.58268e-17 7.72631e-17 7.46474e-17 6.62137e-17 6.99045e-17 6.03929e-17 6.35044e-17 5.45038e-17 4.59369e-17 4.61543e-17 4.45158e-17 3.70199e-17 3.05908e-17 2.41555e-17 2.02280e-17 1.82367e-17 1.55555e-17 1.32004e-17 1.30269e-17 1.02372e-17 9.11045e-18 9.01056e-18 8.38108e-18 6.23188e-18 6.42385e-18 7.32085e-18 5.11265e-18 3.69050e-18 3.97706e-18 2.86648e-18 2.54544e-18 2.23655e-18 1.62560e-18 1.54514e-18 1.63335e-18 1.54394e-18 1.54262e-18 1.65699e-18 1.12991e-18 1.09647e-18 8.39260e-19 1.35094e-18 1.24821e-18 7.80143e-19 8.11309e-19 7.47856e-19 1.09483e-18 7.60016e-19 3.28355e-19 9.48924e-19 5.17866e-19 6.59261e-19 5.23241e-19 5.16098e-19 3.56180e-19 5.45412e-19 5.98877e-19 4.68303e-19 3.32900e-19 2.47229e-19 3.10338e-19 -4.41763e-20 2.76831e-19 8.09629e-20 1.60140e-19 1.51201e-19 1.48326e-20 4.81597e-20 5.34844e-20 1.23711e-20 6.36748e-20 4.99670e-20 5.03832e-21 8.05831e-20 -4.53403e-20 2.66345e-20 -2.69115e-20 -7.48967e-20 3.90963e-21 -5.54575e-21 2.61993e-20 1.02276e-19 5.23407e-21 9.48778e-22 3.39074e-20 4.40301e-20 -2.49292e-20 3.08038e-20 5.57095e-20 3.33488e-20 -1.42339e-20 4.70507e-20 2.07959e-20 1.61268e-20 2.71030e-20 -2.41163e-21 -1.95504e-20 -9.64395e-21 -6.73695e-21 -1.07455e-20 -5.44249e-21 -6.73051e-21 -4.68351e-21 -9.01460e-21 -3.07803e-21 -5.11970e-21 1.62814e-20 1.83572e-20 -1.67578e-21 0.00000e+00 -1.79007e-21 0.00000e+00 -5.71804e-21 7.08564e-21 0.00000e+00 -1.29550e-21 0.00000e+00 4.71453e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.19503e-21 -1.18782e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.88831e-21 -1.13138e-21 0.00000e+00 -2.83606e-21 0.00000e+00 -1.10839e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.55178e-16 1.72499e-15 4.27771e-15 6.43839e-15 8.32053e-15 9.75948e-15 9.35026e-15 7.38945e-15 4.60811e-15 2.61313e-15 1.64317e-15 1.17930e-15 9.30349e-16 7.50772e-16 6.50402e-16 5.52269e-16 4.85577e-16 4.35815e-16 3.81234e-16 3.61844e-16 3.12977e-16 2.85930e-16 2.56338e-16 2.42046e-16 2.21382e-16 2.06615e-16 1.92118e-16 1.68511e-16 1.55494e-16 1.49920e-16 1.31849e-16 1.29838e-16 1.21463e-16 1.10117e-16 9.63243e-17 9.64110e-17 9.04117e-17 8.98916e-17 9.09392e-17 8.47602e-17 8.08453e-17 8.12237e-17 7.74846e-17 7.42007e-17 7.31460e-17 7.46474e-17 7.29512e-17 6.48920e-17 6.86587e-17 5.96297e-17 6.29071e-17 5.42491e-17 4.59069e-17 4.60909e-17 4.47135e-17 3.73224e-17 3.07726e-17 2.43285e-17 2.04365e-17 1.85039e-17 1.58022e-17 1.34049e-17 1.32944e-17 1.04826e-17 9.28517e-18 9.24792e-18 8.48743e-18 6.42347e-18 6.57285e-18 7.49551e-18 5.24690e-18 3.72584e-18 4.11743e-18 2.92255e-18 2.57524e-18 2.21593e-18 1.59051e-18 1.51087e-18 1.57946e-18 1.45016e-18 1.49107e-18 1.57718e-18 1.06828e-18 1.01921e-18 7.79566e-19 1.27935e-18 1.16441e-18 7.26663e-19 7.49017e-19 6.86451e-19 1.04108e-18 6.83028e-19 2.81312e-19 8.82230e-19 4.69244e-19 6.16880e-19 5.01422e-19 4.83397e-19 3.24423e-19 5.00647e-19 5.79374e-19 4.58863e-19 3.08047e-19 2.30679e-19 3.18055e-19 -5.55997e-20 2.72669e-19 9.58747e-20 1.29781e-19 1.50929e-19 2.42420e-20 6.69648e-20 7.48844e-20 3.56136e-20 9.22655e-20 6.70301e-20 2.76549e-20 9.22959e-20 -2.98786e-20 4.06202e-20 -1.18527e-20 -5.32334e-20 7.66552e-21 5.02899e-21 3.75124e-20 1.16295e-19 1.53022e-20 1.58807e-20 4.27865e-20 5.43007e-20 -2.12052e-20 3.95938e-20 6.25277e-20 4.27949e-20 -9.19977e-21 5.12065e-20 2.55922e-20 2.07963e-20 2.45138e-20 -1.29241e-21 -1.22873e-20 -5.34324e-21 -3.58719e-21 -8.92229e-21 -3.30047e-21 -3.63958e-21 -1.53316e-21 -5.02007e-21 -1.93432e-21 -2.72816e-21 1.90519e-20 2.03821e-20 -1.03586e-21 0.00000e+00 -1.07714e-21 0.00000e+00 -3.36649e-21 3.61367e-21 0.00000e+00 -8.31195e-22 0.00000e+00 4.61941e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.01184e-21 -1.99970e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.75106e-21 -1.90469e-21 0.00000e+00 -3.68320e-21 0.00000e+00 -1.86599e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
8.18678e-16 1.43347e-15 3.52684e-15 5.27662e-15 6.83387e-15 8.03751e-15 7.69862e-15 6.09384e-15 3.79631e-15 2.15005e-15 1.34598e-15 9.61422e-16 7.58281e-16 6.13364e-16 5.33351e-16 4.55404e-16 4.01049e-16 3.63250e-16 3.18300e-16 3.02462e-16 2.61458e-16 2.39801e-16 2.14523e-16 2.03671e-16 1.86168e-16 1.74527e-16 1.62487e-16 1.42670e-16 1.32064e-16 1.27665e-16 1.12196e-16 1.11018e-16 1.04111e-16 9.43044e-17 8.20135e-17 8.27012e-17 7.75176e-17 7.76221e-17 7.82165e-17 7.28056e-17 6.95805e-17 7.02214e-17 6.72307e-17 6.43938e-17 6.41344e-17 6.62137e-17 6.48920e-17 5.85718e-17 6.18773e-17 5.43585e-17 5.76976e-17 5.02139e-17 4.25928e-17 4.25483e-17 4.15144e-17 3.46295e-17 2.83592e-17 2.24051e-17 1.86501e-17 1.69036e-17 1.46542e-17 1.20135e-17 1.20506e-17 9.47185e-18 8.27871e-18 8.21918e-18 7.42550e-18 5.58783e-18 5.62558e-18 6.44319e-18 4.43315e-18 3.11680e-18 3.49428e-18 2.42760e-18 2.19872e-18 1.90047e-18 1.37756e-18 1.27372e-18 1.35818e-18 1.30204e-18 1.27524e-18 1.42641e-18 9.83451e-19 9.30469e-19 6.81776e-19 1.15751e-18 1.07153e-18 6.56912e-19 7.19174e-19 6.24310e-19 9.08891e-19 6.36618e-19 2.56237e-19 7.86383e-19 4.18831e-19 5.58469e-19 4.65450e-19 4.29216e-19 3.03368e-19 4.41429e-19 5.16117e-19 3.84398e-19 2.64670e-19 2.18854e-19 2.75829e-19 -6.23219e-20 2.57298e-19 9.56601e-20 1.33670e-19 1.38343e-19 3.02228e-20 5.10671e-20 6.60131e-20 3.68020e-20 6.95299e-20 6.57955e-20 2.91657e-20 8.15876e-20 -2.80951e-20 3.20907e-20 -1.23243e-20 -2.75703e-20 8.33975e-21 1.91958e-21 2.67827e-20 1.02368e-19 9.98659e-21 7.93654e-21 3.25605e-20 4.16771e-20 -2.08522e-20 3.03713e-20 4.90585e-20 3.55879e-20 -9.26246e-21 4.51957e-20 2.28295e-20 1.56704e-20 3.31025e-20 -1.32318e-21 -1.26783e-20 -5.85577e-21 -3.69966e-21 -6.15443e-21 -3.51046e-21 -3.98195e-21 -1.93731e-21 -5.56838e-21 -1.98986e-21 -2.94406e-21 1.55311e-20 1.66670e-20 -1.05497e-21 0.00000e+00 -1.17266e-21 0.00000e+00 -3.76268e-21 7.21036e-21 0.00000e+00 -8.04658e-22 0.00000e+00 6.35265e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.59953e-21 -2.58384e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.93596e-21 -2.46107e-21 0.00000e+00 -3.86476e-21 0.00000e+00 -2.41107e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.45476e-16 1.66955e-15 3.97939e-15 5.89696e-15 7.54852e-15 8.78751e-15 8.26260e-15 6.49044e-15 4.07016e-15 2.32452e-15 1.46658e-15 1.05451e-15 8.46123e-16 6.85570e-16 5.98893e-16 5.10697e-16 4.49379e-16 4.06574e-16 3.54239e-16 3.37288e-16 2.91512e-16 2.67027e-16 2.37740e-16 2.24505e-16 2.06174e-16 1.92004e-16 1.79075e-16 1.56439e-16 1.44118e-16 1.39919e-16 1.23682e-16 1.21199e-16 1.13464e-16 1.02393e-16 8.93698e-17 8.92511e-17 8.37462e-17 8.32063e-17 8.33305e-17 7.75418e-17 7.39697e-17 7.44563e-17 7.11519e-17 6.85438e-17 6.81090e-17 6.99045e-17 6.86587e-17 6.18773e-17 6.61460e-17 5.74258e-17 6.10039e-17 5.29046e-17 4.52622e-17 4.52747e-17 4.42445e-17 3.71665e-17 3.04821e-17 2.43134e-17 2.03016e-17 1.85239e-17 1.60939e-17 1.33823e-17 1.35599e-17 1.06537e-17 9.24551e-18 9.37568e-18 8.33753e-18 6.47120e-18 6.49796e-18 7.54990e-18 5.28694e-18 3.70006e-18 4.17200e-18 2.88640e-18 2.58984e-18 2.26234e-18 1.68624e-18 1.58188e-18 1.66108e-18 1.57423e-18 1.60224e-18 1.72099e-18 1.18959e-18 1.11817e-18 9.39702e-19 1.39721e-18 1.32392e-18 8.11998e-19 9.10470e-19 7.35062e-19 1.12650e-18 7.46132e-19 4.25680e-19 9.22364e-19 5.14559e-19 6.96258e-19 5.96988e-19 5.33019e-19 3.61270e-19 5.42197e-19 6.62455e-19 5.12904e-19 3.45663e-19 2.73817e-19 3.57903e-19 -4.19878e-20 3.05065e-19 1.18256e-19 2.11837e-19 1.88824e-19 4.12243e-20 8.51114e-20 9.61160e-20 5.43699e-20 1.02323e-19 8.83293e-20 4.47960e-20 1.05378e-19 -2.14179e-20 4.55200e-20 -8.48492e-21 -3.91074e-20 1.54411e-20 2.37809e-20 5.22334e-20 1.32355e-19 1.66312e-20 1.52402e-20 4.50086e-20 7.13719e-20 -9.84735e-21 4.16248e-20 6.61497e-20 5.03492e-20 -9.66437e-21 5.78139e-20 3.00409e-20 2.15829e-20 3.87585e-20 -1.36752e-21 -1.31520e-20 -6.00974e-21 -4.01856e-21 -6.30042e-21 -3.63638e-21 -4.24816e-21 -2.18272e-21 -5.86041e-21 -2.14547e-21 -3.07833e-21 2.05863e-20 2.17872e-20 -1.07266e-21 0.00000e+00 -1.21243e-21 0.00000e+00 -3.84156e-21 9.06711e-21 0.00000e+00 -8.69515e-22 0.00000e+00 7.54896e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.81665e-21 -2.79965e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.23040e-21 -2.66663e-21 0.00000e+00 -4.15387e-21 0.00000e+00 -2.61245e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.04624e-16 1.05790e-15 2.59191e-15 3.91045e-15 5.08574e-15 6.04560e-15 5.90822e-15 4.74173e-15 2.98327e-15 1.68638e-15 1.04281e-15 7.38367e-16 5.76342e-16 4.66582e-16 4.08124e-16 3.51141e-16 3.11558e-16 2.86701e-16 2.52223e-16 2.40730e-16 2.08184e-16 1.92167e-16 1.72436e-16 1.65766e-16 1.51575e-16 1.43995e-16 1.34026e-16 1.18550e-16 1.10413e-16 1.06766e-16 9.31408e-17 9.41063e-17 8.93102e-17 8.13222e-17 6.95775e-17 7.16457e-17 6.73468e-17 6.86299e-17 6.85557e-17 6.34657e-17 6.10155e-17 6.22327e-17 5.99432e-17 5.69246e-17 5.73970e-17 6.03929e-17 5.96297e-17 5.43585e-17 5.74258e-17 5.25044e-17 5.60727e-17 4.96791e-17 4.21138e-17 4.22119e-17 4.14003e-17 3.48775e-17 2.84867e-17 2.25930e-17 1.88920e-17 1.70404e-17 1.52381e-17 1.16887e-17 1.18866e-17 9.27014e-18 8.05611e-18 7.77193e-18 6.89745e-18 5.04255e-18 5.02571e-18 5.56390e-18 3.70509e-18 2.35930e-18 2.82279e-18 1.85804e-18 1.60459e-18 1.23066e-18 7.16428e-19 6.38746e-19 6.40430e-19 5.96179e-19 5.32561e-19 7.28892e-19 4.02377e-19 3.39221e-19 1.75889e-19 6.23968e-19 4.44095e-19 2.52594e-19 2.92357e-19 2.52006e-19 3.89072e-19 2.57579e-19 -6.60759e-20 4.10691e-19 1.14580e-19 1.94783e-19 2.12919e-19 2.07347e-19 1.33592e-19 1.86985e-19 2.55885e-19 1.87015e-19 5.51567e-20 8.02755e-20 1.68770e-19 -1.35474e-19 1.42995e-19 6.97784e-20 3.12564e-20 7.18429e-20 8.54569e-21 2.95084e-20 7.13684e-20 5.50245e-20 9.78287e-20 7.50366e-20 5.74948e-20 8.09265e-20 3.68359e-21 4.74459e-20 1.39569e-20 -4.63150e-20 9.73888e-21 8.59172e-21 3.39801e-20 9.81538e-20 2.22488e-20 2.60974e-20 3.56907e-20 4.22308e-20 -1.07488e-20 3.34023e-20 4.35995e-20 3.61144e-20 -2.74743e-22 4.06698e-20 2.43790e-20 1.71000e-20 2.69460e-20 8.59317e-22 -7.89777e-25 1.60866e-21 2.68894e-21 -3.19931e-21 2.27550e-22 1.77407e-21 4.27604e-21 1.60152e-21 2.49755e-22 1.44919e-21 1.55509e-20 1.49830e-20 6.09673e-23 0.00000e+00 4.58719e-23 0.00000e+00 7.14309e-23 1.23610e-21 0.00000e+00 1.50627e-22 0.00000e+00 5.75198e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.97441e-21 -3.95042e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.02113e-21 -3.76272e-21 0.00000e+00 -4.93029e-21 0.00000e+00 -3.68627e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.67714e-16 9.66979e-16 2.47325e-15 3.77122e-15 4.89754e-15 5.88944e-15 5.89831e-15 4.90195e-15 3.17882e-15 1.80309e-15 1.09218e-15 7.56971e-16 5.88595e-16 4.77418e-16 4.18698e-16 3.62188e-16 3.20436e-16 2.97142e-16 2.61495e-16 2.49887e-16 2.16006e-16 1.99851e-16 1.79093e-16 1.72993e-16 1.58273e-16 1.50801e-16 1.40451e-16 1.24342e-16 1.15856e-16 1.12253e-16 9.78543e-17 9.91069e-17 9.45419e-17 8.57581e-17 7.29319e-17 7.55259e-17 7.07862e-17 7.24530e-17 7.19100e-17 6.61070e-17 6.32484e-17 6.48706e-17 6.22703e-17 5.86760e-17 5.98643e-17 6.35044e-17 6.29071e-17 5.76976e-17 6.10039e-17 5.60727e-17 6.05681e-17 5.38201e-17 4.56641e-17 4.57914e-17 4.49019e-17 3.78463e-17 3.07681e-17 2.43739e-17 2.03250e-17 1.83270e-17 1.63897e-17 1.25258e-17 1.27170e-17 9.96166e-18 8.63314e-18 8.29965e-18 7.38434e-18 5.31192e-18 5.31200e-18 5.90130e-18 3.91209e-18 2.47858e-18 2.97499e-18 1.95932e-18 1.70360e-18 1.25985e-18 7.54360e-19 6.72507e-19 6.41228e-19 6.35795e-19 5.17241e-19 7.63087e-19 4.21188e-19 3.44725e-19 1.92036e-19 6.74373e-19 4.72513e-19 2.58595e-19 3.16553e-19 2.52347e-19 3.76916e-19 2.72166e-19 -6.32703e-20 4.25434e-19 1.01787e-19 2.04912e-19 2.37642e-19 2.18891e-19 1.53432e-19 1.94532e-19 2.72441e-19 1.94296e-19 4.17304e-20 8.60024e-20 1.82600e-19 -1.49856e-19 1.58749e-19 8.93586e-20 5.18095e-20 8.70240e-20 1.71124e-20 4.06432e-20 9.08943e-20 7.41756e-20 1.16864e-19 9.66797e-20 7.65878e-20 9.40584e-20 1.14091e-20 5.79686e-20 2.45836e-20 -2.16069e-20 1.72380e-20 1.08649e-20 3.33005e-20 1.13252e-19 2.70853e-20 3.19096e-20 4.01834e-20 4.06365e-20 -1.38494e-20 3.71729e-20 4.58912e-20 4.40596e-20 9.75437e-22 4.49891e-20 2.92390e-20 1.93350e-20 3.64347e-20 1.09825e-21 2.17062e-21 3.21506e-21 3.39781e-21 -3.87235e-22 9.74761e-22 2.84828e-21 5.38729e-21 3.15196e-21 5.42975e-22 2.22820e-21 1.61766e-20 1.57709e-20 2.31537e-22 0.00000e+00 3.28796e-22 0.00000e+00 1.12688e-21 3.52544e-21 0.00000e+00 2.03596e-22 0.00000e+00 8.00185e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.76112e-21 -4.73239e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.93572e-21 -4.50753e-21 0.00000e+00 -5.82834e-21 0.00000e+00 -4.41595e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.13926e-16 6.28650e-16 1.68899e-15 2.58810e-15 3.36804e-15 4.12421e-15 4.27882e-15 3.68047e-15 2.43619e-15 1.36878e-15 7.99409e-16 5.36648e-16 4.10409e-16 3.35069e-16 2.96241e-16 2.59998e-16 2.31467e-16 2.18972e-16 1.94307e-16 1.86004e-16 1.61033e-16 1.50416e-16 1.35175e-16 1.32434e-16 1.20970e-16 1.16721e-16 1.08879e-16 9.72229e-17 9.12138e-17 8.81054e-17 7.63181e-17 7.87741e-17 7.57849e-17 6.90377e-17 5.79560e-17 6.11377e-17 5.73252e-17 5.95024e-17 5.89263e-17 5.40844e-17 5.20891e-17 5.37612e-17 5.20622e-17 4.89276e-17 5.05289e-17 5.45038e-17 5.42491e-17 5.02139e-17 5.29046e-17 4.96791e-17 5.38201e-17 4.85687e-17 4.10698e-17 4.10613e-17 4.04694e-17 3.41230e-17 2.76599e-17 2.18881e-17 1.82387e-17 1.63825e-17 1.49602e-17 1.08948e-17 1.12289e-17 8.77241e-18 7.58068e-18 7.15787e-18 6.29437e-18 4.41975e-18 4.37472e-18 4.75526e-18 3.09075e-18 1.83246e-18 2.31140e-18 1.46774e-18 1.27271e-18 7.94788e-19 3.97875e-19 3.23363e-19 2.38051e-19 2.42955e-19 8.68716e-20 3.66044e-19 1.23987e-19 3.32057e-20 -1.03529e-19 3.56748e-19 1.27132e-19 4.00015e-20 8.56493e-20 5.61939e-20 6.28669e-20 6.84502e-20 -2.51133e-19 1.95630e-19 -6.91659e-20 5.89318e-21 7.36118e-20 7.47703e-20 5.78108e-20 3.76244e-20 9.39991e-20 5.53006e-20 -7.80191e-20 8.27582e-21 1.07090e-19 -1.82167e-19 9.13730e-20 7.48978e-20 -6.46189e-21 4.54991e-20 1.08109e-20 2.85359e-20 8.53462e-20 8.11740e-20 1.16499e-19 9.20702e-20 8.85638e-20 8.45853e-20 2.76543e-20 5.94810e-20 3.85901e-20 -8.11997e-21 1.93134e-20 1.35602e-20 2.73778e-20 9.95650e-20 3.08628e-20 3.85408e-20 3.56396e-20 2.89963e-20 -1.02215e-20 3.33438e-20 3.51420e-20 3.85782e-20 6.44522e-21 3.69313e-20 2.76760e-20 1.73506e-20 3.44299e-20 2.30373e-21 9.84070e-21 7.45942e-21 6.98390e-21 2.96432e-21 3.21366e-21 6.17428e-21 8.62508e-21 7.34829e-21 1.90759e-21 4.68791e-21 1.35663e-20 1.21982e-20 8.77380e-22 0.00000e+00 1.06122e-21 0.00000e+00 3.42945e-21 2.02880e-21 0.00000e+00 7.75538e-22 0.00000e+00 7.99301e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.93047e-21 -4.90071e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.89562e-21 -4.66785e-21 0.00000e+00 -5.78896e-21 0.00000e+00 -4.57302e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.38194e-16 7.51985e-16 1.83315e-15 2.73262e-15 3.55012e-15 4.25788e-15 4.20351e-15 3.44133e-15 2.21911e-15 1.24567e-15 7.49151e-16 5.20965e-16 4.14498e-16 3.41280e-16 3.01689e-16 2.63391e-16 2.33134e-16 2.17947e-16 1.91638e-16 1.82927e-16 1.57885e-16 1.46314e-16 1.30870e-16 1.26031e-16 1.15424e-16 1.09334e-16 1.02293e-16 9.04473e-17 8.36498e-17 8.10088e-17 7.10366e-17 7.15396e-17 6.86311e-17 6.22708e-17 5.28165e-17 5.43310e-17 5.09546e-17 5.19701e-17 5.06928e-17 4.63875e-17 4.44258e-17 4.54349e-17 4.38325e-17 4.15988e-17 4.28462e-17 4.59369e-17 4.59069e-17 4.25928e-17 4.52622e-17 4.21138e-17 4.56641e-17 4.10698e-17 3.54893e-17 3.52549e-17 3.50188e-17 2.99371e-17 2.42899e-17 1.95729e-17 1.65388e-17 1.48877e-17 1.37839e-17 1.02275e-17 1.06252e-17 8.40287e-18 7.15836e-18 7.05011e-18 5.98276e-18 4.63385e-18 4.43361e-18 4.92836e-18 3.33667e-18 2.11899e-18 2.56997e-18 1.69028e-18 1.46000e-18 1.06289e-18 6.59921e-19 5.84699e-19 5.17021e-19 4.84733e-19 3.98908e-19 5.80198e-19 3.29459e-19 2.58422e-19 1.60667e-19 5.33010e-19 3.55698e-19 1.95489e-19 2.68079e-19 1.84457e-19 2.67471e-19 1.80164e-19 -4.70679e-20 3.07518e-19 6.05568e-20 1.59736e-19 1.87261e-19 1.61854e-19 1.19634e-19 1.48741e-19 2.28079e-19 1.66529e-19 3.25561e-20 7.03850e-20 1.72812e-19 -9.14562e-20 1.38845e-19 1.03571e-19 4.48131e-20 1.00664e-19 4.20371e-20 7.17325e-20 1.11877e-19 9.08029e-20 1.31377e-19 1.02699e-19 9.27646e-20 9.32127e-20 3.42538e-20 6.48129e-20 4.29373e-20 8.33624e-20 2.53960e-20 3.18287e-20 4.26842e-20 1.07520e-19 3.56823e-20 4.23833e-20 4.24410e-20 4.66784e-20 6.17840e-23 3.83168e-20 4.37318e-20 5.04866e-20 6.95452e-21 4.09163e-20 2.94549e-20 1.99157e-20 3.09388e-20 2.42118e-21 1.04231e-20 7.73883e-21 7.06557e-21 4.52309e-21 3.34430e-21 6.16028e-21 8.53127e-21 7.36288e-21 1.91700e-21 4.81629e-21 1.60301e-20 1.44757e-20 9.78718e-22 0.00000e+00 1.09239e-21 0.00000e+00 3.52117e-21 8.91353e-22 0.00000e+00 8.07004e-22 0.00000e+00 7.25166e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.90656e-21 -4.87695e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.66702e-21 -4.64522e-21 0.00000e+00 -5.56450e-21 0.00000e+00 -4.55085e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.31101e-16 7.40407e-16 1.74702e-15 2.61619e-15 3.32467e-15 3.91805e-15 3.84509e-15 3.19319e-15 2.11322e-15 1.21273e-15 7.40450e-16 5.20103e-16 4.16598e-16 3.41516e-16 3.03621e-16 2.62330e-16 2.33841e-16 2.17551e-16 1.91536e-16 1.84071e-16 1.59308e-16 1.47210e-16 1.31832e-16 1.26993e-16 1.17214e-16 1.11170e-16 1.04252e-16 9.19240e-17 8.55701e-17 8.29492e-17 7.28842e-17 7.33415e-17 7.02878e-17 6.39175e-17 5.43131e-17 5.60964e-17 5.27446e-17 5.35172e-17 5.24130e-17 4.79311e-17 4.60084e-17 4.71689e-17 4.51114e-17 4.26125e-17 4.34303e-17 4.61543e-17 4.60909e-17 4.25483e-17 4.52747e-17 4.22119e-17 4.57914e-17 4.10613e-17 3.52549e-17 3.57427e-17 3.51660e-17 3.03300e-17 2.48180e-17 2.00981e-17 1.71355e-17 1.55739e-17 1.42833e-17 1.08215e-17 1.11727e-17 8.84234e-18 7.60751e-18 7.45631e-18 6.43234e-18 4.99191e-18 4.76825e-18 5.35003e-18 3.70146e-18 2.39034e-18 2.84511e-18 1.94108e-18 1.63030e-18 1.24681e-18 8.53924e-19 7.55718e-19 6.84552e-19 6.27128e-19 5.54548e-19 7.36395e-19 4.53619e-19 3.70296e-19 3.66295e-19 6.69838e-19 4.74000e-19 2.91482e-19 3.60816e-19 2.79151e-19 3.64439e-19 2.53776e-19 1.02021e-19 4.08190e-19 1.49762e-19 2.41342e-19 2.67289e-19 2.31876e-19 1.77595e-19 1.96673e-19 3.09239e-19 2.46483e-19 1.02458e-19 1.27603e-19 2.28767e-19 -5.78962e-20 1.92031e-19 1.52396e-19 1.06174e-19 1.30478e-19 6.66619e-20 1.01861e-19 1.44910e-19 1.15038e-19 1.60274e-19 1.24765e-19 1.16019e-19 1.06475e-19 5.30167e-20 8.14149e-20 5.76729e-20 2.14138e-20 3.24655e-20 5.19816e-20 6.03925e-20 1.24534e-19 4.46301e-20 5.55485e-20 5.03086e-20 6.27177e-20 1.30795e-20 4.65808e-20 5.26092e-20 5.97307e-20 1.09542e-20 4.61644e-20 3.49195e-20 2.41712e-20 3.28503e-20 3.40747e-21 1.63362e-20 1.14030e-20 1.00844e-20 5.51303e-21 5.17000e-21 9.09219e-21 1.17195e-20 1.10727e-20 2.99657e-21 6.93767e-21 1.85915e-20 1.64492e-20 1.45882e-21 0.00000e+00 1.70929e-21 0.00000e+00 5.53148e-21 1.09005e-21 0.00000e+00 1.22131e-21 0.00000e+00 8.04209e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.82974e-21 -4.80059e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.80290e-21 -4.57249e-21 0.00000e+00 -5.69792e-21 0.00000e+00 -4.47959e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.43560e-16 7.51082e-16 1.72536e-15 2.54406e-15 3.24917e-15 3.84281e-15 3.73848e-15 3.04125e-15 1.96481e-15 1.10977e-15 6.76429e-16 4.78117e-16 3.88265e-16 3.21132e-16 2.86363e-16 2.49231e-16 2.22311e-16 2.07685e-16 1.82942e-16 1.75735e-16 1.51831e-16 1.40234e-16 1.25384e-16 1.20589e-16 1.11096e-16 1.05011e-16 9.86414e-17 8.70434e-17 8.07723e-17 7.81801e-17 6.87430e-17 6.91713e-17 6.63447e-17 6.04206e-17 5.12484e-17 5.28137e-17 4.96454e-17 5.04175e-17 4.90878e-17 4.48572e-17 4.31435e-17 4.43369e-17 4.25912e-17 4.04966e-17 4.15963e-17 4.45158e-17 4.47135e-17 4.15144e-17 4.42445e-17 4.14003e-17 4.49019e-17 4.04694e-17 3.50188e-17 3.51660e-17 3.50256e-17 3.02963e-17 2.47764e-17 2.01698e-17 1.72943e-17 1.57040e-17 1.45550e-17 1.09790e-17 1.13987e-17 9.06212e-18 7.74348e-18 7.68537e-18 6.50388e-18 5.22356e-18 4.88973e-18 5.47696e-18 3.79210e-18 2.48514e-18 2.93665e-18 2.00675e-18 1.67531e-18 1.28253e-18 8.54717e-19 7.52057e-19 6.65642e-19 5.80150e-19 4.99723e-19 6.75510e-19 4.12144e-19 3.34226e-19 2.81324e-19 6.20464e-19 4.24571e-19 2.45381e-19 3.44842e-19 2.32748e-19 3.21717e-19 2.16716e-19 3.60441e-20 3.50483e-19 1.08417e-19 1.96371e-19 2.28804e-19 1.91929e-19 1.38616e-19 1.70645e-19 2.72697e-19 2.05551e-19 7.23187e-20 9.75561e-20 1.99796e-19 -7.50061e-20 1.60847e-19 1.20016e-19 5.39594e-20 1.12700e-19 4.88376e-20 7.79513e-20 1.20771e-19 9.36784e-20 1.35278e-19 1.06521e-19 9.54903e-20 9.32505e-20 3.92120e-20 6.87185e-20 4.45451e-20 4.28707e-20 2.51490e-20 4.01268e-20 4.83559e-20 1.09756e-19 3.61689e-20 4.45276e-20 4.40554e-20 5.18692e-20 4.15848e-21 4.03833e-20 4.60645e-20 5.14672e-20 7.34726e-21 4.13229e-20 3.01261e-20 2.11158e-20 2.90432e-20 2.42751e-21 1.12844e-20 8.29540e-21 7.12699e-21 3.77703e-21 3.65327e-21 6.55571e-21 8.71564e-21 8.01203e-21 2.02507e-21 5.01406e-21 1.61763e-20 1.48523e-20 1.01094e-21 0.00000e+00 1.22101e-21 0.00000e+00 4.04249e-21 -9.50424e-23 0.00000e+00 7.98843e-22 0.00000e+00 6.98081e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.26810e-21 -5.23631e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.07014e-21 -4.98751e-21 0.00000e+00 -5.96033e-21 0.00000e+00 -4.88618e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.10670e-16 7.18871e-16 1.58250e-15 2.31719e-15 2.92408e-15 3.39825e-15 3.26093e-15 2.63698e-15 1.72737e-15 9.87600e-16 6.06894e-16 4.32039e-16 3.55740e-16 2.94643e-16 2.63240e-16 2.27699e-16 2.03268e-16 1.87697e-16 1.65074e-16 1.58498e-16 1.36746e-16 1.25780e-16 1.12257e-16 1.07020e-16 9.89105e-17 9.27022e-17 8.72913e-17 7.66079e-17 7.07234e-17 6.83397e-17 6.06639e-17 6.03334e-17 5.78752e-17 5.27924e-17 4.50557e-17 4.59760e-17 4.31600e-17 4.33815e-17 4.17553e-17 3.80913e-17 3.67619e-17 3.74979e-17 3.58256e-17 3.42682e-17 3.48249e-17 3.70199e-17 3.73224e-17 3.46295e-17 3.71665e-17 3.48775e-17 3.78463e-17 3.41230e-17 2.99371e-17 3.03300e-17 3.02963e-17 2.69337e-17 2.22506e-17 1.85222e-17 1.63213e-17 1.49268e-17 1.40000e-17 1.07960e-17 1.11819e-17 9.04967e-18 7.71675e-18 7.81222e-18 6.52065e-18 5.60975e-18 5.10755e-18 5.74719e-18 4.13753e-18 2.86593e-18 3.24848e-18 2.32565e-18 1.89190e-18 1.57239e-18 1.15424e-18 1.01691e-18 9.01799e-19 7.58841e-19 7.14067e-19 8.44084e-19 5.81842e-19 5.10592e-19 4.98964e-19 7.59788e-19 5.74371e-19 3.60975e-19 4.62499e-19 3.56687e-19 4.50885e-19 3.07664e-19 1.98396e-19 4.42204e-19 2.23565e-19 2.97380e-19 3.02384e-19 2.61247e-19 1.94996e-19 2.42697e-19 3.59269e-19 2.79977e-19 1.62829e-19 1.53866e-19 2.42452e-19 -2.74279e-21 2.13344e-19 1.57476e-19 8.28367e-20 1.44017e-19 7.48922e-20 1.06391e-19 1.42459e-19 1.00720e-19 1.43064e-19 1.12837e-19 9.93612e-20 9.29391e-20 4.77959e-20 7.45032e-20 4.96234e-20 6.05152e-20 2.74098e-20 5.01313e-20 5.57463e-20 1.08794e-19 3.96126e-20 4.97970e-20 4.66541e-20 5.80363e-20 1.11847e-20 4.27842e-20 4.80911e-20 5.51295e-20 9.38894e-21 4.02719e-20 3.02824e-20 2.24497e-20 2.33099e-20 2.87496e-21 1.43341e-20 1.00516e-20 8.41775e-21 4.28428e-21 4.59561e-21 7.90855e-21 9.90072e-21 9.81345e-21 2.56043e-21 5.96404e-21 1.65679e-20 1.50194e-20 1.25132e-21 0.00000e+00 1.54506e-21 0.00000e+00 5.12086e-21 -2.25553e-21 0.00000e+00 9.92286e-22 0.00000e+00 5.97653e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.17917e-21 -5.14792e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.94886e-21 -4.90331e-21 0.00000e+00 -5.84124e-21 0.00000e+00 -4.80369e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.20358e-16 6.25634e-16 1.36422e-15 1.99754e-15 2.50628e-15 2.86280e-15 2.68110e-15 2.11146e-15 1.36371e-15 7.86702e-16 5.00529e-16 3.68875e-16 3.06956e-16 2.53574e-16 2.26058e-16 1.93783e-16 1.73289e-16 1.58582e-16 1.39537e-16 1.33943e-16 1.15668e-16 1.05824e-16 9.47608e-17 8.97101e-17 8.34289e-17 7.78652e-17 7.33266e-17 6.43664e-17 5.94094e-17 5.72194e-17 5.10843e-17 5.04886e-17 4.84068e-17 4.42514e-17 3.80916e-17 3.87325e-17 3.63828e-17 3.63485e-17 3.51445e-17 3.21126e-17 3.11805e-17 3.17134e-17 3.02043e-17 2.90000e-17 2.90689e-17 3.05908e-17 3.07726e-17 2.83592e-17 3.04821e-17 2.84867e-17 3.07681e-17 2.76599e-17 2.42899e-17 2.48180e-17 2.47764e-17 2.22506e-17 1.86395e-17 1.56025e-17 1.39579e-17 1.28361e-17 1.20136e-17 9.46814e-18 9.73723e-18 7.93408e-18 6.80510e-18 6.92064e-18 5.79397e-18 5.11000e-18 4.61186e-18 5.20339e-18 3.79695e-18 2.69863e-18 2.96657e-18 2.19080e-18 1.73454e-18 1.48723e-18 1.11698e-18 9.70349e-19 8.60413e-19 6.88929e-19 6.70313e-19 7.62063e-19 5.26037e-19 4.76692e-19 4.78769e-19 6.79604e-19 5.14677e-19 3.33711e-19 4.07169e-19 3.36023e-19 4.19582e-19 2.83098e-19 2.09540e-19 4.03806e-19 2.17231e-19 2.74892e-19 2.62787e-19 2.33926e-19 1.72819e-19 2.22310e-19 3.21262e-19 2.54876e-19 1.61514e-19 1.42190e-19 2.12312e-19 1.82495e-20 1.94354e-19 1.38589e-19 6.84753e-20 1.23799e-19 6.65957e-20 9.55930e-20 1.20299e-19 8.17620e-20 1.20383e-19 9.03876e-20 8.08967e-20 7.79421e-20 3.91622e-20 6.42639e-20 4.11514e-20 4.53214e-20 2.29903e-20 4.49842e-20 4.91382e-20 9.15239e-20 3.35940e-20 4.25672e-20 3.97291e-20 5.11362e-20 1.12166e-20 3.67220e-20 4.17735e-20 4.55641e-20 8.10618e-21 3.39475e-20 2.53745e-20 1.91873e-20 1.80097e-20 2.46098e-21 1.23334e-20 8.52380e-21 7.31006e-21 3.18556e-21 3.95031e-21 6.84881e-21 8.47325e-21 8.46814e-21 2.26326e-21 5.09104e-21 1.42361e-20 1.28600e-20 1.05294e-21 0.00000e+00 1.32622e-21 0.00000e+00 4.36572e-21 -2.84622e-21 0.00000e+00 8.78055e-22 0.00000e+00 4.68769e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.64290e-21 -4.61487e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.24812e-21 -4.39560e-21 0.00000e+00 -5.15318e-21 0.00000e+00 -4.30630e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.10024e-16 6.41617e-16 1.32383e-15 1.90273e-15 2.38830e-15 2.69257e-15 2.43789e-15 1.83304e-15 1.15161e-15 6.68678e-16 4.41070e-16 3.34816e-16 2.84416e-16 2.35806e-16 2.10418e-16 1.79673e-16 1.59885e-16 1.44924e-16 1.27076e-16 1.21549e-16 1.04499e-16 9.52284e-17 8.50330e-17 7.94621e-17 7.40311e-17 6.81054e-17 6.41809e-17 5.59507e-17 5.10011e-17 4.90755e-17 4.42441e-17 4.29670e-17 4.10498e-17 3.74336e-17 3.25153e-17 3.24083e-17 3.03276e-17 2.98598e-17 2.84397e-17 2.59308e-17 2.52534e-17 2.53867e-17 2.40454e-17 2.33999e-17 2.31539e-17 2.41555e-17 2.43285e-17 2.24051e-17 2.43134e-17 2.25930e-17 2.43739e-17 2.18881e-17 1.95729e-17 2.00981e-17 2.01698e-17 1.85222e-17 1.56025e-17 1.34206e-17 1.21865e-17 1.12632e-17 1.06846e-17 8.50983e-18 8.81656e-18 7.24582e-18 6.18072e-18 6.41822e-18 5.29086e-18 4.87707e-18 4.32704e-18 4.92648e-18 3.68606e-18 2.67314e-18 2.90855e-18 2.16602e-18 1.70854e-18 1.50910e-18 1.18287e-18 1.04366e-18 9.30690e-19 7.52625e-19 7.43563e-19 8.03874e-19 5.77198e-19 5.32796e-19 5.62734e-19 7.16080e-19 5.62475e-19 3.74399e-19 4.74407e-19 3.67230e-19 4.62815e-19 3.09722e-19 2.78610e-19 4.18444e-19 2.57592e-19 3.14138e-19 2.93485e-19 2.46585e-19 1.91419e-19 2.49054e-19 3.54276e-19 2.88095e-19 1.90318e-19 1.60617e-19 2.25528e-19 4.77219e-20 1.99671e-19 1.44441e-19 8.34182e-20 1.39330e-19 7.17572e-20 1.03168e-19 1.27248e-19 8.06933e-20 1.18699e-19 9.19711e-20 7.95710e-20 7.54141e-20 4.09402e-20 6.27410e-20 4.00886e-20 4.94641e-20 2.36022e-20 5.19283e-20 5.25716e-20 8.72133e-20 3.37284e-20 4.14694e-20 3.89894e-20 5.50948e-20 1.60325e-20 3.57497e-20 4.16259e-20 4.68682e-20 8.13695e-21 3.28778e-20 2.40179e-20 1.84482e-20 1.53991e-20 2.50328e-21 1.21294e-20 8.16605e-21 7.42935e-21 3.47083e-21 3.82075e-21 6.68717e-21 8.28263e-21 8.14170e-21 2.29066e-21 4.97953e-21 1.43386e-20 1.27010e-20 1.04214e-21 0.00000e+00 1.26069e-21 0.00000e+00 4.05613e-21 -2.32813e-21 0.00000e+00 9.32898e-22 0.00000e+00 4.04526e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.92383e-21 -3.90014e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.34983e-21 -3.71483e-21 0.00000e+00 -4.27114e-21 0.00000e+00 -3.63936e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.38723e-16 5.39481e-16 1.10659e-15 1.60326e-15 1.99929e-15 2.24710e-15 2.02156e-15 1.50483e-15 9.40131e-16 5.35705e-16 3.50315e-16 2.71255e-16 2.37455e-16 1.99734e-16 1.79264e-16 1.52859e-16 1.37239e-16 1.23139e-16 1.08660e-16 1.04307e-16 8.99588e-17 8.14866e-17 7.31652e-17 6.78478e-17 6.36916e-17 5.81854e-17 5.50742e-17 4.79722e-17 4.36699e-17 4.17112e-17 3.77778e-17 3.64127e-17 3.49165e-17 3.19957e-17 2.82526e-17 2.79230e-17 2.62053e-17 2.54458e-17 2.41963e-17 2.20610e-17 2.16586e-17 2.17005e-17 2.04392e-17 2.00213e-17 1.95973e-17 2.02280e-17 2.04365e-17 1.86501e-17 2.03016e-17 1.88920e-17 2.03250e-17 1.82387e-17 1.65388e-17 1.71355e-17 1.72943e-17 1.63213e-17 1.39579e-17 1.21865e-17 1.15834e-17 1.06361e-17 1.01156e-17 8.29571e-18 8.53391e-18 7.14102e-18 6.16289e-18 6.45779e-18 5.34084e-18 5.12660e-18 4.50230e-18 5.07827e-18 3.91986e-18 2.94993e-18 3.11900e-18 2.43580e-18 1.91597e-18 1.70238e-18 1.38286e-18 1.23569e-18 1.08301e-18 8.46447e-19 8.61607e-19 8.81550e-19 6.73462e-19 6.37895e-19 6.59301e-19 7.82650e-19 6.34217e-19 4.20487e-19 5.12449e-19 4.31021e-19 5.09077e-19 3.48624e-19 3.30590e-19 4.60502e-19 3.08785e-19 3.43294e-19 2.98665e-19 2.73379e-19 2.02071e-19 2.73237e-19 3.65526e-19 3.01785e-19 2.28840e-19 1.68084e-19 2.32786e-19 8.43651e-20 2.13964e-19 1.47339e-19 6.68083e-20 1.38559e-19 7.57279e-20 1.07012e-19 1.22301e-19 6.94273e-20 1.09275e-19 7.90132e-20 6.70372e-20 6.34669e-20 3.64491e-20 5.94284e-20 3.72624e-20 7.46834e-20 2.04447e-20 4.74664e-20 4.52183e-20 7.26967e-20 3.10027e-20 3.97551e-20 3.63736e-20 4.58472e-20 1.29338e-20 3.29555e-20 3.68037e-20 4.28801e-20 7.94084e-21 2.63509e-20 2.03509e-20 1.74906e-20 5.59443e-21 2.27302e-21 1.23289e-20 8.41899e-21 6.65034e-21 2.90795e-21 3.99559e-21 6.60323e-21 7.66989e-21 8.41424e-21 2.19145e-21 4.83711e-21 1.19326e-20 1.09245e-20 1.02635e-21 0.00000e+00 1.37055e-21 0.00000e+00 4.61704e-21 -5.90912e-21 0.00000e+00 7.92874e-22 0.00000e+00 2.11937e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.72930e-21 -3.70679e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.30906e-21 -3.53066e-21 0.00000e+00 -4.23111e-21 0.00000e+00 -3.45893e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.20718e-16 5.36283e-16 1.05365e-15 1.49818e-15 1.85394e-15 2.03350e-15 1.74812e-15 1.23569e-15 7.48054e-16 4.38026e-16 3.06888e-16 2.47930e-16 2.21390e-16 1.85621e-16 1.67724e-16 1.42329e-16 1.28234e-16 1.14973e-16 1.01135e-16 9.76892e-17 8.41538e-17 7.61650e-17 6.80453e-17 6.28883e-17 5.93642e-17 5.40262e-17 5.13619e-17 4.44081e-17 4.06015e-17 3.89629e-17 3.56275e-17 3.39883e-17 3.24105e-17 2.96927e-17 2.61166e-17 2.58179e-17 2.43027e-17 2.33674e-17 2.22855e-17 2.03694e-17 1.99221e-17 1.99820e-17 1.87353e-17 1.84004e-17 1.78718e-17 1.82367e-17 1.85039e-17 1.69036e-17 1.85239e-17 1.70404e-17 1.83270e-17 1.63825e-17 1.48877e-17 1.55739e-17 1.57040e-17 1.49268e-17 1.28361e-17 1.12632e-17 1.06361e-17 9.97382e-18 9.38027e-18 7.84249e-18 8.03026e-18 6.73131e-18 5.78059e-18 6.10007e-18 5.04253e-18 4.88082e-18 4.27292e-18 4.88347e-18 3.75273e-18 2.86758e-18 3.00118e-18 2.34184e-18 1.83472e-18 1.68837e-18 1.39854e-18 1.23316e-18 1.10519e-18 8.94300e-19 9.01481e-19 9.26241e-19 7.13988e-19 6.78585e-19 7.18753e-19 8.09043e-19 6.84334e-19 4.56058e-19 5.54471e-19 4.58627e-19 5.58992e-19 3.86661e-19 3.95555e-19 4.83849e-19 3.45405e-19 3.82149e-19 3.30192e-19 2.91279e-19 2.17750e-19 2.94968e-19 3.91017e-19 3.17762e-19 2.51987e-19 1.88059e-19 2.28325e-19 8.90576e-20 2.18493e-19 1.39528e-19 8.53864e-20 1.38218e-19 7.25871e-20 9.49016e-20 1.09594e-19 5.78325e-20 9.04612e-20 7.07579e-20 5.43400e-20 5.65834e-20 2.78508e-20 5.06893e-20 2.54489e-20 4.09365e-20 1.66109e-20 4.23226e-20 4.08468e-20 6.74142e-20 2.34032e-20 3.01478e-20 3.06149e-20 4.33413e-20 1.08005e-20 2.86571e-20 3.41982e-20 3.71409e-20 4.71377e-21 2.52981e-20 1.80731e-20 1.50571e-20 8.73416e-21 1.43363e-21 7.59521e-21 5.31307e-21 4.33667e-21 1.27420e-21 2.52978e-21 4.38846e-21 5.13242e-21 5.56518e-21 1.42922e-21 3.07614e-21 1.07303e-20 1.01991e-20 5.82079e-22 0.00000e+00 8.79184e-22 0.00000e+00 2.99193e-21 -3.58448e-21 0.00000e+00 4.90397e-22 0.00000e+00 2.46989e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.63714e-21 -3.61519e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.06101e-21 -3.44341e-21 0.00000e+00 -3.98755e-21 0.00000e+00 -3.37345e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.11156e-16 4.85842e-16 9.50501e-16 1.32884e-15 1.65358e-15 1.82517e-15 1.59393e-15 1.13429e-15 6.95261e-16 4.00556e-16 2.70550e-16 2.13918e-16 1.89842e-16 1.60106e-16 1.44466e-16 1.23167e-16 1.10214e-16 9.89055e-17 8.71920e-17 8.30335e-17 7.12543e-17 6.47593e-17 5.78088e-17 5.32939e-17 5.01372e-17 4.55611e-17 4.31127e-17 3.75300e-17 3.38939e-17 3.21597e-17 2.95773e-17 2.82529e-17 2.70668e-17 2.49547e-17 2.19572e-17 2.15719e-17 2.00846e-17 1.95341e-17 1.82727e-17 1.66479e-17 1.65967e-17 1.64497e-17 1.55715e-17 1.55648e-17 1.50034e-17 1.55555e-17 1.58022e-17 1.46542e-17 1.60939e-17 1.52381e-17 1.63897e-17 1.49602e-17 1.37839e-17 1.42833e-17 1.45550e-17 1.40000e-17 1.20136e-17 1.06846e-17 1.01156e-17 9.38027e-18 9.23720e-18 7.25684e-18 7.62174e-18 6.35679e-18 5.40709e-18 5.70738e-18 4.58515e-18 4.50727e-18 3.86398e-18 4.38950e-18 3.38261e-18 2.54326e-18 2.69712e-18 2.08011e-18 1.62799e-18 1.48813e-18 1.21897e-18 1.07789e-18 9.41137e-19 7.47291e-19 7.41841e-19 7.82462e-19 5.95400e-19 5.62911e-19 5.95333e-19 6.89817e-19 5.55341e-19 3.75195e-19 4.61785e-19 3.83052e-19 4.42492e-19 3.12989e-19 3.12230e-19 3.98319e-19 2.70014e-19 3.06127e-19 2.64294e-19 2.37316e-19 1.82537e-19 2.40785e-19 3.21904e-19 2.60593e-19 2.01662e-19 1.51725e-19 1.97185e-19 7.98307e-20 1.91522e-19 1.29363e-19 6.19044e-20 1.21611e-19 6.79244e-20 9.02257e-20 1.00901e-19 5.61017e-20 8.81789e-20 6.49375e-20 5.47733e-20 5.24278e-20 3.40033e-20 4.87403e-20 2.90078e-20 7.31380e-20 1.79601e-20 4.25538e-20 4.08509e-20 6.07162e-20 2.43684e-20 3.06177e-20 2.86544e-20 4.13734e-20 1.51272e-20 2.60549e-20 2.96266e-20 3.41951e-20 6.17406e-21 2.20791e-20 1.69739e-20 1.37165e-20 8.29508e-21 1.82270e-21 9.53298e-21 6.46926e-21 5.38918e-21 2.64359e-21 3.08538e-21 5.22050e-21 6.12220e-21 6.56509e-21 1.75656e-21 3.78864e-21 9.65494e-21 8.75656e-21 7.83763e-22 0.00000e+00 1.04942e-21 0.00000e+00 3.49474e-21 -3.84713e-21 0.00000e+00 6.51776e-22 0.00000e+00 2.45866e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.61328e-21 -3.59147e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.95260e-21 -3.42082e-21 0.00000e+00 -3.88109e-21 0.00000e+00 -3.35133e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.61649e-16 4.95055e-16 9.87981e-16 1.42551e-15 1.76481e-15 1.92339e-15 1.63848e-15 1.16635e-15 7.21750e-16 4.32470e-16 3.06062e-16 2.46015e-16 2.19454e-16 1.82741e-16 1.63620e-16 1.37727e-16 1.22854e-16 1.08049e-16 9.44935e-17 9.07636e-17 7.81556e-17 7.00802e-17 6.24463e-17 5.66636e-17 5.36610e-17 4.78817e-17 4.55691e-17 3.89647e-17 3.51976e-17 3.39259e-17 3.14040e-17 2.90225e-17 2.74050e-17 2.48817e-17 2.23543e-17 2.14262e-17 2.00869e-17 1.87446e-17 1.77365e-17 1.61993e-17 1.56793e-17 1.54775e-17 1.42132e-17 1.41013e-17 1.34554e-17 1.32004e-17 1.34049e-17 1.20135e-17 1.33823e-17 1.16887e-17 1.25258e-17 1.08948e-17 1.02275e-17 1.08215e-17 1.09790e-17 1.07960e-17 9.46814e-18 8.50983e-18 8.29571e-18 7.84249e-18 7.25684e-18 6.57966e-18 6.59294e-18 5.63890e-18 4.87043e-18 5.26443e-18 4.37727e-18 4.41309e-18 3.85999e-18 4.46644e-18 3.50567e-18 2.77808e-18 2.83230e-18 2.26332e-18 1.76859e-18 1.68620e-18 1.43426e-18 1.27489e-18 1.16752e-18 9.41721e-19 9.84547e-19 9.59454e-19 7.62982e-19 7.38914e-19 7.65328e-19 8.27155e-19 7.50193e-19 5.00762e-19 6.04143e-19 4.96794e-19 6.24509e-19 4.26767e-19 4.47538e-19 5.07578e-19 3.92901e-19 4.36432e-19 3.70879e-19 3.16255e-19 2.38888e-19 3.27169e-19 4.27557e-19 3.45513e-19 2.92014e-19 2.14457e-19 2.48145e-19 1.28135e-19 2.32430e-19 1.51513e-19 1.17963e-19 1.53960e-19 8.27294e-20 1.11228e-19 1.19834e-19 6.44332e-20 9.18342e-20 7.61848e-20 5.66524e-20 5.81851e-20 2.82891e-20 5.07837e-20 2.76277e-20 5.39362e-20 1.87760e-20 4.83914e-20 4.28023e-20 6.81411e-20 2.53605e-20 3.22756e-20 3.17384e-20 4.57041e-20 1.24934e-20 2.95650e-20 3.57131e-20 3.99120e-20 5.41228e-21 2.56683e-20 1.82804e-20 1.54816e-20 7.50248e-21 1.57038e-21 8.42983e-21 5.65250e-21 4.72425e-21 2.42524e-21 2.72780e-21 4.64344e-21 5.34722e-21 5.84862e-21 1.57540e-21 3.29792e-21 1.13044e-20 1.05380e-20 6.63978e-22 0.00000e+00 9.33263e-22 0.00000e+00 3.11988e-21 -2.42140e-21 0.00000e+00 5.73691e-22 0.00000e+00 2.21385e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.52696e-21 -2.51171e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.90757e-21 -2.39236e-21 0.00000e+00 -2.85498e-21 0.00000e+00 -2.34376e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.88922e-16 5.41440e-16 1.04312e-15 1.46936e-15 1.80660e-15 1.94897e-15 1.59895e-15 1.08075e-15 6.44653e-16 3.83873e-16 2.76977e-16 2.27690e-16 2.09456e-16 1.75814e-16 1.58997e-16 1.33927e-16 1.19655e-16 1.05965e-16 9.22684e-17 8.87244e-17 7.63730e-17 6.86902e-17 6.08713e-17 5.51681e-17 5.23500e-17 4.65623e-17 4.43943e-17 3.78645e-17 3.39674e-17 3.27624e-17 3.04707e-17 2.80544e-17 2.64651e-17 2.40198e-17 2.16762e-17 2.05612e-17 1.92853e-17 1.79013e-17 1.67460e-17 1.53541e-17 1.49687e-17 1.47036e-17 1.36515e-17 1.38405e-17 1.31811e-17 1.30269e-17 1.32944e-17 1.20506e-17 1.35599e-17 1.18866e-17 1.27170e-17 1.12289e-17 1.06252e-17 1.11727e-17 1.13987e-17 1.11819e-17 9.73723e-18 8.81656e-18 8.53391e-18 8.03026e-18 7.62174e-18 6.59294e-18 6.86113e-18 5.77715e-18 4.95831e-18 5.39336e-18 4.41348e-18 4.45530e-18 3.88971e-18 4.53491e-18 3.58488e-18 2.78706e-18 2.89746e-18 2.29025e-18 1.84306e-18 1.72580e-18 1.49735e-18 1.34660e-18 1.24189e-18 1.01770e-18 1.06674e-18 1.04587e-18 8.32627e-19 7.98471e-19 8.42482e-19 8.90494e-19 8.22538e-19 5.42126e-19 6.54409e-19 5.24776e-19 6.58397e-19 4.54481e-19 4.91063e-19 5.37558e-19 4.04086e-19 4.58245e-19 3.84436e-19 3.33319e-19 2.44299e-19 3.41069e-19 4.44094e-19 3.63472e-19 3.02141e-19 2.13014e-19 2.57244e-19 1.30049e-19 2.35586e-19 1.46836e-19 1.31083e-19 1.60091e-19 8.47247e-20 1.14551e-19 1.13934e-19 6.09835e-20 9.01364e-20 6.94081e-20 5.37123e-20 5.86126e-20 2.83754e-20 4.88276e-20 2.67498e-20 6.02308e-20 2.07006e-20 5.15612e-20 4.75698e-20 6.86296e-20 2.44813e-20 3.02480e-20 3.17898e-20 5.08569e-20 1.77460e-20 2.91104e-20 3.63845e-20 3.89527e-20 4.63425e-21 2.60132e-20 1.83232e-20 1.53120e-20 8.80960e-21 1.38789e-21 7.39261e-21 5.10252e-21 4.05862e-21 2.37008e-21 2.43577e-21 4.09616e-21 4.71379e-21 5.22586e-21 1.33730e-21 2.92445e-21 1.11254e-20 1.05714e-20 5.88446e-22 0.00000e+00 8.41944e-22 0.00000e+00 2.87008e-21 -1.83586e-21 0.00000e+00 4.67287e-22 0.00000e+00 2.45621e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.57449e-21 -2.55895e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.00379e-21 -2.43736e-21 0.00000e+00 -2.94945e-21 0.00000e+00 -2.38784e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.24809e-16 4.22675e-16 8.33796e-16 1.18300e-15 1.44873e-15 1.56374e-15 1.31738e-15 9.40326e-16 5.92091e-16 3.53054e-16 2.42785e-16 1.91207e-16 1.72432e-16 1.44536e-16 1.30452e-16 1.10165e-16 9.84673e-17 8.67730e-17 7.59709e-17 7.28773e-17 6.27673e-17 5.64310e-17 5.00950e-17 4.53533e-17 4.29099e-17 3.81405e-17 3.64010e-17 3.09771e-17 2.78275e-17 2.67539e-17 2.49259e-17 2.28107e-17 2.14723e-17 1.95364e-17 1.76525e-17 1.66901e-17 1.56074e-17 1.44050e-17 1.33717e-17 1.22454e-17 1.19179e-17 1.16358e-17 1.07397e-17 1.08919e-17 1.03827e-17 1.02372e-17 1.04826e-17 9.47185e-18 1.06537e-17 9.27014e-18 9.96166e-18 8.77241e-18 8.40287e-18 8.84234e-18 9.06212e-18 9.04967e-18 7.93408e-18 7.24582e-18 7.14102e-18 6.73131e-18 6.35679e-18 5.63890e-18 5.77715e-18 4.97658e-18 4.26526e-18 4.65413e-18 3.82768e-18 3.93219e-18 3.41114e-18 3.95332e-18 3.14637e-18 2.50172e-18 2.55773e-18 2.05578e-18 1.64756e-18 1.55194e-18 1.35288e-18 1.21475e-18 1.11365e-18 9.11365e-19 9.40446e-19 9.23071e-19 7.46498e-19 7.26150e-19 7.49382e-19 7.95156e-19 7.33677e-19 4.84739e-19 5.87039e-19 4.81398e-19 5.83214e-19 4.14789e-19 4.42954e-19 4.84160e-19 3.71863e-19 4.13892e-19 3.37646e-19 2.98820e-19 2.24563e-19 3.11132e-19 3.92296e-19 3.18629e-19 2.73956e-19 1.94080e-19 2.25071e-19 1.21548e-19 2.13741e-19 1.35654e-19 1.09586e-19 1.43198e-19 8.00133e-20 1.02986e-19 1.03145e-19 5.40475e-20 7.75574e-20 6.24340e-20 4.80308e-20 4.99065e-20 2.46950e-20 4.28492e-20 2.45897e-20 7.47003e-20 1.82396e-20 4.25628e-20 3.77943e-20 5.70857e-20 2.17208e-20 2.67979e-20 2.68233e-20 3.98368e-20 1.34871e-20 2.44433e-20 2.95044e-20 3.47358e-20 4.39305e-21 2.11832e-20 1.54105e-20 1.28881e-20 7.23946e-21 1.27213e-21 6.99301e-21 4.71625e-21 3.79110e-21 2.85987e-21 2.29766e-21 3.85597e-21 4.31249e-21 4.92958e-21 1.29620e-21 2.69852e-21 9.08299e-21 8.57983e-21 5.37221e-22 0.00000e+00 7.96650e-22 0.00000e+00 2.70500e-21 -1.82721e-21 0.00000e+00 4.49085e-22 0.00000e+00 2.08947e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.23312e-21 -2.21965e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.59876e-21 -2.11418e-21 0.00000e+00 -2.55175e-21 0.00000e+00 -2.07123e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.71836e-16 3.35339e-16 6.83485e-16 9.91205e-16 1.21672e-15 1.32190e-15 1.13336e-15 8.25641e-16 5.24105e-16 3.08691e-16 2.07956e-16 1.62963e-16 1.46537e-16 1.23238e-16 1.11324e-16 9.39211e-17 8.42960e-17 7.40807e-17 6.52500e-17 6.27144e-17 5.41528e-17 4.87663e-17 4.35708e-17 3.94257e-17 3.75012e-17 3.34073e-17 3.18424e-17 2.72448e-17 2.45697e-17 2.34969e-17 2.17837e-17 2.00622e-17 1.89818e-17 1.72573e-17 1.56779e-17 1.49336e-17 1.39527e-17 1.29482e-17 1.21377e-17 1.11306e-17 1.08514e-17 1.06490e-17 9.77216e-18 9.77576e-18 9.29850e-18 9.11045e-18 9.28517e-18 8.27871e-18 9.24551e-18 8.05611e-18 8.63314e-18 7.58068e-18 7.15836e-18 7.60751e-18 7.74348e-18 7.71675e-18 6.80510e-18 6.18072e-18 6.16289e-18 5.78059e-18 5.40709e-18 4.87043e-18 4.95831e-18 4.26526e-18 3.74993e-18 4.02967e-18 3.37352e-18 3.41717e-18 2.99662e-18 3.45349e-18 2.78125e-18 2.21504e-18 2.26034e-18 1.85030e-18 1.47946e-18 1.36342e-18 1.20645e-18 1.09351e-18 9.86854e-19 7.89035e-19 8.22649e-19 7.98103e-19 6.49883e-19 6.27788e-19 6.54854e-19 6.91849e-19 6.30471e-19 4.16163e-19 5.08534e-19 4.18249e-19 4.93778e-19 3.54081e-19 3.71203e-19 4.19345e-19 3.19700e-19 3.49748e-19 2.85954e-19 2.55509e-19 1.90569e-19 2.62473e-19 3.35389e-19 2.76744e-19 2.38033e-19 1.63228e-19 1.97804e-19 1.09701e-19 1.84035e-19 1.21008e-19 9.03064e-20 1.23260e-19 6.92361e-20 9.16301e-20 9.57810e-20 4.95845e-20 7.36746e-20 5.68985e-20 4.41721e-20 4.42795e-20 2.41214e-20 4.12909e-20 2.44144e-20 5.05722e-20 1.65946e-20 3.93149e-20 3.27116e-20 5.01434e-20 2.09993e-20 2.68416e-20 2.45064e-20 3.37135e-20 1.15914e-20 2.25416e-20 2.63397e-20 3.03547e-20 5.09383e-21 1.82763e-20 1.38612e-20 1.18710e-20 4.44358e-21 1.43913e-21 7.93355e-21 5.26229e-21 4.27171e-21 2.45523e-21 2.56767e-21 4.25719e-21 4.76055e-21 5.42416e-21 1.46181e-21 3.02662e-21 8.20595e-21 7.55410e-21 6.28201e-22 0.00000e+00 8.82612e-22 0.00000e+00 2.96227e-21 -2.41487e-21 0.00000e+00 5.24982e-22 0.00000e+00 1.53237e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.76192e-21 -1.75129e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.14743e-21 -1.66808e-21 0.00000e+00 -2.10859e-21 0.00000e+00 -1.63419e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.17243e-16 4.47324e-16 8.81703e-16 1.24678e-15 1.52885e-15 1.64695e-15 1.35087e-15 9.21920e-16 5.54916e-16 3.27232e-16 2.32576e-16 1.90424e-16 1.77093e-16 1.49633e-16 1.35113e-16 1.13936e-16 1.01690e-16 8.90869e-17 7.77030e-17 7.45939e-17 6.42260e-17 5.75543e-17 5.09804e-17 4.56720e-17 4.34108e-17 3.80857e-17 3.64548e-17 3.08259e-17 2.75017e-17 2.65024e-17 2.48134e-17 2.23277e-17 2.08550e-17 1.88504e-17 1.73466e-17 1.60050e-17 1.50107e-17 1.34789e-17 1.25392e-17 1.15019e-17 1.10988e-17 1.07224e-17 9.77852e-18 1.00554e-17 9.48031e-18 9.01056e-18 9.24792e-18 8.21918e-18 9.37568e-18 7.77193e-18 8.29965e-18 7.15787e-18 7.05011e-18 7.45631e-18 7.68537e-18 7.81222e-18 6.92064e-18 6.41822e-18 6.45779e-18 6.10007e-18 5.70738e-18 5.26443e-18 5.39336e-18 4.65413e-18 4.02967e-18 4.47698e-18 3.68148e-18 3.83596e-18 3.35076e-18 3.91667e-18 3.15595e-18 2.52828e-18 2.57802e-18 2.08726e-18 1.69429e-18 1.58897e-18 1.40689e-18 1.28032e-18 1.18420e-18 9.61429e-19 1.02034e-18 9.76012e-19 7.95382e-19 7.68381e-19 7.96588e-19 8.29034e-19 7.88618e-19 5.17027e-19 6.22159e-19 5.02975e-19 6.28162e-19 4.33784e-19 4.63931e-19 5.05677e-19 3.92855e-19 4.42095e-19 3.61497e-19 3.12333e-19 2.31553e-19 3.26433e-19 4.15117e-19 3.38455e-19 2.94102e-19 2.01938e-19 2.39842e-19 1.36494e-19 2.16945e-19 1.37792e-19 1.20127e-19 1.50879e-19 8.12319e-20 1.10600e-19 1.07277e-19 5.59831e-20 8.06171e-20 6.36746e-20 4.77469e-20 5.14455e-20 2.47109e-20 4.34752e-20 2.44420e-20 7.76573e-20 1.92834e-20 4.67365e-20 3.95742e-20 5.90255e-20 2.25481e-20 2.80075e-20 2.84096e-20 4.22118e-20 1.38092e-20 2.58445e-20 3.16787e-20 3.64096e-20 4.49701e-21 2.20571e-20 1.58601e-20 1.36956e-20 5.79571e-21 1.27630e-21 7.16625e-21 4.85352e-21 3.69825e-21 2.95032e-21 2.35370e-21 3.82768e-21 4.22505e-21 4.95798e-21 1.27116e-21 2.72624e-21 9.62355e-21 9.15784e-21 5.68815e-22 0.00000e+00 8.19288e-22 0.00000e+00 2.80708e-21 -1.69527e-21 0.00000e+00 4.33936e-22 0.00000e+00 1.80005e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.63188e-21 -1.62204e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.08107e-21 -1.54496e-21 0.00000e+00 -2.04342e-21 0.00000e+00 -1.51358e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.44062e-16 3.11275e-16 6.66953e-16 9.91079e-16 1.21877e-15 1.34175e-15 1.16556e-15 8.66159e-16 5.49669e-16 3.19896e-16 2.11372e-16 1.62688e-16 1.45296e-16 1.21101e-16 1.09029e-16 9.13327e-17 8.17764e-17 7.15702e-17 6.29238e-17 6.08950e-17 5.26852e-17 4.71883e-17 4.21442e-17 3.81266e-17 3.62416e-17 3.21542e-17 3.06980e-17 2.61270e-17 2.35877e-17 2.26184e-17 2.09684e-17 1.91916e-17 1.80578e-17 1.62765e-17 1.49708e-17 1.41563e-17 1.32577e-17 1.21240e-17 1.15706e-17 1.05870e-17 1.02222e-17 1.00241e-17 9.18305e-18 9.22372e-18 8.71648e-18 8.38108e-18 8.48743e-18 7.42550e-18 8.33753e-18 6.89745e-18 7.38434e-18 6.29437e-18 5.98276e-18 6.43234e-18 6.50388e-18 6.52065e-18 5.79397e-18 5.29086e-18 5.34084e-18 5.04253e-18 4.58515e-18 4.37727e-18 4.41348e-18 3.82768e-18 3.37352e-18 3.68148e-18 3.16753e-18 3.19107e-18 2.84353e-18 3.30948e-18 2.68367e-18 2.19169e-18 2.20633e-18 1.84291e-18 1.51330e-18 1.40814e-18 1.27673e-18 1.17127e-18 1.08403e-18 9.02105e-19 9.36948e-19 9.06126e-19 7.58065e-19 7.34572e-19 7.51918e-19 7.77144e-19 7.44493e-19 4.87395e-19 5.79107e-19 4.88596e-19 5.75730e-19 4.24460e-19 4.47817e-19 4.85194e-19 3.83186e-19 4.13881e-19 3.36237e-19 3.00587e-19 2.25566e-19 3.10480e-19 3.79518e-19 3.10302e-19 2.82243e-19 1.90487e-19 2.15797e-19 1.31361e-19 2.06355e-19 1.29422e-19 1.24136e-19 1.36322e-19 7.79787e-20 9.79590e-20 9.60085e-20 4.83889e-20 6.64955e-20 5.48963e-20 3.98616e-20 4.18676e-20 2.22573e-20 3.80595e-20 2.20443e-20 5.56711e-20 1.71687e-20 3.75875e-20 3.20195e-20 4.80283e-20 1.90386e-20 2.41440e-20 2.33611e-20 3.31820e-20 1.22080e-20 2.11742e-20 2.56909e-20 2.98056e-20 4.01823e-21 1.73422e-20 1.31306e-20 1.13567e-20 4.72005e-21 1.08550e-21 6.52454e-21 4.43662e-21 3.19621e-21 2.41530e-21 2.16451e-21 3.47985e-21 3.74123e-21 4.57974e-21 1.14487e-21 2.43586e-21 7.42496e-21 7.15976e-21 4.99669e-22 0.00000e+00 7.66234e-22 0.00000e+00 2.66265e-21 -1.33649e-21 0.00000e+00 3.64919e-22 0.00000e+00 1.55405e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.15037e-21 -1.14343e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.66769e-21 -1.08910e-21 0.00000e+00 -1.63753e-21 0.00000e+00 -1.06697e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.68768e-16 3.74426e-16 7.38234e-16 1.06011e-15 1.29970e-15 1.38136e-15 1.11480e-15 7.53534e-16 4.55669e-16 2.73848e-16 1.96751e-16 1.59944e-16 1.46692e-16 1.22615e-16 1.10493e-16 9.21973e-17 8.26269e-17 7.13762e-17 6.24736e-17 6.01329e-17 5.19170e-17 4.62203e-17 4.10862e-17 3.64073e-17 3.47485e-17 3.01542e-17 2.89686e-17 2.42504e-17 2.15726e-17 2.07735e-17 1.96976e-17 1.72732e-17 1.59911e-17 1.44860e-17 1.35979e-17 1.22890e-17 1.15489e-17 1.00382e-17 9.25039e-18 8.55501e-18 8.21840e-18 7.82023e-18 7.03588e-18 7.39035e-18 6.79643e-18 6.23188e-18 6.42347e-18 5.58783e-18 6.47120e-18 5.04255e-18 5.31192e-18 4.41975e-18 4.63385e-18 4.99191e-18 5.22356e-18 5.60975e-18 5.11000e-18 4.87707e-18 5.12660e-18 4.88082e-18 4.50727e-18 4.41309e-18 4.45530e-18 3.93219e-18 3.41717e-18 3.83596e-18 3.19107e-18 3.45862e-18 2.98543e-18 3.48686e-18 2.85179e-18 2.35833e-18 2.35470e-18 1.95910e-18 1.58691e-18 1.53249e-18 1.37454e-18 1.24465e-18 1.16956e-18 9.58951e-19 1.01835e-18 9.58965e-19 8.06012e-19 7.90766e-19 8.10151e-19 8.14354e-19 7.93964e-19 5.24396e-19 6.29770e-19 5.24016e-19 6.34617e-19 4.54274e-19 4.98212e-19 5.12723e-19 4.18715e-19 4.55070e-19 3.59011e-19 3.18524e-19 2.38612e-19 3.35677e-19 4.12867e-19 3.35697e-19 3.11614e-19 2.10407e-19 2.33559e-19 1.54547e-19 2.21319e-19 1.39483e-19 1.26482e-19 1.50306e-19 8.83596e-20 1.09503e-19 1.02084e-19 5.06525e-20 6.96004e-20 5.64737e-20 4.21440e-20 4.48393e-20 2.27334e-20 3.89638e-20 2.23203e-20 8.54291e-20 1.78508e-20 4.49507e-20 3.79229e-20 5.05937e-20 2.03924e-20 2.54706e-20 2.49615e-20 3.98950e-20 1.61019e-20 2.27648e-20 2.79784e-20 3.36910e-20 4.33522e-21 1.88455e-20 1.36810e-20 1.20023e-20 3.94471e-21 1.21918e-21 6.83181e-21 4.53875e-21 3.56683e-21 2.82363e-21 2.23014e-21 3.63705e-21 3.96961e-21 4.68699e-21 1.24177e-21 2.57116e-21 8.43062e-21 7.93314e-21 5.37198e-22 0.00000e+00 7.72459e-22 0.00000e+00 2.61933e-21 -1.86495e-21 0.00000e+00 4.32795e-22 0.00000e+00 1.36414e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.42639e-21 -1.41778e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.79480e-21 -1.35041e-21 0.00000e+00 -1.76234e-21 0.00000e+00 -1.32298e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.43953e-16 3.39465e-16 7.05181e-16 1.03083e-15 1.26510e-15 1.36247e-15 1.12565e-15 7.88537e-16 4.85781e-16 2.90337e-16 2.03570e-16 1.62315e-16 1.46822e-16 1.22037e-16 1.09276e-16 9.11586e-17 8.13847e-17 7.05653e-17 6.12962e-17 5.91091e-17 5.10808e-17 4.54524e-17 4.03675e-17 3.60914e-17 3.41253e-17 2.98167e-17 2.85557e-17 2.39809e-17 2.13540e-17 2.06977e-17 1.93419e-17 1.72377e-17 1.59935e-17 1.44114e-17 1.34252e-17 1.22670e-17 1.16029e-17 1.02075e-17 9.56108e-18 8.83840e-18 8.34036e-18 8.02606e-18 7.25109e-18 7.44311e-18 6.95912e-18 6.42385e-18 6.57285e-18 5.62558e-18 6.49796e-18 5.02571e-18 5.31200e-18 4.37472e-18 4.43361e-18 4.76825e-18 4.88973e-18 5.10755e-18 4.61186e-18 4.32704e-18 4.50230e-18 4.27292e-18 3.86398e-18 3.85999e-18 3.88971e-18 3.41114e-18 2.99662e-18 3.35076e-18 2.84353e-18 2.98543e-18 2.69001e-18 3.12022e-18 2.54831e-18 2.08800e-18 2.11274e-18 1.75515e-18 1.44341e-18 1.36383e-18 1.23003e-18 1.13438e-18 1.06109e-18 8.83116e-19 9.54159e-19 8.84730e-19 7.46525e-19 7.24787e-19 7.37694e-19 7.51738e-19 7.49307e-19 4.87723e-19 5.73221e-19 4.86790e-19 5.92556e-19 4.19813e-19 4.53968e-19 4.78251e-19 3.91086e-19 4.27941e-19 3.41816e-19 3.08631e-19 2.27623e-19 3.18855e-19 3.92619e-19 3.25289e-19 2.89990e-19 1.95416e-19 2.26445e-19 1.45088e-19 2.11162e-19 1.37820e-19 1.38781e-19 1.47467e-19 8.86954e-20 1.13134e-19 1.06227e-19 5.78588e-20 7.81085e-20 6.09834e-20 4.86263e-20 4.86945e-20 2.85716e-20 4.20547e-20 2.84274e-20 7.97815e-20 2.06560e-20 4.52567e-20 4.08818e-20 5.37968e-20 2.45364e-20 2.99951e-20 2.76517e-20 4.25253e-20 1.83153e-20 2.46084e-20 2.98674e-20 3.57688e-20 6.03645e-21 1.98937e-20 1.48992e-20 1.29349e-20 3.65768e-21 1.64857e-21 9.10075e-21 5.87522e-21 4.74465e-21 3.47579e-21 2.85528e-21 4.57333e-21 5.10720e-21 5.80398e-21 1.60237e-21 3.38305e-21 9.32676e-21 8.39304e-21 7.69088e-22 0.00000e+00 9.63680e-22 0.00000e+00 3.19242e-21 -2.10004e-21 0.00000e+00 6.15217e-22 0.00000e+00 1.39204e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.04240e-21 -1.03611e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.44486e-21 -9.86875e-22 0.00000e+00 -1.41873e-21 0.00000e+00 -9.66826e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.76953e-16 4.32948e-16 8.86111e-16 1.27822e-15 1.55372e-15 1.65667e-15 1.33598e-15 9.29079e-16 5.76529e-16 3.50382e-16 2.50166e-16 2.01202e-16 1.84395e-16 1.53072e-16 1.37447e-16 1.14596e-16 1.02168e-16 8.86645e-17 7.67384e-17 7.40618e-17 6.40273e-17 5.69868e-17 5.03062e-17 4.48676e-17 4.26648e-17 3.70328e-17 3.55931e-17 2.97078e-17 2.64525e-17 2.57543e-17 2.42734e-17 2.13636e-17 1.97320e-17 1.76299e-17 1.64818e-17 1.48715e-17 1.40131e-17 1.21199e-17 1.13517e-17 1.04355e-17 9.85127e-18 9.38564e-18 8.36654e-18 8.70912e-18 8.09598e-18 7.32085e-18 7.49551e-18 6.44319e-18 7.54990e-18 5.56390e-18 5.90130e-18 4.75526e-18 4.92836e-18 5.35003e-18 5.47696e-18 5.74719e-18 5.20339e-18 4.92648e-18 5.07827e-18 4.88347e-18 4.38950e-18 4.46644e-18 4.53491e-18 3.95332e-18 3.45349e-18 3.91667e-18 3.30948e-18 3.48686e-18 3.12022e-18 3.73584e-18 3.04689e-18 2.50612e-18 2.53218e-18 2.09511e-18 1.75917e-18 1.69678e-18 1.55685e-18 1.43471e-18 1.38275e-18 1.18082e-18 1.27093e-18 1.18616e-18 1.00244e-18 9.72768e-19 1.01306e-18 9.92088e-19 1.01420e-18 6.65318e-19 7.80720e-19 6.47916e-19 8.03847e-19 5.75416e-19 6.40464e-19 6.41517e-19 5.21579e-19 5.83218e-19 4.63898e-19 4.06758e-19 3.01780e-19 4.20403e-19 5.18819e-19 4.24865e-19 3.91343e-19 2.63514e-19 2.91523e-19 1.92096e-19 2.72627e-19 1.67453e-19 1.91904e-19 1.89936e-19 1.11218e-19 1.38166e-19 1.23583e-19 6.54108e-20 8.58405e-20 6.87714e-20 5.25422e-20 5.76557e-20 2.87398e-20 4.62112e-20 2.84243e-20 8.14216e-20 2.47531e-20 5.65665e-20 4.92983e-20 6.56558e-20 2.53828e-20 3.05479e-20 3.12427e-20 5.28007e-20 2.26256e-20 2.81181e-20 3.66833e-20 4.16243e-20 4.98724e-21 2.47967e-20 1.75997e-20 1.47973e-20 8.00611e-21 1.37197e-21 7.72160e-21 5.06671e-21 3.95722e-21 3.72143e-21 2.46870e-21 3.96639e-21 4.36412e-21 5.09141e-21 1.35607e-21 2.87326e-21 1.08249e-20 1.01636e-20 6.29804e-22 0.00000e+00 8.46275e-22 0.00000e+00 2.85647e-21 -1.80353e-22 0.00000e+00 4.92515e-22 0.00000e+00 2.26367e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.08312e-21 -1.07658e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.56739e-21 -1.02543e-21 0.00000e+00 -1.53904e-21 0.00000e+00 -1.00460e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.40758e-16 3.42601e-16 6.98618e-16 1.00960e-15 1.21363e-15 1.29228e-15 1.03905e-15 7.28617e-16 4.58586e-16 2.71524e-16 1.85201e-16 1.46045e-16 1.36545e-16 1.14494e-16 1.03857e-16 8.63443e-17 7.71021e-17 6.66422e-17 5.78311e-17 5.59881e-17 4.84781e-17 4.31095e-17 3.80920e-17 3.37678e-17 3.23734e-17 2.78347e-17 2.68703e-17 2.23532e-17 1.97878e-17 1.92485e-17 1.82558e-17 1.58461e-17 1.46452e-17 1.30076e-17 1.23876e-17 1.10481e-17 1.04130e-17 8.85336e-18 8.22745e-18 7.60899e-18 7.21923e-18 6.80781e-18 6.01262e-18 6.38116e-18 5.84066e-18 5.11265e-18 5.24690e-18 4.43315e-18 5.28694e-18 3.70509e-18 3.91209e-18 3.09075e-18 3.33667e-18 3.70146e-18 3.79210e-18 4.13753e-18 3.79695e-18 3.68606e-18 3.91986e-18 3.75273e-18 3.38261e-18 3.50567e-18 3.58488e-18 3.14637e-18 2.78125e-18 3.15595e-18 2.68367e-18 2.85179e-18 2.54831e-18 3.04689e-18 2.56934e-18 2.10942e-18 2.13435e-18 1.78918e-18 1.51882e-18 1.46032e-18 1.36825e-18 1.27094e-18 1.22537e-18 1.04981e-18 1.12835e-18 1.05117e-18 8.97886e-19 8.68350e-19 9.02346e-19 8.75531e-19 8.96917e-19 5.91022e-19 6.96961e-19 5.75570e-19 6.97323e-19 5.05489e-19 5.61658e-19 5.62291e-19 4.60097e-19 5.04658e-19 4.02670e-19 3.56017e-19 2.63641e-19 3.59551e-19 4.41477e-19 3.66203e-19 3.46085e-19 2.28983e-19 2.51538e-19 1.72195e-19 2.34737e-19 1.42715e-19 1.64169e-19 1.60629e-19 9.57357e-20 1.16512e-19 1.02431e-19 5.26476e-20 6.77626e-20 5.41595e-20 4.16256e-20 4.44634e-20 2.30452e-20 3.69585e-20 2.33896e-20 5.91725e-20 1.97585e-20 4.80756e-20 4.05346e-20 5.07651e-20 2.00191e-20 2.49237e-20 2.48696e-20 4.27839e-20 1.98709e-20 2.25668e-20 2.92406e-20 3.29381e-20 4.14118e-21 1.89377e-20 1.37068e-20 1.19445e-20 4.44585e-21 1.12483e-21 6.53770e-21 4.34692e-21 3.22546e-21 2.48914e-21 2.12578e-21 3.36516e-21 3.61771e-21 4.39397e-21 1.13535e-21 2.41372e-21 8.34939e-21 7.93159e-21 5.25199e-22 0.00000e+00 7.40019e-22 0.00000e+00 2.53489e-21 -6.17785e-22 0.00000e+00 3.88928e-22 0.00000e+00 1.45326e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.03886e-22 -6.00242e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.10239e-21 -5.71721e-22 0.00000e+00 -1.08245e-21 0.00000e+00 -5.60106e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
9.06719e-17 2.53734e-16 5.28863e-16 7.74621e-16 9.63754e-16 1.05090e-15 8.54358e-16 5.78146e-16 3.32760e-16 1.89714e-16 1.32258e-16 1.06919e-16 1.00764e-16 8.46021e-17 7.67691e-17 6.35484e-17 5.67818e-17 4.88716e-17 4.27416e-17 4.14478e-17 3.58221e-17 3.18060e-17 2.81621e-17 2.48668e-17 2.39036e-17 2.04691e-17 1.97582e-17 1.64128e-17 1.46396e-17 1.40392e-17 1.34698e-17 1.15633e-17 1.06458e-17 9.44155e-18 9.14181e-18 8.15522e-18 7.62707e-18 6.41896e-18 6.13385e-18 5.67539e-18 5.39613e-18 5.04704e-18 4.47306e-18 4.79222e-18 4.28317e-18 3.69050e-18 3.72584e-18 3.11680e-18 3.70006e-18 2.35930e-18 2.47858e-18 1.83246e-18 2.11899e-18 2.39034e-18 2.48514e-18 2.86593e-18 2.69863e-18 2.67314e-18 2.94993e-18 2.86758e-18 2.54326e-18 2.77808e-18 2.78706e-18 2.50172e-18 2.21504e-18 2.52828e-18 2.19169e-18 2.35833e-18 2.08800e-18 2.50612e-18 2.10942e-18 1.84665e-18 1.79734e-18 1.56507e-18 1.35381e-18 1.34405e-18 1.27454e-18 1.18384e-18 1.15359e-18 1.02170e-18 1.06764e-18 1.01095e-18 8.87042e-19 8.74368e-19 8.63118e-19 8.42851e-19 8.78756e-19 5.75212e-19 6.71187e-19 5.78390e-19 6.75670e-19 5.21353e-19 5.52110e-19 5.54849e-19 4.66927e-19 4.92803e-19 3.78678e-19 3.44810e-19 2.59169e-19 3.57821e-19 4.10271e-19 3.27026e-19 3.40609e-19 2.19253e-19 2.13258e-19 1.70084e-19 2.22017e-19 1.18555e-19 1.43160e-19 1.38061e-19 8.45300e-20 8.67139e-20 6.97454e-20 2.53518e-20 3.00027e-20 2.93337e-20 1.33779e-20 2.33503e-20 5.28731e-21 1.89885e-20 6.56000e-21 5.68855e-20 1.12468e-20 2.55092e-20 1.85570e-20 2.70134e-20 7.22149e-21 8.68371e-21 1.27694e-20 2.06528e-20 7.71912e-21 1.13135e-20 1.66986e-20 1.86494e-20 -5.24868e-22 1.01758e-20 6.66167e-21 6.28031e-21 2.65536e-21 -1.45687e-22 3.08673e-23 3.90841e-22 -4.22300e-22 7.61135e-22 2.04945e-22 2.78661e-22 7.80966e-24 6.56036e-22 -4.11129e-23 -3.26001e-24 3.65852e-21 4.33356e-21 -7.56499e-23 0.00000e+00 1.28194e-22 0.00000e+00 6.55886e-22 1.73080e-22 0.00000e+00 -1.40081e-22 0.00000e+00 7.50569e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.10344e-22 -4.07867e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -8.48944e-22 -3.88487e-22 0.00000e+00 -8.33587e-22 0.00000e+00 -3.80595e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.15485e-16 2.91632e-16 5.91919e-16 8.52663e-16 1.02865e-15 1.09132e-15 8.61456e-16 5.84561e-16 3.54645e-16 2.08578e-16 1.44039e-16 1.14464e-16 1.07345e-16 8.94593e-17 8.13471e-17 6.71592e-17 6.05739e-17 5.20572e-17 4.51075e-17 4.40590e-17 3.82674e-17 3.40315e-17 3.00052e-17 2.65859e-17 2.54456e-17 2.17616e-17 2.11581e-17 1.74329e-17 1.54827e-17 1.50894e-17 1.42847e-17 1.23262e-17 1.12880e-17 1.00368e-17 9.57126e-18 8.47091e-18 8.05641e-18 6.72909e-18 6.29215e-18 5.86523e-18 5.54807e-18 5.21714e-18 4.61958e-18 4.99108e-18 4.57748e-18 3.97706e-18 4.11743e-18 3.49428e-18 4.17200e-18 2.82279e-18 2.97499e-18 2.31140e-18 2.56997e-18 2.84511e-18 2.93665e-18 3.24848e-18 2.96657e-18 2.90855e-18 3.11900e-18 3.00118e-18 2.69712e-18 2.83230e-18 2.89746e-18 2.55773e-18 2.26034e-18 2.57802e-18 2.20633e-18 2.35470e-18 2.11274e-18 2.53218e-18 2.13435e-18 1.79734e-18 1.84690e-18 1.55510e-18 1.36057e-18 1.32084e-18 1.25210e-18 1.18306e-18 1.15353e-18 1.02506e-18 1.09784e-18 1.02607e-18 8.95657e-19 8.70703e-19 8.76488e-19 8.53113e-19 8.85933e-19 5.86866e-19 6.83451e-19 5.84411e-19 6.90199e-19 5.14107e-19 5.57795e-19 5.58450e-19 4.70962e-19 5.06152e-19 3.96296e-19 3.52691e-19 2.70342e-19 3.61496e-19 4.33972e-19 3.53245e-19 3.46338e-19 2.30898e-19 2.41940e-19 1.72865e-19 2.37663e-19 1.46593e-19 1.57636e-19 1.58126e-19 1.01099e-19 1.11887e-19 1.00245e-19 5.21407e-20 6.20524e-20 5.23969e-20 4.01889e-20 3.97633e-20 2.23300e-20 3.31835e-20 2.20593e-20 5.50701e-20 1.81230e-20 4.22797e-20 3.42447e-20 4.46316e-20 1.89071e-20 2.34310e-20 2.22851e-20 3.59610e-20 1.63442e-20 2.00229e-20 2.53785e-20 3.03986e-20 4.34366e-21 1.65265e-20 1.22590e-20 1.05862e-20 3.75119e-21 1.17160e-21 6.68916e-21 4.37678e-21 3.32323e-21 2.60434e-21 2.12853e-21 3.34753e-21 3.65364e-21 4.32452e-21 1.14215e-21 2.46004e-21 7.46345e-21 6.91857e-21 5.58404e-22 0.00000e+00 7.29020e-22 0.00000e+00 2.46655e-21 -3.08639e-22 0.00000e+00 4.16151e-22 0.00000e+00 1.28467e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.05560e-22 -2.04319e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.60932e-22 -1.94611e-22 0.00000e+00 -6.48976e-22 0.00000e+00 -1.90657e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.92332e-17 1.86219e-16 3.94044e-16 5.92992e-16 7.35149e-16 7.97177e-16 6.35497e-16 4.19691e-16 2.37655e-16 1.31555e-16 8.98071e-17 7.34707e-17 7.10071e-17 5.96644e-17 5.47913e-17 4.47282e-17 4.06324e-17 3.48139e-17 3.06210e-17 3.02114e-17 2.63138e-17 2.33566e-17 2.07919e-17 1.83217e-17 1.78625e-17 1.52010e-17 1.48431e-17 1.22719e-17 1.09857e-17 1.05135e-17 1.00264e-17 8.61737e-18 7.97841e-18 7.05115e-18 6.90236e-18 6.16193e-18 5.84774e-18 4.87043e-18 4.65845e-18 4.32308e-18 4.10716e-18 3.89118e-18 3.44911e-18 3.72081e-18 3.34002e-18 2.86648e-18 2.92255e-18 2.42760e-18 2.88640e-18 1.85804e-18 1.95932e-18 1.46774e-18 1.69028e-18 1.94108e-18 2.00675e-18 2.32565e-18 2.19080e-18 2.16602e-18 2.43580e-18 2.34184e-18 2.08011e-18 2.26332e-18 2.29025e-18 2.05578e-18 1.85030e-18 2.08726e-18 1.84291e-18 1.95910e-18 1.75515e-18 2.09511e-18 1.78918e-18 1.56507e-18 1.55510e-18 1.38295e-18 1.21790e-18 1.18566e-18 1.14641e-18 1.08032e-18 1.05012e-18 9.40998e-19 9.91454e-19 9.37478e-19 8.36675e-19 8.20654e-19 8.11923e-19 7.87642e-19 8.19019e-19 5.43258e-19 6.31896e-19 5.55287e-19 6.22975e-19 4.90434e-19 5.25671e-19 5.26170e-19 4.49018e-19 4.67710e-19 3.61205e-19 3.28640e-19 2.56292e-19 3.38284e-19 3.93251e-19 3.17921e-19 3.27230e-19 2.15769e-19 2.17697e-19 1.73335e-19 2.25830e-19 1.39463e-19 1.50219e-19 1.45442e-19 9.97563e-20 1.02805e-19 9.02336e-20 4.65744e-20 5.19752e-20 4.47866e-20 3.47590e-20 3.26967e-20 2.13317e-20 2.92625e-20 2.20474e-20 5.85878e-20 1.74070e-20 3.52671e-20 2.66211e-20 3.53107e-20 1.65740e-20 2.04128e-20 1.79137e-20 2.67277e-20 1.45485e-20 1.57445e-20 1.92685e-20 2.52618e-20 4.12477e-21 1.23233e-20 1.00997e-20 8.43008e-21 3.92469e-21 1.06014e-21 6.43039e-21 4.20668e-21 3.06374e-21 3.21025e-21 2.06283e-21 3.21903e-21 3.42667e-21 4.21129e-21 1.09477e-21 2.32474e-21 5.39248e-21 4.99358e-21 5.20293e-22 0.00000e+00 7.16261e-22 0.00000e+00 2.44882e-21 -2.31876e-22 0.00000e+00 3.78912e-22 0.00000e+00 1.32627e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.56482e-22 -2.54934e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.11384e-22 -2.42821e-22 0.00000e+00 -6.98515e-22 0.00000e+00 -2.37887e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.00008e-17 1.70344e-16 3.62622e-16 5.39820e-16 6.78807e-16 7.50680e-16 5.96464e-16 3.80044e-16 1.96457e-16 1.00968e-16 6.69274e-17 5.54920e-17 5.62790e-17 4.79663e-17 4.45985e-17 3.63605e-17 3.33695e-17 2.88418e-17 2.53826e-17 2.52622e-17 2.20105e-17 1.95872e-17 1.73615e-17 1.54654e-17 1.49802e-17 1.27160e-17 1.25356e-17 1.03196e-17 9.27781e-18 8.86746e-18 8.40970e-18 7.27077e-18 6.68190e-18 5.86022e-18 5.76637e-18 5.12549e-18 4.88732e-18 4.00577e-18 3.90674e-18 3.64258e-18 3.43274e-18 3.22002e-18 2.91753e-18 3.21525e-18 2.92777e-18 2.54544e-18 2.57524e-18 2.19872e-18 2.58984e-18 1.60459e-18 1.70360e-18 1.27271e-18 1.46000e-18 1.63030e-18 1.67531e-18 1.89190e-18 1.73454e-18 1.70854e-18 1.91597e-18 1.83472e-18 1.62799e-18 1.76859e-18 1.84306e-18 1.64756e-18 1.47946e-18 1.69429e-18 1.51330e-18 1.58691e-18 1.44341e-18 1.75917e-18 1.51882e-18 1.35381e-18 1.36057e-18 1.21790e-18 1.16230e-18 1.13683e-18 1.12106e-18 1.07094e-18 1.07102e-18 1.00039e-18 1.04894e-18 1.00335e-18 9.10085e-19 8.90820e-19 8.55642e-19 8.30011e-19 8.95688e-19 5.87994e-19 6.71017e-19 6.03930e-19 6.67953e-19 5.40355e-19 5.61321e-19 5.65882e-19 4.85303e-19 5.06044e-19 3.81550e-19 3.55195e-19 2.77797e-19 3.61044e-19 4.10293e-19 3.24490e-19 3.50275e-19 2.30482e-19 2.23547e-19 1.81059e-19 2.41928e-19 1.46396e-19 1.61956e-19 1.52647e-19 1.09880e-19 1.04975e-19 8.66436e-20 4.59180e-20 4.51241e-20 4.03338e-20 3.20278e-20 3.01491e-20 1.98248e-20 2.50494e-20 2.10554e-20 6.08502e-20 1.76244e-20 3.18923e-20 2.35489e-20 3.21159e-20 1.50771e-20 1.80890e-20 1.59168e-20 2.34237e-20 1.37904e-20 1.36415e-20 1.66823e-20 2.24279e-20 3.69323e-21 1.09821e-20 9.33169e-21 7.36694e-21 5.29793e-21 9.27291e-22 5.80047e-21 3.81679e-21 2.64445e-21 3.44807e-21 1.86083e-21 2.85469e-21 3.01392e-21 3.77169e-21 9.49763e-22 2.07591e-21 4.54245e-21 4.24692e-21 4.72433e-22 0.00000e+00 6.49350e-22 0.00000e+00 2.24622e-21 7.54340e-22 0.00000e+00 3.20825e-22 0.00000e+00 1.58305e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.15836e-23 -1.15137e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.10512e-22 -1.09666e-23 0.00000e+00 -5.01277e-22 0.00000e+00 -1.07438e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.56299e-17 2.04577e-16 4.09780e-16 5.98787e-16 7.66499e-16 8.39158e-16 6.51985e-16 3.84325e-16 1.78197e-16 9.61593e-17 7.41921e-17 6.47835e-17 6.28339e-17 5.21653e-17 4.79429e-17 3.86206e-17 3.51007e-17 3.00113e-17 2.61963e-17 2.57812e-17 2.22786e-17 1.97371e-17 1.73293e-17 1.53767e-17 1.48145e-17 1.25049e-17 1.22320e-17 9.98524e-18 8.96939e-18 8.63474e-18 8.31696e-18 7.04929e-18 6.31254e-18 5.56693e-18 5.48032e-18 4.83295e-18 4.60460e-18 3.73423e-18 3.70679e-18 3.50492e-18 3.31193e-18 3.05087e-18 2.72766e-18 3.08596e-18 2.70165e-18 2.23655e-18 2.21593e-18 1.90047e-18 2.26234e-18 1.23066e-18 1.25985e-18 7.94788e-19 1.06289e-18 1.24681e-18 1.28253e-18 1.57239e-18 1.48723e-18 1.50910e-18 1.70238e-18 1.68837e-18 1.48813e-18 1.68620e-18 1.72580e-18 1.55194e-18 1.36342e-18 1.58897e-18 1.40814e-18 1.53249e-18 1.36383e-18 1.69678e-18 1.46032e-18 1.34405e-18 1.32084e-18 1.18566e-18 1.13683e-18 1.20719e-18 1.16823e-18 1.10301e-18 1.14325e-18 1.09110e-18 1.14158e-18 1.09101e-18 9.90151e-19 9.80229e-19 9.33505e-19 8.86321e-19 9.75027e-19 6.44261e-19 7.28859e-19 6.61864e-19 7.47260e-19 6.05008e-19 6.30353e-19 6.16389e-19 5.40626e-19 5.55564e-19 4.15043e-19 3.87548e-19 2.99513e-19 3.94693e-19 4.37710e-19 3.39491e-19 3.87611e-19 2.53223e-19 2.21336e-19 1.96149e-19 2.56390e-19 1.35377e-19 1.63273e-19 1.48622e-19 1.06632e-19 8.87180e-20 6.31413e-20 2.42243e-20 1.62622e-20 2.08809e-20 9.03389e-21 1.65815e-20 3.99250e-21 1.08560e-20 4.61774e-21 4.32884e-20 9.93420e-21 2.11843e-20 1.53467e-20 1.84435e-20 4.57134e-21 4.75279e-21 8.21416e-21 1.68939e-20 9.56704e-21 6.92749e-21 1.15987e-20 1.33114e-20 -7.79001e-22 7.10878e-21 4.54589e-21 3.82395e-21 3.65180e-21 -1.84911e-22 -5.99070e-22 -8.16998e-23 -5.68406e-22 6.51017e-22 -6.10712e-23 -1.07034e-22 -2.38274e-22 4.87747e-23 -1.58139e-22 -1.95072e-22 2.32336e-21 2.83190e-21 -9.62783e-23 0.00000e+00 1.67336e-23 0.00000e+00 2.20591e-22 1.26669e-21 0.00000e+00 -1.39489e-22 0.00000e+00 8.62630e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.27544e-23 5.24360e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.38434e-22 4.99445e-23 0.00000e+00 -3.32312e-22 0.00000e+00 4.89298e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.19507e-17 1.68813e-16 3.39556e-16 4.98587e-16 6.46127e-16 7.02570e-16 5.14630e-16 2.67871e-16 9.71103e-17 4.68211e-17 4.32818e-17 4.36819e-17 4.68667e-17 3.95159e-17 3.72213e-17 2.95884e-17 2.71156e-17 2.33294e-17 2.04740e-17 2.05304e-17 1.77894e-17 1.57619e-17 1.38873e-17 1.22359e-17 1.21215e-17 1.00388e-17 1.00029e-17 8.08484e-18 7.27812e-18 6.97398e-18 6.86038e-18 5.66731e-18 5.09335e-18 4.38316e-18 4.45488e-18 3.90367e-18 3.70398e-18 2.85849e-18 2.87951e-18 2.71387e-18 2.59048e-18 2.34434e-18 2.05964e-18 2.41547e-18 2.06052e-18 1.62560e-18 1.59051e-18 1.37756e-18 1.68624e-18 7.16428e-19 7.54360e-19 3.97875e-19 6.59921e-19 8.53924e-19 8.54717e-19 1.15424e-18 1.11698e-18 1.18287e-18 1.38286e-18 1.39854e-18 1.21897e-18 1.43426e-18 1.49735e-18 1.35288e-18 1.20645e-18 1.40689e-18 1.27673e-18 1.37454e-18 1.23003e-18 1.55685e-18 1.36825e-18 1.27454e-18 1.25210e-18 1.14641e-18 1.12106e-18 1.16823e-18 1.18212e-18 1.10946e-18 1.14300e-18 1.10236e-18 1.13976e-18 1.10295e-18 1.00487e-18 9.89650e-19 9.47636e-19 8.98365e-19 9.87395e-19 6.52402e-19 7.44162e-19 6.70503e-19 7.40848e-19 6.11342e-19 6.36733e-19 6.21150e-19 5.43693e-19 5.62075e-19 4.21781e-19 3.91185e-19 3.07765e-19 3.96020e-19 4.41847e-19 3.45095e-19 3.90093e-19 2.57564e-19 2.26514e-19 2.00779e-19 2.62124e-19 1.44236e-19 1.81188e-19 1.54354e-19 1.12613e-19 9.48695e-20 7.20282e-20 3.21264e-20 2.23254e-20 2.79108e-20 1.68639e-20 2.00958e-20 9.56862e-21 1.48173e-20 9.65297e-21 4.07457e-20 1.31267e-20 2.55665e-20 1.78203e-20 2.18192e-20 6.90289e-21 7.55195e-21 8.91499e-21 1.86766e-20 1.26106e-20 7.72652e-21 1.18973e-20 1.51992e-20 5.02905e-22 7.97906e-21 5.88598e-21 4.13806e-21 6.54379e-21 1.60905e-22 1.14086e-21 9.26973e-22 4.71350e-22 1.80440e-21 4.43832e-22 7.36855e-22 7.46881e-22 1.04281e-21 1.83841e-22 4.48616e-22 2.66536e-21 2.83983e-21 5.94175e-23 0.00000e+00 1.74100e-22 0.00000e+00 6.79699e-22 2.33897e-21 0.00000e+00 1.84728e-23 0.00000e+00 1.54839e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.57521e-23 8.52346e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.98654e-22 8.11846e-23 0.00000e+00 -2.93252e-22 0.00000e+00 7.95352e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.29255e-17 1.56058e-16 3.26448e-16 4.79580e-16 6.00928e-16 6.58090e-16 5.03047e-16 3.02278e-16 1.45072e-16 7.30876e-17 5.00644e-17 4.22738e-17 4.42999e-17 3.74448e-17 3.53796e-17 2.82231e-17 2.60004e-17 2.22052e-17 1.93868e-17 1.95048e-17 1.70317e-17 1.51071e-17 1.31905e-17 1.16933e-17 1.14894e-17 9.52748e-18 9.45968e-18 7.63225e-18 6.86813e-18 6.58678e-18 6.38236e-18 5.29973e-18 4.74259e-18 4.07854e-18 4.16723e-18 3.62209e-18 3.44121e-18 2.66369e-18 2.70575e-18 2.56821e-18 2.42975e-18 2.20532e-18 1.94180e-18 2.31014e-18 1.96617e-18 1.54514e-18 1.51087e-18 1.27372e-18 1.58188e-18 6.38746e-19 6.72507e-19 3.23363e-19 5.84699e-19 7.55718e-19 7.52057e-19 1.01691e-18 9.70349e-19 1.04366e-18 1.23569e-18 1.23316e-18 1.07789e-18 1.27489e-18 1.34660e-18 1.21475e-18 1.09351e-18 1.28032e-18 1.17127e-18 1.24465e-18 1.13438e-18 1.43471e-18 1.27094e-18 1.18384e-18 1.18306e-18 1.08032e-18 1.07094e-18 1.10301e-18 1.10946e-18 1.07296e-18 1.09768e-18 1.06661e-18 1.10694e-18 1.06248e-18 9.69802e-19 9.56038e-19 9.15925e-19 8.72138e-19 9.53099e-19 6.31375e-19 7.18420e-19 6.47055e-19 7.15553e-19 5.87769e-19 6.13465e-19 6.01606e-19 5.25320e-19 5.42423e-19 4.06507e-19 3.78034e-19 2.98630e-19 3.85387e-19 4.27945e-19 3.36377e-19 3.77432e-19 2.47262e-19 2.21946e-19 1.93710e-19 2.51360e-19 1.40899e-19 1.72004e-19 1.51580e-19 1.09361e-19 9.45156e-20 7.33759e-20 3.33833e-20 2.63069e-20 2.93084e-20 1.84960e-20 2.03336e-20 1.15206e-20 1.60649e-20 1.13680e-20 4.23129e-20 1.33730e-20 2.50615e-20 1.74975e-20 2.20536e-20 8.11230e-21 9.26067e-21 1.01669e-20 1.80506e-20 1.18391e-20 8.55529e-21 1.24036e-20 1.63482e-20 9.68733e-22 7.74089e-21 6.07142e-21 4.72410e-21 4.85322e-21 2.22069e-22 1.90542e-21 1.43634e-21 5.93652e-22 1.99950e-21 6.93201e-22 1.00547e-21 9.33537e-22 1.47929e-21 2.59658e-22 6.65224e-22 2.68310e-21 2.91820e-21 1.28371e-22 0.00000e+00 2.67877e-22 0.00000e+00 1.03513e-21 1.88890e-21 0.00000e+00 2.91197e-23 0.00000e+00 1.26746e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.23845e-22 4.21287e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.15756e-23 4.01270e-22 0.00000e+00 -5.06426e-23 0.00000e+00 3.93117e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.95289e-17 1.94401e-16 3.86080e-16 5.58642e-16 7.07411e-16 7.69713e-16 5.75344e-16 3.26302e-16 1.40585e-16 7.16896e-17 5.60585e-17 5.05168e-17 5.15670e-17 4.28782e-17 4.00237e-17 3.17995e-17 2.91689e-17 2.49848e-17 2.16501e-17 2.16416e-17 1.88159e-17 1.65779e-17 1.45013e-17 1.28446e-17 1.25641e-17 1.04115e-17 1.03295e-17 8.27518e-18 7.48071e-18 7.24419e-18 7.02811e-18 5.80793e-18 5.11410e-18 4.42569e-18 4.47055e-18 3.86063e-18 3.69077e-18 2.83229e-18 2.88798e-18 2.73501e-18 2.59749e-18 2.33571e-18 2.05386e-18 2.45252e-18 2.09777e-18 1.63335e-18 1.57946e-18 1.35818e-18 1.66108e-18 6.40430e-19 6.41228e-19 2.38051e-19 5.17021e-19 6.84552e-19 6.65642e-19 9.01799e-19 8.60413e-19 9.30690e-19 1.08301e-18 1.10519e-18 9.41137e-19 1.16752e-18 1.24189e-18 1.11365e-18 9.86854e-19 1.18420e-18 1.08403e-18 1.16956e-18 1.06109e-18 1.38275e-18 1.22537e-18 1.15359e-18 1.15353e-18 1.05012e-18 1.07102e-18 1.14325e-18 1.14300e-18 1.09768e-18 1.16865e-18 1.13976e-18 1.19152e-18 1.14002e-18 1.04125e-18 1.02799e-18 9.83676e-19 9.21074e-19 1.03017e-18 6.81643e-19 7.70912e-19 6.93264e-19 7.79793e-19 6.36570e-19 6.66186e-19 6.46599e-19 5.65703e-19 5.83999e-19 4.36485e-19 4.07876e-19 3.15512e-19 4.09648e-19 4.53502e-19 3.52977e-19 4.09161e-19 2.64353e-19 2.28621e-19 2.05348e-19 2.62704e-19 1.37246e-19 1.81412e-19 1.53824e-19 1.11744e-19 8.97715e-20 6.18414e-20 2.39342e-20 1.19155e-20 1.87779e-20 7.90557e-21 1.47946e-20 3.38192e-21 8.30578e-21 3.98328e-21 3.16593e-20 1.00905e-20 2.17171e-20 1.52266e-20 1.66744e-20 3.17879e-21 2.91222e-21 6.94446e-21 1.68800e-20 1.10123e-20 5.75146e-21 1.09492e-20 1.24543e-20 -1.26951e-21 6.51195e-21 4.03858e-21 3.22097e-21 4.29392e-21 -3.22393e-22 -1.31283e-21 -4.95876e-22 -1.00611e-21 5.39493e-22 -2.80058e-22 -4.95270e-22 -6.60067e-22 -4.16909e-22 -3.12107e-22 -4.56371e-22 1.88075e-21 2.49972e-21 -1.48206e-22 0.00000e+00 -5.46432e-23 0.00000e+00 1.38259e-24 2.31909e-21 0.00000e+00 -2.02636e-22 0.00000e+00 9.59707e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.93072e-22 4.90096e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.90829e-23 4.66809e-22 0.00000e+00 4.81949e-23 0.00000e+00 4.57325e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.27366e-17 1.80613e-16 3.57251e-16 5.13347e-16 6.56302e-16 7.20442e-16 5.31473e-16 2.82185e-16 1.02174e-16 4.90334e-17 4.44858e-17 4.32494e-17 4.52914e-17 3.75815e-17 3.51494e-17 2.76929e-17 2.54220e-17 2.19107e-17 1.88544e-17 1.91152e-17 1.65498e-17 1.45845e-17 1.26255e-17 1.14153e-17 1.10375e-17 9.12482e-18 9.12457e-18 7.30015e-18 6.61221e-18 6.43049e-18 6.22068e-18 5.15678e-18 4.54362e-18 3.88767e-18 3.90350e-18 3.42841e-18 3.30397e-18 2.52052e-18 2.65981e-18 2.52566e-18 2.35898e-18 2.12848e-18 1.90231e-18 2.26584e-18 1.93220e-18 1.54394e-18 1.45016e-18 1.30204e-18 1.57423e-18 5.96179e-19 6.35795e-19 2.42955e-19 4.84733e-19 6.27128e-19 5.80150e-19 7.58841e-19 6.88929e-19 7.52625e-19 8.46447e-19 8.94300e-19 7.47291e-19 9.41721e-19 1.01770e-18 9.11365e-19 7.89035e-19 9.61429e-19 9.02105e-19 9.58951e-19 8.83116e-19 1.18082e-18 1.04981e-18 1.02170e-18 1.02506e-18 9.40998e-19 1.00039e-18 1.09110e-18 1.10236e-18 1.06661e-18 1.13976e-18 1.16477e-18 1.19454e-18 1.15159e-18 1.05749e-18 1.04710e-18 9.97488e-19 9.33947e-19 1.04572e-18 6.92122e-19 7.80818e-19 7.07927e-19 7.91454e-19 6.55790e-19 6.88056e-19 6.58967e-19 5.79802e-19 5.97340e-19 4.44303e-19 4.16026e-19 3.27243e-19 4.22710e-19 4.59112e-19 3.57894e-19 4.13186e-19 2.70200e-19 2.25234e-19 2.04391e-19 2.67784e-19 1.36209e-19 1.86706e-19 1.56092e-19 1.13618e-19 8.56738e-20 5.81096e-20 2.00186e-20 5.91758e-21 1.60555e-20 3.82100e-21 1.14146e-20 1.44473e-21 4.97537e-21 1.01582e-21 3.36075e-20 9.25166e-21 1.71975e-20 1.23725e-20 1.27900e-20 9.26590e-22 -6.22638e-22 4.77207e-21 1.41800e-20 1.01866e-20 3.44123e-21 8.69042e-21 1.08747e-20 -2.29516e-21 5.14113e-21 2.84609e-21 2.04382e-21 5.01264e-21 -6.04257e-22 -2.78775e-21 -1.41314e-21 -1.83358e-21 3.97284e-22 -7.28663e-22 -1.22941e-21 -1.50406e-21 -1.31970e-21 -5.86610e-22 -1.00898e-21 1.00573e-21 1.83315e-21 -2.76896e-22 0.00000e+00 -2.01471e-22 0.00000e+00 -4.60934e-22 2.93433e-21 0.00000e+00 -3.17961e-22 0.00000e+00 1.02873e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.08932e-22 5.05860e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 8.23798e-23 4.81824e-22 0.00000e+00 8.08896e-23 0.00000e+00 4.72035e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.84729e-17 2.17991e-16 4.22704e-16 6.04428e-16 7.63649e-16 8.26521e-16 5.99067e-16 3.14013e-16 1.19386e-16 6.14828e-17 5.56724e-17 5.37676e-17 5.58476e-17 4.61031e-17 4.29408e-17 3.39726e-17 3.13146e-17 2.68193e-17 2.27849e-17 2.29262e-17 1.99713e-17 1.75936e-17 1.52210e-17 1.35653e-17 1.31371e-17 1.08420e-17 1.08463e-17 8.64717e-18 7.71786e-18 7.63832e-18 7.34136e-18 6.07435e-18 5.33904e-18 4.59084e-18 4.56887e-18 3.90842e-18 3.85919e-18 2.91102e-18 2.97029e-18 2.84010e-18 2.58627e-18 2.30814e-18 2.02601e-18 2.42328e-18 2.06954e-18 1.54262e-18 1.49107e-18 1.27524e-18 1.60224e-18 5.32561e-19 5.17241e-19 8.68716e-20 3.98908e-19 5.54548e-19 4.99723e-19 7.14067e-19 6.70313e-19 7.43563e-19 8.61607e-19 9.01481e-19 7.41841e-19 9.84547e-19 1.06674e-18 9.40446e-19 8.22649e-19 1.02034e-18 9.36948e-19 1.01835e-18 9.54159e-19 1.27093e-18 1.12835e-18 1.06764e-18 1.09784e-18 9.91454e-19 1.04894e-18 1.14158e-18 1.13976e-18 1.10694e-18 1.19152e-18 1.19454e-18 1.27356e-18 1.20280e-18 1.10172e-18 1.08486e-18 1.04649e-18 9.67108e-19 1.09216e-18 7.28813e-19 8.06761e-19 7.41809e-19 8.42723e-19 6.77580e-19 7.24536e-19 6.92752e-19 6.11666e-19 6.35975e-19 4.73979e-19 4.39870e-19 3.46473e-19 4.43850e-19 4.96834e-19 3.90836e-19 4.42822e-19 2.92995e-19 2.57527e-19 2.29269e-19 2.93527e-19 1.64566e-19 2.07672e-19 1.78162e-19 1.33612e-19 1.13717e-19 8.26476e-20 4.17162e-20 3.18305e-20 3.18100e-20 2.35491e-20 2.55411e-20 1.44492e-20 1.66382e-20 1.45228e-20 4.48859e-20 1.56853e-20 3.12314e-20 2.56022e-20 2.78491e-20 1.07262e-20 1.18465e-20 1.30616e-20 2.70413e-20 1.76098e-20 1.10075e-20 1.66921e-20 2.03150e-20 1.62114e-21 1.04696e-20 7.55652e-21 5.84570e-21 5.52364e-21 4.23366e-22 2.63101e-21 1.83411e-21 1.14599e-21 2.16231e-21 8.53214e-22 1.29789e-21 1.43941e-21 1.73396e-21 3.81642e-22 9.74794e-22 4.15111e-21 4.06592e-21 2.22802e-22 0.00000e+00 3.00041e-22 0.00000e+00 1.07392e-21 2.12211e-21 0.00000e+00 1.21143e-22 0.00000e+00 1.39954e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.19587e-22 5.16451e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.88663e-23 4.91911e-22 0.00000e+00 5.78014e-23 0.00000e+00 4.81918e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.72218e-17 1.88075e-16 3.71057e-16 5.36075e-16 6.84526e-16 7.46073e-16 5.48081e-16 2.91814e-16 1.10421e-16 5.47408e-17 4.69653e-17 4.43025e-17 4.56695e-17 3.72811e-17 3.50773e-17 2.73038e-17 2.51899e-17 2.16726e-17 1.86653e-17 1.88953e-17 1.64096e-17 1.45297e-17 1.25551e-17 1.12838e-17 1.10084e-17 9.16698e-18 9.17089e-18 7.31083e-18 6.63246e-18 6.49832e-18 6.26341e-18 5.23416e-18 4.58100e-18 3.92116e-18 3.90093e-18 3.41948e-18 3.34515e-18 2.58944e-18 2.71308e-18 2.59681e-18 2.43248e-18 2.21486e-18 2.00518e-18 2.38869e-18 2.06115e-18 1.65699e-18 1.57718e-18 1.42641e-18 1.72099e-18 7.28892e-19 7.63087e-19 3.66044e-19 5.80198e-19 7.36395e-19 6.75510e-19 8.44084e-19 7.62063e-19 8.03874e-19 8.81550e-19 9.26241e-19 7.82462e-19 9.59454e-19 1.04587e-18 9.23071e-19 7.98103e-19 9.76012e-19 9.06126e-19 9.58965e-19 8.84730e-19 1.18616e-18 1.05117e-18 1.01095e-18 1.02607e-18 9.37478e-19 1.00335e-18 1.09101e-18 1.10295e-18 1.06248e-18 1.14002e-18 1.15159e-18 1.20280e-18 1.16655e-18 1.06569e-18 1.04968e-18 1.00119e-18 9.35697e-19 1.05462e-18 7.00787e-19 7.79535e-19 7.17137e-19 8.00801e-19 6.58980e-19 6.91513e-19 6.66828e-19 5.88411e-19 6.09806e-19 4.54098e-19 4.22136e-19 3.36965e-19 4.26673e-19 4.72350e-19 3.65827e-19 4.21515e-19 2.82587e-19 2.40806e-19 2.14238e-19 2.83734e-19 1.57801e-19 2.01503e-19 1.68289e-19 1.26261e-19 1.02960e-19 7.47302e-20 3.73993e-20 2.33386e-20 2.91175e-20 2.02302e-20 2.15584e-20 1.18353e-20 1.33818e-20 1.15233e-20 3.96276e-20 1.44895e-20 2.60157e-20 2.00585e-20 2.36733e-20 7.85996e-21 8.18056e-21 9.74119e-21 2.11010e-20 1.47631e-20 8.10497e-21 1.28944e-20 1.67600e-20 7.96206e-22 8.74733e-21 6.47226e-21 4.33217e-21 7.71733e-21 2.19498e-22 1.46884e-21 1.12936e-21 5.86745e-22 2.11966e-21 5.06969e-22 7.91457e-22 8.91404e-22 1.09100e-21 1.90059e-22 5.68926e-22 2.97539e-21 3.05037e-21 1.12840e-22 0.00000e+00 1.87012e-22 0.00000e+00 7.13389e-22 3.15268e-21 0.00000e+00 3.90314e-23 0.00000e+00 1.80162e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.48964e-22 4.46255e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 7.30388e-24 4.25051e-22 0.00000e+00 7.17175e-24 0.00000e+00 4.16415e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.39471e-17 1.33690e-16 2.61721e-16 3.83850e-16 5.00888e-16 5.57539e-16 4.05801e-16 2.00444e-16 5.64466e-17 1.97033e-17 2.01932e-17 2.28407e-17 2.71599e-17 2.26492e-17 2.22009e-17 1.69723e-17 1.62683e-17 1.40330e-17 1.22101e-17 1.28401e-17 1.12042e-17 9.92638e-18 8.55408e-18 7.77008e-18 7.60953e-18 6.21693e-18 6.40496e-18 4.99904e-18 4.62724e-18 4.50780e-18 4.40010e-18 3.61791e-18 3.15153e-18 2.66261e-18 2.71104e-18 2.35778e-18 2.36651e-18 1.72894e-18 1.88292e-18 1.81214e-18 1.68601e-18 1.51046e-18 1.38034e-18 1.70984e-18 1.45370e-18 1.12991e-18 1.06828e-18 9.83451e-19 1.18959e-18 4.02377e-19 4.21188e-19 1.23987e-19 3.29459e-19 4.53619e-19 4.12144e-19 5.81842e-19 5.26037e-19 5.77198e-19 6.73462e-19 7.13988e-19 5.95400e-19 7.62982e-19 8.32627e-19 7.46498e-19 6.49883e-19 7.95382e-19 7.58065e-19 8.06012e-19 7.46525e-19 1.00244e-18 8.97886e-19 8.87042e-19 8.95657e-19 8.36675e-19 9.10085e-19 9.90151e-19 1.00487e-18 9.69802e-19 1.04125e-18 1.05749e-18 1.10172e-18 1.06569e-18 9.92823e-19 9.72578e-19 9.21450e-19 8.61311e-19 9.76876e-19 6.48657e-19 7.25636e-19 6.72422e-19 7.35670e-19 6.14679e-19 6.43873e-19 6.18716e-19 5.51857e-19 5.67407e-19 4.24287e-19 3.95683e-19 3.17832e-19 3.95814e-19 4.40503e-19 3.40373e-19 3.94852e-19 2.68319e-19 2.29646e-19 2.04618e-19 2.71073e-19 1.58379e-19 1.96177e-19 1.62253e-19 1.26288e-19 1.02874e-19 7.91890e-20 4.34169e-20 2.90486e-20 3.36916e-20 2.65318e-20 2.30871e-20 1.69392e-20 1.63046e-20 1.66535e-20 4.22227e-20 1.57669e-20 2.79783e-20 2.10207e-20 2.46111e-20 1.05639e-20 1.18344e-20 1.06298e-20 2.10153e-20 1.59924e-20 8.91935e-21 1.23253e-20 1.77722e-20 2.45007e-21 8.54531e-21 7.22087e-21 4.73385e-21 7.85044e-21 6.15759e-22 3.77257e-21 2.47469e-21 1.76200e-21 3.03968e-21 1.17981e-21 1.83602e-21 2.03643e-21 2.37955e-21 5.98726e-22 1.37033e-21 3.14876e-21 2.89075e-21 3.16975e-22 0.00000e+00 4.04366e-22 0.00000e+00 1.38895e-21 2.72020e-21 0.00000e+00 2.16687e-22 0.00000e+00 1.94871e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.53370e-22 3.51238e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.00555e-23 3.34549e-22 0.00000e+00 -5.89691e-23 0.00000e+00 3.27752e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.79030e-17 1.44074e-16 2.81537e-16 4.11544e-16 5.43791e-16 6.04284e-16 4.41688e-16 2.15369e-16 5.69181e-17 2.09885e-17 2.44889e-17 2.74848e-17 3.01506e-17 2.47697e-17 2.36570e-17 1.79656e-17 1.69781e-17 1.45188e-17 1.25883e-17 1.30069e-17 1.12944e-17 9.95398e-18 8.60499e-18 7.75853e-18 7.55946e-18 6.20770e-18 6.27170e-18 4.92311e-18 4.53063e-18 4.37691e-18 4.25037e-18 3.48951e-18 3.00362e-18 2.55570e-18 2.62369e-18 2.28631e-18 2.25778e-18 1.68030e-18 1.85171e-18 1.79415e-18 1.66078e-18 1.49264e-18 1.36705e-18 1.68901e-18 1.41145e-18 1.09647e-18 1.01921e-18 9.30469e-19 1.11817e-18 3.39221e-19 3.44725e-19 3.32057e-20 2.58422e-19 3.70296e-19 3.34226e-19 5.10592e-19 4.76692e-19 5.32796e-19 6.37895e-19 6.78585e-19 5.62911e-19 7.38914e-19 7.98471e-19 7.26150e-19 6.27788e-19 7.68381e-19 7.34572e-19 7.90766e-19 7.24787e-19 9.72768e-19 8.68350e-19 8.74368e-19 8.70703e-19 8.20654e-19 8.90820e-19 9.80229e-19 9.89650e-19 9.56038e-19 1.02799e-18 1.04710e-18 1.08486e-18 1.04968e-18 9.72578e-19 9.68229e-19 9.06027e-19 8.49347e-19 9.57328e-19 6.37090e-19 7.08993e-19 6.62210e-19 7.26075e-19 6.09138e-19 6.34439e-19 6.10450e-19 5.44900e-19 5.55450e-19 4.09193e-19 3.85368e-19 3.08712e-19 3.92681e-19 4.27347e-19 3.28141e-19 3.86077e-19 2.56691e-19 2.14231e-19 1.98937e-19 2.60408e-19 1.43241e-19 1.76188e-19 1.50727e-19 1.17065e-19 9.02694e-20 6.44458e-20 3.01861e-20 1.61362e-20 2.26266e-20 1.42117e-20 1.60469e-20 8.23822e-21 9.90224e-21 9.01878e-21 4.10961e-20 1.18148e-20 1.96443e-20 1.39345e-20 1.64977e-20 5.82343e-21 5.50608e-21 6.91476e-21 1.45753e-20 1.12380e-20 5.39061e-21 8.97819e-21 1.29133e-20 3.24058e-22 6.04706e-21 4.52761e-21 2.89613e-21 6.01555e-21 9.43341e-23 7.59962e-22 6.64304e-22 2.46715e-22 1.92734e-21 2.86286e-22 4.56264e-22 5.14756e-22 6.58754e-22 7.87741e-23 3.07932e-22 1.89002e-21 2.03479e-21 4.85179e-23 0.00000e+00 1.12729e-22 0.00000e+00 4.62557e-22 2.45327e-21 0.00000e+00 -4.05255e-24 0.00000e+00 1.39113e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.94798e-22 2.93019e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.49514e-23 2.79096e-22 0.00000e+00 -6.37764e-23 0.00000e+00 2.73426e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.84758e-17 1.42801e-16 2.65617e-16 3.78450e-16 4.79036e-16 5.04364e-16 3.27792e-16 1.37462e-16 2.73556e-17 1.35023e-17 2.38584e-17 2.86355e-17 3.34532e-17 2.77340e-17 2.71278e-17 2.10834e-17 1.99867e-17 1.73528e-17 1.50055e-17 1.55783e-17 1.36639e-17 1.21658e-17 1.05993e-17 9.50286e-18 9.35718e-18 7.68809e-18 7.84701e-18 6.18805e-18 5.62527e-18 5.53111e-18 5.39536e-18 4.38416e-18 3.89052e-18 3.31572e-18 3.33887e-18 2.81046e-18 2.85098e-18 2.06205e-18 2.08590e-18 1.93583e-18 1.80472e-18 1.54196e-18 1.27493e-18 1.60227e-18 1.25728e-18 8.39260e-19 7.79566e-19 6.81776e-19 9.39702e-19 1.75889e-19 1.92036e-19 -1.03529e-19 1.60667e-19 3.66295e-19 2.81324e-19 4.98964e-19 4.78769e-19 5.62734e-19 6.59301e-19 7.18753e-19 5.95333e-19 7.65328e-19 8.42482e-19 7.49382e-19 6.54854e-19 7.96588e-19 7.51918e-19 8.10151e-19 7.37694e-19 1.01306e-18 9.02346e-19 8.63118e-19 8.76488e-19 8.11923e-19 8.55642e-19 9.33505e-19 9.47636e-19 9.15925e-19 9.83676e-19 9.97488e-19 1.04649e-18 1.00119e-18 9.21450e-19 9.06027e-19 9.55609e-19 8.19239e-19 9.07088e-19 6.14103e-19 6.91460e-19 6.24338e-19 6.96796e-19 5.70583e-19 6.75395e-19 5.91889e-19 5.19175e-19 5.39036e-19 4.08598e-19 3.69856e-19 3.00405e-19 3.77516e-19 4.25428e-19 3.43226e-19 3.79867e-19 2.52918e-19 2.22326e-19 2.02072e-19 2.50583e-19 1.47160e-19 1.91606e-19 1.58414e-19 1.18645e-19 1.03159e-19 7.96616e-20 4.25656e-20 3.60036e-20 3.53411e-20 2.81789e-20 2.49922e-20 2.00673e-20 1.95034e-20 1.88510e-20 4.83980e-20 1.75340e-20 3.23563e-20 2.73936e-20 2.69266e-20 1.16795e-20 1.29661e-20 1.22950e-20 2.77390e-20 2.19324e-20 1.03253e-20 1.57113e-20 2.18431e-20 2.56097e-21 9.60371e-21 7.70238e-21 5.45198e-21 6.98311e-21 6.47799e-22 3.90636e-21 2.54292e-21 1.84911e-21 3.10445e-21 1.22569e-21 1.89500e-21 2.07661e-21 2.45750e-21 6.37958e-22 1.41530e-21 3.76806e-21 3.46782e-21 3.31551e-22 0.00000e+00 4.19361e-22 0.00000e+00 1.42456e-21 2.34354e-21 0.00000e+00 2.33337e-22 0.00000e+00 1.76897e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.34842e-22 2.33424e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.44546e-22 2.22333e-22 0.00000e+00 -1.41931e-22 0.00000e+00 2.17816e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.10877e-17 1.40677e-16 2.76260e-16 4.02155e-16 5.16813e-16 5.67337e-16 4.14237e-16 2.15370e-16 7.67715e-17 3.67492e-17 3.34486e-17 3.28683e-17 3.50039e-17 2.90800e-17 2.75320e-17 2.15243e-17 2.00124e-17 1.73210e-17 1.50185e-17 1.53293e-17 1.33280e-17 1.18277e-17 1.02531e-17 9.26012e-18 9.00563e-18 7.52482e-18 7.51679e-18 6.01379e-18 5.48748e-18 5.35134e-18 5.11403e-18 4.30483e-18 3.81188e-18 3.25840e-18 3.24611e-18 2.84992e-18 2.79564e-18 2.19116e-18 2.28127e-18 2.16435e-18 2.00431e-18 1.84170e-18 1.65165e-18 1.93295e-18 1.65715e-18 1.35094e-18 1.27935e-18 1.15751e-18 1.39721e-18 6.23968e-19 6.74373e-19 3.56748e-19 5.33010e-19 6.69838e-19 6.20464e-19 7.59788e-19 6.79604e-19 7.16080e-19 7.82650e-19 8.09043e-19 6.89817e-19 8.27155e-19 8.90494e-19 7.95156e-19 6.91849e-19 8.29034e-19 7.77144e-19 8.14354e-19 7.51738e-19 9.92088e-19 8.75531e-19 8.42851e-19 8.53113e-19 7.87642e-19 8.30011e-19 8.86321e-19 8.98365e-19 8.72138e-19 9.21074e-19 9.33947e-19 9.67108e-19 9.35697e-19 8.61311e-19 8.49347e-19 8.19239e-19 7.71427e-19 8.52043e-19 5.69759e-19 6.44445e-19 5.87642e-19 6.43955e-19 5.36046e-19 5.72701e-19 5.47481e-19 4.83785e-19 5.01204e-19 3.78539e-19 3.47265e-19 2.83408e-19 3.53196e-19 3.96148e-19 3.11227e-19 3.46157e-19 2.37356e-19 2.10084e-19 1.81507e-19 2.40010e-19 1.45560e-19 1.78592e-19 1.49290e-19 1.13217e-19 9.81630e-20 8.00466e-20 4.50306e-20 3.64009e-20 3.83134e-20 3.09348e-20 2.62781e-20 1.97488e-20 1.99688e-20 1.92878e-20 4.69199e-20 1.68500e-20 2.94003e-20 2.20616e-20 2.75854e-20 1.26517e-20 1.41697e-20 1.21697e-20 2.20559e-20 1.59122e-20 1.02772e-20 1.34903e-20 2.02901e-20 3.15522e-21 9.65185e-21 8.11457e-21 5.37601e-21 8.26562e-21 8.24322e-22 4.71596e-21 3.03235e-21 2.38409e-21 3.72883e-21 1.45717e-21 2.31755e-21 2.62259e-21 2.93501e-21 7.95876e-22 1.73979e-21 3.77964e-21 3.30932e-21 4.04116e-22 0.00000e+00 4.89116e-22 0.00000e+00 1.62624e-21 2.68304e-21 0.00000e+00 3.09985e-22 0.00000e+00 2.07118e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.60615e-22 2.59043e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.10145e-22 2.46734e-22 0.00000e+00 -1.08152e-22 0.00000e+00 2.41721e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.96393e-17 1.49220e-16 2.90346e-16 4.21149e-16 5.42902e-16 5.98730e-16 4.33574e-16 2.25820e-16 7.88533e-17 3.75993e-17 3.42518e-17 3.39145e-17 3.70879e-17 3.08948e-17 2.92401e-17 2.29648e-17 2.12331e-17 1.84713e-17 1.58887e-17 1.61992e-17 1.40228e-17 1.23922e-17 1.06584e-17 9.65081e-18 9.33715e-18 7.75266e-18 7.81994e-18 6.16233e-18 5.64728e-18 5.57274e-18 5.40405e-18 4.46219e-18 3.89047e-18 3.30265e-18 3.30160e-18 2.85063e-18 2.80024e-18 2.10156e-18 2.20246e-18 2.10176e-18 1.90762e-18 1.72398e-18 1.54073e-18 1.85882e-18 1.59431e-18 1.24821e-18 1.16441e-18 1.07153e-18 1.32392e-18 4.44095e-19 4.72513e-19 1.27132e-19 3.55698e-19 4.74000e-19 4.24571e-19 5.74371e-19 5.14677e-19 5.62475e-19 6.34217e-19 6.84334e-19 5.55341e-19 7.50193e-19 8.22538e-19 7.33677e-19 6.30471e-19 7.88618e-19 7.44493e-19 7.93964e-19 7.49307e-19 1.01420e-18 8.96917e-19 8.78756e-19 8.85933e-19 8.19019e-19 8.95688e-19 9.75027e-19 9.87395e-19 9.53099e-19 1.03017e-18 1.04572e-18 1.09216e-18 1.05462e-18 9.76876e-19 9.57328e-19 9.07088e-19 8.52043e-19 9.83868e-19 6.44044e-19 7.23519e-19 6.61346e-19 7.32907e-19 6.09021e-19 6.36818e-19 6.13040e-19 5.44179e-19 5.67067e-19 4.26939e-19 3.99620e-19 3.14369e-19 3.94513e-19 4.40539e-19 3.38817e-19 3.91035e-19 2.66138e-19 2.31455e-19 2.00797e-19 2.67158e-19 1.56221e-19 2.10145e-19 1.63893e-19 1.25437e-19 1.04749e-19 7.96455e-20 4.52746e-20 3.02972e-20 3.56245e-20 2.84142e-20 2.58872e-20 1.80406e-20 1.68626e-20 1.78595e-20 4.64519e-20 1.74596e-20 3.01802e-20 2.37560e-20 2.77821e-20 1.12605e-20 1.20906e-20 1.16348e-20 2.41779e-20 1.79663e-20 9.60456e-21 1.36819e-20 1.91464e-20 2.31372e-21 9.86673e-21 8.02472e-21 5.07964e-21 9.69865e-21 5.94335e-22 3.56225e-21 2.35826e-21 1.66469e-21 3.35835e-21 1.11036e-21 1.72020e-21 1.93803e-21 2.22655e-21 5.49835e-22 1.30535e-21 3.53609e-21 3.27943e-21 3.06492e-22 0.00000e+00 3.79012e-22 0.00000e+00 1.30611e-21 3.40923e-21 0.00000e+00 2.02151e-22 0.00000e+00 2.32282e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.42226e-22 3.40161e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.76427e-23 3.23998e-22 0.00000e+00 -5.65999e-23 0.00000e+00 3.17416e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.76227e-17 1.03771e-16 2.04164e-16 2.97669e-16 3.79428e-16 4.08810e-16 2.90033e-16 1.47245e-16 5.28546e-17 2.75104e-17 2.57940e-17 2.51056e-17 2.60210e-17 2.11547e-17 1.98776e-17 1.53333e-17 1.43358e-17 1.23001e-17 1.05905e-17 1.08364e-17 9.45989e-18 8.35945e-18 7.23968e-18 6.52240e-18 6.35561e-18 5.24702e-18 5.31503e-18 4.19481e-18 3.83425e-18 3.78047e-18 3.65600e-18 3.02639e-18 2.65233e-18 2.24594e-18 2.24331e-18 1.92915e-18 1.91882e-18 1.43981e-18 1.51080e-18 1.44385e-18 1.30559e-18 1.17056e-18 1.03153e-18 1.25005e-18 1.04195e-18 7.80143e-19 7.26663e-19 6.56912e-19 8.11998e-19 2.52594e-19 2.58595e-19 4.00015e-20 1.95489e-19 2.91482e-19 2.45381e-19 3.60975e-19 3.33711e-19 3.74399e-19 4.20487e-19 4.56058e-19 3.75195e-19 5.00762e-19 5.42126e-19 4.84739e-19 4.16163e-19 5.17027e-19 4.87395e-19 5.24396e-19 4.87723e-19 6.65318e-19 5.91022e-19 5.75212e-19 5.86866e-19 5.43258e-19 5.87994e-19 6.44261e-19 6.52402e-19 6.31375e-19 6.81643e-19 6.92122e-19 7.28813e-19 7.00787e-19 6.48657e-19 6.37090e-19 6.14103e-19 5.69759e-19 6.44044e-19 4.35249e-19 4.83239e-19 4.47446e-19 4.92224e-19 4.06527e-19 4.35980e-19 4.15118e-19 3.70120e-19 3.86178e-19 2.92405e-19 2.65793e-19 2.19438e-19 2.68339e-19 3.04786e-19 2.39152e-19 2.66430e-19 1.87179e-19 1.66826e-19 1.43975e-19 1.90144e-19 1.21527e-19 1.43969e-19 1.20201e-19 9.42773e-20 8.43427e-20 6.91380e-20 4.37367e-20 3.57988e-20 3.53901e-20 3.23573e-20 2.50924e-20 2.08606e-20 1.89455e-20 2.07255e-20 3.85780e-20 1.56792e-20 2.75200e-20 2.14638e-20 2.63586e-20 1.34363e-20 1.54345e-20 1.19228e-20 2.11132e-20 1.53772e-20 1.02216e-20 1.26490e-20 1.87531e-20 4.07686e-21 9.14575e-21 7.97330e-21 5.25267e-21 7.44773e-21 1.06588e-21 5.86413e-21 3.64015e-21 3.09990e-21 3.70296e-21 1.75997e-21 2.81589e-21 3.23647e-21 3.48269e-21 1.02055e-21 2.15520e-21 3.93067e-21 3.14809e-21 5.18792e-22 0.00000e+00 5.75112e-22 0.00000e+00 1.84111e-21 2.12143e-21 0.00000e+00 4.30723e-22 0.00000e+00 1.92094e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.05521e-22 2.04281e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.72813e-23 1.94574e-22 0.00000e+00 -6.60642e-23 0.00000e+00 1.90621e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.68647e-17 1.15828e-16 2.09760e-16 3.01876e-16 3.86261e-16 4.14354e-16 2.81797e-16 1.30350e-16 3.70606e-17 2.00437e-17 2.43776e-17 2.56508e-17 2.76035e-17 2.27738e-17 2.17256e-17 1.69274e-17 1.58087e-17 1.37215e-17 1.19027e-17 1.21132e-17 1.04559e-17 9.29927e-18 8.00242e-18 7.25462e-18 7.09563e-18 5.81396e-18 5.84587e-18 4.56578e-18 4.19904e-18 4.15286e-18 4.04055e-18 3.30225e-18 2.86949e-18 2.39850e-18 2.39438e-18 2.01701e-18 1.99976e-18 1.44991e-18 1.48169e-18 1.42640e-18 1.29978e-18 1.17739e-18 1.00306e-18 1.26150e-18 1.06846e-18 8.11309e-19 7.49017e-19 7.19174e-19 9.10470e-19 2.92357e-19 3.16553e-19 8.56493e-20 2.68079e-19 3.60816e-19 3.44842e-19 4.62499e-19 4.07169e-19 4.74407e-19 5.12449e-19 5.54471e-19 4.61785e-19 6.04143e-19 6.54409e-19 5.87039e-19 5.08534e-19 6.22159e-19 5.79107e-19 6.29770e-19 5.73221e-19 7.80720e-19 6.96961e-19 6.71187e-19 6.83451e-19 6.31896e-19 6.71017e-19 7.28859e-19 7.44162e-19 7.18420e-19 7.70912e-19 7.80818e-19 8.06761e-19 7.79535e-19 7.25636e-19 7.08993e-19 6.91460e-19 6.44445e-19 7.23519e-19 4.83239e-19 5.77853e-19 4.98657e-19 5.44718e-19 4.57069e-19 4.92810e-19 4.61265e-19 4.13150e-19 4.32090e-19 3.34153e-19 2.98978e-19 2.45140e-19 2.99277e-19 3.46351e-19 2.72305e-19 2.97115e-19 2.11268e-19 1.93715e-19 1.58445e-19 2.10584e-19 1.36030e-19 1.69729e-19 1.38316e-19 1.05132e-19 9.28357e-20 8.16887e-20 5.06776e-20 4.11207e-20 4.40334e-20 3.85628e-20 2.93394e-20 2.40130e-20 2.22172e-20 2.35582e-20 3.41161e-20 1.80071e-20 3.63508e-20 2.59419e-20 3.03833e-20 1.50810e-20 1.70299e-20 1.29598e-20 2.57929e-20 1.92041e-20 1.12502e-20 1.40382e-20 2.19757e-20 4.47367e-21 1.07783e-20 9.13145e-21 5.65607e-21 9.92714e-21 1.20475e-21 6.34839e-21 3.88958e-21 3.52101e-21 4.36659e-21 1.88006e-21 3.07399e-21 3.60130e-21 3.73073e-21 1.13591e-21 2.35797e-21 4.55567e-21 3.58084e-21 5.64066e-22 0.00000e+00 6.04420e-22 0.00000e+00 1.89365e-21 3.01192e-21 0.00000e+00 4.98280e-22 0.00000e+00 2.44592e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.50941e-22 1.50030e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -8.04352e-23 1.42902e-22 0.00000e+00 -7.89801e-23 0.00000e+00 1.39998e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.97444e-17 8.61061e-17 1.68094e-16 2.52835e-16 3.37056e-16 3.68692e-16 2.59435e-16 1.14483e-16 2.19091e-17 8.68604e-18 1.54852e-17 1.83755e-17 1.90431e-17 1.50317e-17 1.43496e-17 1.05141e-17 1.03505e-17 8.74582e-18 7.68047e-18 8.08610e-18 7.07294e-18 6.29546e-18 5.49738e-18 5.03607e-18 4.89408e-18 4.06008e-18 4.15439e-18 3.24114e-18 3.04943e-18 2.95690e-18 2.84531e-18 2.38417e-18 2.06562e-18 1.76161e-18 1.76746e-18 1.55684e-18 1.59323e-18 1.19554e-18 1.32367e-18 1.29258e-18 1.16919e-18 1.06233e-18 9.69736e-19 1.15697e-18 9.65348e-19 7.47856e-19 6.86451e-19 6.24310e-19 7.35062e-19 2.52006e-19 2.52347e-19 5.61939e-20 1.84457e-19 2.79151e-19 2.32748e-19 3.56687e-19 3.36023e-19 3.67230e-19 4.31021e-19 4.58627e-19 3.83052e-19 4.96794e-19 5.24776e-19 4.81398e-19 4.18249e-19 5.02975e-19 4.88596e-19 5.24016e-19 4.86790e-19 6.47916e-19 5.75570e-19 5.78390e-19 5.84411e-19 5.55287e-19 6.03930e-19 6.61864e-19 6.70503e-19 6.47055e-19 6.93264e-19 7.07927e-19 7.41809e-19 7.17137e-19 6.72422e-19 6.62210e-19 6.24338e-19 5.87642e-19 6.61346e-19 4.47446e-19 4.98657e-19 4.74208e-19 5.04731e-19 4.26931e-19 4.49993e-19 4.33180e-19 3.91476e-19 4.02847e-19 3.01903e-19 2.78063e-19 2.33494e-19 2.81208e-19 3.18857e-19 2.48258e-19 2.78289e-19 1.99433e-19 1.77914e-19 1.54926e-19 2.07289e-19 1.38895e-19 1.51442e-19 1.29511e-19 1.06255e-19 9.45019e-20 8.05702e-20 5.29379e-20 4.48068e-20 4.27263e-20 4.09916e-20 2.94618e-20 2.66868e-20 2.37405e-20 2.66997e-20 4.88845e-20 1.82633e-20 3.13620e-20 2.40647e-20 2.98417e-20 1.73545e-20 2.01986e-20 1.38641e-20 2.28295e-20 1.74355e-20 1.19270e-20 1.32004e-20 2.15477e-20 5.96412e-21 1.00534e-20 9.41091e-21 6.03152e-21 8.43248e-21 1.56810e-21 8.46009e-21 5.17003e-21 4.60392e-21 4.94280e-21 2.51375e-21 4.06838e-21 4.70762e-21 4.96950e-21 1.51068e-21 3.11410e-21 4.62323e-21 3.37814e-21 7.50250e-22 0.00000e+00 8.12016e-22 0.00000e+00 2.55053e-21 1.97415e-21 0.00000e+00 6.54610e-22 0.00000e+00 2.24839e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 9.56419e-23 9.50647e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.64017e-22 9.05477e-23 0.00000e+00 -1.61050e-22 0.00000e+00 8.87081e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
4.97492e-17 1.53219e-16 2.92007e-16 4.16012e-16 5.31477e-16 5.73392e-16 4.13290e-16 2.10827e-16 7.49323e-17 4.16354e-17 4.22784e-17 4.14453e-17 4.11415e-17 3.34029e-17 3.06919e-17 2.42133e-17 2.22410e-17 1.90581e-17 1.62064e-17 1.62169e-17 1.40468e-17 1.24306e-17 1.07131e-17 9.61734e-18 9.20326e-18 7.68157e-18 7.63808e-18 6.06835e-18 5.48425e-18 5.44333e-18 5.19572e-18 4.34830e-18 3.78490e-18 3.27025e-18 3.17266e-18 2.71997e-18 2.70273e-18 2.06412e-18 2.12600e-18 2.03669e-18 1.82213e-18 1.64244e-18 1.44957e-18 1.69921e-18 1.45150e-18 1.09483e-18 1.04108e-18 9.08891e-19 1.12650e-18 3.89072e-19 3.76916e-19 6.28669e-20 2.67471e-19 3.64439e-19 3.21717e-19 4.50885e-19 4.19582e-19 4.62815e-19 5.09077e-19 5.58992e-19 4.42492e-19 6.24509e-19 6.58397e-19 5.83214e-19 4.93778e-19 6.28162e-19 5.75730e-19 6.34617e-19 5.92556e-19 8.03847e-19 6.97323e-19 6.75670e-19 6.90199e-19 6.22975e-19 6.67953e-19 7.47260e-19 7.40848e-19 7.15553e-19 7.79793e-19 7.91454e-19 8.42723e-19 8.00801e-19 7.35670e-19 7.26075e-19 6.96796e-19 6.43955e-19 7.32907e-19 4.92224e-19 5.44718e-19 5.04731e-19 5.74354e-19 4.62753e-19 4.94773e-19 4.70311e-19 4.20598e-19 4.39337e-19 3.29066e-19 3.00518e-19 2.42823e-19 3.06215e-19 3.46051e-19 2.70205e-19 3.01978e-19 2.08486e-19 1.82336e-19 1.59206e-19 2.08816e-19 1.24836e-19 1.51170e-19 1.29453e-19 9.86813e-20 8.56807e-20 6.65450e-20 3.85837e-20 3.07376e-20 3.09496e-20 2.58211e-20 2.33547e-20 1.55588e-20 1.57574e-20 1.55702e-20 3.52217e-20 1.37379e-20 2.58638e-20 2.10113e-20 2.49106e-20 1.11164e-20 1.22762e-20 1.12230e-20 2.17772e-20 1.42594e-20 9.56080e-21 1.31703e-20 1.76530e-20 2.62431e-21 9.24403e-21 7.08446e-21 4.90154e-21 6.40250e-21 7.09557e-22 3.79746e-21 2.39882e-21 2.04617e-21 2.70736e-21 1.13837e-21 1.84852e-21 2.18693e-21 2.27061e-21 6.49073e-22 1.42569e-21 3.89056e-21 3.36849e-21 3.38744e-22 0.00000e+00 3.70411e-22 0.00000e+00 1.19301e-21 2.10387e-21 0.00000e+00 2.77165e-22 0.00000e+00 1.58070e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.69130e-22 2.67506e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 5.08497e-24 2.54795e-22 0.00000e+00 4.99298e-24 0.00000e+00 2.49619e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.05660e-17 8.55145e-17 1.64939e-16 2.42560e-16 3.26402e-16 3.61504e-16 2.60775e-16 1.22773e-16 2.90855e-17 1.37163e-17 1.91655e-17 2.09110e-17 2.09494e-17 1.67617e-17 1.56904e-17 1.18901e-17 1.12094e-17 9.62115e-18 8.39147e-18 8.54584e-18 7.37367e-18 6.58214e-18 5.68105e-18 5.21877e-18 4.99590e-18 4.19658e-18 4.19937e-18 3.32332e-18 3.09868e-18 3.00550e-18 2.88409e-18 2.42214e-18 2.09984e-18 1.78565e-18 1.76665e-18 1.56685e-18 1.54535e-18 1.19498e-18 1.31888e-18 1.27661e-18 1.14434e-18 1.05407e-18 9.48394e-19 1.11292e-18 9.41964e-19 7.60016e-19 6.83028e-19 6.36618e-19 7.46132e-19 2.57579e-19 2.72166e-19 6.84502e-20 1.80164e-19 2.53776e-19 2.16716e-19 3.07664e-19 2.83098e-19 3.09722e-19 3.48624e-19 3.86661e-19 3.12989e-19 4.26767e-19 4.54481e-19 4.14789e-19 3.54081e-19 4.33784e-19 4.24460e-19 4.54274e-19 4.19813e-19 5.75416e-19 5.05489e-19 5.21353e-19 5.14107e-19 4.90434e-19 5.40355e-19 6.05008e-19 6.11342e-19 5.87769e-19 6.36570e-19 6.55790e-19 6.77580e-19 6.58980e-19 6.14679e-19 6.09138e-19 5.70583e-19 5.36046e-19 6.09021e-19 4.06527e-19 4.57069e-19 4.26931e-19 4.62753e-19 3.96030e-19 4.10399e-19 3.92392e-19 3.52326e-19 3.62102e-19 2.68608e-19 2.50359e-19 2.04700e-19 2.54031e-19 2.80483e-19 2.15487e-19 2.48872e-19 1.72338e-19 1.46671e-19 1.31722e-19 1.76794e-19 1.05218e-19 1.27318e-19 1.05640e-19 8.39210e-20 6.79860e-20 5.26789e-20 3.03630e-20 2.07794e-20 2.38303e-20 1.98982e-20 1.70249e-20 1.21612e-20 1.14762e-20 1.26561e-20 3.02294e-20 1.14381e-20 1.90589e-20 1.35660e-20 1.72159e-20 8.13013e-21 8.64762e-21 7.14862e-21 1.34855e-20 1.05773e-20 5.87200e-21 7.78408e-21 1.24681e-20 2.01179e-21 6.06059e-21 5.13662e-21 2.99773e-21 6.63845e-21 5.46370e-22 2.93958e-21 1.86434e-21 1.60323e-21 2.67829e-21 8.86902e-22 1.46564e-21 1.73352e-21 1.79913e-21 5.11819e-22 1.10975e-21 2.29058e-21 1.91050e-21 2.54629e-22 0.00000e+00 2.90305e-22 0.00000e+00 9.39225e-22 2.21315e-21 0.00000e+00 2.14363e-22 0.00000e+00 1.58668e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.00938e-22 1.00329e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.03488e-22 9.55621e-23 0.00000e+00 -1.01616e-22 0.00000e+00 9.36206e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.78039e-17 8.38145e-17 1.45779e-16 2.11254e-16 2.69581e-16 2.74544e-16 1.51822e-16 3.54230e-17 -1.61387e-17 -5.57215e-18 1.02282e-17 1.56574e-17 1.88484e-17 1.49858e-17 1.50589e-17 1.12233e-17 1.11634e-17 9.67988e-18 8.29300e-18 8.90378e-18 7.86436e-18 7.05978e-18 6.06368e-18 5.53174e-18 5.41564e-18 4.44864e-18 4.60972e-18 3.53510e-18 3.26990e-18 3.29435e-18 3.25190e-18 2.59951e-18 2.27158e-18 1.91080e-18 1.91866e-18 1.57288e-18 1.67733e-18 1.15325e-18 1.18151e-18 1.11700e-18 9.67184e-19 8.20446e-19 6.51382e-19 8.53835e-19 6.14566e-19 3.28355e-19 2.81312e-19 2.56237e-19 4.25680e-19 -6.60759e-20 -6.32703e-20 -2.51133e-19 -4.70679e-20 1.02021e-19 3.60441e-20 1.98396e-19 2.09540e-19 2.78610e-19 3.30590e-19 3.95555e-19 3.12230e-19 4.47538e-19 4.91063e-19 4.42954e-19 3.71203e-19 4.63931e-19 4.47817e-19 4.98212e-19 4.53968e-19 6.40464e-19 5.61658e-19 5.52110e-19 5.57795e-19 5.25671e-19 5.61321e-19 6.30353e-19 6.36733e-19 6.13465e-19 6.66186e-19 6.88056e-19 7.24536e-19 6.91513e-19 6.43873e-19 6.34439e-19 6.75395e-19 5.72701e-19 6.36818e-19 4.35980e-19 4.92810e-19 4.49993e-19 4.94773e-19 4.10399e-19 5.03239e-19 4.25039e-19 3.79370e-19 3.96059e-19 3.01666e-19 2.69779e-19 2.24811e-19 2.75090e-19 3.17397e-19 2.55806e-19 2.75550e-19 1.93037e-19 1.73709e-19 1.51903e-19 1.93955e-19 1.27289e-19 1.56936e-19 1.27510e-19 1.00107e-19 9.11571e-20 7.57946e-20 4.80665e-20 4.41963e-20 3.99771e-20 3.72420e-20 2.85412e-20 2.56291e-20 2.27434e-20 2.47770e-20 4.68555e-20 1.84134e-20 3.32287e-20 2.79938e-20 2.97260e-20 1.57832e-20 1.79834e-20 1.36216e-20 2.75066e-20 2.15933e-20 1.16659e-20 1.48944e-20 2.25229e-20 4.92179e-21 1.03395e-20 9.03642e-21 5.93000e-21 8.34847e-21 1.27941e-21 6.99702e-21 4.26508e-21 3.74634e-21 4.42651e-21 2.08188e-21 3.33867e-21 3.81818e-21 4.09926e-21 1.24184e-21 2.55213e-21 4.57460e-21 3.56531e-21 6.19020e-22 0.00000e+00 6.74928e-22 0.00000e+00 2.12899e-21 1.94255e-21 0.00000e+00 5.33977e-22 0.00000e+00 2.15882e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.32689e-22 -1.31888e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.37257e-22 -1.25621e-22 0.00000e+00 -3.31156e-22 0.00000e+00 -1.23069e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.43245e-17 9.39254e-17 1.84770e-16 2.75069e-16 3.59421e-16 3.90611e-16 2.77899e-16 1.33423e-16 3.89088e-17 2.05108e-17 2.37424e-17 2.45910e-17 2.46083e-17 1.96670e-17 1.84102e-17 1.40064e-17 1.33544e-17 1.14748e-17 9.95133e-18 1.02554e-17 8.96247e-18 7.97379e-18 6.95948e-18 6.37258e-18 6.16535e-18 5.20325e-18 5.22905e-18 4.16453e-18 3.86600e-18 3.78887e-18 3.60617e-18 3.08059e-18 2.73752e-18 2.35960e-18 2.30737e-18 2.05049e-18 2.05108e-18 1.61983e-18 1.71378e-18 1.62891e-18 1.47869e-18 1.36476e-18 1.22798e-18 1.38749e-18 1.18196e-18 9.48924e-19 8.82230e-19 7.86383e-19 9.22364e-19 4.10691e-19 4.25434e-19 1.95630e-19 3.07518e-19 4.08190e-19 3.50483e-19 4.42204e-19 4.03806e-19 4.18444e-19 4.60502e-19 4.83849e-19 3.98319e-19 5.07578e-19 5.37558e-19 4.84160e-19 4.19345e-19 5.05677e-19 4.85194e-19 5.12723e-19 4.78251e-19 6.41517e-19 5.62291e-19 5.54849e-19 5.58450e-19 5.26170e-19 5.65882e-19 6.16389e-19 6.21150e-19 6.01606e-19 6.46599e-19 6.58967e-19 6.92752e-19 6.66828e-19 6.18716e-19 6.10450e-19 5.91889e-19 5.47481e-19 6.13040e-19 4.15118e-19 4.61265e-19 4.33180e-19 4.70311e-19 3.92392e-19 4.25039e-19 4.06344e-19 3.59186e-19 3.73163e-19 2.81565e-19 2.57129e-19 2.14624e-19 2.61247e-19 2.97120e-19 2.33817e-19 2.58039e-19 1.81962e-19 1.64207e-19 1.42661e-19 1.87305e-19 1.23128e-19 1.40533e-19 1.19437e-19 9.49840e-20 8.61687e-20 7.23754e-20 4.64256e-20 4.06971e-20 3.79894e-20 3.54568e-20 2.70176e-20 2.32450e-20 2.12936e-20 2.34853e-20 4.62676e-20 1.68160e-20 2.81646e-20 2.21678e-20 2.77419e-20 1.52155e-20 1.75306e-20 1.29449e-20 2.14198e-20 1.58648e-20 1.10236e-20 1.30025e-20 2.01357e-20 4.81516e-21 9.46434e-21 8.53331e-21 5.64712e-21 7.53134e-21 1.25114e-21 6.90557e-21 4.26228e-21 3.67383e-21 4.29814e-21 2.06984e-21 3.32775e-21 3.81828e-21 4.10566e-21 1.21723e-21 2.53405e-21 4.19001e-21 3.25571e-21 6.06787e-22 0.00000e+00 6.75639e-22 0.00000e+00 2.15251e-21 1.85975e-21 0.00000e+00 5.14254e-22 0.00000e+00 1.99448e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.13693e-22 1.13006e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.60176e-22 1.07637e-22 0.00000e+00 -1.57278e-22 0.00000e+00 1.05450e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.01741e-17 7.98238e-17 1.46845e-16 2.18688e-16 2.93149e-16 3.17132e-16 2.13029e-16 7.95999e-17 2.17189e-18 -9.70292e-19 1.06286e-17 1.55068e-17 1.67600e-17 1.33230e-17 1.27848e-17 9.35668e-18 9.16551e-18 7.76374e-18 6.71790e-18 7.08788e-18 6.16227e-18 5.47052e-18 4.73422e-18 4.28669e-18 4.17682e-18 3.44355e-18 3.51949e-18 2.71291e-18 2.54043e-18 2.50332e-18 2.39782e-18 2.00230e-18 1.70906e-18 1.45759e-18 1.45380e-18 1.26351e-18 1.32718e-18 9.70538e-19 1.06312e-18 1.04663e-18 9.07133e-19 8.31288e-19 7.41993e-19 8.88386e-19 7.20475e-19 5.17866e-19 4.69244e-19 4.18831e-19 5.14559e-19 1.14580e-19 1.01787e-19 -6.91659e-20 6.05568e-20 1.49762e-19 1.08417e-19 2.23565e-19 2.17231e-19 2.57592e-19 3.08785e-19 3.45405e-19 2.70014e-19 3.92901e-19 4.04086e-19 3.71863e-19 3.19700e-19 3.92855e-19 3.83186e-19 4.18715e-19 3.91086e-19 5.21579e-19 4.60097e-19 4.66927e-19 4.70962e-19 4.49018e-19 4.85303e-19 5.40626e-19 5.43693e-19 5.25320e-19 5.65703e-19 5.79802e-19 6.11666e-19 5.88411e-19 5.51857e-19 5.44900e-19 5.19175e-19 4.83785e-19 5.44179e-19 3.70120e-19 4.13150e-19 3.91476e-19 4.20598e-19 3.52326e-19 3.79370e-19 3.59186e-19 3.29843e-19 3.37696e-19 2.55718e-19 2.31831e-19 1.96933e-19 2.36461e-19 2.70796e-19 2.11992e-19 2.33870e-19 1.69470e-19 1.52132e-19 1.31771e-19 1.75253e-19 1.20424e-19 1.31220e-19 1.11866e-19 9.12787e-20 8.24875e-20 7.22174e-20 4.83610e-20 4.26496e-20 3.98461e-20 3.82655e-20 2.72174e-20 2.50990e-20 2.21979e-20 2.48383e-20 4.12296e-20 1.64223e-20 2.85936e-20 2.22995e-20 2.76460e-20 1.63016e-20 1.89642e-20 1.29986e-20 2.13128e-20 1.58410e-20 1.12338e-20 1.25050e-20 2.00562e-20 5.65804e-21 9.46206e-21 8.68800e-21 5.63282e-21 7.35537e-21 1.50029e-21 7.96345e-21 4.84138e-21 4.39968e-21 4.49136e-21 2.35036e-21 3.82083e-21 4.46095e-21 4.63305e-21 1.42978e-21 2.94204e-21 4.48440e-21 3.24119e-21 7.12931e-22 0.00000e+00 7.53197e-22 0.00000e+00 2.34234e-21 1.58752e-21 0.00000e+00 6.31193e-22 0.00000e+00 1.97496e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 4.66758e-23 4.63941e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.41420e-22 4.41897e-23 0.00000e+00 -1.38862e-22 0.00000e+00 4.32919e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.35415e-17 9.35358e-17 1.80351e-16 2.64098e-16 3.42571e-16 3.64801e-16 2.48288e-16 1.12972e-16 3.18318e-17 2.01777e-17 2.54852e-17 2.65207e-17 2.65022e-17 2.12125e-17 1.96655e-17 1.52176e-17 1.42734e-17 1.22489e-17 1.04905e-17 1.06462e-17 9.26599e-18 8.23716e-18 7.15179e-18 6.46708e-18 6.21997e-18 5.19951e-18 5.23317e-18 4.11797e-18 3.76337e-18 3.74260e-18 3.58731e-18 2.99693e-18 2.61561e-18 2.23269e-18 2.15948e-18 1.84482e-18 1.86052e-18 1.38595e-18 1.41725e-18 1.35842e-18 1.16063e-18 1.04886e-18 8.98207e-19 1.06618e-18 8.98825e-19 6.59261e-19 6.16880e-19 5.58469e-19 6.96258e-19 1.94783e-19 2.04912e-19 5.89318e-21 1.59736e-19 2.41342e-19 1.96371e-19 2.97380e-19 2.74892e-19 3.14138e-19 3.43294e-19 3.82149e-19 3.06127e-19 4.36432e-19 4.58245e-19 4.13892e-19 3.49748e-19 4.42095e-19 4.13881e-19 4.55070e-19 4.27941e-19 5.83218e-19 5.04658e-19 4.92803e-19 5.06152e-19 4.67710e-19 5.06044e-19 5.55564e-19 5.62075e-19 5.42423e-19 5.83999e-19 5.97340e-19 6.35975e-19 6.09806e-19 5.67407e-19 5.55450e-19 5.39036e-19 5.01204e-19 5.67067e-19 3.86178e-19 4.32090e-19 4.02847e-19 4.39337e-19 3.62102e-19 3.96059e-19 3.73163e-19 3.37696e-19 3.59363e-19 2.72999e-19 2.43363e-19 2.08456e-19 2.47121e-19 2.90943e-19 2.29387e-19 2.43319e-19 1.81620e-19 1.69994e-19 1.38913e-19 1.87649e-19 1.36575e-19 1.50916e-19 1.26564e-19 1.01581e-19 9.86334e-20 8.83715e-20 6.25455e-20 5.79584e-20 5.23697e-20 5.17777e-20 3.69169e-20 3.35667e-20 2.97442e-20 3.32316e-20 5.32207e-20 2.16869e-20 3.77462e-20 3.01101e-20 3.81682e-20 2.18982e-20 2.56397e-20 1.75697e-20 2.89353e-20 2.06787e-20 1.53516e-20 1.69041e-20 2.63335e-20 7.73217e-21 1.30865e-20 1.19493e-20 7.69532e-21 1.04600e-20 2.03498e-21 1.08312e-20 6.54409e-21 5.97822e-21 6.07773e-21 3.18731e-21 5.16777e-21 6.01671e-21 6.25904e-21 1.95085e-21 3.98541e-21 6.18651e-21 4.46091e-21 9.72299e-22 0.00000e+00 1.01917e-21 0.00000e+00 3.15387e-21 2.23006e-21 0.00000e+00 8.65435e-22 0.00000e+00 2.77148e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.93426e-23 -1.92259e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.16480e-22 -1.83124e-23 0.00000e+00 -2.12564e-22 0.00000e+00 -1.79403e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.80884e-17 7.15332e-17 1.36058e-16 2.00834e-16 2.59991e-16 2.80746e-16 1.89845e-16 8.35947e-17 2.24847e-17 1.27964e-17 1.69590e-17 1.86039e-17 2.03327e-17 1.69047e-17 1.60116e-17 1.27189e-17 1.18285e-17 1.03774e-17 8.93243e-18 9.14899e-18 7.95396e-18 7.12345e-18 6.16682e-18 5.58941e-18 5.42523e-18 4.52650e-18 4.55760e-18 3.60320e-18 3.25659e-18 3.28622e-18 3.13088e-18 2.64206e-18 2.32977e-18 1.95819e-18 1.87888e-18 1.59865e-18 1.61103e-18 1.22300e-18 1.22451e-18 1.14537e-18 9.75014e-19 9.06945e-19 7.53433e-19 8.72529e-19 7.44070e-19 5.23241e-19 5.01422e-19 4.65450e-19 5.96988e-19 2.12919e-19 2.37642e-19 7.36118e-20 1.87261e-19 2.67289e-19 2.28804e-19 3.02384e-19 2.62787e-19 2.93485e-19 2.98665e-19 3.30192e-19 2.64294e-19 3.70879e-19 3.84436e-19 3.37646e-19 2.85954e-19 3.61497e-19 3.36237e-19 3.59011e-19 3.41816e-19 4.63898e-19 4.02670e-19 3.78678e-19 3.96296e-19 3.61205e-19 3.81550e-19 4.15043e-19 4.21781e-19 4.06507e-19 4.36485e-19 4.44303e-19 4.73979e-19 4.54098e-19 4.24287e-19 4.09193e-19 4.08598e-19 3.78539e-19 4.26939e-19 2.92405e-19 3.34153e-19 3.01903e-19 3.29066e-19 2.68608e-19 3.01666e-19 2.81565e-19 2.55718e-19 2.72999e-19 2.24683e-19 1.87525e-19 1.63315e-19 1.86776e-19 2.30172e-19 1.83693e-19 1.85562e-19 1.43566e-19 1.41191e-19 1.08276e-19 1.47373e-19 1.15362e-19 1.30942e-19 1.03902e-19 8.27671e-20 8.46212e-20 8.10253e-20 5.97318e-20 5.60568e-20 5.21119e-20 5.07401e-20 3.48802e-20 3.31870e-20 2.86454e-20 3.20447e-20 4.35634e-20 1.98757e-20 3.60072e-20 2.87992e-20 3.62692e-20 2.10948e-20 2.49232e-20 1.67905e-20 2.76517e-20 1.93876e-20 1.48299e-20 1.60169e-20 2.51638e-20 7.63748e-21 1.24773e-20 1.13981e-20 7.41386e-21 9.46416e-21 2.02233e-21 1.06640e-20 6.44633e-21 5.91169e-21 5.69552e-21 3.13227e-21 5.06804e-21 5.92532e-21 6.12959e-21 1.91972e-21 3.93346e-21 6.02980e-21 4.29529e-21 9.66780e-22 0.00000e+00 9.99071e-22 0.00000e+00 3.07989e-21 1.99587e-21 0.00000e+00 8.58138e-22 0.00000e+00 2.54356e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 6.43139e-23 6.39258e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.00973e-22 6.08883e-23 0.00000e+00 -9.91463e-23 0.00000e+00 5.96513e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.33004e-17 5.17169e-17 9.86728e-17 1.50035e-16 1.95404e-16 2.12675e-16 1.49130e-16 7.40043e-17 2.59227e-17 1.53841e-17 1.56230e-17 1.51874e-17 1.54596e-17 1.23927e-17 1.16160e-17 8.92558e-18 8.45181e-18 7.28497e-18 6.24749e-18 6.46843e-18 5.63925e-18 4.96783e-18 4.31944e-18 3.97665e-18 3.83358e-18 3.22350e-18 3.26566e-18 2.55598e-18 2.39114e-18 2.37404e-18 2.28710e-18 1.91909e-18 1.69557e-18 1.46279e-18 1.41502e-18 1.25719e-18 1.25993e-18 9.74937e-19 1.02087e-18 9.71829e-19 8.56671e-19 7.96703e-19 6.96695e-19 7.90565e-19 6.66790e-19 5.16098e-19 4.83397e-19 4.29216e-19 5.33019e-19 2.07347e-19 2.18891e-19 7.47703e-20 1.61854e-19 2.31876e-19 1.91929e-19 2.61247e-19 2.33926e-19 2.46585e-19 2.73379e-19 2.91279e-19 2.37316e-19 3.16255e-19 3.33319e-19 2.98820e-19 2.55509e-19 3.12333e-19 3.00587e-19 3.18524e-19 3.08631e-19 4.06758e-19 3.56017e-19 3.44810e-19 3.52691e-19 3.28640e-19 3.55195e-19 3.87548e-19 3.91185e-19 3.78034e-19 4.07876e-19 4.16026e-19 4.39870e-19 4.22136e-19 3.95683e-19 3.85368e-19 3.69856e-19 3.47265e-19 3.99620e-19 2.65793e-19 2.98978e-19 2.78063e-19 3.00518e-19 2.50359e-19 2.69779e-19 2.57129e-19 2.31831e-19 2.43363e-19 1.87525e-19 1.74478e-19 1.41571e-19 1.68151e-19 1.96931e-19 1.54523e-19 1.67879e-19 1.22299e-19 1.14481e-19 9.30840e-20 1.25834e-19 8.86794e-20 1.07859e-19 8.30366e-20 6.69086e-20 6.30125e-20 5.53705e-20 3.84610e-20 3.41399e-20 3.19041e-20 3.07683e-20 2.21696e-20 2.09978e-20 1.79225e-20 2.02312e-20 3.15006e-20 1.33315e-20 2.36458e-20 1.97281e-20 2.30809e-20 1.30302e-20 1.53496e-20 1.07113e-20 1.88642e-20 1.41081e-20 9.27558e-21 1.03089e-20 1.57671e-20 4.50939e-21 7.78640e-21 7.23674e-21 4.73333e-21 6.26936e-21 1.16682e-21 6.40313e-21 3.91442e-21 3.40542e-21 3.54067e-21 1.90112e-21 3.03565e-21 3.48813e-21 3.73057e-21 1.12380e-21 2.33698e-21 3.56976e-21 2.65489e-21 5.71353e-22 0.00000e+00 6.16065e-22 0.00000e+00 1.94602e-21 1.30940e-21 0.00000e+00 4.84781e-22 0.00000e+00 1.68262e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.65575e-24 -1.64575e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.72791e-22 -1.56756e-24 0.00000e+00 -1.69665e-22 0.00000e+00 -1.53571e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.99856e-18 3.88774e-17 7.90299e-17 1.23678e-16 1.65455e-16 1.76730e-16 1.19684e-16 5.00995e-17 1.13247e-17 8.20191e-18 1.20070e-17 1.27132e-17 1.20609e-17 9.30130e-18 8.63722e-18 6.37407e-18 6.15737e-18 5.25901e-18 4.56649e-18 4.78124e-18 4.16939e-18 3.73199e-18 3.27484e-18 3.02394e-18 2.89595e-18 2.43102e-18 2.48701e-18 1.95051e-18 1.81272e-18 1.79690e-18 1.69889e-18 1.45612e-18 1.29128e-18 1.08500e-18 1.04344e-18 9.18465e-19 9.44313e-19 7.25601e-19 7.47406e-19 7.12019e-19 6.04519e-19 5.49828e-19 4.84807e-19 5.61823e-19 4.65415e-19 3.56180e-19 3.24423e-19 3.03368e-19 3.61270e-19 1.33592e-19 1.53432e-19 5.78108e-20 1.19634e-19 1.77595e-19 1.38616e-19 1.94996e-19 1.72819e-19 1.91419e-19 2.02071e-19 2.17750e-19 1.82537e-19 2.38888e-19 2.44299e-19 2.24563e-19 1.90569e-19 2.31553e-19 2.25566e-19 2.38612e-19 2.27623e-19 3.01780e-19 2.63641e-19 2.59169e-19 2.70342e-19 2.56292e-19 2.77797e-19 2.99513e-19 3.07765e-19 2.98630e-19 3.15512e-19 3.27243e-19 3.46473e-19 3.36965e-19 3.17832e-19 3.08712e-19 3.00405e-19 2.83408e-19 3.14369e-19 2.19438e-19 2.45140e-19 2.33494e-19 2.42823e-19 2.04700e-19 2.24811e-19 2.14624e-19 1.96933e-19 2.08456e-19 1.63315e-19 1.41571e-19 1.30653e-19 1.45349e-19 1.75717e-19 1.41088e-19 1.41108e-19 1.13171e-19 1.10867e-19 8.71267e-20 1.20547e-19 9.95205e-20 1.00789e-19 8.53432e-20 7.09229e-20 7.26974e-20 7.05353e-20 5.33389e-20 5.13538e-20 4.55467e-20 4.65963e-20 3.05347e-20 3.11088e-20 2.63984e-20 3.05373e-20 4.30770e-20 1.79163e-20 2.99373e-20 2.40638e-20 3.11007e-20 1.98191e-20 2.35367e-20 1.48847e-20 2.22621e-20 1.65535e-20 1.29956e-20 1.30792e-20 2.18649e-20 7.56986e-21 1.02851e-20 1.00936e-20 6.50748e-21 8.02719e-21 1.98427e-21 1.05793e-20 6.37245e-21 5.82596e-21 5.53580e-21 3.11091e-21 5.02545e-21 5.83083e-21 6.09043e-21 1.90891e-21 3.88088e-21 5.16518e-21 3.47553e-21 9.52217e-22 0.00000e+00 9.94342e-22 0.00000e+00 3.06975e-21 1.38318e-21 0.00000e+00 8.47891e-22 0.00000e+00 2.23976e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.27275e-23 -4.24696e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.77907e-22 -4.04516e-23 0.00000e+00 -1.74689e-22 0.00000e+00 -3.96298e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.77322e-17 6.91580e-17 1.39052e-16 2.08419e-16 2.76385e-16 3.01714e-16 2.22053e-16 1.13234e-16 3.98094e-17 2.36733e-17 2.44569e-17 2.34672e-17 2.16740e-17 1.71027e-17 1.54391e-17 1.19512e-17 1.09883e-17 9.40433e-18 8.04584e-18 8.08308e-18 6.97281e-18 6.18670e-18 5.38218e-18 4.86758e-18 4.59312e-18 3.87892e-18 3.82787e-18 3.05501e-18 2.75519e-18 2.69960e-18 2.54498e-18 2.17223e-18 1.91226e-18 1.63022e-18 1.57911e-18 1.36974e-18 1.35813e-18 1.05618e-18 1.07702e-18 1.02558e-18 8.85675e-19 7.92015e-19 7.17131e-19 8.32195e-19 6.95250e-19 5.45412e-19 5.00647e-19 4.41429e-19 5.42197e-19 1.86985e-19 1.94532e-19 3.76244e-20 1.48741e-19 1.96673e-19 1.70645e-19 2.42697e-19 2.22310e-19 2.49054e-19 2.73237e-19 2.94968e-19 2.40785e-19 3.27169e-19 3.41069e-19 3.11132e-19 2.62473e-19 3.26433e-19 3.10480e-19 3.35677e-19 3.18855e-19 4.20403e-19 3.59551e-19 3.57821e-19 3.61496e-19 3.38284e-19 3.61044e-19 3.94693e-19 3.96020e-19 3.85387e-19 4.09648e-19 4.22710e-19 4.43850e-19 4.26673e-19 3.95814e-19 3.92681e-19 3.77516e-19 3.53196e-19 3.94513e-19 2.68339e-19 2.99277e-19 2.81208e-19 3.06215e-19 2.54031e-19 2.75090e-19 2.61247e-19 2.36461e-19 2.47121e-19 1.86776e-19 1.68151e-19 1.45349e-19 1.78882e-19 2.02111e-19 1.60881e-19 1.68175e-19 1.22976e-19 1.13751e-19 9.77020e-20 1.28723e-19 8.98037e-20 9.95294e-20 8.63286e-20 6.81690e-20 6.50329e-20 5.74805e-20 3.87289e-20 3.60618e-20 3.28949e-20 3.14137e-20 2.30466e-20 2.10982e-20 1.86931e-20 2.07873e-20 4.31032e-20 1.40819e-20 2.25598e-20 1.87030e-20 2.31947e-20 1.38084e-20 1.55828e-20 1.11687e-20 1.80058e-20 1.32325e-20 9.36723e-21 1.06669e-20 1.72592e-20 4.56173e-21 7.97720e-21 7.22085e-21 4.72544e-21 6.10396e-21 1.20854e-21 6.41674e-21 3.90241e-21 3.53664e-21 3.94791e-21 1.89353e-21 3.06958e-21 3.58240e-21 3.72524e-21 1.14958e-21 2.36895e-21 3.76310e-21 2.75702e-21 5.76426e-22 0.00000e+00 6.06849e-22 0.00000e+00 1.88717e-21 1.34249e-21 0.00000e+00 5.07837e-22 0.00000e+00 1.62882e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 1.79451e-23 1.78368e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.20976e-22 1.69893e-23 0.00000e+00 -1.18787e-22 0.00000e+00 1.66441e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.26331e-17 8.20918e-17 1.54126e-16 2.29254e-16 2.98010e-16 3.13398e-16 2.09788e-16 9.05172e-17 2.62643e-17 1.99443e-17 2.59676e-17 2.67957e-17 2.61698e-17 2.08903e-17 1.92249e-17 1.50843e-17 1.41022e-17 1.22017e-17 1.03722e-17 1.05288e-17 9.12042e-18 8.17264e-18 7.09904e-18 6.40691e-18 6.11625e-18 5.15493e-18 5.14427e-18 4.06784e-18 3.67960e-18 3.69826e-18 3.49190e-18 2.97810e-18 2.64150e-18 2.26129e-18 2.12992e-18 1.82227e-18 1.83609e-18 1.42232e-18 1.36610e-18 1.29057e-18 1.08523e-18 9.86507e-19 8.44678e-19 9.62410e-19 8.14577e-19 5.98877e-19 5.79374e-19 5.16117e-19 6.62455e-19 2.55885e-19 2.72441e-19 9.39991e-20 2.28079e-19 3.09239e-19 2.72697e-19 3.59269e-19 3.21262e-19 3.54276e-19 3.65526e-19 3.91017e-19 3.21904e-19 4.27557e-19 4.44094e-19 3.92296e-19 3.35389e-19 4.15117e-19 3.79518e-19 4.12867e-19 3.92619e-19 5.18819e-19 4.41477e-19 4.10271e-19 4.33972e-19 3.93251e-19 4.10293e-19 4.37710e-19 4.41847e-19 4.27945e-19 4.53502e-19 4.59112e-19 4.96834e-19 4.72350e-19 4.40503e-19 4.27347e-19 4.25428e-19 3.96148e-19 4.40539e-19 3.04786e-19 3.46351e-19 3.18857e-19 3.46051e-19 2.80483e-19 3.17397e-19 2.97120e-19 2.70796e-19 2.90943e-19 2.30172e-19 1.96931e-19 1.75717e-19 2.02111e-19 2.51539e-19 2.02161e-19 1.96738e-19 1.54798e-19 1.56274e-19 1.20101e-19 1.62226e-19 1.33058e-19 1.39546e-19 1.18027e-19 9.47942e-20 9.98047e-20 9.67777e-20 7.18724e-20 7.21093e-20 6.24149e-20 6.25846e-20 4.32203e-20 4.15018e-20 3.64165e-20 4.01523e-20 5.55939e-20 2.40320e-20 4.28378e-20 3.50949e-20 4.44617e-20 2.70507e-20 3.20352e-20 2.11744e-20 3.34616e-20 2.31289e-20 1.86700e-20 1.96089e-20 3.06118e-20 9.96327e-21 1.52137e-20 1.40516e-20 9.30685e-21 1.06481e-20 2.63149e-21 1.38723e-20 8.32837e-21 7.73271e-21 7.16880e-21 4.06694e-21 6.60230e-21 7.69524e-21 7.96400e-21 2.52239e-21 5.10328e-21 7.62340e-21 5.32714e-21 1.25132e-21 0.00000e+00 1.29436e-21 0.00000e+00 3.96990e-21 1.80408e-21 0.00000e+00 1.13041e-21 0.00000e+00 2.94506e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.43490e-23 -6.39606e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.18417e-22 -6.09215e-23 0.00000e+00 -2.14466e-22 0.00000e+00 -5.96838e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.89495e-17 7.08937e-17 1.31811e-16 1.95022e-16 2.50528e-16 2.57821e-16 1.64382e-16 6.11799e-17 1.14110e-17 1.15974e-17 2.06473e-17 2.31232e-17 2.30837e-17 1.85660e-17 1.70893e-17 1.34171e-17 1.25328e-17 1.08415e-17 9.16722e-18 9.32540e-18 8.11170e-18 7.21418e-18 6.31967e-18 5.67562e-18 5.43427e-18 4.53631e-18 4.56371e-18 3.63214e-18 3.24265e-18 3.26051e-18 3.06984e-18 2.60571e-18 2.34813e-18 2.00308e-18 1.91026e-18 1.61552e-18 1.64815e-18 1.25287e-18 1.18393e-18 1.11416e-18 9.43994e-19 8.41834e-19 7.00293e-19 7.99560e-19 6.65951e-19 4.68303e-19 4.58863e-19 3.84398e-19 5.12904e-19 1.87015e-19 1.94296e-19 5.53006e-20 1.66529e-19 2.46483e-19 2.05551e-19 2.79977e-19 2.54876e-19 2.88095e-19 3.01785e-19 3.17762e-19 2.60593e-19 3.45513e-19 3.63472e-19 3.18629e-19 2.76744e-19 3.38455e-19 3.10302e-19 3.35697e-19 3.25289e-19 4.24865e-19 3.66203e-19 3.27026e-19 3.53245e-19 3.17921e-19 3.24490e-19 3.39491e-19 3.45095e-19 3.36377e-19 3.52977e-19 3.57894e-19 3.90836e-19 3.65827e-19 3.40373e-19 3.28141e-19 3.43226e-19 3.11227e-19 3.38817e-19 2.39152e-19 2.72305e-19 2.48258e-19 2.70205e-19 2.15487e-19 2.55806e-19 2.33817e-19 2.11992e-19 2.29387e-19 1.83693e-19 1.54523e-19 1.41088e-19 1.60881e-19 2.02161e-19 1.70289e-19 1.55769e-19 1.24059e-19 1.30257e-19 9.88726e-20 1.30932e-19 1.11442e-19 1.16023e-19 9.94917e-20 7.94712e-20 8.70612e-20 8.54666e-20 6.39331e-20 6.64206e-20 5.56065e-20 5.69518e-20 3.87955e-20 3.84940e-20 3.35214e-20 3.72926e-20 4.98252e-20 2.17505e-20 3.89225e-20 3.27210e-20 3.96865e-20 2.49452e-20 2.95572e-20 1.95052e-20 3.11160e-20 2.19890e-20 1.71109e-20 1.80892e-20 2.82746e-20 9.23936e-21 1.35364e-20 1.25878e-20 8.54699e-21 8.52774e-21 2.43545e-21 1.28683e-20 7.72399e-21 7.14100e-21 6.47728e-21 3.77565e-21 6.10654e-21 7.09368e-21 7.37937e-21 2.33528e-21 4.72350e-21 6.95260e-21 4.83635e-21 1.16233e-21 0.00000e+00 1.20283e-21 0.00000e+00 3.69314e-21 1.17740e-21 0.00000e+00 1.04478e-21 0.00000e+00 2.44823e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.10200e-23 -7.05913e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.03164e-22 -6.72372e-23 0.00000e+00 -1.99489e-22 0.00000e+00 -6.58712e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.48240e-17 5.58435e-17 1.05024e-16 1.57570e-16 2.04804e-16 2.17403e-16 1.45322e-16 6.22814e-17 1.40800e-17 8.01708e-18 1.21747e-17 1.35837e-17 1.42656e-17 1.13586e-17 1.07760e-17 8.11534e-18 7.81650e-18 6.61335e-18 5.69775e-18 5.91637e-18 5.20232e-18 4.55922e-18 3.98924e-18 3.56889e-18 3.50096e-18 2.87079e-18 2.95958e-18 2.29019e-18 2.13037e-18 2.11292e-18 2.04701e-18 1.67790e-18 1.46558e-18 1.26987e-18 1.24980e-18 1.07376e-18 1.10594e-18 8.02266e-19 8.29638e-19 7.88661e-19 6.91702e-19 6.08118e-19 5.18847e-19 6.29624e-19 4.99473e-19 3.32900e-19 3.08047e-19 2.64670e-19 3.45663e-19 5.51567e-20 4.17304e-20 -7.80191e-20 3.25561e-20 1.02458e-19 7.23187e-20 1.62829e-19 1.61514e-19 1.90318e-19 2.28840e-19 2.51987e-19 2.01662e-19 2.92014e-19 3.02141e-19 2.73956e-19 2.38033e-19 2.94102e-19 2.82243e-19 3.11614e-19 2.89990e-19 3.91343e-19 3.46085e-19 3.40609e-19 3.46338e-19 3.27230e-19 3.50275e-19 3.87611e-19 3.90093e-19 3.77432e-19 4.09161e-19 4.13186e-19 4.42822e-19 4.21515e-19 3.94852e-19 3.86077e-19 3.79867e-19 3.46157e-19 3.91035e-19 2.66430e-19 2.97115e-19 2.78289e-19 3.01978e-19 2.48872e-19 2.75550e-19 2.58039e-19 2.33870e-19 2.43319e-19 1.85562e-19 1.67879e-19 1.41108e-19 1.68175e-19 1.96738e-19 1.55769e-19 1.72601e-19 1.23258e-19 1.13776e-19 9.89304e-20 1.25929e-19 8.91388e-20 1.00526e-19 8.30124e-20 6.74119e-20 6.36918e-20 5.60514e-20 3.81920e-20 3.52008e-20 3.11640e-20 3.07710e-20 2.17837e-20 2.09272e-20 1.82509e-20 2.03872e-20 3.21695e-20 1.30178e-20 2.36889e-20 1.91425e-20 2.27153e-20 1.31468e-20 1.57542e-20 1.08082e-20 1.82555e-20 1.35478e-20 9.49227e-21 1.06993e-20 1.61964e-20 4.67987e-21 7.67100e-21 7.12474e-21 4.82881e-21 5.34198e-21 1.21326e-21 6.62508e-21 4.03723e-21 3.55727e-21 3.51159e-21 1.96739e-21 3.15406e-21 3.62430e-21 3.86666e-21 1.17679e-21 2.42171e-21 3.66781e-21 2.70135e-21 5.90166e-22 0.00000e+00 6.36478e-22 0.00000e+00 1.99987e-21 1.03714e-21 0.00000e+00 5.08810e-22 0.00000e+00 1.49244e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.90877e-23 3.88518e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.26222e-22 3.70057e-23 0.00000e+00 -1.23939e-22 0.00000e+00 3.62539e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.60368e-18 3.24150e-17 5.85724e-17 9.19972e-17 1.18997e-16 1.22178e-16 7.59107e-17 2.85702e-17 6.76410e-18 6.81417e-18 9.63664e-18 9.97871e-18 9.70691e-18 7.43838e-18 7.04718e-18 5.16720e-18 5.12585e-18 4.33939e-18 3.78550e-18 4.01330e-18 3.53142e-18 3.17178e-18 2.74685e-18 2.51875e-18 2.46020e-18 2.04064e-18 2.13249e-18 1.63153e-18 1.54488e-18 1.56759e-18 1.50141e-18 1.26576e-18 1.11236e-18 9.36346e-19 8.86656e-19 7.64058e-19 8.13975e-19 5.99303e-19 5.99500e-19 5.79083e-19 4.84462e-19 4.39758e-19 3.74035e-19 4.42777e-19 3.61224e-19 2.47229e-19 2.30679e-19 2.18854e-19 2.73817e-19 8.02755e-20 8.60024e-20 8.27582e-21 7.03850e-20 1.27603e-19 9.75561e-20 1.53866e-19 1.42190e-19 1.60617e-19 1.68084e-19 1.88059e-19 1.51725e-19 2.14457e-19 2.13014e-19 1.94080e-19 1.63228e-19 2.01938e-19 1.90487e-19 2.10407e-19 1.95416e-19 2.63514e-19 2.28983e-19 2.19253e-19 2.30898e-19 2.15769e-19 2.30482e-19 2.53223e-19 2.57564e-19 2.47262e-19 2.64353e-19 2.70200e-19 2.92995e-19 2.82587e-19 2.68319e-19 2.56691e-19 2.52918e-19 2.37356e-19 2.66138e-19 1.87179e-19 2.11268e-19 1.99433e-19 2.08486e-19 1.72338e-19 1.93037e-19 1.81962e-19 1.69470e-19 1.81620e-19 1.43566e-19 1.22299e-19 1.13171e-19 1.22976e-19 1.54798e-19 1.24059e-19 1.23258e-19 1.03472e-19 1.02064e-19 7.81979e-20 1.07851e-19 9.36546e-20 9.42860e-20 7.82712e-20 6.55254e-20 6.92544e-20 6.84353e-20 5.32555e-20 5.18139e-20 4.51997e-20 4.73246e-20 3.05079e-20 3.13852e-20 2.64535e-20 3.05023e-20 3.75012e-20 1.73898e-20 3.07482e-20 2.49170e-20 3.15567e-20 1.98011e-20 2.39008e-20 1.48491e-20 2.31038e-20 1.69307e-20 1.32414e-20 1.31449e-20 2.15036e-20 7.76626e-21 1.04358e-20 1.02356e-20 6.60579e-21 8.09416e-21 2.02628e-21 1.08288e-20 6.48649e-21 5.97252e-21 5.42091e-21 3.17914e-21 5.14068e-21 5.94439e-21 6.22167e-21 1.96586e-21 3.95954e-21 5.27829e-21 3.53011e-21 9.71369e-22 0.00000e+00 1.01492e-21 0.00000e+00 3.12250e-21 1.33560e-21 0.00000e+00 8.74460e-22 0.00000e+00 2.26006e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.84924e-23 -5.81394e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.71594e-22 -5.53769e-23 0.00000e+00 -1.68490e-22 0.00000e+00 -5.42518e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.58149e-18 3.47588e-17 6.06992e-17 9.42549e-17 1.18541e-16 1.13531e-16 5.83126e-17 1.12759e-17 -2.49949e-19 6.14195e-18 1.17015e-17 1.29086e-17 1.30411e-17 1.03792e-17 9.75962e-18 7.55136e-18 7.35467e-18 6.36199e-18 5.43504e-18 5.61654e-18 4.95589e-18 4.47596e-18 3.93900e-18 3.58398e-18 3.47824e-18 2.92782e-18 2.99785e-18 2.36048e-18 2.15672e-18 2.20096e-18 2.06484e-18 1.77567e-18 1.60735e-18 1.36164e-18 1.27672e-18 1.07361e-18 1.12239e-18 8.57166e-19 7.97699e-19 7.62432e-19 5.99344e-19 5.66961e-19 4.64335e-19 5.10764e-19 4.46986e-19 3.10338e-19 3.18055e-19 2.75829e-19 3.57903e-19 1.68770e-19 1.82600e-19 1.07090e-19 1.72812e-19 2.28767e-19 1.99796e-19 2.42452e-19 2.12312e-19 2.25528e-19 2.32786e-19 2.28325e-19 1.97185e-19 2.48145e-19 2.57244e-19 2.25071e-19 1.97804e-19 2.39842e-19 2.15797e-19 2.33559e-19 2.26445e-19 2.91523e-19 2.51538e-19 2.13258e-19 2.41940e-19 2.17697e-19 2.23547e-19 2.21336e-19 2.26514e-19 2.21946e-19 2.28621e-19 2.25234e-19 2.57527e-19 2.40806e-19 2.29646e-19 2.14231e-19 2.22326e-19 2.10084e-19 2.31455e-19 1.66826e-19 1.93715e-19 1.77914e-19 1.82336e-19 1.46671e-19 1.73709e-19 1.64207e-19 1.52132e-19 1.69994e-19 1.41191e-19 1.14481e-19 1.10867e-19 1.13751e-19 1.56274e-19 1.30257e-19 1.13776e-19 1.02064e-19 1.18617e-19 8.06372e-20 1.11919e-19 1.12602e-19 1.06634e-19 9.04856e-20 7.67567e-20 8.96484e-20 9.16201e-20 7.44339e-20 7.71519e-20 6.35936e-20 6.83434e-20 4.40852e-20 4.57022e-20 3.87890e-20 4.49503e-20 5.29569e-20 2.44030e-20 4.43420e-20 3.55632e-20 4.52300e-20 2.94954e-20 3.58141e-20 2.21263e-20 3.28324e-20 2.32911e-20 1.96822e-20 1.90478e-20 3.07589e-20 1.16796e-20 1.49258e-20 1.47492e-20 9.85742e-21 9.99982e-21 3.05118e-21 1.62839e-20 9.77457e-21 8.94361e-21 7.84377e-21 4.78331e-21 7.69389e-21 8.89211e-21 9.32985e-21 2.94116e-21 5.95253e-21 7.83375e-21 5.21235e-21 1.47040e-21 0.00000e+00 1.52792e-21 0.00000e+00 4.70579e-21 1.07933e-21 0.00000e+00 1.30908e-21 0.00000e+00 2.93912e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.43786e-22 -1.42919e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.79711e-22 -1.36128e-22 0.00000e+00 -2.74651e-22 0.00000e+00 -1.33362e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.55353e-18 2.28928e-17 4.26981e-17 7.14309e-17 9.89150e-17 9.96133e-17 5.73571e-17 1.13962e-17 -6.35103e-18 -5.53426e-19 6.07760e-18 8.11499e-18 7.55089e-18 5.53437e-18 4.98776e-18 3.43574e-18 3.35919e-18 2.70844e-18 2.32650e-18 2.40795e-18 2.11607e-18 1.81846e-18 1.64955e-18 1.40322e-18 1.45051e-18 1.11824e-18 1.20099e-18 9.15526e-19 8.07078e-19 8.18009e-19 8.06715e-19 6.24508e-19 5.77645e-19 4.69151e-19 4.84677e-19 3.77529e-19 4.31672e-19 2.75330e-19 2.61657e-19 2.45216e-19 1.66945e-19 1.11702e-19 7.62387e-20 1.20578e-19 5.47740e-20 -4.41763e-20 -5.55997e-20 -6.23219e-20 -4.19878e-20 -1.35474e-19 -1.49856e-19 -1.82167e-19 -9.14562e-20 -5.78962e-20 -7.50061e-20 -2.74279e-21 1.82495e-20 4.77219e-20 8.43651e-20 8.90576e-20 7.98307e-20 1.28135e-19 1.30049e-19 1.21548e-19 1.09701e-19 1.36494e-19 1.31361e-19 1.54547e-19 1.45088e-19 1.92096e-19 1.72195e-19 1.70084e-19 1.72865e-19 1.73335e-19 1.81059e-19 1.96149e-19 2.00779e-19 1.93710e-19 2.05348e-19 2.04391e-19 2.29269e-19 2.14238e-19 2.04618e-19 1.98937e-19 2.02072e-19 1.81507e-19 2.00797e-19 1.43975e-19 1.58445e-19 1.54926e-19 1.59206e-19 1.31722e-19 1.51903e-19 1.42661e-19 1.31771e-19 1.38913e-19 1.08276e-19 9.30840e-20 8.71267e-20 9.77020e-20 1.20101e-19 9.88726e-20 9.89304e-20 7.81979e-20 8.06372e-20 7.40621e-20 8.48428e-20 7.41929e-20 7.14314e-20 6.22094e-20 5.40775e-20 5.86187e-20 5.54442e-20 4.28215e-20 4.37047e-20 3.50761e-20 3.81146e-20 2.47155e-20 2.65685e-20 2.24029e-20 2.61682e-20 4.58026e-20 1.46814e-20 2.49342e-20 2.06163e-20 2.48650e-20 1.68006e-20 2.01731e-20 1.25648e-20 1.89122e-20 1.44909e-20 1.09905e-20 1.10622e-20 1.84092e-20 6.58713e-21 8.11386e-21 8.15798e-21 5.52071e-21 5.17697e-21 1.71001e-21 9.20843e-21 5.53843e-21 5.02622e-21 4.72649e-21 2.71221e-21 4.35760e-21 5.02003e-21 5.29949e-21 1.66119e-21 3.36139e-21 4.30382e-21 2.85605e-21 8.27776e-22 0.00000e+00 8.69316e-22 0.00000e+00 2.68750e-21 5.24423e-22 0.00000e+00 7.33490e-22 0.00000e+00 1.56835e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.91509e-23 -1.90354e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.23909e-22 -1.81309e-23 0.00000e+00 -1.21668e-22 0.00000e+00 -1.77625e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
7.55085e-19 2.47482e-17 4.86886e-17 8.25528e-17 1.10532e-16 1.09530e-16 6.26458e-17 1.46412e-17 -2.33209e-18 3.12593e-18 8.16407e-18 9.20883e-18 8.28710e-18 5.92708e-18 5.54507e-18 3.72445e-18 3.96605e-18 3.25804e-18 2.85869e-18 3.12570e-18 2.79342e-18 2.50964e-18 2.22625e-18 2.06325e-18 2.01586e-18 1.68344e-18 1.79587e-18 1.37283e-18 1.29995e-18 1.32387e-18 1.24906e-18 1.08770e-18 9.77668e-19 8.12501e-19 7.70957e-19 6.80747e-19 7.39777e-19 5.60120e-19 5.67281e-19 5.61596e-19 4.40878e-19 4.22089e-19 3.74849e-19 4.25990e-19 3.67902e-19 2.76831e-19 2.72669e-19 2.57298e-19 3.05065e-19 1.42995e-19 1.58749e-19 9.13730e-20 1.38845e-19 1.92031e-19 1.60847e-19 2.13344e-19 1.94354e-19 1.99671e-19 2.13964e-19 2.18493e-19 1.91522e-19 2.32430e-19 2.35586e-19 2.13741e-19 1.84035e-19 2.16945e-19 2.06355e-19 2.21319e-19 2.11162e-19 2.72627e-19 2.34737e-19 2.22017e-19 2.37663e-19 2.25830e-19 2.41928e-19 2.56390e-19 2.62124e-19 2.51360e-19 2.62704e-19 2.67784e-19 2.93527e-19 2.83734e-19 2.71073e-19 2.60408e-19 2.50583e-19 2.40010e-19 2.67158e-19 1.90144e-19 2.10584e-19 2.07289e-19 2.08816e-19 1.76794e-19 1.93955e-19 1.87305e-19 1.75253e-19 1.87649e-19 1.47373e-19 1.25834e-19 1.20547e-19 1.28723e-19 1.62226e-19 1.30932e-19 1.25929e-19 1.07851e-19 1.11919e-19 8.48428e-20 1.20281e-19 1.08374e-19 1.00282e-19 8.70611e-20 7.55906e-20 8.14592e-20 8.06881e-20 6.43154e-20 6.39684e-20 5.39070e-20 5.79467e-20 3.70989e-20 3.85075e-20 3.25887e-20 3.82839e-20 5.03580e-20 2.12843e-20 3.60085e-20 2.88194e-20 3.76414e-20 2.49627e-20 3.00082e-20 1.82676e-20 2.63023e-20 1.93605e-20 1.60964e-20 1.53491e-20 2.57234e-20 9.93458e-21 1.23279e-20 1.24015e-20 8.01786e-21 9.26200e-21 2.60503e-21 1.38386e-20 8.30026e-21 7.65036e-21 6.85782e-21 4.05919e-21 6.55983e-21 7.61052e-21 7.93205e-21 2.50641e-21 5.07090e-21 6.43118e-21 4.17914e-21 1.24802e-21 0.00000e+00 1.29388e-21 0.00000e+00 3.97684e-21 1.10531e-21 0.00000e+00 1.11967e-21 0.00000e+00 2.65514e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.15664e-22 -2.14362e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.26007e-22 -2.04177e-22 0.00000e+00 -3.20109e-22 0.00000e+00 -2.00029e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.13373e-18 2.36183e-18 4.90717e-18 2.17908e-17 3.05049e-17 1.76159e-17 -1.09039e-17 -2.70639e-17 -1.62386e-17 -2.52396e-18 3.13316e-18 4.31380e-18 3.57445e-18 2.12318e-18 2.14785e-18 1.13322e-18 1.73686e-18 1.41287e-18 1.30972e-18 1.62722e-18 1.53658e-18 1.46527e-18 1.36861e-18 1.29907e-18 1.28575e-18 1.09651e-18 1.23832e-18 9.24242e-19 9.00730e-19 9.48199e-19 8.64333e-19 7.84133e-19 7.25145e-19 5.94533e-19 5.26815e-19 4.43524e-19 5.26759e-19 3.90219e-19 3.32509e-19 3.33384e-19 1.96143e-19 1.98444e-19 1.57260e-19 1.65057e-19 1.43394e-19 8.09629e-20 9.58747e-20 9.56601e-20 1.18256e-19 6.97784e-20 8.93586e-20 7.48978e-20 1.03571e-19 1.52396e-19 1.20016e-19 1.57476e-19 1.38589e-19 1.44441e-19 1.47339e-19 1.39528e-19 1.29363e-19 1.51513e-19 1.46836e-19 1.35654e-19 1.21008e-19 1.37792e-19 1.29422e-19 1.39483e-19 1.37820e-19 1.67453e-19 1.42715e-19 1.18555e-19 1.46593e-19 1.39463e-19 1.46396e-19 1.35377e-19 1.44236e-19 1.40899e-19 1.37246e-19 1.36209e-19 1.64566e-19 1.57801e-19 1.58379e-19 1.43241e-19 1.47160e-19 1.45560e-19 1.56221e-19 1.21527e-19 1.36030e-19 1.38895e-19 1.24836e-19 1.05218e-19 1.27289e-19 1.23128e-19 1.20424e-19 1.36575e-19 1.15362e-19 8.86794e-20 9.95205e-20 8.98037e-20 1.33058e-19 1.11442e-19 8.91388e-20 9.36546e-20 1.12602e-19 7.41929e-20 1.08374e-19 1.24290e-19 1.03695e-19 9.08826e-20 8.16503e-20 9.80874e-20 1.04424e-19 8.81377e-20 9.20196e-20 7.51563e-20 8.27027e-20 5.11936e-20 5.54121e-20 4.63635e-20 5.45637e-20 6.41929e-20 2.84325e-20 4.88773e-20 3.95764e-20 5.20195e-20 3.56554e-20 4.34629e-20 2.55543e-20 3.56627e-20 2.59060e-20 2.28145e-20 2.07167e-20 3.50756e-20 1.47024e-20 1.68449e-20 1.73392e-20 1.13315e-20 1.19162e-20 3.84571e-21 2.04301e-20 1.22081e-20 1.13078e-20 9.66140e-21 5.98694e-21 9.66549e-21 1.11846e-20 1.16807e-20 3.71771e-21 7.47022e-21 9.11156e-21 5.75349e-21 1.84342e-21 0.00000e+00 1.90656e-21 0.00000e+00 5.84011e-21 1.02277e-21 0.00000e+00 1.66372e-21 0.00000e+00 3.53454e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.82240e-22 -2.80537e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.79334e-22 -2.67207e-22 0.00000e+00 -3.72471e-22 0.00000e+00 -2.61778e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.53103e-18 6.62988e-18 7.84564e-18 2.24001e-17 3.58215e-17 3.35296e-17 -2.21822e-18 -2.36996e-17 -1.87717e-17 -4.89583e-18 3.38867e-18 6.32461e-18 7.81230e-18 6.32642e-18 6.17741e-18 4.91440e-18 4.74251e-18 4.40766e-18 3.78094e-18 4.04786e-18 3.55249e-18 3.25920e-18 2.83739e-18 2.63589e-18 2.57555e-18 2.19410e-18 2.28611e-18 1.76604e-18 1.65212e-18 1.73148e-18 1.68267e-18 1.40383e-18 1.28199e-18 1.02883e-18 9.87764e-19 8.39145e-19 8.73434e-19 6.58895e-19 6.06370e-19 5.57887e-19 4.32521e-19 3.94753e-19 3.10783e-19 3.38228e-19 2.61628e-19 1.60140e-19 1.29781e-19 1.33670e-19 2.11837e-19 3.12564e-20 5.18095e-20 -6.46189e-21 4.48131e-20 1.06174e-19 5.39594e-20 8.28367e-20 6.84753e-20 8.34182e-20 6.68083e-20 8.53864e-20 6.19044e-20 1.17963e-19 1.31083e-19 1.09586e-19 9.03064e-20 1.20127e-19 1.24136e-19 1.26482e-19 1.38781e-19 1.91904e-19 1.64169e-19 1.43160e-19 1.57636e-19 1.50219e-19 1.61956e-19 1.63273e-19 1.81188e-19 1.72004e-19 1.81412e-19 1.86706e-19 2.07672e-19 2.01503e-19 1.96177e-19 1.76188e-19 1.91606e-19 1.78592e-19 2.10145e-19 1.43969e-19 1.69729e-19 1.51442e-19 1.51170e-19 1.27318e-19 1.56936e-19 1.40533e-19 1.31220e-19 1.50916e-19 1.30942e-19 1.07859e-19 1.00789e-19 9.95294e-20 1.39546e-19 1.16023e-19 1.00526e-19 9.42860e-20 1.06634e-19 7.14314e-20 1.00282e-19 1.03695e-19 1.24283e-19 8.35013e-20 7.03810e-20 8.32310e-20 8.59276e-20 7.15225e-20 7.17019e-20 6.15987e-20 6.57563e-20 4.21211e-20 4.48501e-20 3.65633e-20 4.30491e-20 5.18056e-20 2.43065e-20 4.22529e-20 3.54206e-20 4.37876e-20 2.74527e-20 3.30332e-20 2.03486e-20 3.27439e-20 2.45572e-20 1.81038e-20 1.77350e-20 2.88190e-20 1.09176e-20 1.43769e-20 1.43048e-20 9.04859e-21 1.19939e-20 2.84626e-21 1.52049e-20 9.11213e-21 8.34399e-21 7.74905e-21 4.46103e-21 7.17127e-21 8.28589e-21 8.69126e-21 2.74408e-21 5.55163e-21 7.21487e-21 4.75720e-21 1.37401e-21 0.00000e+00 1.42362e-21 0.00000e+00 4.38074e-21 2.01254e-21 0.00000e+00 1.22367e-21 0.00000e+00 3.30354e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.71227e-22 -1.70193e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.77499e-22 -1.62106e-22 0.00000e+00 -2.72479e-22 0.00000e+00 -1.58813e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.16083e-18 2.12780e-17 4.09150e-17 6.73386e-17 8.65126e-17 8.26330e-17 4.33583e-17 8.86584e-18 7.10196e-19 5.89937e-18 9.82073e-18 1.02899e-17 9.61761e-18 7.40050e-18 6.75036e-18 5.11769e-18 4.94719e-18 4.25504e-18 3.63925e-18 3.76379e-18 3.30152e-18 2.95590e-18 2.62052e-18 2.38175e-18 2.29544e-18 1.90496e-18 1.96985e-18 1.55469e-18 1.39050e-18 1.41963e-18 1.33256e-18 1.14778e-18 1.06017e-18 8.79708e-19 8.18372e-19 6.76515e-19 7.16750e-19 5.28429e-19 4.59734e-19 4.34371e-19 3.11132e-19 2.79681e-19 2.26248e-19 2.63075e-19 2.23531e-19 1.51201e-19 1.50929e-19 1.38343e-19 1.88824e-19 7.18429e-20 8.70240e-20 4.54991e-20 1.00664e-19 1.30478e-19 1.12700e-19 1.44017e-19 1.23799e-19 1.39330e-19 1.38559e-19 1.38218e-19 1.21611e-19 1.53960e-19 1.60091e-19 1.43198e-19 1.23260e-19 1.50879e-19 1.36322e-19 1.50306e-19 1.47467e-19 1.89936e-19 1.60629e-19 1.38061e-19 1.58126e-19 1.45442e-19 1.52647e-19 1.48622e-19 1.54354e-19 1.51580e-19 1.53824e-19 1.56092e-19 1.78162e-19 1.68289e-19 1.62253e-19 1.50727e-19 1.58414e-19 1.49290e-19 1.63893e-19 1.20201e-19 1.38316e-19 1.29511e-19 1.29453e-19 1.05640e-19 1.27510e-19 1.19437e-19 1.11866e-19 1.26564e-19 1.03902e-19 8.30366e-20 8.53432e-20 8.63286e-20 1.18027e-19 9.94917e-20 8.30124e-20 7.82712e-20 9.04856e-20 6.22094e-20 8.70611e-20 9.08826e-20 8.35013e-20 7.35125e-20 6.20404e-20 7.29416e-20 7.56658e-20 6.19450e-20 6.46355e-20 5.29888e-20 5.73708e-20 3.67409e-20 3.87048e-20 3.25398e-20 3.80808e-20 4.81864e-20 2.06865e-20 3.54372e-20 2.93065e-20 3.74267e-20 2.48680e-20 2.99028e-20 1.83673e-20 2.69515e-20 1.94997e-20 1.61998e-20 1.55796e-20 2.56141e-20 9.86574e-21 1.23137e-20 1.22654e-20 8.07823e-21 8.63875e-21 2.57788e-21 1.37222e-20 8.20610e-21 7.56855e-21 6.74436e-21 4.02114e-21 6.48124e-21 7.49571e-21 7.83964e-21 2.48747e-21 5.01285e-21 6.49452e-21 4.24931e-21 1.23870e-21 0.00000e+00 1.28127e-21 0.00000e+00 3.93212e-21 9.41431e-22 0.00000e+00 1.11236e-21 0.00000e+00 2.51225e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.79298e-22 -1.78216e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.60163e-22 -1.69748e-22 0.00000e+00 -2.55457e-22 0.00000e+00 -1.66299e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.26606e-18 3.85955e-18 5.39023e-18 1.65179e-17 2.57626e-17 1.71524e-17 -7.59016e-18 -2.58572e-17 -2.08903e-17 -7.54604e-18 6.61091e-20 2.53366e-18 2.45854e-18 1.49639e-18 1.49171e-18 7.66773e-19 1.15746e-18 9.59806e-19 8.57315e-19 1.05749e-18 9.86343e-19 9.09957e-19 8.62984e-19 8.16276e-19 8.03808e-19 6.53410e-19 7.65495e-19 5.63311e-19 5.36499e-19 5.65678e-19 5.31827e-19 4.61301e-19 4.33451e-19 3.48249e-19 3.15051e-19 2.56109e-19 3.18954e-19 2.12054e-19 1.72023e-19 1.74935e-19 8.00795e-20 7.19068e-20 5.40145e-20 6.40051e-20 5.29964e-20 1.48326e-20 2.42420e-20 3.02228e-20 4.12243e-20 8.54569e-21 1.71124e-20 1.08109e-20 4.20371e-20 6.66619e-20 4.88376e-20 7.48922e-20 6.65957e-20 7.17572e-20 7.57279e-20 7.25871e-20 6.79244e-20 8.27294e-20 8.47247e-20 8.00133e-20 6.92361e-20 8.12319e-20 7.79787e-20 8.83596e-20 8.86954e-20 1.11218e-19 9.57357e-20 8.45300e-20 1.01099e-19 9.97563e-20 1.09880e-19 1.06632e-19 1.12613e-19 1.09361e-19 1.11744e-19 1.13618e-19 1.33612e-19 1.26261e-19 1.26288e-19 1.17065e-19 1.18645e-19 1.13217e-19 1.25437e-19 9.42773e-20 1.05132e-19 1.06255e-19 9.86813e-20 8.39210e-20 1.00107e-19 9.49840e-20 9.12787e-20 1.01581e-19 8.27671e-20 6.69086e-20 7.09229e-20 6.81690e-20 9.47942e-20 7.94712e-20 6.74119e-20 6.55254e-20 7.67567e-20 5.40775e-20 7.55906e-20 8.16503e-20 7.03810e-20 6.20404e-20 5.62427e-20 6.51309e-20 6.70036e-20 5.62557e-20 5.81303e-20 4.69794e-20 5.24000e-20 3.26918e-20 3.52722e-20 2.92659e-20 3.51949e-20 4.49926e-20 1.85373e-20 3.15000e-20 2.55927e-20 3.29793e-20 2.27775e-20 2.75530e-20 1.63602e-20 2.31093e-20 1.71467e-20 1.44560e-20 1.33297e-20 2.26356e-20 9.28891e-21 1.06737e-20 1.09915e-20 7.19297e-21 7.55327e-21 2.42501e-21 1.29161e-20 7.72118e-21 7.12285e-21 6.24311e-21 3.78471e-21 6.09929e-21 7.05184e-21 7.37782e-21 2.34242e-21 4.71715e-21 5.75864e-21 3.64834e-21 1.16588e-21 0.00000e+00 1.20596e-21 0.00000e+00 3.69984e-21 5.94478e-22 0.00000e+00 1.04743e-21 0.00000e+00 2.24186e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.22564e-22 -2.21220e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.88794e-22 -2.10709e-22 0.00000e+00 -2.83569e-22 0.00000e+00 -2.06428e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.87079e-18 6.58055e-18 1.22886e-17 2.73292e-17 3.50134e-17 2.18697e-17 -7.82435e-18 -2.36859e-17 -1.30531e-17 5.18894e-20 5.83655e-18 7.01775e-18 6.50492e-18 4.77843e-18 4.41307e-18 3.25125e-18 3.39018e-18 2.90514e-18 2.47763e-18 2.60600e-18 2.36482e-18 2.17720e-18 1.97883e-18 1.78780e-18 1.74528e-18 1.46396e-18 1.55644e-18 1.21761e-18 1.08921e-18 1.14345e-18 1.06652e-18 9.26161e-19 8.74505e-19 7.20002e-19 6.65716e-19 5.38333e-19 5.99934e-19 4.43402e-19 3.56536e-19 3.40461e-19 2.02027e-19 1.83706e-19 1.36587e-19 1.42484e-19 1.22199e-19 4.81597e-20 6.69648e-20 5.10671e-20 8.51114e-20 2.95084e-20 4.06432e-20 2.85359e-20 7.17325e-20 1.01861e-19 7.79513e-20 1.06391e-19 9.55930e-20 1.03168e-19 1.07012e-19 9.49016e-20 9.02257e-20 1.11228e-19 1.14551e-19 1.02986e-19 9.16301e-20 1.10600e-19 9.79590e-20 1.09503e-19 1.13134e-19 1.38166e-19 1.16512e-19 8.67139e-20 1.11887e-19 1.02805e-19 1.04975e-19 8.87180e-20 9.48695e-20 9.45156e-20 8.97715e-20 8.56738e-20 1.13717e-19 1.02960e-19 1.02874e-19 9.02694e-20 1.03159e-19 9.81630e-20 1.04749e-19 8.43427e-20 9.28357e-20 9.45019e-20 8.56807e-20 6.79860e-20 9.11571e-20 8.61687e-20 8.24875e-20 9.86334e-20 8.46212e-20 6.30125e-20 7.26974e-20 6.50329e-20 9.98047e-20 8.70612e-20 6.36918e-20 6.92544e-20 8.96484e-20 5.86187e-20 8.14592e-20 9.80874e-20 8.32310e-20 7.29416e-20 6.51309e-20 8.23923e-20 8.59559e-20 7.33684e-20 7.81721e-20 6.20855e-20 6.93470e-20 4.34771e-20 4.68445e-20 3.91170e-20 4.63978e-20 6.07202e-20 2.42554e-20 4.13869e-20 3.41473e-20 4.41929e-20 3.02523e-20 3.67881e-20 2.20446e-20 3.09444e-20 2.23042e-20 1.95617e-20 1.80891e-20 3.01964e-20 1.23334e-20 1.43166e-20 1.46611e-20 9.77438e-21 9.51325e-21 3.21001e-21 1.71667e-20 1.02675e-20 9.42209e-21 8.23037e-21 5.03847e-21 8.09563e-21 9.32687e-21 9.81456e-21 3.10963e-21 6.25795e-21 7.74809e-21 4.97191e-21 1.54894e-21 0.00000e+00 1.60838e-21 0.00000e+00 4.94337e-21 6.68137e-22 0.00000e+00 1.38516e-21 0.00000e+00 2.87444e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.30351e-22 -2.28961e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.29379e-22 -2.18081e-22 0.00000e+00 -3.23420e-22 0.00000e+00 -2.13651e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.34105e-18 -2.04685e-18 -1.75031e-18 1.14530e-17 1.52485e-17 2.82173e-18 -1.82129e-17 -2.53128e-17 -1.03919e-17 1.04779e-18 4.86269e-18 5.30578e-18 4.58642e-18 3.22126e-18 3.02354e-18 2.16930e-18 2.50968e-18 2.15898e-18 1.89379e-18 2.12645e-18 1.96011e-18 1.83897e-18 1.69224e-18 1.56623e-18 1.52843e-18 1.29585e-18 1.40428e-18 1.08430e-18 9.95246e-19 1.06650e-18 9.62139e-19 8.71302e-19 8.35038e-19 6.84093e-19 6.02675e-19 4.97232e-19 5.62534e-19 4.25690e-19 3.26227e-19 3.09088e-19 1.82355e-19 1.72557e-19 1.24296e-19 1.14871e-19 1.08846e-19 5.34844e-20 7.48844e-20 6.60131e-20 9.61160e-20 7.13684e-20 9.08943e-20 8.53462e-20 1.11877e-19 1.44910e-19 1.20771e-19 1.42459e-19 1.20299e-19 1.27248e-19 1.22301e-19 1.09594e-19 1.00901e-19 1.19834e-19 1.13934e-19 1.03145e-19 9.57810e-20 1.07277e-19 9.60085e-20 1.02084e-19 1.06227e-19 1.23583e-19 1.02431e-19 6.97454e-20 1.00245e-19 9.02336e-20 8.66436e-20 6.31413e-20 7.20282e-20 7.33759e-20 6.18414e-20 5.81096e-20 8.26476e-20 7.47302e-20 7.91890e-20 6.44458e-20 7.96616e-20 8.00466e-20 7.96455e-20 6.91380e-20 8.16887e-20 8.05702e-20 6.65450e-20 5.26789e-20 7.57946e-20 7.23754e-20 7.22174e-20 8.83715e-20 8.10253e-20 5.53705e-20 7.05353e-20 5.74805e-20 9.67777e-20 8.54666e-20 5.60514e-20 6.84353e-20 9.16201e-20 5.54442e-20 8.06881e-20 1.04424e-19 8.59276e-20 7.56658e-20 6.70036e-20 8.59559e-20 9.50299e-20 8.06322e-20 8.66276e-20 6.98574e-20 7.67748e-20 4.75779e-20 5.16088e-20 4.34927e-20 5.05999e-20 5.80950e-20 2.60276e-20 4.51397e-20 3.69819e-20 4.83842e-20 3.32472e-20 4.05161e-20 2.39665e-20 3.35069e-20 2.38879e-20 2.14175e-20 1.95871e-20 3.28264e-20 1.36751e-20 1.57533e-20 1.60638e-20 1.06319e-20 1.05194e-20 3.57696e-21 1.89772e-20 1.13175e-20 1.05162e-20 8.90992e-21 5.55605e-21 8.96698e-21 1.03690e-20 1.08288e-20 3.45932e-21 6.93286e-21 8.60221e-21 5.45657e-21 1.71375e-21 0.00000e+00 1.76754e-21 0.00000e+00 5.40415e-21 7.65626e-22 0.00000e+00 1.55131e-21 0.00000e+00 3.15935e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.49534e-22 -2.48028e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.13007e-22 -2.36243e-22 0.00000e+00 -3.07345e-22 0.00000e+00 -2.31444e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-7.67084e-18 -5.93583e-18 -1.08474e-17 -5.14653e-18 -7.25914e-18 -2.13325e-17 -3.44238e-17 -3.17664e-17 -1.22543e-17 -4.26445e-19 2.82607e-18 3.18784e-18 2.58976e-18 1.59939e-18 1.55183e-18 9.89649e-19 1.31977e-18 1.14812e-18 1.01061e-18 1.18609e-18 1.13221e-18 1.10733e-18 1.03246e-18 9.71117e-19 9.60571e-19 8.27531e-19 9.22107e-19 7.01960e-19 6.48943e-19 7.17998e-19 6.40540e-19 5.91945e-19 5.69267e-19 4.56815e-19 3.88057e-19 3.14387e-19 3.76849e-19 2.84608e-19 1.99133e-19 1.95686e-19 8.22848e-20 9.10006e-20 5.72235e-20 4.02938e-20 4.97085e-20 1.23711e-20 3.56136e-20 3.68020e-20 5.43699e-20 5.50245e-20 7.41756e-20 8.11740e-20 9.08029e-20 1.15038e-19 9.36784e-20 1.00720e-19 8.17620e-20 8.06933e-20 6.94273e-20 5.78325e-20 5.61017e-20 6.44332e-20 6.09835e-20 5.40475e-20 4.95845e-20 5.59831e-20 4.83889e-20 5.06525e-20 5.78588e-20 6.54108e-20 5.26476e-20 2.53518e-20 5.21407e-20 4.65744e-20 4.59180e-20 2.42243e-20 3.21264e-20 3.33833e-20 2.39342e-20 2.00186e-20 4.17162e-20 3.73993e-20 4.34169e-20 3.01861e-20 4.25656e-20 4.50306e-20 4.52746e-20 4.37367e-20 5.06776e-20 5.29379e-20 3.85837e-20 3.03630e-20 4.80665e-20 4.64256e-20 4.83610e-20 6.25455e-20 5.97318e-20 3.84610e-20 5.33389e-20 3.87289e-20 7.18724e-20 6.39331e-20 3.81920e-20 5.32555e-20 7.44339e-20 4.28215e-20 6.43154e-20 8.81377e-20 7.15225e-20 6.19450e-20 5.62557e-20 7.33684e-20 8.06322e-20 7.04949e-20 7.50444e-20 6.03687e-20 6.73922e-20 4.13427e-20 4.50565e-20 3.75267e-20 4.45179e-20 5.01035e-20 2.26994e-20 3.90340e-20 3.19042e-20 4.21173e-20 2.90100e-20 3.54350e-20 2.07895e-20 2.87482e-20 2.05919e-20 1.85939e-20 1.67768e-20 2.83032e-20 1.20355e-20 1.36296e-20 1.40514e-20 9.24162e-21 9.38135e-21 3.14143e-21 1.67090e-20 9.97178e-21 9.22755e-21 7.84422e-21 4.89273e-21 7.88177e-21 9.10875e-21 9.52786e-21 3.03658e-21 6.09939e-21 7.43521e-21 4.68248e-21 1.51032e-21 0.00000e+00 1.55754e-21 0.00000e+00 4.76848e-21 7.13704e-22 0.00000e+00 1.36048e-21 0.00000e+00 2.81087e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.08625e-22 -2.07365e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.72140e-22 -1.97512e-22 0.00000e+00 -2.67217e-22 0.00000e+00 -1.93500e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.32604e-18 -1.50781e-18 -1.17729e-18 9.47383e-18 9.72385e-18 -4.97973e-18 -2.20425e-17 -2.29911e-17 -4.70164e-18 4.88523e-18 6.61391e-18 6.15607e-18 5.11640e-18 3.65793e-18 3.36243e-18 2.50738e-18 2.74056e-18 2.36398e-18 2.01768e-18 2.15592e-18 1.99700e-18 1.89899e-18 1.73574e-18 1.59094e-18 1.54454e-18 1.34790e-18 1.42320e-18 1.12331e-18 1.01531e-18 1.08533e-18 9.61195e-19 8.87041e-19 8.56811e-19 7.20235e-19 6.20803e-19 5.17649e-19 5.79000e-19 4.62996e-19 3.47332e-19 3.32607e-19 1.95506e-19 1.91183e-19 1.42739e-19 1.10294e-19 1.14328e-19 6.36748e-20 9.22655e-20 6.95299e-20 1.02323e-19 9.78287e-20 1.16864e-19 1.16499e-19 1.31377e-19 1.60274e-19 1.35278e-19 1.43064e-19 1.20383e-19 1.18699e-19 1.09275e-19 9.04612e-20 8.81789e-20 9.18342e-20 9.01364e-20 7.75574e-20 7.36746e-20 8.06171e-20 6.64955e-20 6.96004e-20 7.81085e-20 8.58405e-20 6.77626e-20 3.00027e-20 6.20524e-20 5.19752e-20 4.51241e-20 1.62622e-20 2.23254e-20 2.63069e-20 1.19155e-20 5.91758e-21 3.18305e-20 2.33386e-20 2.90486e-20 1.61362e-20 3.60036e-20 3.64009e-20 3.02972e-20 3.57988e-20 4.11207e-20 4.48068e-20 3.07376e-20 2.07794e-20 4.41963e-20 4.06971e-20 4.26496e-20 5.79584e-20 5.60568e-20 3.41399e-20 5.13538e-20 3.60618e-20 7.21093e-20 6.64206e-20 3.52008e-20 5.18139e-20 7.71519e-20 4.37047e-20 6.39684e-20 9.20196e-20 7.17019e-20 6.46355e-20 5.81303e-20 7.81721e-20 8.66276e-20 7.50444e-20 8.29491e-20 6.46369e-20 7.22531e-20 4.48732e-20 4.86825e-20 4.10272e-20 4.78515e-20 5.40380e-20 2.42555e-20 4.20316e-20 3.49540e-20 4.56929e-20 3.15677e-20 3.86108e-20 2.28230e-20 3.16480e-20 2.22983e-20 2.04321e-20 1.85891e-20 3.07441e-20 1.30344e-20 1.48638e-20 1.51764e-20 1.01549e-20 9.45232e-21 3.40544e-21 1.80900e-20 1.07895e-20 1.00098e-20 8.36474e-21 5.29891e-21 8.54283e-21 9.86801e-21 1.03236e-20 3.29651e-21 6.60513e-21 8.18930e-21 5.19897e-21 1.63400e-21 0.00000e+00 1.68656e-21 0.00000e+00 5.15854e-21 4.67360e-22 0.00000e+00 1.47680e-21 0.00000e+00 2.89100e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.60668e-22 -2.59095e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.15941e-22 -2.46784e-22 0.00000e+00 -3.10225e-22 0.00000e+00 -2.41770e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.91627e-18 -2.04448e-18 -2.23874e-18 5.79621e-18 7.34742e-18 -1.99604e-18 -1.50330e-17 -1.72614e-17 -4.92225e-18 2.70383e-18 4.49317e-18 4.29173e-18 3.59967e-18 2.57366e-18 2.40520e-18 1.81603e-18 1.97576e-18 1.74829e-18 1.53667e-18 1.67422e-18 1.52801e-18 1.46619e-18 1.33739e-18 1.24731e-18 1.20245e-18 1.05282e-18 1.10449e-18 8.66084e-19 7.94038e-19 8.45576e-19 7.56377e-19 6.92562e-19 6.52621e-19 5.35842e-19 4.62749e-19 3.83296e-19 4.24249e-19 3.38833e-19 2.57886e-19 2.44565e-19 1.43520e-19 1.48410e-19 1.01135e-19 8.55909e-20 8.67917e-20 4.99670e-20 6.70301e-20 6.57955e-20 8.83293e-20 7.50366e-20 9.66797e-20 9.20702e-20 1.02699e-19 1.24765e-19 1.06521e-19 1.12837e-19 9.03876e-20 9.19711e-20 7.90132e-20 7.07579e-20 6.49375e-20 7.61848e-20 6.94081e-20 6.24340e-20 5.68985e-20 6.36746e-20 5.48963e-20 5.64737e-20 6.09834e-20 6.87714e-20 5.41595e-20 2.93337e-20 5.23969e-20 4.47866e-20 4.03338e-20 2.08809e-20 2.79108e-20 2.93084e-20 1.87779e-20 1.60555e-20 3.18100e-20 2.91175e-20 3.36916e-20 2.26266e-20 3.53411e-20 3.83134e-20 3.56245e-20 3.53901e-20 4.40334e-20 4.27263e-20 3.09496e-20 2.38303e-20 3.99771e-20 3.79894e-20 3.98461e-20 5.23697e-20 5.21119e-20 3.19041e-20 4.55467e-20 3.28949e-20 6.24149e-20 5.56065e-20 3.11640e-20 4.51997e-20 6.35936e-20 3.50761e-20 5.39070e-20 7.51563e-20 6.15987e-20 5.29888e-20 4.69794e-20 6.20855e-20 6.98574e-20 6.03687e-20 6.46369e-20 5.29659e-20 5.78088e-20 3.56086e-20 3.86207e-20 3.24183e-20 3.77591e-20 4.21607e-20 1.93563e-20 3.34763e-20 2.73087e-20 3.63008e-20 2.47826e-20 3.02154e-20 1.77851e-20 2.47253e-20 1.74855e-20 1.59442e-20 1.44574e-20 2.44570e-20 1.02336e-20 1.18370e-20 1.20585e-20 7.90021e-21 8.20634e-21 2.68218e-21 1.41875e-20 8.46125e-21 7.88373e-21 6.67417e-21 4.15097e-21 6.70582e-21 7.77060e-21 8.08948e-21 2.58824e-21 5.19019e-21 6.43316e-21 4.06437e-21 1.28341e-21 0.00000e+00 1.31914e-21 0.00000e+00 4.02740e-21 7.10007e-22 0.00000e+00 1.16343e-21 0.00000e+00 2.43072e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.70339e-22 -1.69311e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.12254e-22 -1.61266e-22 0.00000e+00 -2.08414e-22 0.00000e+00 -1.57989e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.37419e-18 -5.68112e-18 -1.05269e-17 -5.76711e-18 -9.75443e-18 -2.51751e-17 -3.66884e-17 -3.07021e-17 -9.79621e-18 1.14438e-18 3.40744e-18 3.25593e-18 2.37458e-18 1.38782e-18 1.32369e-18 8.17458e-19 1.13474e-18 9.83868e-19 8.81076e-19 1.02149e-18 9.92085e-19 9.83374e-19 9.33389e-19 8.74759e-19 8.66342e-19 7.56359e-19 8.43984e-19 6.42133e-19 5.93485e-19 6.56885e-19 5.77758e-19 5.38705e-19 5.18180e-19 4.17550e-19 3.48608e-19 2.80073e-19 3.40388e-19 2.57048e-19 1.64218e-19 1.63452e-19 5.98261e-20 6.75692e-20 3.64917e-20 1.70597e-20 3.15352e-20 5.03832e-21 2.76549e-20 2.91657e-20 4.47960e-20 5.74948e-20 7.65878e-20 8.85638e-20 9.27646e-20 1.16019e-19 9.54903e-20 9.93612e-20 8.08967e-20 7.95710e-20 6.70372e-20 5.43400e-20 5.47733e-20 5.66524e-20 5.37123e-20 4.80308e-20 4.41721e-20 4.77469e-20 3.98616e-20 4.21440e-20 4.86263e-20 5.25422e-20 4.16256e-20 1.33779e-20 4.01889e-20 3.47590e-20 3.20278e-20 9.03389e-21 1.68639e-20 1.84960e-20 7.90557e-21 3.82100e-21 2.35491e-20 2.02302e-20 2.65318e-20 1.42117e-20 2.81789e-20 3.09348e-20 2.84142e-20 3.23573e-20 3.85628e-20 4.09916e-20 2.58211e-20 1.98982e-20 3.72420e-20 3.54568e-20 3.82655e-20 5.17777e-20 5.07401e-20 3.07683e-20 4.65963e-20 3.14137e-20 6.25846e-20 5.69518e-20 3.07710e-20 4.73246e-20 6.83434e-20 3.81146e-20 5.79467e-20 8.27027e-20 6.57563e-20 5.73708e-20 5.24000e-20 6.93470e-20 7.67748e-20 6.73922e-20 7.22531e-20 5.78088e-20 6.49772e-20 3.96612e-20 4.33349e-20 3.60990e-20 4.28264e-20 4.76925e-20 2.17365e-20 3.74918e-20 3.06755e-20 4.03565e-20 2.79203e-20 3.41027e-20 1.99356e-20 2.76256e-20 1.98416e-20 1.78467e-20 1.60523e-20 2.72562e-20 1.16159e-20 1.30650e-20 1.34770e-20 8.85334e-21 8.96995e-21 3.03626e-21 1.61137e-20 9.60843e-21 8.92276e-21 7.53961e-21 4.71650e-21 7.60654e-21 8.79598e-21 9.18652e-21 2.93487e-21 5.88528e-21 7.15796e-21 4.48669e-21 1.45662e-21 0.00000e+00 1.50020e-21 0.00000e+00 4.58614e-21 6.55366e-22 0.00000e+00 1.31682e-21 0.00000e+00 2.69034e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.17459e-22 -2.16147e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.68276e-22 -2.05877e-22 0.00000e+00 -2.63423e-22 0.00000e+00 -2.01694e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.76878e-18 3.51992e-18 7.01326e-18 1.51860e-17 1.91045e-17 1.21623e-17 -2.33619e-18 -9.02875e-18 -2.51817e-18 3.19236e-18 5.15457e-18 5.13275e-18 4.49305e-18 3.41586e-18 3.08543e-18 2.43271e-18 2.39669e-18 2.11440e-18 1.80271e-18 1.82750e-18 1.63012e-18 1.51919e-18 1.36265e-18 1.24263e-18 1.18833e-18 1.03954e-18 1.05700e-18 8.47874e-19 7.56524e-19 7.95395e-19 7.20116e-19 6.51637e-19 6.13125e-19 5.13862e-19 4.49341e-19 3.77129e-19 3.98986e-19 3.24667e-19 2.57809e-19 2.43945e-19 1.59578e-19 1.56589e-19 1.21787e-19 1.09515e-19 1.10770e-19 8.05831e-20 9.22959e-20 8.15876e-20 1.05378e-19 8.09265e-20 9.40584e-20 8.45853e-20 9.32127e-20 1.06475e-19 9.32505e-20 9.29391e-20 7.79421e-20 7.54141e-20 6.34669e-20 5.65834e-20 5.24278e-20 5.81851e-20 5.86126e-20 4.99065e-20 4.42795e-20 5.14455e-20 4.18676e-20 4.48393e-20 4.86945e-20 5.76557e-20 4.44634e-20 2.33503e-20 3.97633e-20 3.26967e-20 3.01491e-20 1.65815e-20 2.00958e-20 2.03336e-20 1.47946e-20 1.14146e-20 2.55411e-20 2.15584e-20 2.30871e-20 1.60469e-20 2.49922e-20 2.62781e-20 2.58872e-20 2.50924e-20 2.93394e-20 2.94618e-20 2.33547e-20 1.70249e-20 2.85412e-20 2.70176e-20 2.72174e-20 3.69169e-20 3.48802e-20 2.21696e-20 3.05347e-20 2.30466e-20 4.32203e-20 3.87955e-20 2.17837e-20 3.05079e-20 4.40852e-20 2.47155e-20 3.70989e-20 5.11936e-20 4.21211e-20 3.67409e-20 3.26918e-20 4.34771e-20 4.75779e-20 4.13427e-20 4.48732e-20 3.56086e-20 3.96612e-20 2.49865e-20 2.64354e-20 2.23283e-20 2.61149e-20 2.98951e-20 1.34911e-20 2.33502e-20 1.92995e-20 2.54424e-20 1.72493e-20 2.09534e-20 1.24943e-20 1.76083e-20 1.23126e-20 1.11753e-20 1.02881e-20 1.69418e-20 7.04511e-21 8.36305e-21 8.39822e-21 5.53427e-21 5.65400e-21 1.85001e-21 9.75980e-21 5.81697e-21 5.43912e-21 4.62323e-21 2.85401e-21 4.61671e-21 5.35563e-21 5.56320e-21 1.78367e-21 3.57337e-21 4.53702e-21 2.89547e-21 8.83162e-22 0.00000e+00 9.06083e-22 0.00000e+00 2.76238e-21 4.40843e-22 0.00000e+00 8.03231e-22 0.00000e+00 1.67131e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.56681e-22 -1.55736e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.79429e-22 -1.48336e-22 0.00000e+00 -1.76183e-22 0.00000e+00 -1.45322e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.06471e-18 -8.61311e-18 -1.57279e-17 -1.51073e-17 -2.17516e-17 -3.38403e-17 -3.69546e-17 -2.65871e-17 -7.92837e-18 7.67216e-20 1.04040e-18 7.16122e-19 2.21571e-19 -2.20435e-19 -1.03975e-19 -2.99395e-19 4.11269e-20 2.64703e-20 4.58107e-20 1.92783e-19 2.52030e-19 2.78056e-19 2.89887e-19 2.94824e-19 3.09923e-19 2.62521e-19 3.50210e-19 2.50485e-19 2.39505e-19 2.78093e-19 2.47303e-19 2.32877e-19 2.41208e-19 1.91319e-19 1.57601e-19 1.21511e-19 1.64924e-19 1.14784e-19 5.59260e-20 5.71063e-20 -5.46941e-21 -2.10079e-21 -1.81751e-20 -2.92107e-20 -2.90978e-20 -4.53403e-20 -2.98786e-20 -2.80951e-20 -2.14179e-20 3.68359e-21 1.14091e-20 2.76543e-20 3.42538e-20 5.30167e-20 3.92120e-20 4.77959e-20 3.91622e-20 4.09402e-20 3.64491e-20 2.78508e-20 3.40033e-20 2.82891e-20 2.83754e-20 2.46950e-20 2.41214e-20 2.47109e-20 2.22573e-20 2.27334e-20 2.85716e-20 2.87398e-20 2.30452e-20 5.28731e-21 2.23300e-20 2.13317e-20 1.98248e-20 3.99250e-21 9.56862e-21 1.15206e-20 3.38192e-21 1.44473e-21 1.44492e-20 1.18353e-20 1.69392e-20 8.23822e-21 2.00673e-20 1.97488e-20 1.80406e-20 2.08606e-20 2.40130e-20 2.66868e-20 1.55588e-20 1.21612e-20 2.56291e-20 2.32450e-20 2.50990e-20 3.35667e-20 3.31870e-20 2.09978e-20 3.11088e-20 2.10982e-20 4.15018e-20 3.84940e-20 2.09272e-20 3.13852e-20 4.57022e-20 2.65685e-20 3.85075e-20 5.54121e-20 4.48501e-20 3.87048e-20 3.52722e-20 4.68445e-20 5.16088e-20 4.50565e-20 4.86825e-20 3.86207e-20 4.33349e-20 2.64354e-20 3.00701e-20 2.44485e-20 2.89601e-20 3.38369e-20 1.47200e-20 2.52464e-20 2.13320e-20 2.69226e-20 1.88154e-20 2.30177e-20 1.34620e-20 1.91612e-20 1.41732e-20 1.20037e-20 1.08432e-20 1.82945e-20 7.83728e-21 8.62890e-21 9.01825e-21 5.98569e-21 5.77434e-21 2.03837e-21 1.08954e-20 6.50278e-21 5.98683e-21 5.06208e-21 3.19545e-21 5.13399e-21 5.90822e-21 6.22036e-21 1.97849e-21 3.96761e-21 4.74912e-21 2.97710e-21 9.83029e-22 0.00000e+00 1.01932e-21 0.00000e+00 3.12722e-21 3.18740e-22 0.00000e+00 8.82523e-22 0.00000e+00 1.76521e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.46933e-22 -1.46047e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.93058e-22 -1.39107e-22 0.00000e+00 -1.89566e-22 0.00000e+00 -1.36281e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.12240e-18 -3.83784e-18 -5.31657e-18 -1.42698e-18 -3.48206e-18 -1.16136e-17 -1.77408e-17 -1.39738e-17 -2.60000e-18 2.31202e-18 2.73533e-18 2.28439e-18 1.77134e-18 1.16460e-18 1.09356e-18 7.70726e-19 9.42997e-19 8.11826e-19 7.04139e-19 7.91378e-19 7.55878e-19 7.15742e-19 6.70666e-19 6.20001e-19 6.18021e-19 5.38374e-19 5.80576e-19 4.58324e-19 4.18543e-19 4.49692e-19 4.02871e-19 3.72699e-19 3.65787e-19 3.04095e-19 2.61135e-19 2.21750e-19 2.46193e-19 1.95904e-19 1.41213e-19 1.33754e-19 7.66378e-20 7.73180e-20 5.20758e-20 4.12973e-20 4.33838e-20 2.66345e-20 4.06202e-20 3.20907e-20 4.55200e-20 4.74459e-20 5.79686e-20 5.94810e-20 6.48129e-20 8.14149e-20 6.87185e-20 7.45032e-20 6.42639e-20 6.27410e-20 5.94284e-20 5.06893e-20 4.87403e-20 5.07837e-20 4.88276e-20 4.28492e-20 4.12909e-20 4.34752e-20 3.80595e-20 3.89638e-20 4.20547e-20 4.62112e-20 3.69585e-20 1.89885e-20 3.31835e-20 2.92625e-20 2.50494e-20 1.08560e-20 1.48173e-20 1.60649e-20 8.30578e-21 4.97537e-21 1.66382e-20 1.33818e-20 1.63046e-20 9.90224e-21 1.95034e-20 1.99688e-20 1.68626e-20 1.89455e-20 2.22172e-20 2.37405e-20 1.57574e-20 1.14762e-20 2.27434e-20 2.12936e-20 2.21979e-20 2.97442e-20 2.86454e-20 1.79225e-20 2.63984e-20 1.86931e-20 3.64165e-20 3.35214e-20 1.82509e-20 2.64535e-20 3.87890e-20 2.24029e-20 3.25887e-20 4.63635e-20 3.65633e-20 3.25398e-20 2.92659e-20 3.91170e-20 4.34927e-20 3.75267e-20 4.10272e-20 3.24183e-20 3.60990e-20 2.23283e-20 2.44485e-20 2.07266e-20 2.39707e-20 2.75280e-20 1.21980e-20 2.10501e-20 1.75277e-20 2.27574e-20 1.57288e-20 1.92303e-20 1.13378e-20 1.58384e-20 1.13356e-20 1.01467e-20 9.25275e-21 1.53394e-20 6.51023e-21 7.37513e-21 7.57199e-21 5.04527e-21 4.80251e-21 1.69827e-21 9.03867e-21 5.38844e-21 4.99461e-21 4.20075e-21 2.64786e-21 4.26758e-21 4.92357e-21 5.15917e-21 1.64699e-21 3.29698e-21 4.05570e-21 2.56627e-21 8.15357e-22 0.00000e+00 8.43142e-22 0.00000e+00 2.58018e-21 2.49158e-22 0.00000e+00 7.37043e-22 0.00000e+00 1.46236e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.42050e-22 -1.41193e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.71004e-22 -1.34484e-22 0.00000e+00 -1.67911e-22 0.00000e+00 -1.31752e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.36292e-18 -7.16579e-18 -1.28944e-17 -1.15804e-17 -1.52123e-17 -2.52552e-17 -3.01633e-17 -2.41928e-17 -9.41609e-18 -1.30529e-18 7.75580e-19 1.07076e-18 6.84379e-19 2.24950e-19 2.46887e-19 -1.31281e-21 2.78897e-19 2.34804e-19 2.27787e-19 3.35250e-19 3.67767e-19 3.69370e-19 3.93962e-19 3.75979e-19 3.79222e-19 3.23554e-19 3.96440e-19 3.00869e-19 2.80896e-19 3.10998e-19 2.72628e-19 2.58470e-19 2.70714e-19 2.10200e-19 1.79759e-19 1.42576e-19 1.82512e-19 1.33237e-19 7.47365e-20 7.24134e-20 5.43077e-21 1.10003e-20 -4.94041e-21 -2.12675e-20 -1.29282e-20 -2.69115e-20 -1.18527e-20 -1.23243e-20 -8.48492e-21 1.39569e-20 2.45836e-20 3.85901e-20 4.29373e-20 5.76729e-20 4.45451e-20 4.96234e-20 4.11514e-20 4.00886e-20 3.72624e-20 2.54489e-20 2.90078e-20 2.76277e-20 2.67498e-20 2.45897e-20 2.44144e-20 2.44420e-20 2.20443e-20 2.23203e-20 2.84274e-20 2.84243e-20 2.33896e-20 6.56000e-21 2.20593e-20 2.20474e-20 2.10554e-20 4.61774e-21 9.65297e-21 1.13680e-20 3.98328e-21 1.01582e-21 1.45228e-20 1.15233e-20 1.66535e-20 9.01878e-21 1.88510e-20 1.92878e-20 1.78595e-20 2.07255e-20 2.35582e-20 2.66997e-20 1.55702e-20 1.26561e-20 2.47770e-20 2.34853e-20 2.48383e-20 3.32316e-20 3.20447e-20 2.02312e-20 3.05373e-20 2.07873e-20 4.01523e-20 3.72926e-20 2.03872e-20 3.05023e-20 4.49503e-20 2.61682e-20 3.82839e-20 5.45637e-20 4.30491e-20 3.80808e-20 3.51949e-20 4.63978e-20 5.05999e-20 4.45179e-20 4.78515e-20 3.77591e-20 4.28264e-20 2.61149e-20 2.89601e-20 2.39707e-20 2.88933e-20 3.36922e-20 1.46222e-20 2.46313e-20 2.03501e-20 2.64548e-20 1.86275e-20 2.27302e-20 1.33013e-20 1.81951e-20 1.33914e-20 1.18042e-20 1.06089e-20 1.80212e-20 7.73709e-21 8.46834e-21 8.88215e-21 5.88752e-21 5.68266e-21 2.01186e-21 1.07617e-20 6.43057e-21 5.90829e-21 5.04905e-21 3.15627e-21 5.07184e-21 5.84387e-21 6.14601e-21 1.95022e-21 3.92141e-21 4.66223e-21 2.91789e-21 9.71197e-22 0.00000e+00 1.00705e-21 0.00000e+00 3.09265e-21 2.71768e-22 0.00000e+00 8.69644e-22 0.00000e+00 1.74070e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.84298e-22 -1.83186e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.27786e-22 -1.74482e-22 0.00000e+00 -2.23665e-22 0.00000e+00 -1.70937e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.00968e-17 -3.80204e-18 2.94352e-18 9.55640e-18 2.49617e-17 2.11907e-17 3.06585e-18 -1.44792e-17 -1.41352e-17 -2.44917e-18 3.94414e-18 5.18273e-18 3.82462e-18 2.59205e-18 1.92575e-18 1.64923e-18 1.52073e-18 1.36762e-18 1.20064e-18 1.04543e-18 9.26905e-19 8.36919e-19 8.83318e-19 7.18461e-19 6.48764e-19 5.23423e-19 5.41113e-19 4.62764e-19 2.77935e-19 2.91232e-19 3.21370e-19 2.24615e-19 2.65640e-19 1.98555e-19 2.40520e-19 1.25390e-19 1.71210e-19 1.10260e-19 2.02388e-20 6.28995e-21 -1.20424e-19 -1.58232e-19 -1.12478e-19 -8.98769e-20 -6.84893e-20 -7.48967e-20 -5.32334e-20 -2.75703e-20 -3.91074e-20 -4.63150e-20 -2.16069e-20 -8.11997e-21 8.33624e-20 2.14138e-20 4.28707e-20 6.05152e-20 4.53214e-20 4.94641e-20 7.46834e-20 4.09365e-20 7.31380e-20 5.39362e-20 6.02308e-20 7.47003e-20 5.05722e-20 7.76573e-20 5.56711e-20 8.54291e-20 7.97815e-20 8.14216e-20 5.91725e-20 5.68855e-20 5.50701e-20 5.85878e-20 6.08502e-20 4.32884e-20 4.07457e-20 4.23129e-20 3.16593e-20 3.36075e-20 4.48859e-20 3.96276e-20 4.22227e-20 4.10961e-20 4.83980e-20 4.69199e-20 4.64519e-20 3.85780e-20 3.41161e-20 4.88845e-20 3.52217e-20 3.02294e-20 4.68555e-20 4.62676e-20 4.12296e-20 5.32207e-20 4.35634e-20 3.15006e-20 4.30770e-20 4.31032e-20 5.55939e-20 4.98252e-20 3.21695e-20 3.75012e-20 5.29569e-20 4.58026e-20 5.03580e-20 6.41929e-20 5.18056e-20 4.81864e-20 4.49926e-20 6.07202e-20 5.80950e-20 5.01035e-20 5.40380e-20 4.21607e-20 4.76925e-20 2.98951e-20 3.38369e-20 2.75280e-20 3.36922e-20 1.03203e-19 1.85108e-20 2.55195e-20 2.25647e-20 2.92205e-20 2.14061e-20 2.51569e-20 1.54931e-20 1.99542e-20 1.54566e-20 1.30911e-20 1.18259e-20 2.29814e-20 8.60369e-21 9.09920e-21 9.92067e-21 6.64716e-21 6.19027e-21 2.20397e-21 1.20534e-20 7.26115e-21 6.42569e-21 6.84088e-21 3.56221e-21 5.63249e-21 6.41037e-21 6.90834e-21 2.14475e-21 4.36218e-21 4.94929e-21 3.12671e-21 1.08988e-21 0.00000e+00 1.14742e-21 0.00000e+00 3.57135e-21 1.34895e-22 0.00000e+00 9.38103e-22 0.00000e+00 1.94201e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.52932e-22 -2.51405e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.69764e-22 -2.39460e-22 0.00000e+00 -3.63075e-22 0.00000e+00 -2.34595e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.10965e-18 -1.61645e-18 -1.53430e-18 1.08408e-18 8.87927e-19 -3.56357e-18 -8.18905e-18 -7.21567e-18 -1.68653e-18 1.37499e-18 1.89685e-18 1.70559e-18 1.37117e-18 9.40879e-19 8.45223e-19 5.96561e-19 6.47209e-19 5.69504e-19 4.99242e-19 5.33411e-19 4.94390e-19 4.65859e-19 4.33660e-19 4.01678e-19 3.88228e-19 3.35518e-19 3.61454e-19 2.85499e-19 2.57747e-19 2.71730e-19 2.48793e-19 2.23053e-19 2.18636e-19 1.72003e-19 1.56769e-19 1.25149e-19 1.39284e-19 1.03851e-19 7.35930e-20 6.96462e-20 3.14806e-20 2.97640e-20 1.76389e-20 1.46210e-20 1.43714e-20 3.90963e-21 7.66552e-21 8.33975e-21 1.54411e-20 9.73888e-21 1.72380e-20 1.93134e-20 2.53960e-20 3.24655e-20 2.51490e-20 2.74098e-20 2.29903e-20 2.36022e-20 2.04447e-20 1.66109e-20 1.79601e-20 1.87760e-20 2.07006e-20 1.82396e-20 1.65946e-20 1.92834e-20 1.71687e-20 1.78508e-20 2.06560e-20 2.47531e-20 1.97585e-20 1.12468e-20 1.81230e-20 1.74070e-20 1.76244e-20 9.93420e-21 1.31267e-20 1.33730e-20 1.00905e-20 9.25166e-21 1.56853e-20 1.44895e-20 1.57669e-20 1.18148e-20 1.75340e-20 1.68500e-20 1.74596e-20 1.56792e-20 1.80071e-20 1.82633e-20 1.37379e-20 1.14381e-20 1.84134e-20 1.68160e-20 1.64223e-20 2.16869e-20 1.98757e-20 1.33315e-20 1.79163e-20 1.40819e-20 2.40320e-20 2.17505e-20 1.30178e-20 1.73898e-20 2.44030e-20 1.46814e-20 2.12843e-20 2.84325e-20 2.43065e-20 2.06865e-20 1.85373e-20 2.42554e-20 2.60276e-20 2.26994e-20 2.42555e-20 1.93563e-20 2.17365e-20 1.34911e-20 1.47200e-20 1.21980e-20 1.46222e-20 1.85108e-20 7.69302e-21 1.27146e-20 1.05445e-20 1.37037e-20 9.42348e-21 1.14032e-20 6.77544e-21 9.50644e-21 7.03498e-21 5.98268e-21 5.49986e-21 9.30683e-21 3.85930e-21 4.41550e-21 4.57109e-21 2.98372e-21 3.19439e-21 1.00425e-21 5.36592e-21 3.20639e-21 2.94850e-21 2.60357e-21 1.57326e-21 2.52888e-21 2.91637e-21 3.06308e-21 9.72251e-22 1.95626e-21 2.37416e-21 1.50126e-21 4.84629e-22 0.00000e+00 5.01715e-22 0.00000e+00 1.54009e-21 2.67638e-22 0.00000e+00 4.34021e-22 0.00000e+00 9.43759e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -9.57146e-23 -9.51369e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.18005e-22 -9.06165e-23 0.00000e+00 -1.15870e-22 0.00000e+00 -8.87755e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.67523e-19 3.14069e-18 1.68027e-18 5.19410e-18 2.56392e-18 -9.32789e-18 -2.36927e-17 -2.33292e-17 -9.46773e-18 -5.66862e-19 2.52569e-18 3.08752e-18 2.98539e-18 2.24198e-18 2.14887e-18 1.61625e-18 1.69811e-18 1.48279e-18 1.26365e-18 1.32126e-18 1.20176e-18 1.11604e-18 1.00649e-18 9.10516e-19 9.09599e-19 7.62750e-19 8.08390e-19 6.23337e-19 5.61412e-19 6.01824e-19 5.65496e-19 4.82753e-19 4.46205e-19 3.67343e-19 3.32368e-19 2.52965e-19 2.87549e-19 1.99302e-19 1.40382e-19 1.37763e-19 7.63678e-20 7.02040e-20 3.57373e-20 3.84227e-20 3.16658e-20 -5.54575e-21 5.02899e-21 1.91958e-21 2.37809e-20 8.59172e-21 1.08649e-20 1.35602e-20 3.18287e-20 5.19816e-20 4.01268e-20 5.01313e-20 4.49842e-20 5.19283e-20 4.74664e-20 4.23226e-20 4.25538e-20 4.83914e-20 5.15612e-20 4.25628e-20 3.93149e-20 4.67365e-20 3.75875e-20 4.49507e-20 4.52567e-20 5.65665e-20 4.80756e-20 2.55092e-20 4.22797e-20 3.52671e-20 3.18923e-20 2.11843e-20 2.55665e-20 2.50615e-20 2.17171e-20 1.71975e-20 3.12314e-20 2.60157e-20 2.79783e-20 1.96443e-20 3.23563e-20 2.94003e-20 3.01802e-20 2.75200e-20 3.63508e-20 3.13620e-20 2.58638e-20 1.90589e-20 3.32287e-20 2.81646e-20 2.85936e-20 3.77462e-20 3.60072e-20 2.36458e-20 2.99373e-20 2.25598e-20 4.28378e-20 3.89225e-20 2.36889e-20 3.07482e-20 4.43420e-20 2.49342e-20 3.60085e-20 4.88773e-20 4.22529e-20 3.54372e-20 3.15000e-20 4.13869e-20 4.51397e-20 3.90340e-20 4.20316e-20 3.34763e-20 3.74918e-20 2.33502e-20 2.52464e-20 2.10501e-20 2.46313e-20 2.55195e-20 1.27146e-20 2.36597e-20 1.91582e-20 2.39103e-20 1.61536e-20 1.97501e-20 1.17147e-20 1.75277e-20 1.26119e-20 1.05375e-20 9.81084e-21 1.60358e-20 6.65942e-21 7.84552e-21 7.90325e-21 5.22508e-21 5.24458e-21 1.74638e-21 9.22722e-21 5.49977e-21 5.12698e-21 4.27572e-21 2.69877e-21 4.35550e-21 5.04488e-21 5.25387e-21 1.68296e-21 3.37413e-21 4.26901e-21 2.72289e-21 8.35910e-22 0.00000e+00 8.57281e-22 0.00000e+00 2.61571e-21 3.98819e-22 0.00000e+00 7.57403e-22 0.00000e+00 1.55984e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.40925e-22 -1.40074e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.64290e-22 -1.33419e-22 0.00000e+00 -1.61318e-22 0.00000e+00 -1.30708e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.34196e-18 3.78643e-18 6.91193e-18 1.40009e-17 1.21474e-17 4.34376e-18 -4.89293e-18 -2.70087e-18 5.99674e-18 7.55045e-18 5.79065e-18 4.20300e-18 3.44604e-18 2.51331e-18 2.31040e-18 1.79912e-18 1.81095e-18 1.56266e-18 1.30472e-18 1.37375e-18 1.25002e-18 1.12728e-18 1.00950e-18 9.18514e-19 8.91014e-19 7.50297e-19 7.94610e-19 6.25824e-19 5.46575e-19 5.85658e-19 5.45503e-19 4.67926e-19 4.41041e-19 3.70913e-19 3.31666e-19 2.63812e-19 2.88801e-19 2.10433e-19 1.48423e-19 1.42200e-19 9.63529e-20 8.01402e-20 5.29570e-20 6.21891e-20 5.52436e-20 2.61993e-20 3.75124e-20 2.67827e-20 5.22334e-20 3.39801e-20 3.33005e-20 2.73778e-20 4.26842e-20 6.03925e-20 4.83559e-20 5.57463e-20 4.91382e-20 5.25716e-20 4.52183e-20 4.08468e-20 4.08509e-20 4.28023e-20 4.75698e-20 3.77943e-20 3.27116e-20 3.95742e-20 3.20195e-20 3.79229e-20 4.08818e-20 4.92983e-20 4.05346e-20 1.85570e-20 3.42447e-20 2.66211e-20 2.35489e-20 1.53467e-20 1.78203e-20 1.74975e-20 1.52266e-20 1.23725e-20 2.56022e-20 2.00585e-20 2.10207e-20 1.39345e-20 2.73936e-20 2.20616e-20 2.37560e-20 2.14638e-20 2.59419e-20 2.40647e-20 2.10113e-20 1.35660e-20 2.79938e-20 2.21678e-20 2.22995e-20 3.01101e-20 2.87992e-20 1.97281e-20 2.40638e-20 1.87030e-20 3.50949e-20 3.27210e-20 1.91425e-20 2.49170e-20 3.55632e-20 2.06163e-20 2.88194e-20 3.95764e-20 3.54206e-20 2.93065e-20 2.55927e-20 3.41473e-20 3.69819e-20 3.19042e-20 3.49540e-20 2.73087e-20 3.06755e-20 1.92995e-20 2.13320e-20 1.75277e-20 2.03501e-20 2.25647e-20 1.05445e-20 1.91582e-20 1.74465e-20 1.98766e-20 1.34085e-20 1.63376e-20 9.89388e-21 1.61218e-20 1.18821e-20 8.84672e-21 8.47749e-21 1.33483e-20 5.47596e-21 6.55665e-21 6.52908e-21 4.39418e-21 4.08024e-21 1.43416e-21 7.58783e-21 4.52055e-21 4.20961e-21 3.43220e-21 2.22007e-21 3.57851e-21 4.13780e-21 4.31950e-21 1.38421e-21 2.77157e-21 3.58374e-21 2.31425e-21 6.87320e-22 0.00000e+00 7.05531e-22 0.00000e+00 2.15309e-21 2.28163e-22 0.00000e+00 6.22358e-22 0.00000e+00 1.23425e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.08604e-22 -1.07949e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.28161e-22 -1.02819e-22 0.00000e+00 -1.25843e-22 0.00000e+00 -1.00730e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.43443e-18 3.58236e-18 7.90997e-18 1.64516e-17 1.79913e-17 1.00218e-17 -3.19352e-18 -5.51677e-18 2.98872e-18 6.71803e-18 6.66529e-18 5.71559e-18 4.98595e-18 3.79323e-18 3.45254e-18 2.74079e-18 2.67918e-18 2.35285e-18 1.99879e-18 2.03400e-18 1.82646e-18 1.69374e-18 1.50554e-18 1.37280e-18 1.32399e-18 1.15708e-18 1.17916e-18 9.44310e-19 8.48544e-19 8.94291e-19 8.18111e-19 7.34323e-19 6.89668e-19 5.80727e-19 5.08187e-19 4.32802e-19 4.51123e-19 3.68244e-19 2.97460e-19 2.79828e-19 1.93698e-19 1.90429e-19 1.49459e-19 1.38670e-19 1.37000e-19 1.02276e-19 1.16295e-19 1.02368e-19 1.32355e-19 9.81538e-20 1.13252e-19 9.95650e-20 1.07520e-19 1.24534e-19 1.09756e-19 1.08794e-19 9.15239e-20 8.72133e-20 7.26967e-20 6.74142e-20 6.07162e-20 6.81411e-20 6.86296e-20 5.70857e-20 5.01434e-20 5.90255e-20 4.80283e-20 5.05937e-20 5.37968e-20 6.56558e-20 5.07651e-20 2.70134e-20 4.46316e-20 3.53107e-20 3.21159e-20 1.84435e-20 2.18192e-20 2.20536e-20 1.66744e-20 1.27900e-20 2.78491e-20 2.36733e-20 2.46111e-20 1.64977e-20 2.69266e-20 2.75854e-20 2.77821e-20 2.63586e-20 3.03833e-20 2.98417e-20 2.49106e-20 1.72159e-20 2.97260e-20 2.77419e-20 2.76460e-20 3.81682e-20 3.62692e-20 2.30809e-20 3.11007e-20 2.31947e-20 4.44617e-20 3.96865e-20 2.27153e-20 3.15567e-20 4.52300e-20 2.48650e-20 3.76414e-20 5.20195e-20 4.37876e-20 3.74267e-20 3.29793e-20 4.41929e-20 4.83842e-20 4.21173e-20 4.56929e-20 3.63008e-20 4.03565e-20 2.54424e-20 2.69226e-20 2.27574e-20 2.64548e-20 2.92205e-20 1.37037e-20 2.39103e-20 1.98766e-20 2.61781e-20 1.74488e-20 2.13068e-20 1.27726e-20 1.81780e-20 1.26181e-20 1.14712e-20 1.06484e-20 1.72216e-20 7.13545e-21 8.59329e-21 8.61426e-21 5.70155e-21 5.81575e-21 1.86576e-21 9.89858e-21 5.90215e-21 5.48548e-21 4.63577e-21 2.89784e-21 4.67610e-21 5.40750e-21 5.64646e-21 1.80448e-21 3.61624e-21 4.62404e-21 2.97992e-21 8.94329e-22 0.00000e+00 9.21713e-22 0.00000e+00 2.81718e-21 4.83041e-22 0.00000e+00 8.09491e-22 0.00000e+00 1.71688e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.47736e-22 -1.46844e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.80044e-22 -1.39867e-22 0.00000e+00 -1.76787e-22 0.00000e+00 -1.37025e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.97850e-18 -1.89951e-18 -2.95255e-18 2.22225e-19 1.41342e-19 -5.72142e-18 -1.15362e-17 -1.15685e-17 -4.21059e-18 5.25638e-19 1.88780e-18 1.95604e-18 1.50393e-18 9.95187e-19 8.86302e-19 6.16639e-19 7.36959e-19 6.28885e-19 5.40938e-19 5.90846e-19 5.53573e-19 5.28441e-19 4.98970e-19 4.61322e-19 4.38414e-19 3.79647e-19 4.13226e-19 3.23719e-19 2.89103e-19 3.13239e-19 2.73225e-19 2.57083e-19 2.51138e-19 2.05926e-19 1.76059e-19 1.42164e-19 1.66686e-19 1.29192e-19 8.75040e-20 8.52307e-20 3.68822e-20 3.65247e-20 2.42934e-20 1.49589e-20 1.90564e-20 5.23407e-21 1.53022e-20 9.98659e-21 1.66312e-20 2.22488e-20 2.70853e-20 3.08628e-20 3.56823e-20 4.46301e-20 3.61689e-20 3.96126e-20 3.35940e-20 3.37284e-20 3.10027e-20 2.34032e-20 2.43684e-20 2.53605e-20 2.44813e-20 2.17208e-20 2.09993e-20 2.25481e-20 1.90386e-20 2.03924e-20 2.45364e-20 2.53828e-20 2.00191e-20 7.22149e-21 1.89071e-20 1.65740e-20 1.50771e-20 4.57134e-21 6.90289e-21 8.11230e-21 3.17879e-21 9.26590e-22 1.07262e-20 7.85996e-21 1.05639e-20 5.82343e-21 1.16795e-20 1.26517e-20 1.12605e-20 1.34363e-20 1.50810e-20 1.73545e-20 1.11164e-20 8.13013e-21 1.57832e-20 1.52155e-20 1.63016e-20 2.18982e-20 2.10948e-20 1.30302e-20 1.98191e-20 1.38084e-20 2.70507e-20 2.49452e-20 1.31468e-20 1.98011e-20 2.94954e-20 1.68006e-20 2.49627e-20 3.56554e-20 2.74527e-20 2.48680e-20 2.27775e-20 3.02523e-20 3.32472e-20 2.90100e-20 3.15677e-20 2.47826e-20 2.79203e-20 1.72493e-20 1.88154e-20 1.57288e-20 1.86275e-20 2.14061e-20 9.42348e-21 1.61536e-20 1.34085e-20 1.74488e-20 1.22520e-20 1.49156e-20 8.77575e-21 1.20940e-20 8.65088e-21 7.81047e-21 7.06212e-21 1.18205e-20 5.06406e-21 5.66228e-21 5.82185e-21 3.87655e-21 3.63762e-21 1.32502e-21 7.02299e-21 4.18727e-21 3.89219e-21 3.26286e-21 2.05503e-21 3.31461e-21 3.83474e-21 4.00179e-21 1.27938e-21 2.56570e-21 3.14111e-21 1.97336e-21 6.35287e-22 0.00000e+00 6.53396e-22 0.00000e+00 1.99650e-21 1.59835e-22 0.00000e+00 5.74587e-22 0.00000e+00 1.11420e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.10958e-22 -1.10289e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.29898e-22 -1.05048e-22 0.00000e+00 -1.27548e-22 0.00000e+00 -1.02914e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.92035e-18 -3.94015e-18 -6.64866e-18 -3.85462e-18 -6.41445e-18 -1.46126e-17 -1.94685e-17 -1.54140e-17 -3.96216e-18 1.30872e-18 2.03544e-18 1.75209e-18 1.23531e-18 7.09588e-19 6.70572e-19 3.95725e-19 6.08406e-19 4.99812e-19 4.34969e-19 5.17837e-19 5.17711e-19 5.05895e-19 4.87390e-19 4.55880e-19 4.45387e-19 3.87975e-19 4.38405e-19 3.37004e-19 3.09616e-19 3.41379e-19 2.97056e-19 2.81999e-19 2.78426e-19 2.30313e-19 1.93664e-19 1.58736e-19 1.91488e-19 1.47990e-19 9.93728e-20 9.87369e-20 4.06469e-20 4.35211e-20 2.74030e-20 1.35576e-20 1.90467e-20 9.48778e-22 1.58807e-20 7.93654e-21 1.52402e-20 2.60974e-20 3.19096e-20 3.85408e-20 4.23833e-20 5.55485e-20 4.45276e-20 4.97970e-20 4.25672e-20 4.14694e-20 3.97551e-20 3.01478e-20 3.06177e-20 3.22756e-20 3.02480e-20 2.67979e-20 2.68416e-20 2.80075e-20 2.41440e-20 2.54706e-20 2.99951e-20 3.05479e-20 2.49237e-20 8.68371e-21 2.34310e-20 2.04128e-20 1.80890e-20 4.75279e-21 7.55195e-21 9.26067e-21 2.91222e-21 -6.22638e-22 1.18465e-20 8.18056e-21 1.18344e-20 5.50608e-21 1.29661e-20 1.41697e-20 1.20906e-20 1.54345e-20 1.70299e-20 2.01986e-20 1.22762e-20 8.64762e-21 1.79834e-20 1.75306e-20 1.89642e-20 2.56397e-20 2.49232e-20 1.53496e-20 2.35367e-20 1.55828e-20 3.20352e-20 2.95572e-20 1.57542e-20 2.39008e-20 3.58141e-20 2.01731e-20 3.00082e-20 4.34629e-20 3.30332e-20 2.99028e-20 2.75530e-20 3.67881e-20 4.05161e-20 3.54350e-20 3.86108e-20 3.02154e-20 3.41027e-20 2.09534e-20 2.30177e-20 1.92303e-20 2.27302e-20 2.51569e-20 1.14032e-20 1.97501e-20 1.63376e-20 2.13068e-20 1.49156e-20 1.83015e-20 1.07142e-20 1.46857e-20 1.04765e-20 9.58533e-21 8.61445e-21 1.43415e-20 6.21014e-21 6.87384e-21 7.12045e-21 4.77184e-21 4.34388e-21 1.61898e-21 8.62694e-21 5.14821e-21 4.75696e-21 3.94364e-21 2.52835e-21 4.06993e-21 4.69434e-21 4.92439e-21 1.56868e-21 3.14630e-21 3.81619e-21 2.40229e-21 7.78790e-22 0.00000e+00 8.05609e-22 0.00000e+00 2.46822e-21 1.56184e-22 0.00000e+00 7.01300e-22 0.00000e+00 1.34683e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.24583e-22 -1.23832e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.56154e-22 -1.17948e-22 0.00000e+00 -1.53329e-22 0.00000e+00 -1.15551e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-6.41442e-19 1.61826e-18 3.91872e-18 8.46266e-18 8.93838e-18 4.94583e-18 -1.12683e-18 -2.15339e-18 1.85682e-18 3.40209e-18 3.20079e-18 2.68767e-18 2.28596e-18 1.71071e-18 1.53473e-18 1.19463e-18 1.19732e-18 1.02848e-18 8.63986e-19 8.92056e-19 8.10710e-19 7.41666e-19 6.70586e-19 6.07986e-19 5.81817e-19 4.98980e-19 5.18430e-19 4.15120e-19 3.66257e-19 3.87199e-19 3.49910e-19 3.15490e-19 3.02004e-19 2.54131e-19 2.26170e-19 1.89117e-19 2.02410e-19 1.61123e-19 1.24909e-19 1.17622e-19 7.60441e-20 7.29426e-20 5.64769e-20 5.17744e-20 5.14339e-20 3.39074e-20 4.27865e-20 3.25605e-20 4.50086e-20 3.56907e-20 4.01834e-20 3.56396e-20 4.24410e-20 5.03086e-20 4.40554e-20 4.66541e-20 3.97291e-20 3.89894e-20 3.63736e-20 3.06149e-20 2.86544e-20 3.17384e-20 3.17898e-20 2.68233e-20 2.45064e-20 2.84096e-20 2.33611e-20 2.49615e-20 2.76517e-20 3.12427e-20 2.48696e-20 1.27694e-20 2.22851e-20 1.79137e-20 1.59168e-20 8.21416e-21 8.91499e-21 1.01669e-20 6.94446e-21 4.77207e-21 1.30616e-20 9.74119e-21 1.06298e-20 6.91476e-21 1.22950e-20 1.21697e-20 1.16348e-20 1.19228e-20 1.29598e-20 1.38641e-20 1.12230e-20 7.14862e-21 1.36216e-20 1.29449e-20 1.29986e-20 1.75697e-20 1.67905e-20 1.07113e-20 1.48847e-20 1.11687e-20 2.11744e-20 1.95052e-20 1.08082e-20 1.48491e-20 2.21263e-20 1.25648e-20 1.82676e-20 2.55543e-20 2.03486e-20 1.83673e-20 1.63602e-20 2.20446e-20 2.39665e-20 2.07895e-20 2.28230e-20 1.77851e-20 1.99356e-20 1.24943e-20 1.34620e-20 1.13378e-20 1.33013e-20 1.54931e-20 6.77544e-21 1.17147e-20 9.89388e-21 1.27726e-20 8.77575e-21 1.07142e-20 6.45433e-21 9.00516e-21 6.29892e-21 5.74183e-21 5.32531e-21 8.62210e-21 3.58440e-21 4.16421e-21 4.22346e-21 2.86935e-21 2.51191e-21 9.33868e-22 4.98374e-21 2.97905e-21 2.73850e-21 2.29129e-21 1.46152e-21 2.34747e-21 2.70674e-21 2.84403e-21 9.02781e-22 1.81713e-21 2.28798e-21 1.47610e-21 4.50642e-22 0.00000e+00 4.66086e-22 0.00000e+00 1.43069e-21 9.27028e-23 0.00000e+00 4.03110e-22 0.00000e+00 7.80067e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.80345e-23 -6.76239e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -8.99644e-23 -6.44107e-23 0.00000e+00 -8.83369e-23 0.00000e+00 -6.31021e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.91586e-18 7.25910e-18 1.32001e-17 2.19404e-17 2.22558e-17 1.55427e-17 3.32818e-18 1.28418e-18 7.01059e-18 8.01825e-18 6.55735e-18 5.09068e-18 4.36002e-18 3.30450e-18 3.00567e-18 2.40153e-18 2.31466e-18 2.00813e-18 1.66969e-18 1.71186e-18 1.52996e-18 1.37106e-18 1.21337e-18 1.09504e-18 1.05497e-18 8.88799e-19 9.18276e-19 7.29048e-19 6.30464e-19 6.71594e-19 6.26440e-19 5.35160e-19 4.97582e-19 4.21546e-19 3.78299e-19 3.02625e-19 3.22735e-19 2.38794e-19 1.76412e-19 1.67593e-19 1.22664e-19 1.03311e-19 7.26909e-20 8.49909e-20 7.62926e-20 4.40301e-20 5.43007e-20 4.16771e-20 7.13719e-20 4.22308e-20 4.06365e-20 2.89963e-20 4.66784e-20 6.27177e-20 5.18692e-20 5.80363e-20 5.11362e-20 5.50948e-20 4.58472e-20 4.33413e-20 4.13734e-20 4.57041e-20 5.08569e-20 3.98368e-20 3.37135e-20 4.22118e-20 3.31820e-20 3.98950e-20 4.25253e-20 5.28007e-20 4.27839e-20 2.06528e-20 3.59610e-20 2.67277e-20 2.34237e-20 1.68939e-20 1.86766e-20 1.80506e-20 1.68800e-20 1.41800e-20 2.70413e-20 2.11010e-20 2.10153e-20 1.45753e-20 2.77390e-20 2.20559e-20 2.41779e-20 2.11132e-20 2.57929e-20 2.28295e-20 2.17772e-20 1.34855e-20 2.75066e-20 2.14198e-20 2.13128e-20 2.89353e-20 2.76517e-20 1.88642e-20 2.22621e-20 1.80058e-20 3.34616e-20 3.11160e-20 1.82555e-20 2.31038e-20 3.28324e-20 1.89122e-20 2.63023e-20 3.56627e-20 3.27439e-20 2.69515e-20 2.31093e-20 3.09444e-20 3.35069e-20 2.87482e-20 3.16480e-20 2.47253e-20 2.76256e-20 1.76083e-20 1.91612e-20 1.58384e-20 1.81951e-20 1.99542e-20 9.50644e-21 1.75277e-20 1.61218e-20 1.81780e-20 1.20940e-20 1.46857e-20 9.00516e-21 1.50378e-20 1.09419e-20 8.06330e-21 7.86880e-21 1.21674e-20 4.89507e-21 6.07382e-21 5.92367e-21 3.99257e-21 3.71935e-21 1.28746e-21 6.76755e-21 4.02568e-21 3.77836e-21 3.05388e-21 1.97638e-21 3.19320e-21 3.70401e-21 3.84409e-21 1.23826e-21 2.47647e-21 3.31021e-21 2.15674e-21 6.14464e-22 0.00000e+00 6.26410e-22 0.00000e+00 1.90460e-21 2.33587e-22 0.00000e+00 5.59798e-22 0.00000e+00 1.11296e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -9.47047e-23 -9.41331e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.05427e-22 -8.96604e-23 0.00000e+00 -1.03520e-22 0.00000e+00 -8.78388e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.90506e-19 -4.61005e-19 -8.56923e-19 1.90381e-18 -1.65842e-18 -7.59142e-18 -1.07083e-17 -4.92054e-18 3.01620e-18 4.27202e-18 2.73119e-18 1.55077e-18 1.04917e-18 6.21788e-19 6.03881e-19 4.00903e-19 4.92620e-19 4.20018e-19 3.55096e-19 4.24656e-19 4.09862e-19 3.61534e-19 3.39042e-19 3.16960e-19 3.16567e-19 2.54696e-19 3.00953e-19 2.27810e-19 1.98324e-19 2.17022e-19 2.09078e-19 1.67988e-19 1.64476e-19 1.31044e-19 1.21714e-19 8.49476e-20 1.04666e-19 5.83688e-20 2.14276e-20 2.20811e-20 6.35351e-21 -7.83918e-21 -1.94766e-20 -7.83878e-21 -1.34467e-20 -2.49292e-20 -2.12052e-20 -2.08522e-20 -9.84735e-21 -1.07488e-20 -1.38494e-20 -1.02215e-20 6.17840e-23 1.30795e-20 4.15848e-21 1.11847e-20 1.12166e-20 1.60325e-20 1.29338e-20 1.08005e-20 1.51272e-20 1.24934e-20 1.77460e-20 1.34871e-20 1.15914e-20 1.38092e-20 1.22080e-20 1.61019e-20 1.83153e-20 2.26256e-20 1.98709e-20 7.71912e-21 1.63442e-20 1.45485e-20 1.37904e-20 9.56704e-21 1.26106e-20 1.18391e-20 1.10123e-20 1.01866e-20 1.76098e-20 1.47631e-20 1.59924e-20 1.12380e-20 2.19324e-20 1.59122e-20 1.79663e-20 1.53772e-20 1.92041e-20 1.74355e-20 1.42594e-20 1.05773e-20 2.15933e-20 1.58648e-20 1.58410e-20 2.06787e-20 1.93876e-20 1.41081e-20 1.65535e-20 1.32325e-20 2.31289e-20 2.19890e-20 1.35478e-20 1.69307e-20 2.32911e-20 1.44909e-20 1.93605e-20 2.59060e-20 2.45572e-20 1.94997e-20 1.71467e-20 2.23042e-20 2.38879e-20 2.05919e-20 2.22983e-20 1.74855e-20 1.98416e-20 1.23126e-20 1.41732e-20 1.13356e-20 1.33914e-20 1.54566e-20 7.03498e-21 1.26119e-20 1.18821e-20 1.26181e-20 8.65088e-21 1.04765e-20 6.29892e-21 1.09419e-20 8.57273e-21 5.58463e-21 5.40641e-21 8.65420e-21 3.54518e-21 4.12321e-21 4.17625e-21 2.77228e-21 2.72685e-21 9.27277e-22 4.91319e-21 2.92638e-21 2.72167e-21 2.25276e-21 1.43778e-21 2.31549e-21 2.67429e-21 2.79648e-21 8.95990e-22 1.79308e-21 2.25228e-21 1.43299e-21 4.44927e-22 0.00000e+00 4.57121e-22 0.00000e+00 1.39553e-21 1.72759e-22 0.00000e+00 4.02516e-22 0.00000e+00 8.17805e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -8.13320e-23 -8.08411e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -9.28071e-23 -7.70000e-23 0.00000e+00 -9.11282e-23 0.00000e+00 -7.54356e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.72700e-19 1.33262e-18 2.93634e-18 6.65131e-18 6.58521e-18 2.60662e-18 -2.82652e-18 -3.19814e-18 1.13866e-18 2.77642e-18 2.64225e-18 2.21117e-18 1.90476e-18 1.42155e-18 1.30109e-18 1.01103e-18 1.02939e-18 8.84348e-19 7.44700e-19 7.74164e-19 7.08127e-19 6.51887e-19 5.88237e-19 5.33048e-19 5.16965e-19 4.45641e-19 4.63412e-19 3.68764e-19 3.28422e-19 3.49320e-19 3.16766e-19 2.85327e-19 2.71122e-19 2.30342e-19 2.02003e-19 1.70498e-19 1.83052e-19 1.46211e-19 1.14093e-19 1.08381e-19 7.15413e-20 6.97313e-20 5.33294e-20 4.81352e-20 4.77458e-20 3.08038e-20 3.95938e-20 3.03713e-20 4.16248e-20 3.34023e-20 3.71729e-20 3.33438e-20 3.83168e-20 4.65808e-20 4.03833e-20 4.27842e-20 3.67220e-20 3.57497e-20 3.29555e-20 2.86571e-20 2.60549e-20 2.95650e-20 2.91104e-20 2.44433e-20 2.25416e-20 2.58445e-20 2.11742e-20 2.27648e-20 2.46084e-20 2.81181e-20 2.25668e-20 1.13135e-20 2.00229e-20 1.57445e-20 1.36415e-20 6.92749e-21 7.72652e-21 8.55529e-21 5.75146e-21 3.44123e-21 1.10075e-20 8.10497e-21 8.91935e-21 5.39061e-21 1.03253e-20 1.02772e-20 9.60456e-21 1.02216e-20 1.12502e-20 1.19270e-20 9.56080e-21 5.87200e-21 1.16659e-20 1.10236e-20 1.12338e-20 1.53516e-20 1.48299e-20 9.27558e-21 1.29956e-20 9.36723e-21 1.86700e-20 1.71109e-20 9.49227e-21 1.32414e-20 1.96822e-20 1.09905e-20 1.60964e-20 2.28145e-20 1.81038e-20 1.61998e-20 1.44560e-20 1.95617e-20 2.14175e-20 1.85939e-20 2.04321e-20 1.59442e-20 1.78467e-20 1.11753e-20 1.20037e-20 1.01467e-20 1.18042e-20 1.30911e-20 5.98268e-21 1.05375e-20 8.84672e-21 1.14712e-20 7.81047e-21 9.58533e-21 5.74183e-21 8.06330e-21 5.58463e-21 5.15122e-21 4.76431e-21 7.66175e-21 3.20927e-21 3.74856e-21 3.78710e-21 2.56871e-21 2.27083e-21 8.36804e-22 4.45898e-21 2.66211e-21 2.45754e-21 2.02724e-21 1.30720e-21 2.10327e-21 2.42571e-21 2.54558e-21 8.10387e-22 1.62636e-21 2.05846e-21 1.32778e-21 4.02713e-22 0.00000e+00 4.16597e-22 0.00000e+00 1.27678e-21 9.51475e-23 0.00000e+00 3.62175e-22 0.00000e+00 7.01717e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.67819e-23 -5.64392e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.52590e-23 -5.37575e-23 0.00000e+00 -7.38976e-23 0.00000e+00 -5.26654e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.25582e-18 5.38847e-18 1.12661e-17 1.78256e-17 1.98564e-17 1.67566e-17 8.11536e-18 4.34564e-18 5.56727e-18 5.42377e-18 4.58688e-18 3.77486e-18 3.34080e-18 2.60403e-18 2.33949e-18 1.88298e-18 1.77378e-18 1.53411e-18 1.28273e-18 1.28415e-18 1.14487e-18 1.02782e-18 9.13781e-19 8.19162e-19 7.86022e-19 6.72355e-19 6.78635e-19 5.49144e-19 4.80003e-19 5.00803e-19 4.60139e-19 4.04753e-19 3.78788e-19 3.23817e-19 2.90475e-19 2.45531e-19 2.51510e-19 2.00905e-19 1.63661e-19 1.52246e-19 1.15914e-19 1.06000e-19 8.28548e-20 8.29357e-20 7.76673e-20 5.57095e-20 6.25277e-20 4.90585e-20 6.61497e-20 4.35995e-20 4.58912e-20 3.51420e-20 4.37318e-20 5.26092e-20 4.60645e-20 4.80911e-20 4.17735e-20 4.16259e-20 3.68037e-20 3.41982e-20 2.96266e-20 3.57131e-20 3.63845e-20 2.95044e-20 2.63397e-20 3.16787e-20 2.56909e-20 2.79784e-20 2.98674e-20 3.66833e-20 2.92406e-20 1.66986e-20 2.53785e-20 1.92685e-20 1.66823e-20 1.15987e-20 1.18973e-20 1.24036e-20 1.09492e-20 8.69042e-21 1.66921e-20 1.28944e-20 1.23253e-20 8.97819e-21 1.57113e-20 1.34903e-20 1.36819e-20 1.26490e-20 1.40382e-20 1.32004e-20 1.31703e-20 7.78408e-21 1.48944e-20 1.30025e-20 1.25050e-20 1.69041e-20 1.60169e-20 1.03089e-20 1.30792e-20 1.06669e-20 1.96089e-20 1.80892e-20 1.06993e-20 1.31449e-20 1.90478e-20 1.10622e-20 1.53491e-20 2.07167e-20 1.77350e-20 1.55796e-20 1.33297e-20 1.80891e-20 1.95871e-20 1.67768e-20 1.85891e-20 1.44574e-20 1.60523e-20 1.02881e-20 1.08432e-20 9.25275e-21 1.06089e-20 1.18259e-20 5.49986e-21 9.81084e-21 8.47749e-21 1.06484e-20 7.06212e-21 8.61445e-21 5.32531e-21 7.86880e-21 5.40641e-21 4.76431e-21 4.64568e-21 7.14873e-21 2.84205e-21 3.54236e-21 3.46287e-21 2.37664e-21 2.04301e-21 7.42769e-22 3.94230e-21 2.35173e-21 2.17935e-21 1.78319e-21 1.15407e-21 1.85793e-21 2.14745e-21 2.24521e-21 7.16819e-22 1.43929e-21 1.92866e-21 1.27397e-21 3.57044e-22 0.00000e+00 3.67133e-22 0.00000e+00 1.12274e-21 1.02776e-22 0.00000e+00 3.21675e-22 0.00000e+00 6.25997e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.31259e-23 -4.28656e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.86700e-23 -4.08288e-23 0.00000e+00 -5.76087e-23 0.00000e+00 -3.99993e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.78370e-19 3.40189e-18 7.25894e-18 1.36946e-17 1.52161e-17 9.53826e-18 -7.81192e-19 -3.80839e-18 1.07709e-18 3.87926e-18 4.24542e-18 3.75702e-18 3.19041e-18 2.38557e-18 2.14096e-18 1.66819e-18 1.64440e-18 1.42220e-18 1.21195e-18 1.23388e-18 1.11211e-18 1.02118e-18 9.22783e-19 8.35088e-19 8.01018e-19 6.86227e-19 7.10121e-19 5.64028e-19 4.96409e-19 5.24802e-19 4.73380e-19 4.19638e-19 3.94102e-19 3.30430e-19 2.94441e-19 2.38692e-19 2.62829e-19 2.02558e-19 1.55729e-19 1.46454e-19 9.19275e-20 8.46494e-20 6.07251e-20 5.66537e-20 5.68786e-20 3.33488e-20 4.27949e-20 3.55879e-20 5.03492e-20 3.61144e-20 4.40596e-20 3.85782e-20 5.04866e-20 5.97307e-20 5.14672e-20 5.51295e-20 4.55641e-20 4.68682e-20 4.28801e-20 3.71409e-20 3.41951e-20 3.99120e-20 3.89527e-20 3.47358e-20 3.03547e-20 3.64096e-20 2.98056e-20 3.36910e-20 3.57688e-20 4.16243e-20 3.29381e-20 1.86494e-20 3.03986e-20 2.52618e-20 2.24279e-20 1.33114e-20 1.51992e-20 1.63482e-20 1.24543e-20 1.08747e-20 2.03150e-20 1.67600e-20 1.77722e-20 1.29133e-20 2.18431e-20 2.02901e-20 1.91464e-20 1.87531e-20 2.19757e-20 2.15477e-20 1.76530e-20 1.24681e-20 2.25229e-20 2.01357e-20 2.00562e-20 2.63335e-20 2.51638e-20 1.57671e-20 2.18649e-20 1.72592e-20 3.06118e-20 2.82746e-20 1.61964e-20 2.15036e-20 3.07589e-20 1.84092e-20 2.57234e-20 3.50756e-20 2.88190e-20 2.56141e-20 2.26356e-20 3.01964e-20 3.28264e-20 2.83032e-20 3.07441e-20 2.44570e-20 2.72562e-20 1.69418e-20 1.82945e-20 1.53394e-20 1.80212e-20 2.29814e-20 9.30683e-21 1.60358e-20 1.33483e-20 1.72216e-20 1.18205e-20 1.43415e-20 8.62210e-21 1.21674e-20 8.65420e-21 7.66175e-21 7.14873e-21 1.20576e-20 4.81506e-21 5.63011e-21 5.69556e-21 3.81569e-21 3.59189e-21 1.25805e-21 6.68377e-21 3.99121e-21 3.68955e-21 3.19060e-21 1.95774e-21 3.14995e-21 3.64028e-21 3.80922e-21 1.21360e-21 2.44043e-21 3.07564e-21 1.97298e-21 6.05330e-22 0.00000e+00 6.23221e-22 0.00000e+00 1.90807e-21 2.39964e-22 0.00000e+00 5.43914e-22 0.00000e+00 1.09030e-21 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.70408e-23 -7.65758e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.04491e-22 -7.29373e-23 0.00000e+00 -1.02601e-22 0.00000e+00 -7.14555e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.84106e-18 -2.46697e-18 -4.42791e-18 -4.35412e-18 -5.74107e-18 -8.81495e-18 -9.75135e-18 -7.62273e-18 -3.01132e-18 -5.93035e-19 -1.24693e-20 6.13003e-20 -8.78192e-20 -1.86650e-19 -1.60309e-19 -1.92313e-19 -8.25637e-20 -8.44692e-20 -6.52473e-20 -3.12060e-20 -4.40383e-21 1.08236e-20 2.70390e-20 2.98565e-20 3.28753e-20 2.91166e-20 4.98223e-20 3.21678e-20 3.18479e-20 4.26062e-20 3.24628e-20 3.60625e-20 3.91088e-20 2.98526e-20 2.12211e-20 1.42594e-20 2.81580e-20 1.84320e-20 4.16121e-21 6.57727e-21 -9.38908e-21 -7.44073e-21 -9.43121e-21 -1.39701e-20 -1.08799e-20 -1.42339e-20 -9.19977e-21 -9.26246e-21 -9.66437e-21 -2.74743e-22 9.75437e-22 6.44522e-21 6.95452e-21 1.09542e-20 7.34726e-21 9.38894e-21 8.10618e-21 8.13695e-21 7.94084e-21 4.71377e-21 6.17406e-21 5.41228e-21 4.63425e-21 4.39305e-21 5.09383e-21 4.49701e-21 4.01823e-21 4.33522e-21 6.03645e-21 4.98724e-21 4.14118e-21 -5.24868e-22 4.34366e-21 4.12477e-21 3.69323e-21 -7.79001e-22 5.02905e-22 9.68733e-22 -1.26951e-21 -2.29516e-21 1.62114e-21 7.96206e-22 2.45007e-21 3.24058e-22 2.56097e-21 3.15522e-21 2.31372e-21 4.07686e-21 4.47367e-21 5.96412e-21 2.62431e-21 2.01179e-21 4.92179e-21 4.81516e-21 5.65804e-21 7.73217e-21 7.63748e-21 4.50939e-21 7.56986e-21 4.56173e-21 9.96327e-21 9.23936e-21 4.67987e-21 7.76626e-21 1.16796e-20 6.58713e-21 9.93458e-21 1.47024e-20 1.09176e-20 9.86574e-21 9.28891e-21 1.23334e-20 1.36751e-20 1.20355e-20 1.30344e-20 1.02336e-20 1.16159e-20 7.04511e-21 7.83728e-21 6.51023e-21 7.73709e-21 8.60369e-21 3.85930e-21 6.65942e-21 5.47596e-21 7.13545e-21 5.06406e-21 6.21014e-21 3.58440e-21 4.89507e-21 3.54518e-21 3.20927e-21 2.84205e-21 4.81506e-21 2.13235e-21 2.29394e-21 2.40070e-21 1.59171e-21 1.49196e-21 5.56845e-22 2.95737e-21 1.76237e-21 1.63637e-21 1.34952e-21 8.65458e-22 1.39494e-21 1.61186e-21 1.68490e-21 5.38617e-22 1.07934e-21 1.28475e-21 7.94630e-22 2.67350e-22 0.00000e+00 2.75272e-22 0.00000e+00 8.41376e-22 5.20885e-23 0.00000e+00 2.41689e-22 0.00000e+00 4.60908e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.62823e-23 -4.60029e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.41278e-23 -4.38171e-23 0.00000e+00 -5.31486e-23 0.00000e+00 -4.29269e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
6.99335e-19 3.87758e-18 7.41279e-18 1.18403e-17 1.44420e-17 1.24259e-17 5.21209e-18 5.28747e-19 1.13608e-18 2.33374e-18 2.77354e-18 2.62823e-18 2.36379e-18 1.85434e-18 1.66782e-18 1.35058e-18 1.26985e-18 1.11869e-18 9.44844e-19 9.40275e-19 8.27648e-19 7.58231e-19 6.70275e-19 6.04703e-19 5.77526e-19 5.03037e-19 5.00766e-19 4.04361e-19 3.57164e-19 3.73760e-19 3.41488e-19 3.04288e-19 2.80946e-19 2.38689e-19 2.09978e-19 1.77496e-19 1.82277e-19 1.49367e-19 1.23075e-19 1.15734e-19 8.49754e-20 8.19758e-20 6.51382e-20 6.27026e-20 6.13253e-20 4.70507e-20 5.12065e-20 4.51957e-20 5.78139e-20 4.06698e-20 4.49891e-20 3.69313e-20 4.09163e-20 4.61644e-20 4.13229e-20 4.02719e-20 3.39475e-20 3.28778e-20 2.63509e-20 2.52981e-20 2.20791e-20 2.56683e-20 2.60132e-20 2.11832e-20 1.82763e-20 2.20571e-20 1.73422e-20 1.88455e-20 1.98937e-20 2.47967e-20 1.89377e-20 1.01758e-20 1.65265e-20 1.23233e-20 1.09821e-20 7.10878e-21 7.97906e-21 7.74089e-21 6.51195e-21 5.14113e-21 1.04696e-20 8.74733e-21 8.54531e-21 6.04706e-21 9.60371e-21 9.65185e-21 9.86673e-21 9.14575e-21 1.07783e-20 1.00534e-20 9.24403e-21 6.06059e-21 1.03395e-20 9.46434e-21 9.46206e-21 1.30865e-20 1.24773e-20 7.78640e-21 1.02851e-20 7.97720e-21 1.52137e-20 1.35364e-20 7.67100e-21 1.04358e-20 1.49258e-20 8.11386e-21 1.23279e-20 1.68449e-20 1.43769e-20 1.23137e-20 1.06737e-20 1.43166e-20 1.57533e-20 1.36296e-20 1.48638e-20 1.18370e-20 1.30650e-20 8.36305e-21 8.62890e-21 7.37513e-21 8.46834e-21 9.09920e-21 4.41550e-21 7.84552e-21 6.55665e-21 8.59329e-21 5.66228e-21 6.87384e-21 4.16421e-21 6.07382e-21 4.12321e-21 3.74856e-21 3.54236e-21 5.63011e-21 2.29394e-21 2.87713e-21 2.80343e-21 1.84850e-21 1.91546e-21 6.06139e-22 3.16831e-21 1.88551e-21 1.78205e-21 1.47972e-21 9.24293e-22 1.50077e-21 1.74988e-21 1.80163e-21 5.81415e-22 1.16377e-21 1.55001e-21 1.00364e-21 2.87644e-22 0.00000e+00 2.92372e-22 0.00000e+00 8.86917e-22 1.72666e-22 0.00000e+00 2.63759e-22 0.00000e+00 5.56425e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.95540e-23 -4.92550e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.29047e-23 -4.69146e-23 0.00000e+00 -5.19476e-23 0.00000e+00 -4.59615e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.07502e-18 -2.15137e-19 -4.20236e-21 1.89927e-18 1.56456e-18 -1.38032e-18 -4.52422e-18 -3.84704e-18 -7.73264e-20 1.51639e-18 1.56958e-18 1.31907e-18 1.10243e-18 7.96250e-19 7.32072e-19 5.57174e-19 5.81387e-19 5.08906e-19 4.36455e-19 4.58272e-19 4.20995e-19 3.97066e-19 3.58054e-19 3.29498e-19 3.20751e-19 2.81493e-19 2.94118e-19 2.32759e-19 2.11848e-19 2.25954e-19 2.05523e-19 1.86495e-19 1.77313e-19 1.47545e-19 1.28154e-19 1.08303e-19 1.16849e-19 9.42908e-20 7.34213e-20 6.99065e-20 4.35819e-20 4.43394e-20 3.36184e-20 2.93568e-20 2.99517e-20 2.07959e-20 2.55922e-20 2.28295e-20 3.00409e-20 2.43790e-20 2.92390e-20 2.76760e-20 2.94549e-20 3.49195e-20 3.01261e-20 3.02824e-20 2.53745e-20 2.40179e-20 2.03509e-20 1.80731e-20 1.69739e-20 1.82804e-20 1.83232e-20 1.54105e-20 1.38612e-20 1.58601e-20 1.31306e-20 1.36810e-20 1.48992e-20 1.75997e-20 1.37068e-20 6.66167e-21 1.22590e-20 1.00997e-20 9.33169e-21 4.54589e-21 5.88598e-21 6.07142e-21 4.03858e-21 2.84609e-21 7.55652e-21 6.47226e-21 7.22087e-21 4.52761e-21 7.70238e-21 8.11457e-21 8.02472e-21 7.97330e-21 9.13145e-21 9.41091e-21 7.08446e-21 5.13662e-21 9.03642e-21 8.53331e-21 8.68800e-21 1.19493e-20 1.13981e-20 7.23674e-21 1.00936e-20 7.22085e-21 1.40516e-20 1.25878e-20 7.12474e-21 1.02356e-20 1.47492e-20 8.15798e-21 1.24015e-20 1.73392e-20 1.43048e-20 1.22654e-20 1.09915e-20 1.46611e-20 1.60638e-20 1.40514e-20 1.51764e-20 1.20585e-20 1.34770e-20 8.39822e-21 9.01825e-21 7.57199e-21 8.88215e-21 9.92067e-21 4.57109e-21 7.90325e-21 6.52908e-21 8.61426e-21 5.82185e-21 7.12045e-21 4.22346e-21 5.92367e-21 4.17625e-21 3.78710e-21 3.46287e-21 5.69556e-21 2.40070e-21 2.80343e-21 2.85485e-21 1.88435e-21 1.91974e-21 6.26536e-22 3.33354e-21 1.98948e-21 1.84114e-21 1.56004e-21 9.76615e-22 1.57351e-21 1.81744e-21 1.90248e-21 6.06312e-22 1.21686e-21 1.51589e-21 9.67098e-22 3.01104e-22 0.00000e+00 3.10981e-22 0.00000e+00 9.52183e-22 1.46847e-22 0.00000e+00 2.71406e-22 0.00000e+00 5.71071e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.16547e-23 -5.13430e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.36095e-23 -4.89034e-23 0.00000e+00 -6.24588e-23 0.00000e+00 -4.79099e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.74997e-19 2.92867e-19 9.14353e-19 2.59264e-18 2.02931e-18 -8.03837e-20 -2.18965e-18 -1.35847e-18 1.24658e-18 1.79206e-18 1.41948e-18 1.07416e-18 9.18109e-19 6.81308e-19 6.26759e-19 4.85536e-19 4.98280e-19 4.25507e-19 3.57054e-19 3.74620e-19 3.46263e-19 3.18577e-19 2.86608e-19 2.60628e-19 2.53894e-19 2.18280e-19 2.29093e-19 1.82212e-19 1.63223e-19 1.73707e-19 1.58212e-19 1.42195e-19 1.36304e-19 1.15642e-19 1.02243e-19 8.68684e-20 9.28650e-20 7.43244e-20 5.86604e-20 5.54676e-20 3.67243e-20 3.60684e-20 2.78641e-20 2.52525e-20 2.48274e-20 1.61268e-20 2.07963e-20 1.56704e-20 2.15829e-20 1.71000e-20 1.93350e-20 1.73506e-20 1.99157e-20 2.41712e-20 2.11158e-20 2.24497e-20 1.91873e-20 1.84482e-20 1.74906e-20 1.50571e-20 1.37165e-20 1.54816e-20 1.53120e-20 1.28881e-20 1.18710e-20 1.36956e-20 1.13567e-20 1.20023e-20 1.29349e-20 1.47973e-20 1.19445e-20 6.28031e-21 1.05862e-20 8.43008e-21 7.36694e-21 3.82395e-21 4.13806e-21 4.72410e-21 3.22097e-21 2.04382e-21 5.84570e-21 4.33217e-21 4.73385e-21 2.89613e-21 5.45198e-21 5.37601e-21 5.07964e-21 5.25267e-21 5.65607e-21 6.03152e-21 4.90154e-21 2.99773e-21 5.93000e-21 5.64712e-21 5.63282e-21 7.69532e-21 7.41386e-21 4.73333e-21 6.50748e-21 4.72544e-21 9.30685e-21 8.54699e-21 4.82881e-21 6.60579e-21 9.85742e-21 5.52071e-21 8.01786e-21 1.13315e-20 9.04859e-21 8.07823e-21 7.19297e-21 9.77438e-21 1.06319e-20 9.24162e-21 1.01549e-20 7.90021e-21 8.85334e-21 5.53427e-21 5.98569e-21 5.04527e-21 5.88752e-21 6.64716e-21 2.98372e-21 5.22508e-21 4.39418e-21 5.70155e-21 3.87655e-21 4.77184e-21 2.86935e-21 3.99257e-21 2.77228e-21 2.56871e-21 2.37664e-21 3.81569e-21 1.59171e-21 1.84850e-21 1.88435e-21 1.28896e-21 1.10375e-21 4.12547e-22 2.21785e-21 1.32675e-21 1.21026e-21 1.00853e-21 6.51657e-22 1.04381e-21 1.19826e-21 1.26820e-21 4.00825e-22 8.06521e-22 1.01145e-21 6.56860e-22 1.99967e-22 0.00000e+00 2.08387e-22 0.00000e+00 6.41823e-22 3.98243e-23 0.00000e+00 1.77903e-22 0.00000e+00 3.45652e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.54661e-23 -2.53124e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.82606e-23 -2.41097e-23 0.00000e+00 -3.75685e-23 0.00000e+00 -2.36199e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.84700e-18 -1.34145e-18 -2.30513e-18 -2.18808e-18 -1.63592e-18 -2.95882e-18 -4.65403e-18 -4.26604e-18 -1.87286e-18 6.38666e-20 7.36918e-19 7.90639e-19 6.53533e-19 4.71656e-19 4.33163e-19 3.47372e-19 3.21688e-19 3.27546e-19 3.04313e-19 3.00167e-19 2.56605e-19 2.63381e-19 2.24277e-19 2.17915e-19 2.10575e-19 2.00932e-19 1.96764e-19 1.56161e-19 1.52651e-19 1.59534e-19 1.50882e-19 1.36673e-19 1.24366e-19 9.66976e-20 7.99381e-20 7.00418e-20 6.84746e-20 6.03566e-20 5.10569e-20 4.73772e-20 3.11355e-20 3.46310e-20 2.72565e-20 2.44875e-20 2.59741e-20 2.71030e-20 2.45138e-20 3.31025e-20 3.87585e-20 2.69460e-20 3.64347e-20 3.44299e-20 3.09388e-20 3.28503e-20 2.90432e-20 2.33099e-20 1.80097e-20 1.53991e-20 5.59443e-21 8.73416e-21 8.29508e-21 7.50248e-21 8.80960e-21 7.23946e-21 4.44358e-21 5.79571e-21 4.72005e-21 3.94471e-21 3.65768e-21 8.00611e-21 4.44585e-21 2.65536e-21 3.75119e-21 3.92469e-21 5.29793e-21 3.65180e-21 6.54379e-21 4.85322e-21 4.29392e-21 5.01264e-21 5.52364e-21 7.71733e-21 7.85044e-21 6.01555e-21 6.98311e-21 8.26562e-21 9.69865e-21 7.44773e-21 9.92714e-21 8.43248e-21 6.40250e-21 6.63845e-21 8.34847e-21 7.53134e-21 7.35537e-21 1.04600e-20 9.46416e-21 6.26936e-21 8.02719e-21 6.10396e-21 1.06481e-20 8.52774e-21 5.34198e-21 8.09416e-21 9.99982e-21 5.17697e-21 9.26200e-21 1.19162e-20 1.19939e-20 8.63875e-21 7.55327e-21 9.51325e-21 1.05194e-20 9.38135e-21 9.45232e-21 8.20634e-21 8.96995e-21 5.65400e-21 5.77434e-21 4.80251e-21 5.68266e-21 6.19027e-21 3.19439e-21 5.24458e-21 4.08024e-21 5.81575e-21 3.63762e-21 4.34388e-21 2.51191e-21 3.71935e-21 2.72685e-21 2.27083e-21 2.04301e-21 3.59189e-21 1.49196e-21 1.91546e-21 1.91974e-21 1.10375e-21 1.98650e-21 3.94949e-22 2.05370e-21 1.21541e-21 1.16940e-21 1.10221e-21 5.96947e-22 9.78168e-22 1.14524e-21 1.16744e-21 3.80680e-22 7.55800e-22 9.49424e-22 5.86283e-22 1.85488e-22 0.00000e+00 1.88014e-22 0.00000e+00 5.66514e-22 3.67381e-22 0.00000e+00 1.73797e-22 0.00000e+00 5.16281e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.06066e-23 -6.02408e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.66138e-23 -5.73785e-23 0.00000e+00 -5.55897e-23 0.00000e+00 -5.62128e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-3.48508e-19 -3.49722e-19 -6.57248e-19 -4.72587e-19 -5.30435e-19 -1.25175e-18 -1.83630e-18 -1.82339e-18 -9.02927e-19 -2.31197e-19 1.34469e-20 7.34933e-20 3.30412e-20 5.58110e-22 9.43660e-22 -1.37977e-20 9.36740e-21 6.39837e-21 7.50803e-21 1.43376e-20 1.69741e-20 1.96064e-20 2.20975e-20 2.09514e-20 2.03025e-20 1.82380e-20 2.24541e-20 1.65525e-20 1.50828e-20 1.76656e-20 1.40919e-20 1.45057e-20 1.44398e-20 1.15141e-20 8.99107e-21 6.45519e-21 9.98750e-21 7.21478e-21 3.21652e-21 3.81468e-21 -6.19027e-22 -2.61585e-22 -1.00042e-21 -2.21511e-21 -1.44041e-21 -2.41163e-21 -1.29241e-21 -1.32318e-21 -1.36752e-21 8.59317e-22 1.09825e-21 2.30373e-21 2.42118e-21 3.40747e-21 2.42751e-21 2.87496e-21 2.46098e-21 2.50328e-21 2.27302e-21 1.43363e-21 1.82270e-21 1.57038e-21 1.38789e-21 1.27213e-21 1.43913e-21 1.27630e-21 1.08550e-21 1.21918e-21 1.64857e-21 1.37197e-21 1.12483e-21 -1.45687e-22 1.17160e-21 1.06014e-21 9.27291e-22 -1.84911e-22 1.60905e-22 2.22069e-22 -3.22393e-22 -6.04257e-22 4.23366e-22 2.19498e-22 6.15759e-22 9.43341e-23 6.47799e-22 8.24322e-22 5.94335e-22 1.06588e-21 1.20475e-21 1.56810e-21 7.09557e-22 5.46370e-22 1.27941e-21 1.25114e-21 1.50029e-21 2.03498e-21 2.02233e-21 1.16682e-21 1.98427e-21 1.20854e-21 2.63149e-21 2.43545e-21 1.21326e-21 2.02628e-21 3.05118e-21 1.71001e-21 2.60503e-21 3.84571e-21 2.84626e-21 2.57788e-21 2.42501e-21 3.21001e-21 3.57696e-21 3.14143e-21 3.40544e-21 2.68218e-21 3.03626e-21 1.85001e-21 2.03837e-21 1.69827e-21 2.01186e-21 2.20397e-21 1.00425e-21 1.74638e-21 1.43416e-21 1.86576e-21 1.32502e-21 1.61898e-21 9.33868e-22 1.28746e-21 9.27277e-22 8.36804e-22 7.42769e-22 1.25805e-21 5.56845e-22 6.06139e-22 6.26536e-22 4.12547e-22 3.94949e-22 1.46654e-22 7.70288e-22 4.58851e-22 4.30810e-22 3.51315e-22 2.25013e-22 3.64294e-22 4.23497e-22 4.38346e-22 1.40944e-22 2.82391e-22 3.40596e-22 2.09835e-22 6.98760e-23 0.00000e+00 7.13203e-23 0.00000e+00 2.16958e-22 1.55591e-23 0.00000e+00 6.36959e-23 0.00000e+00 1.20720e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.27442e-23 -1.26673e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.36439e-23 -1.20654e-23 0.00000e+00 -1.33970e-23 0.00000e+00 -1.18202e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.68164e-18 -3.80295e-18 -6.79661e-18 -6.88488e-18 -9.28794e-18 -1.36635e-17 -1.43970e-17 -1.05463e-17 -3.73513e-18 -5.71562e-19 -6.53244e-21 -4.27283e-22 -2.02055e-19 -3.24707e-19 -2.75206e-19 -3.12318e-19 -1.51644e-19 -1.50985e-19 -1.18278e-19 -6.67647e-20 -2.33898e-20 -2.73040e-22 2.40306e-20 3.02211e-20 3.67395e-20 3.27506e-20 6.34808e-20 3.97922e-20 4.14489e-20 5.59916e-20 4.29236e-20 4.80066e-20 5.35285e-20 4.06569e-20 2.94535e-20 2.05421e-20 3.96066e-20 2.61646e-20 6.70169e-21 9.88654e-21 -1.26683e-20 -9.40615e-21 -1.23173e-20 -1.89353e-20 -1.47638e-20 -1.95504e-20 -1.22873e-20 -1.26783e-20 -1.31520e-20 -7.89777e-25 2.17062e-21 9.84070e-21 1.04231e-20 1.63362e-20 1.12844e-20 1.43341e-20 1.23334e-20 1.21294e-20 1.23289e-20 7.59521e-21 9.53298e-21 8.42983e-21 7.39261e-21 6.99301e-21 7.93355e-21 7.16625e-21 6.52454e-21 6.83181e-21 9.10075e-21 7.72160e-21 6.53770e-21 3.08673e-23 6.68916e-21 6.43039e-21 5.80047e-21 -5.99070e-22 1.14086e-21 1.90542e-21 -1.31283e-21 -2.78775e-21 2.63101e-21 1.46884e-21 3.77257e-21 7.59962e-22 3.90636e-21 4.71596e-21 3.56225e-21 5.86413e-21 6.34839e-21 8.46009e-21 3.79746e-21 2.93958e-21 6.99702e-21 6.90557e-21 7.96345e-21 1.08312e-20 1.06640e-20 6.40313e-21 1.05793e-20 6.41674e-21 1.38723e-20 1.28683e-20 6.62508e-21 1.08288e-20 1.62839e-20 9.20843e-21 1.38386e-20 2.04301e-20 1.52049e-20 1.37222e-20 1.29161e-20 1.71667e-20 1.89772e-20 1.67090e-20 1.80900e-20 1.41875e-20 1.61137e-20 9.75980e-21 1.08954e-20 9.03867e-21 1.07617e-20 1.20534e-20 5.36592e-21 9.22722e-21 7.58783e-21 9.89858e-21 7.02299e-21 8.62694e-21 4.98374e-21 6.76755e-21 4.91319e-21 4.45898e-21 3.94230e-21 6.68377e-21 2.95737e-21 3.16831e-21 3.33354e-21 2.21785e-21 2.05370e-21 7.70288e-22 4.10761e-21 2.45045e-21 2.26294e-21 1.87503e-21 1.20352e-21 1.93629e-21 2.23267e-21 2.34300e-21 7.46386e-22 1.49729e-21 1.77084e-21 1.09813e-21 3.70916e-22 0.00000e+00 3.83451e-22 0.00000e+00 1.17486e-21 6.64790e-23 0.00000e+00 3.33759e-22 0.00000e+00 6.38147e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.27369e-23 -6.23583e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.67813e-23 -5.93953e-23 0.00000e+00 -7.53924e-23 0.00000e+00 -5.81886e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.49788e-18 -2.11965e-18 -3.75770e-18 -3.70600e-18 -5.08734e-18 -7.63619e-18 -8.11294e-18 -5.88469e-18 -1.96009e-18 -2.24363e-19 3.05255e-20 1.11023e-20 -1.04953e-19 -1.76754e-19 -1.47291e-19 -1.73095e-19 -7.86555e-20 -7.90746e-20 -6.05605e-20 -2.87463e-20 -3.34682e-21 9.48683e-21 2.35049e-20 2.63389e-20 3.04097e-20 2.73632e-20 4.57259e-20 3.06328e-20 3.13836e-20 3.94629e-20 3.11375e-20 3.35540e-20 3.68027e-20 2.84173e-20 2.22005e-20 1.64195e-20 2.77102e-20 1.94161e-20 7.96122e-21 9.62720e-21 -4.68828e-21 -2.24126e-21 -4.52572e-21 -8.76501e-21 -6.42403e-21 -9.64395e-21 -5.34324e-21 -5.85577e-21 -6.00974e-21 1.60866e-21 3.21506e-21 7.45942e-21 7.73883e-21 1.14030e-20 8.29540e-21 1.00516e-20 8.52380e-21 8.16605e-21 8.41899e-21 5.31307e-21 6.46926e-21 5.65250e-21 5.10252e-21 4.71625e-21 5.26229e-21 4.85352e-21 4.43662e-21 4.53875e-21 5.87522e-21 5.06671e-21 4.34692e-21 3.90841e-22 4.37678e-21 4.20668e-21 3.81679e-21 -8.16998e-23 9.26973e-22 1.43634e-21 -4.95876e-22 -1.41314e-21 1.83411e-21 1.12936e-21 2.47469e-21 6.64304e-22 2.54292e-21 3.03235e-21 2.35826e-21 3.64015e-21 3.88958e-21 5.17003e-21 2.39882e-21 1.86434e-21 4.26508e-21 4.26228e-21 4.84138e-21 6.54409e-21 6.44633e-21 3.91442e-21 6.37245e-21 3.90241e-21 8.32837e-21 7.72399e-21 4.03723e-21 6.48649e-21 9.77457e-21 5.53843e-21 8.30026e-21 1.22081e-20 9.11213e-21 8.20610e-21 7.72118e-21 1.02675e-20 1.13175e-20 9.97178e-21 1.07895e-20 8.46125e-21 9.60843e-21 5.81697e-21 6.50278e-21 5.38844e-21 6.43057e-21 7.26115e-21 3.20639e-21 5.49977e-21 4.52055e-21 5.90215e-21 4.18727e-21 5.14821e-21 2.97905e-21 4.02568e-21 2.92638e-21 2.66211e-21 2.35173e-21 3.99121e-21 1.76237e-21 1.88551e-21 1.98948e-21 1.32675e-21 1.21541e-21 4.58851e-22 2.45045e-21 1.46452e-21 1.34673e-21 1.11847e-21 7.18715e-22 1.15492e-21 1.33143e-21 1.39920e-21 4.44230e-22 8.93445e-22 1.05220e-21 6.54083e-22 2.21382e-22 0.00000e+00 2.29239e-22 0.00000e+00 7.03630e-22 3.66643e-23 0.00000e+00 1.98243e-22 0.00000e+00 3.79461e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.68827e-23 -3.66601e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.66657e-23 -3.49182e-23 0.00000e+00 -4.58215e-23 0.00000e+00 -3.42088e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.07539e-18 -1.12015e-18 -2.09102e-18 -1.56064e-18 -1.66528e-18 -3.69313e-18 -5.29517e-18 -5.26832e-18 -2.63500e-18 -6.74734e-19 4.94585e-20 2.23426e-19 9.63281e-20 -1.27326e-21 6.81871e-22 -4.21516e-20 2.60866e-20 1.78953e-20 2.26809e-20 4.19222e-20 4.94636e-20 5.73528e-20 6.53678e-20 6.22187e-20 6.03524e-20 5.48606e-20 6.66766e-20 4.94463e-20 4.55325e-20 5.25791e-20 4.21192e-20 4.36811e-20 4.34677e-20 3.49618e-20 2.66274e-20 1.98623e-20 2.97329e-20 2.19711e-20 1.01072e-20 1.16216e-20 -1.13980e-21 -2.84042e-22 -2.47554e-21 -6.28411e-21 -4.09458e-21 -6.73695e-21 -3.58719e-21 -3.69966e-21 -4.01856e-21 2.68894e-21 3.39781e-21 6.98390e-21 7.06557e-21 1.00844e-20 7.12699e-21 8.41775e-21 7.31006e-21 7.42935e-21 6.65034e-21 4.33667e-21 5.38918e-21 4.72425e-21 4.05862e-21 3.79110e-21 4.27171e-21 3.69825e-21 3.19621e-21 3.56683e-21 4.74465e-21 3.95722e-21 3.22546e-21 -4.22300e-22 3.32323e-21 3.06374e-21 2.64445e-21 -5.68406e-22 4.71350e-22 5.93652e-22 -1.00611e-21 -1.83358e-21 1.14599e-21 5.86745e-22 1.76200e-21 2.46715e-22 1.84911e-21 2.38409e-21 1.66469e-21 3.09990e-21 3.52101e-21 4.60392e-21 2.04617e-21 1.60323e-21 3.74634e-21 3.67383e-21 4.39968e-21 5.97822e-21 5.91169e-21 3.40542e-21 5.82596e-21 3.53664e-21 7.73271e-21 7.14100e-21 3.55727e-21 5.97252e-21 8.94361e-21 5.02622e-21 7.65036e-21 1.13078e-20 8.34399e-21 7.56855e-21 7.12285e-21 9.42209e-21 1.05162e-20 9.22755e-21 1.00098e-20 7.88373e-21 8.92276e-21 5.43912e-21 5.98683e-21 4.99461e-21 5.90829e-21 6.42569e-21 2.94850e-21 5.12698e-21 4.20961e-21 5.48548e-21 3.89219e-21 4.75696e-21 2.73850e-21 3.77836e-21 2.72167e-21 2.45754e-21 2.17935e-21 3.68955e-21 1.63637e-21 1.78205e-21 1.84114e-21 1.21026e-21 1.16940e-21 4.30810e-22 2.26294e-21 1.34673e-21 1.26728e-21 1.03245e-21 6.60892e-22 1.07116e-21 1.24496e-21 1.28824e-21 4.14897e-22 8.29478e-22 1.00097e-21 6.15955e-22 2.04993e-22 0.00000e+00 2.09429e-22 0.00000e+00 6.36589e-22 4.83842e-23 0.00000e+00 1.87514e-22 0.00000e+00 3.56318e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.83673e-23 -3.81358e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.05436e-23 -3.63238e-23 0.00000e+00 -3.98102e-23 0.00000e+00 -3.55858e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.67220e-18 -2.03566e-18 -3.97917e-18 -4.54070e-18 -5.15455e-18 -6.91213e-18 -7.59159e-18 -6.41756e-18 -3.31808e-18 -1.08019e-18 -2.08444e-19 3.83346e-20 7.36936e-21 -3.99913e-20 -3.09166e-20 -4.60928e-20 -1.13031e-22 5.84002e-21 1.28974e-20 2.10118e-20 2.61525e-20 3.77443e-20 3.85312e-20 3.83000e-20 3.90427e-20 3.46801e-20 4.44071e-20 3.15722e-20 2.93643e-20 3.54819e-20 3.07468e-20 2.95902e-20 3.08251e-20 2.12855e-20 1.69544e-20 1.03791e-20 1.71141e-20 1.08547e-20 2.58202e-21 2.59597e-21 -9.72844e-21 -8.67269e-21 -9.40482e-21 -1.19790e-20 -9.34733e-21 -1.07455e-20 -8.92229e-21 -6.15443e-21 -6.30042e-21 -3.19931e-21 -3.87235e-22 2.96432e-21 4.52309e-21 5.51303e-21 3.77703e-21 4.28428e-21 3.18556e-21 3.47083e-21 2.90795e-21 1.27420e-21 2.64359e-21 2.42524e-21 2.37008e-21 2.85987e-21 2.45523e-21 2.95032e-21 2.41530e-21 2.82363e-21 3.47579e-21 3.72143e-21 2.48914e-21 7.61135e-22 2.60434e-21 3.21025e-21 3.44807e-21 6.51017e-22 1.80440e-21 1.99950e-21 5.39493e-22 3.97284e-22 2.16231e-21 2.11966e-21 3.03968e-21 1.92734e-21 3.10445e-21 3.72883e-21 3.35835e-21 3.70296e-21 4.36659e-21 4.94280e-21 2.70736e-21 2.67829e-21 4.42651e-21 4.29814e-21 4.49136e-21 6.07773e-21 5.69552e-21 3.54067e-21 5.53580e-21 3.94791e-21 7.16880e-21 6.47728e-21 3.51159e-21 5.42091e-21 7.84377e-21 4.72649e-21 6.85782e-21 9.66140e-21 7.74905e-21 6.74436e-21 6.24311e-21 8.23037e-21 8.90992e-21 7.84422e-21 8.36474e-21 6.67417e-21 7.53961e-21 4.62323e-21 5.06208e-21 4.20075e-21 5.04905e-21 6.84088e-21 2.60357e-21 4.27572e-21 3.43220e-21 4.63577e-21 3.26286e-21 3.94364e-21 2.29129e-21 3.05388e-21 2.25276e-21 2.02724e-21 1.78319e-21 3.19060e-21 1.34952e-21 1.47972e-21 1.56004e-21 1.00853e-21 1.10221e-21 3.51315e-22 1.87503e-21 1.11847e-21 1.03245e-21 9.47941e-22 5.49355e-22 8.84058e-22 1.01917e-21 1.06978e-21 3.40570e-22 6.83290e-22 8.04122e-22 4.97496e-22 1.69159e-22 0.00000e+00 1.75048e-22 0.00000e+00 5.36577e-22 9.52348e-23 0.00000e+00 1.52231e-22 0.00000e+00 3.26429e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.22459e-23 -3.20513e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.86527e-23 -3.05284e-23 0.00000e+00 -3.79535e-23 0.00000e+00 -2.99082e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.00250e-19 -1.17573e-18 -2.09664e-18 -2.15904e-18 -2.95668e-18 -4.25793e-18 -4.36476e-18 -3.06306e-18 -9.90894e-19 -1.13635e-19 -2.06770e-21 -1.98927e-20 -7.55978e-20 -1.07086e-19 -8.93596e-20 -9.87284e-20 -5.01487e-20 -4.91827e-20 -3.84742e-20 -2.25362e-20 -8.66223e-21 -1.46091e-21 5.90010e-21 8.01580e-21 1.04438e-20 9.44428e-21 1.88246e-20 1.19090e-20 1.27472e-20 1.68082e-20 1.31371e-20 1.45214e-20 1.64026e-20 1.25261e-20 9.43106e-21 6.92531e-21 1.23764e-20 8.41640e-21 2.73789e-21 3.58534e-21 -3.17506e-21 -2.12408e-21 -3.07437e-21 -5.12257e-21 -3.98229e-21 -5.44249e-21 -3.30047e-21 -3.51046e-21 -3.63638e-21 2.27550e-22 9.74761e-22 3.21366e-21 3.34430e-21 5.17000e-21 3.65327e-21 4.59561e-21 3.95031e-21 3.82075e-21 3.99559e-21 2.52978e-21 3.08538e-21 2.72780e-21 2.43577e-21 2.29766e-21 2.56767e-21 2.35370e-21 2.16451e-21 2.23014e-21 2.85528e-21 2.46870e-21 2.12578e-21 2.04945e-22 2.12853e-21 2.06283e-21 1.86083e-21 -6.10712e-23 4.43832e-22 6.93201e-22 -2.80058e-22 -7.28663e-22 8.53214e-22 5.06969e-22 1.17981e-21 2.86286e-22 1.22569e-21 1.45717e-21 1.11036e-21 1.75997e-21 1.88006e-21 2.51375e-21 1.13837e-21 8.86902e-22 2.08188e-21 2.06984e-21 2.35036e-21 3.18731e-21 3.13227e-21 1.90112e-21 3.11091e-21 1.89353e-21 4.06694e-21 3.77565e-21 1.96739e-21 3.17914e-21 4.78331e-21 2.71221e-21 4.05919e-21 5.98694e-21 4.46103e-21 4.02114e-21 3.78471e-21 5.03847e-21 5.55605e-21 4.89273e-21 5.29891e-21 4.15097e-21 4.71650e-21 2.85401e-21 3.19545e-21 2.64786e-21 3.15627e-21 3.56221e-21 1.57326e-21 2.69877e-21 2.22007e-21 2.89784e-21 2.05503e-21 2.52835e-21 1.46152e-21 1.97638e-21 1.43778e-21 1.30720e-21 1.15407e-21 1.95774e-21 8.65458e-22 9.24293e-22 9.76615e-22 6.51657e-22 5.96947e-22 2.25013e-22 1.20352e-21 7.18715e-22 6.60892e-22 5.49355e-22 3.53026e-22 5.67193e-22 6.52961e-22 6.87337e-22 2.18337e-22 4.38365e-22 5.15741e-22 3.20539e-22 1.08582e-22 0.00000e+00 1.12635e-22 0.00000e+00 3.45760e-22 1.81286e-23 0.00000e+00 9.73475e-23 0.00000e+00 1.86416e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.79296e-23 -1.78214e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.28130e-23 -1.69746e-23 0.00000e+00 -2.24003e-23 0.00000e+00 -1.66297e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.14514e-18 -1.54655e-18 -2.78546e-18 -2.65142e-18 -3.44226e-18 -5.34439e-18 -5.91533e-18 -4.61413e-18 -1.75073e-18 -2.88275e-19 3.22337e-20 5.97786e-20 -4.11248e-20 -1.05005e-19 -8.57613e-20 -1.10031e-19 -3.93538e-20 -4.10530e-20 -2.80496e-20 -5.95868e-21 1.01671e-20 1.98668e-20 2.99618e-20 3.09590e-20 3.28712e-20 3.02466e-20 4.32136e-20 3.04204e-20 3.02078e-20 3.60861e-20 2.89245e-20 3.07827e-20 3.25512e-20 2.57475e-20 1.96234e-20 1.51581e-20 2.34931e-20 1.71363e-20 7.58582e-21 8.76346e-21 -2.24241e-21 -8.73958e-22 -2.69764e-21 -6.19886e-21 -4.43297e-21 -6.73051e-21 -3.63958e-21 -3.98195e-21 -4.24816e-21 1.77407e-21 2.84828e-21 6.17428e-21 6.16028e-21 9.09219e-21 6.55571e-21 7.90855e-21 6.84881e-21 6.68717e-21 6.60323e-21 4.38846e-21 5.22050e-21 4.64344e-21 4.09616e-21 3.85597e-21 4.25719e-21 3.82768e-21 3.47985e-21 3.63705e-21 4.57333e-21 3.96639e-21 3.36516e-21 2.78661e-22 3.34753e-21 3.21903e-21 2.85469e-21 -1.07034e-22 7.36855e-22 1.00547e-21 -4.95270e-22 -1.22941e-21 1.29789e-21 7.91457e-22 1.83602e-21 4.56264e-22 1.89500e-21 2.31755e-21 1.72020e-21 2.81589e-21 3.07399e-21 4.06838e-21 1.84852e-21 1.46564e-21 3.33867e-21 3.32775e-21 3.82083e-21 5.16777e-21 5.06804e-21 3.03565e-21 5.02545e-21 3.06958e-21 6.60230e-21 6.10654e-21 3.15406e-21 5.14068e-21 7.69389e-21 4.35760e-21 6.55983e-21 9.66549e-21 7.17127e-21 6.48124e-21 6.09929e-21 8.09563e-21 8.96698e-21 7.88177e-21 8.54283e-21 6.70582e-21 7.60654e-21 4.61671e-21 5.13399e-21 4.26758e-21 5.07184e-21 5.63249e-21 2.52888e-21 4.35550e-21 3.57851e-21 4.67610e-21 3.31461e-21 4.06993e-21 2.34747e-21 3.19320e-21 2.31549e-21 2.10327e-21 1.85793e-21 3.14995e-21 1.39494e-21 1.50077e-21 1.57351e-21 1.04381e-21 9.78168e-22 3.64294e-22 1.93629e-21 1.15492e-21 1.07116e-21 8.84058e-22 5.67193e-22 9.14554e-22 1.05639e-21 1.10527e-21 3.52831e-22 7.06942e-22 8.38696e-22 5.19386e-22 1.74816e-22 0.00000e+00 1.80556e-22 0.00000e+00 5.52360e-22 3.43956e-23 0.00000e+00 1.58007e-22 0.00000e+00 3.02470e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.07982e-23 -3.06123e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.65719e-23 -2.91578e-23 0.00000e+00 -3.59103e-23 0.00000e+00 -2.85654e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.01660e-18 -1.08031e-18 -1.95972e-18 -1.36742e-18 -1.49829e-18 -3.41294e-18 -4.85822e-18 -4.70684e-18 -2.20952e-18 -4.83415e-19 9.59290e-20 2.19565e-19 9.23745e-20 -3.53278e-21 3.12758e-22 -4.44444e-20 2.37946e-20 1.56865e-20 2.17133e-20 4.26285e-20 5.15571e-20 5.86263e-20 6.72260e-20 6.41329e-20 6.31895e-20 5.77783e-20 6.97820e-20 5.23527e-20 4.91399e-20 5.53832e-20 4.49012e-20 4.62110e-20 4.62685e-20 3.74190e-20 2.95016e-20 2.29228e-20 3.25569e-20 2.48978e-20 1.36025e-20 1.48240e-20 1.47572e-21 3.01540e-21 3.22886e-22 -3.82555e-21 -1.79217e-21 -4.68351e-21 -1.53316e-21 -1.93731e-21 -2.18272e-21 4.27604e-21 5.38729e-21 8.62508e-21 8.53127e-21 1.17195e-20 8.71564e-21 9.90072e-21 8.47325e-21 8.28263e-21 7.66989e-21 5.13242e-21 6.12220e-21 5.34722e-21 4.71379e-21 4.31249e-21 4.76055e-21 4.22505e-21 3.74123e-21 3.96961e-21 5.10720e-21 4.36412e-21 3.61771e-21 7.80966e-24 3.65364e-21 3.42667e-21 3.01392e-21 -2.38274e-22 7.46881e-22 9.33537e-22 -6.60067e-22 -1.50406e-21 1.43941e-21 8.91404e-22 2.03643e-21 5.14756e-22 2.07661e-21 2.62259e-21 1.93803e-21 3.23647e-21 3.60130e-21 4.70762e-21 2.18693e-21 1.73352e-21 3.81818e-21 3.81828e-21 4.46095e-21 6.01671e-21 5.92532e-21 3.48813e-21 5.83083e-21 3.58240e-21 7.69524e-21 7.09368e-21 3.62430e-21 5.94439e-21 8.89211e-21 5.02003e-21 7.61052e-21 1.11846e-20 8.28589e-21 7.49571e-21 7.05184e-21 9.32687e-21 1.03690e-20 9.10875e-21 9.86801e-21 7.77060e-21 8.79598e-21 5.35563e-21 5.90822e-21 4.92357e-21 5.84387e-21 6.41037e-21 2.91637e-21 5.04488e-21 4.13780e-21 5.40750e-21 3.83474e-21 4.69434e-21 2.70674e-21 3.70401e-21 2.67429e-21 2.42571e-21 2.14745e-21 3.64028e-21 1.61186e-21 1.74988e-21 1.81744e-21 1.19826e-21 1.14524e-21 4.23497e-22 2.23267e-21 1.33143e-21 1.24496e-21 1.01917e-21 6.52961e-22 1.05639e-21 1.22642e-21 1.27289e-21 4.08039e-22 8.18012e-22 9.80118e-22 6.04999e-22 2.02179e-22 0.00000e+00 2.07289e-22 0.00000e+00 6.31866e-22 4.46777e-23 0.00000e+00 1.83787e-22 0.00000e+00 3.50911e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.76938e-23 -3.74663e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.17636e-23 -3.56861e-23 0.00000e+00 -4.10081e-23 0.00000e+00 -3.49611e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.51227e-18 -2.20814e-18 -3.94322e-18 -3.98145e-18 -5.37562e-18 -7.80452e-18 -8.04704e-18 -5.70642e-18 -1.84812e-18 -1.91236e-19 2.46827e-20 -1.00696e-20 -1.24027e-19 -1.88135e-19 -1.54573e-19 -1.75993e-19 -8.33964e-20 -8.22901e-20 -6.18335e-20 -3.16812e-20 -6.53140e-21 6.98711e-21 2.08967e-20 2.42218e-20 2.85292e-20 2.64081e-20 4.39027e-20 2.95988e-20 3.09983e-20 3.81713e-20 3.05463e-20 3.30175e-20 3.63396e-20 2.83662e-20 2.17598e-20 1.69507e-20 2.70665e-20 1.94288e-20 8.19403e-21 9.58518e-21 -3.81413e-21 -1.80316e-21 -3.94930e-21 -8.25424e-21 -6.16676e-21 -9.01460e-21 -5.02007e-21 -5.56838e-21 -5.86041e-21 1.60152e-21 3.15196e-21 7.34829e-21 7.36288e-21 1.10727e-20 8.01203e-21 9.81345e-21 8.46814e-21 8.14170e-21 8.41424e-21 5.56518e-21 6.56509e-21 5.84862e-21 5.22586e-21 4.92958e-21 5.42416e-21 4.95798e-21 4.57974e-21 4.68699e-21 5.80398e-21 5.09141e-21 4.39397e-21 6.56036e-22 4.32452e-21 4.21129e-21 3.77169e-21 4.87747e-23 1.04281e-21 1.47929e-21 -4.16909e-22 -1.31970e-21 1.73396e-21 1.09100e-21 2.37955e-21 6.58754e-22 2.45750e-21 2.93501e-21 2.22655e-21 3.48269e-21 3.73073e-21 4.96950e-21 2.27061e-21 1.79913e-21 4.09926e-21 4.10566e-21 4.63305e-21 6.25904e-21 6.12959e-21 3.73057e-21 6.09043e-21 3.72524e-21 7.96400e-21 7.37937e-21 3.86666e-21 6.22167e-21 9.32985e-21 5.29949e-21 7.93205e-21 1.16807e-20 8.69126e-21 7.83964e-21 7.37782e-21 9.81456e-21 1.08288e-20 9.52786e-21 1.03236e-20 8.08948e-21 9.18652e-21 5.56320e-21 6.22036e-21 5.15917e-21 6.14601e-21 6.90834e-21 3.06308e-21 5.25387e-21 4.31950e-21 5.64646e-21 4.00179e-21 4.92439e-21 2.84403e-21 3.84409e-21 2.79648e-21 2.54558e-21 2.24521e-21 3.80922e-21 1.68490e-21 1.80163e-21 1.90248e-21 1.26820e-21 1.16744e-21 4.38346e-22 2.34300e-21 1.39920e-21 1.28824e-21 1.06978e-21 6.87337e-22 1.10527e-21 1.27289e-21 1.33899e-21 4.25546e-22 8.53824e-22 1.00466e-21 6.24226e-22 2.11268e-22 0.00000e+00 2.19281e-22 0.00000e+00 6.72917e-22 3.67985e-23 0.00000e+00 1.89729e-22 0.00000e+00 3.63953e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -3.56437e-23 -3.54286e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -4.49700e-23 -3.37452e-23 0.00000e+00 -4.41565e-23 0.00000e+00 -3.30596e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-4.55168e-19 -6.02709e-19 -1.10027e-18 -1.06334e-18 -1.33468e-18 -2.07251e-18 -2.33026e-18 -1.89419e-18 -7.88746e-19 -1.67202e-19 3.76002e-22 2.68370e-20 -1.23746e-20 -3.75299e-20 -3.09343e-20 -3.96706e-20 -1.30387e-20 -1.36964e-20 -9.11217e-21 -1.37714e-21 4.13486e-21 8.00471e-21 1.17252e-20 1.20262e-20 1.24294e-20 1.14240e-20 1.61658e-20 1.13226e-20 1.10106e-20 1.33814e-20 1.06108e-20 1.14188e-20 1.19898e-20 9.47721e-21 6.87840e-21 5.18619e-21 8.34620e-21 5.93570e-21 2.09901e-21 2.57663e-21 -1.43186e-21 -1.14292e-21 -1.71386e-21 -2.98968e-21 -2.29235e-21 -3.07803e-21 -1.93432e-21 -1.98986e-21 -2.14547e-21 2.49755e-22 5.42975e-22 1.90759e-21 1.91700e-21 2.99657e-21 2.02507e-21 2.56043e-21 2.26326e-21 2.29066e-21 2.19145e-21 1.42922e-21 1.75656e-21 1.57540e-21 1.33730e-21 1.29620e-21 1.46181e-21 1.27116e-21 1.14487e-21 1.24177e-21 1.60237e-21 1.35607e-21 1.13535e-21 -4.11129e-23 1.14215e-21 1.09477e-21 9.49763e-22 -1.58139e-22 1.83841e-22 2.59658e-22 -3.12107e-22 -5.86610e-22 3.81642e-22 1.90059e-22 5.98726e-22 7.87741e-23 6.37958e-22 7.95876e-22 5.49835e-22 1.02055e-21 1.13591e-21 1.51068e-21 6.49073e-22 5.11819e-22 1.24184e-21 1.21723e-21 1.42978e-21 1.95085e-21 1.91972e-21 1.12380e-21 1.90891e-21 1.14958e-21 2.52239e-21 2.33528e-21 1.17679e-21 1.96586e-21 2.94116e-21 1.66119e-21 2.50641e-21 3.71771e-21 2.74408e-21 2.48747e-21 2.34242e-21 3.10963e-21 3.45932e-21 3.03658e-21 3.29651e-21 2.58824e-21 2.93487e-21 1.78367e-21 1.97849e-21 1.64699e-21 1.95022e-21 2.14475e-21 9.72251e-22 1.68296e-21 1.38421e-21 1.80448e-21 1.27938e-21 1.56868e-21 9.02781e-22 1.23826e-21 8.95990e-22 8.10387e-22 7.16819e-22 1.21360e-21 5.38617e-22 5.81415e-22 6.06312e-22 4.00825e-22 3.80680e-22 1.40944e-22 7.46386e-22 4.44230e-22 4.14897e-22 3.40570e-22 2.18337e-22 3.52831e-22 4.08039e-22 4.25546e-22 1.36532e-22 2.72660e-22 3.25789e-22 2.01062e-22 6.73837e-23 0.00000e+00 6.93788e-23 0.00000e+00 2.11612e-22 1.45457e-23 0.00000e+00 6.13489e-23 0.00000e+00 1.16954e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.20116e-23 -1.19391e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.35690e-23 -1.13719e-23 0.00000e+00 -1.33235e-23 0.00000e+00 -1.11408e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-8.12690e-19 -1.02450e-18 -1.83918e-18 -1.65069e-18 -2.13933e-18 -3.59312e-18 -4.24454e-18 -3.50387e-18 -1.42154e-18 -2.68588e-19 2.72902e-20 7.15762e-20 -4.83992e-21 -5.83917e-20 -4.82473e-20 -7.01676e-20 -1.82584e-20 -2.09471e-20 -1.34376e-20 3.12536e-21 1.39861e-20 2.04767e-20 2.76092e-20 2.75591e-20 2.84304e-20 2.57051e-20 3.54243e-20 2.51898e-20 2.42698e-20 2.90804e-20 2.31365e-20 2.43821e-20 2.54107e-20 2.00355e-20 1.55470e-20 1.15371e-20 1.83287e-20 1.32118e-20 5.89430e-21 6.90442e-21 -1.77803e-21 -6.21808e-22 -2.08712e-21 -4.65011e-21 -3.21143e-21 -5.11970e-21 -2.72816e-21 -2.94406e-21 -3.07833e-21 1.44919e-21 2.22820e-21 4.68791e-21 4.81629e-21 6.93767e-21 5.01406e-21 5.96404e-21 5.09104e-21 4.97953e-21 4.83711e-21 3.07614e-21 3.78864e-21 3.29792e-21 2.92445e-21 2.69852e-21 3.02662e-21 2.72624e-21 2.43586e-21 2.57116e-21 3.38305e-21 2.87326e-21 2.41372e-21 -3.26001e-24 2.46004e-21 2.32474e-21 2.07591e-21 -1.95072e-22 4.48616e-22 6.65224e-22 -4.56371e-22 -1.00898e-21 9.74794e-22 5.68926e-22 1.37033e-21 3.07932e-22 1.41530e-21 1.73979e-21 1.30535e-21 2.15520e-21 2.35797e-21 3.11410e-21 1.42569e-21 1.10975e-21 2.55213e-21 2.53405e-21 2.94204e-21 3.98541e-21 3.93346e-21 2.33698e-21 3.88088e-21 2.36895e-21 5.10328e-21 4.72350e-21 2.42171e-21 3.95954e-21 5.95253e-21 3.36139e-21 5.07090e-21 7.47022e-21 5.55163e-21 5.01285e-21 4.71715e-21 6.25795e-21 6.93286e-21 6.09939e-21 6.60513e-21 5.19019e-21 5.88528e-21 3.57337e-21 3.96761e-21 3.29698e-21 3.92141e-21 4.36218e-21 1.95626e-21 3.37413e-21 2.77157e-21 3.61624e-21 2.56570e-21 3.14630e-21 1.81713e-21 2.47647e-21 1.79308e-21 1.62636e-21 1.43929e-21 2.44043e-21 1.07934e-21 1.16377e-21 1.21686e-21 8.06521e-22 7.55800e-22 2.82391e-22 1.49729e-21 8.93445e-22 8.29478e-22 6.83290e-22 4.38365e-22 7.06942e-22 8.18012e-22 8.53824e-22 2.72660e-22 5.47242e-22 6.51215e-22 4.03101e-22 1.35466e-22 0.00000e+00 1.39434e-22 0.00000e+00 4.26261e-22 2.64335e-23 0.00000e+00 1.22351e-22 0.00000e+00 2.33517e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.38010e-23 -2.36574e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.78750e-23 -2.25333e-23 0.00000e+00 -2.73707e-23 0.00000e+00 -2.20755e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
3.49377e-19 1.93527e-18 3.64810e-18 5.96010e-18 7.42676e-18 6.21614e-18 2.26801e-18 -5.79370e-19 -2.16042e-19 7.45576e-19 1.22507e-18 1.25862e-18 1.10851e-18 8.54931e-19 7.61247e-19 6.07892e-19 5.83280e-19 5.07423e-19 4.25980e-19 4.25109e-19 3.75294e-19 3.43011e-19 3.07444e-19 2.75541e-19 2.61335e-19 2.25832e-19 2.26542e-19 1.82290e-19 1.58180e-19 1.67319e-19 1.50258e-19 1.35227e-19 1.24880e-19 1.06649e-19 9.28181e-20 7.67347e-20 8.17588e-20 6.57043e-20 5.15055e-20 4.91716e-20 3.42390e-20 3.20893e-20 2.49863e-20 2.36663e-20 2.34835e-20 1.62814e-20 1.90519e-20 1.55311e-20 2.05863e-20 1.55509e-20 1.61766e-20 1.35663e-20 1.60301e-20 1.85915e-20 1.61763e-20 1.65679e-20 1.42361e-20 1.43386e-20 1.19326e-20 1.07303e-20 9.65494e-21 1.13044e-20 1.11254e-20 9.08299e-21 8.20595e-21 9.62355e-21 7.42496e-21 8.43062e-21 9.32676e-21 1.08249e-20 8.34939e-21 3.65852e-21 7.46345e-21 5.39248e-21 4.54245e-21 2.32336e-21 2.66536e-21 2.68310e-21 1.88075e-21 1.00573e-21 4.15111e-21 2.97539e-21 3.14876e-21 1.89002e-21 3.76806e-21 3.77964e-21 3.53609e-21 3.93067e-21 4.55567e-21 4.62323e-21 3.89056e-21 2.29058e-21 4.57460e-21 4.19001e-21 4.48440e-21 6.18651e-21 6.02980e-21 3.56976e-21 5.16518e-21 3.76310e-21 7.62340e-21 6.95260e-21 3.66781e-21 5.27829e-21 7.83375e-21 4.30382e-21 6.43118e-21 9.11156e-21 7.21487e-21 6.49452e-21 5.75864e-21 7.74809e-21 8.60221e-21 7.43521e-21 8.18930e-21 6.43316e-21 7.15796e-21 4.53702e-21 4.74912e-21 4.05570e-21 4.66223e-21 4.94929e-21 2.37416e-21 4.26901e-21 3.58374e-21 4.62404e-21 3.14111e-21 3.81619e-21 2.28798e-21 3.31021e-21 2.25228e-21 2.05846e-21 1.92866e-21 3.07564e-21 1.28475e-21 1.55001e-21 1.51589e-21 1.01145e-21 9.49424e-22 3.40596e-22 1.77084e-21 1.05220e-21 1.00097e-21 8.04122e-22 5.15741e-22 8.38696e-22 9.80118e-22 1.00466e-21 3.25789e-22 6.51215e-22 8.58392e-22 5.48539e-22 1.61132e-22 0.00000e+00 1.62766e-22 0.00000e+00 4.92120e-22 5.25636e-23 0.00000e+00 1.48484e-22 0.00000e+00 2.84221e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.64724e-23 -2.63127e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.63093e-23 -2.50624e-23 0.00000e+00 -2.58334e-23 0.00000e+00 -2.45532e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
5.59996e-19 1.93856e-18 3.70346e-18 5.68252e-18 6.78169e-18 6.09668e-18 3.11954e-18 1.01364e-18 9.23656e-19 1.13772e-18 1.20334e-18 1.10796e-18 1.00177e-18 7.91743e-19 7.09603e-19 5.76366e-19 5.39115e-19 4.69332e-19 3.92481e-19 3.89559e-19 3.43273e-19 3.10593e-19 2.74718e-19 2.45875e-19 2.34380e-19 2.01869e-19 2.00756e-19 1.62580e-19 1.41644e-19 1.48202e-19 1.35169e-19 1.19882e-19 1.10775e-19 9.51865e-20 8.44737e-20 7.11974e-20 7.30676e-20 5.94924e-20 4.91701e-20 4.62302e-20 3.48082e-20 3.28997e-20 2.63120e-20 2.57885e-20 2.48389e-20 1.83572e-20 2.03821e-20 1.66670e-20 2.17872e-20 1.49830e-20 1.57709e-20 1.21982e-20 1.44757e-20 1.64492e-20 1.48523e-20 1.50194e-20 1.28600e-20 1.27010e-20 1.09245e-20 1.01991e-20 8.75656e-21 1.05380e-20 1.05714e-20 8.57983e-21 7.55410e-21 9.15784e-21 7.15976e-21 7.93314e-21 8.39304e-21 1.01636e-20 7.93159e-21 4.33356e-21 6.91857e-21 4.99358e-21 4.24692e-21 2.83190e-21 2.83983e-21 2.91820e-21 2.49972e-21 1.83315e-21 4.06592e-21 3.05037e-21 2.89075e-21 2.03479e-21 3.46782e-21 3.30932e-21 3.27943e-21 3.14809e-21 3.58084e-21 3.37814e-21 3.36849e-21 1.91050e-21 3.56531e-21 3.25571e-21 3.24119e-21 4.46091e-21 4.29529e-21 2.65489e-21 3.47553e-21 2.75702e-21 5.32714e-21 4.83635e-21 2.70135e-21 3.53011e-21 5.21235e-21 2.85605e-21 4.17914e-21 5.75349e-21 4.75720e-21 4.24931e-21 3.64834e-21 4.97191e-21 5.45657e-21 4.68248e-21 5.19897e-21 4.06437e-21 4.48669e-21 2.89547e-21 2.97710e-21 2.56627e-21 2.91789e-21 3.12671e-21 1.50126e-21 2.72289e-21 2.31425e-21 2.97992e-21 1.97336e-21 2.40229e-21 1.47610e-21 2.15674e-21 1.43299e-21 1.32778e-21 1.27397e-21 1.97298e-21 7.94630e-22 1.00364e-21 9.67098e-22 6.56860e-22 5.86283e-22 2.09835e-22 1.09813e-21 6.54083e-22 6.15955e-22 4.97496e-22 3.20539e-22 5.19386e-22 6.04999e-22 6.24226e-22 2.01062e-22 4.03101e-22 5.48539e-22 3.59989e-22 9.98155e-23 0.00000e+00 1.01469e-22 0.00000e+00 3.08198e-22 3.33339e-23 0.00000e+00 9.11166e-23 0.00000e+00 1.76623e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.38428e-23 -1.37593e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.57101e-23 -1.31055e-23 0.00000e+00 -1.54259e-23 0.00000e+00 -1.28393e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.10365e-19 -2.69520e-19 -4.80828e-19 -4.53415e-19 -6.14366e-19 -1.00125e-18 -1.15831e-18 -9.28851e-19 -3.70647e-19 -7.36551e-20 -5.13327e-22 1.05857e-20 -6.67345e-21 -1.92212e-20 -1.65802e-20 -2.12486e-20 -7.94840e-21 -8.44368e-21 -6.56548e-21 -2.21263e-21 9.44294e-22 2.64343e-21 4.50616e-21 4.67794e-21 4.99642e-21 4.33869e-21 6.94951e-21 4.62636e-21 4.43579e-21 5.82586e-21 4.46439e-21 4.82164e-21 5.16401e-21 3.93488e-21 2.99822e-21 1.96386e-21 3.79106e-21 2.49402e-21 7.35433e-22 1.05358e-21 -1.05197e-21 -7.44329e-22 -1.03676e-21 -1.58519e-21 -1.19376e-21 -1.67578e-21 -1.03586e-21 -1.05497e-21 -1.07266e-21 6.09673e-23 2.31537e-22 8.77380e-22 9.78718e-22 1.45882e-21 1.01094e-21 1.25132e-21 1.05294e-21 1.04214e-21 1.02635e-21 5.82079e-22 7.83763e-22 6.63978e-22 5.88446e-22 5.37221e-22 6.28201e-22 5.68815e-22 4.99669e-22 5.37198e-22 7.69088e-22 6.29804e-22 5.25199e-22 -7.56499e-23 5.58404e-22 5.20293e-22 4.72433e-22 -9.62783e-23 5.94175e-23 1.28371e-22 -1.48206e-22 -2.76896e-22 2.22802e-22 1.12840e-22 3.16975e-22 4.85179e-23 3.31551e-22 4.04116e-22 3.06492e-22 5.18792e-22 5.64066e-22 7.50250e-22 3.38744e-22 2.54629e-22 6.19020e-22 6.06787e-22 7.12931e-22 9.72299e-22 9.66780e-22 5.71353e-22 9.52217e-22 5.76426e-22 1.25132e-21 1.16233e-21 5.90166e-22 9.71369e-22 1.47040e-21 8.27776e-22 1.24802e-21 1.84342e-21 1.37401e-21 1.23870e-21 1.16588e-21 1.54894e-21 1.71375e-21 1.51032e-21 1.63400e-21 1.28341e-21 1.45662e-21 8.83162e-22 9.83029e-22 8.15357e-22 9.71197e-22 1.08988e-21 4.84629e-22 8.35910e-22 6.87320e-22 8.94329e-22 6.35287e-22 7.78790e-22 4.50642e-22 6.14464e-22 4.44927e-22 4.02713e-22 3.57044e-22 6.05330e-22 2.67350e-22 2.87644e-22 3.01104e-22 1.99967e-22 1.85488e-22 6.98760e-23 3.70916e-22 2.21382e-22 2.04993e-22 1.69159e-22 1.08582e-22 1.74816e-22 2.02179e-22 2.11268e-22 6.73837e-23 1.35466e-22 1.61132e-22 9.98155e-23 3.36003e-23 0.00000e+00 3.45444e-23 0.00000e+00 1.05681e-22 6.05661e-24 0.00000e+00 3.02374e-23 0.00000e+00 5.75111e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.66994e-24 -5.63572e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -6.74699e-24 -5.36794e-24 0.00000e+00 -6.62494e-24 0.00000e+00 -5.25888e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-2.73510e-19 -4.25028e-19 -7.53682e-19 -8.00989e-19 -1.11513e-18 -1.54346e-18 -1.50707e-18 -9.81422e-19 -2.68866e-19 -9.73834e-21 -1.19658e-21 -1.76265e-20 -3.45145e-20 -4.26705e-20 -3.54686e-20 -3.73585e-20 -2.08722e-20 -2.01054e-20 -1.59592e-20 -1.03942e-20 -5.19241e-21 -2.64595e-21 -4.70142e-23 9.23237e-22 1.98624e-21 1.83072e-21 5.05682e-21 2.99637e-21 3.51644e-21 4.77730e-21 3.74574e-21 4.21486e-21 4.98242e-21 3.76689e-21 2.86542e-21 2.17102e-21 3.88206e-21 2.63602e-21 8.66973e-22 1.11427e-21 -1.06193e-21 -6.74163e-22 -9.82790e-22 -1.66543e-21 -1.31583e-21 -1.79007e-21 -1.07714e-21 -1.17266e-21 -1.21243e-21 4.58719e-23 3.28796e-22 1.06122e-21 1.09239e-21 1.70929e-21 1.22101e-21 1.54506e-21 1.32622e-21 1.26069e-21 1.37055e-21 8.79184e-22 1.04942e-21 9.33263e-22 8.41944e-22 7.96650e-22 8.82612e-22 8.19288e-22 7.66234e-22 7.72459e-22 9.63680e-22 8.46275e-22 7.40019e-22 1.28194e-22 7.29020e-22 7.16261e-22 6.49350e-22 1.67336e-23 1.74100e-22 2.67877e-22 -5.46432e-23 -2.01471e-22 3.00041e-22 1.87012e-22 4.04366e-22 1.12729e-22 4.19361e-22 4.89116e-22 3.79012e-22 5.75112e-22 6.04420e-22 8.12016e-22 3.70411e-22 2.90305e-22 6.74928e-22 6.75639e-22 7.53197e-22 1.01917e-21 9.99071e-22 6.16065e-22 9.94342e-22 6.06849e-22 1.29436e-21 1.20283e-21 6.36478e-22 1.01492e-21 1.52792e-21 8.69316e-22 1.29388e-21 1.90656e-21 1.42362e-21 1.28127e-21 1.20596e-21 1.60838e-21 1.76754e-21 1.55754e-21 1.68656e-21 1.31914e-21 1.50020e-21 9.06083e-22 1.01932e-21 8.43142e-22 1.00705e-21 1.14742e-21 5.01715e-22 8.57281e-22 7.05531e-22 9.21713e-22 6.53396e-22 8.05609e-22 4.66086e-22 6.26410e-22 4.57121e-22 4.16597e-22 3.67133e-22 6.23221e-22 2.75272e-22 2.92372e-22 3.10981e-22 2.08387e-22 1.88014e-22 7.13203e-23 3.83451e-22 2.29239e-22 2.09429e-22 1.75048e-22 1.12635e-22 1.80556e-22 2.07289e-22 2.19281e-22 6.93788e-23 1.39434e-22 1.62766e-22 1.01469e-22 3.45444e-23 0.00000e+00 3.60100e-23 0.00000e+00 1.10850e-22 5.12309e-24 0.00000e+00 3.08016e-23 0.00000e+00 5.91403e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.50310e-24 -5.46989e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -7.40990e-24 -5.20999e-24 0.00000e+00 -7.27586e-24 0.00000e+00 -5.10414e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-9.03934e-19 -1.48791e-18 -2.62074e-18 -2.86616e-18 -4.07813e-18 -5.45510e-18 -5.07736e-18 -3.02040e-18 -6.25446e-19 8.29400e-20 -3.50875e-21 -9.87313e-20 -1.47205e-19 -1.65413e-19 -1.37452e-19 -1.39368e-19 -8.46431e-20 -8.06276e-20 -6.50418e-20 -4.58060e-20 -2.65050e-20 -1.77810e-20 -8.79657e-21 -4.59035e-21 -1.16877e-22 2.58788e-23 1.09896e-20 5.28038e-21 7.92750e-21 1.17746e-20 9.19529e-21 1.07465e-20 1.37742e-20 1.01600e-20 7.89394e-21 6.11656e-21 1.13928e-20 7.60966e-21 2.44029e-21 3.17881e-21 -3.61620e-21 -2.12669e-21 -3.08539e-21 -5.25148e-21 -4.20189e-21 -5.71804e-21 -3.36649e-21 -3.76268e-21 -3.84156e-21 7.14309e-23 1.12688e-21 3.42945e-21 3.52117e-21 5.53148e-21 4.04249e-21 5.12086e-21 4.36572e-21 4.05613e-21 4.61704e-21 2.99193e-21 3.49474e-21 3.11988e-21 2.87008e-21 2.70500e-21 2.96227e-21 2.80708e-21 2.66265e-21 2.61933e-21 3.19242e-21 2.85647e-21 2.53489e-21 6.55886e-22 2.46655e-21 2.44882e-21 2.24622e-21 2.20591e-22 6.79699e-22 1.03513e-21 1.38259e-24 -4.60934e-22 1.07392e-21 7.13389e-22 1.38895e-21 4.62557e-22 1.42456e-21 1.62624e-21 1.30611e-21 1.84111e-21 1.89365e-21 2.55053e-21 1.19301e-21 9.39225e-22 2.12899e-21 2.15251e-21 2.34234e-21 3.15387e-21 3.07989e-21 1.94602e-21 3.06975e-21 1.88717e-21 3.96990e-21 3.69314e-21 1.99987e-21 3.12250e-21 4.70579e-21 2.68750e-21 3.97684e-21 5.84011e-21 4.38074e-21 3.93212e-21 3.69984e-21 4.94337e-21 5.40415e-21 4.76848e-21 5.15854e-21 4.02740e-21 4.58614e-21 2.76238e-21 3.12722e-21 2.58018e-21 3.09265e-21 3.57135e-21 1.54009e-21 2.61571e-21 2.15309e-21 2.81718e-21 1.99650e-21 2.46822e-21 1.43069e-21 1.90460e-21 1.39553e-21 1.27678e-21 1.12274e-21 1.90807e-21 8.41376e-22 8.86917e-22 9.52183e-22 6.41823e-22 5.66514e-22 2.16958e-22 1.17486e-21 7.03630e-22 6.36589e-22 5.36577e-22 3.45760e-22 5.52360e-22 6.31866e-22 6.72917e-22 2.11612e-22 4.26261e-22 4.92120e-22 3.08198e-22 1.05681e-22 0.00000e+00 1.10850e-22 0.00000e+00 3.42607e-22 1.26756e-23 0.00000e+00 9.34038e-23 0.00000e+00 1.80093e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.60402e-23 -1.59434e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -2.34063e-23 -1.51859e-23 0.00000e+00 -2.29828e-23 0.00000e+00 -1.48773e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.87344e-21 4.94796e-19 7.72037e-19 7.41599e-19 1.23097e-18 1.27006e-18 4.24839e-19 -1.16178e-19 -2.30374e-19 1.07978e-19 3.19873e-19 3.44738e-19 3.26669e-19 2.66328e-19 2.41561e-19 2.08978e-19 1.61564e-19 1.59239e-19 1.38506e-19 1.27348e-19 1.00878e-19 1.01712e-19 7.87821e-20 7.40072e-20 7.27639e-20 6.69228e-20 6.00405e-20 4.83877e-20 4.53547e-20 4.65098e-20 4.49132e-20 3.81542e-20 3.09166e-20 2.27638e-20 2.04257e-20 1.73125e-20 1.27141e-20 1.12294e-20 1.08539e-20 9.92233e-21 9.13685e-21 7.82025e-21 6.07402e-21 7.49569e-21 6.82563e-21 7.08564e-21 3.61367e-21 7.21036e-21 9.06711e-21 1.23610e-21 3.52544e-21 2.02880e-21 8.91353e-22 1.09005e-21 -9.50424e-23 -2.25553e-21 -2.84622e-21 -2.32813e-21 -5.90912e-21 -3.58448e-21 -3.84713e-21 -2.42140e-21 -1.83586e-21 -1.82721e-21 -2.41487e-21 -1.69527e-21 -1.33649e-21 -1.86495e-21 -2.10004e-21 -1.80353e-22 -6.17785e-22 1.73080e-22 -3.08639e-22 -2.31876e-22 7.54340e-22 1.26669e-21 2.33897e-21 1.88890e-21 2.31909e-21 2.93433e-21 2.12211e-21 3.15268e-21 2.72020e-21 2.45327e-21 2.34354e-21 2.68304e-21 3.40923e-21 2.12143e-21 3.01192e-21 1.97415e-21 2.10387e-21 2.21315e-21 1.94255e-21 1.85975e-21 1.58752e-21 2.23006e-21 1.99587e-21 1.30940e-21 1.38318e-21 1.34249e-21 1.80408e-21 1.17740e-21 1.03714e-21 1.33560e-21 1.07933e-21 5.24423e-22 1.10531e-21 1.02277e-21 2.01254e-21 9.41431e-22 5.94478e-22 6.68137e-22 7.65626e-22 7.13704e-22 4.67360e-22 7.10007e-22 6.55366e-22 4.40843e-22 3.18740e-22 2.49158e-22 2.71768e-22 1.34895e-22 2.67638e-22 3.98819e-22 2.28163e-22 4.83041e-22 1.59835e-22 1.56184e-22 9.27028e-23 2.33587e-22 1.72759e-22 9.51475e-23 1.02776e-22 2.39964e-22 5.20885e-23 1.72666e-22 1.46847e-22 3.98243e-23 3.67381e-22 1.55591e-23 6.64790e-23 3.66643e-23 4.83842e-23 9.52348e-23 1.81286e-23 3.43956e-23 4.46777e-23 3.67985e-23 1.45457e-23 2.64335e-23 5.25636e-23 3.33339e-23 6.05661e-24 0.00000e+00 5.12309e-24 0.00000e+00 1.26756e-23 1.65002e-22 0.00000e+00 7.57211e-24 0.00000e+00 7.92352e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.12338e-23 2.11057e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.09335e-23 2.01028e-23 0.00000e+00 2.05548e-23 0.00000e+00 1.96944e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-1.68843e-19 -1.75776e-19 -3.31240e-19 -2.63717e-19 -2.77337e-19 -5.83549e-19 -8.28880e-19 -8.34927e-19 -4.35692e-19 -1.21809e-19 1.50400e-21 3.27538e-20 1.37665e-20 -9.64085e-22 -9.81195e-22 -6.90645e-21 3.13155e-21 1.97010e-21 2.61539e-21 5.23475e-21 6.27419e-21 7.50976e-21 8.70874e-21 8.30275e-21 7.94989e-21 7.18238e-21 8.88672e-21 6.46502e-21 5.85334e-21 6.99192e-21 5.49359e-21 5.80039e-21 5.75339e-21 4.59134e-21 3.30168e-21 2.33348e-21 3.81626e-21 2.69736e-21 9.20317e-22 1.17716e-21 -5.88343e-22 -5.38581e-22 -7.85421e-22 -1.29513e-21 -9.50267e-22 -1.29550e-21 -8.31195e-22 -8.04658e-22 -8.69515e-22 1.50627e-22 2.03596e-22 7.75538e-22 8.07004e-22 1.22131e-21 7.98843e-22 9.92286e-22 8.78055e-22 9.32898e-22 7.92874e-22 4.90397e-22 6.51776e-22 5.73691e-22 4.67287e-22 4.49085e-22 5.24982e-22 4.33936e-22 3.64919e-22 4.32795e-22 6.15217e-22 4.92515e-22 3.88928e-22 -1.40081e-22 4.16151e-22 3.78912e-22 3.20825e-22 -1.39489e-22 1.84728e-23 2.91197e-23 -2.02636e-22 -3.17961e-22 1.21143e-22 3.90314e-23 2.16687e-22 -4.05255e-24 2.33337e-22 3.09985e-22 2.02151e-22 4.30723e-22 4.98280e-22 6.54610e-22 2.77165e-22 2.14363e-22 5.33977e-22 5.14254e-22 6.31193e-22 8.65435e-22 8.58138e-22 4.84781e-22 8.47891e-22 5.07837e-22 1.13041e-21 1.04478e-21 5.08810e-22 8.74460e-22 1.30908e-21 7.33490e-22 1.11967e-21 1.66372e-21 1.22367e-21 1.11236e-21 1.04743e-21 1.38516e-21 1.55131e-21 1.36048e-21 1.47680e-21 1.16343e-21 1.31682e-21 8.03231e-22 8.82523e-22 7.37043e-22 8.69644e-22 9.38103e-22 4.34021e-22 7.57403e-22 6.22358e-22 8.09491e-22 5.74587e-22 7.01300e-22 4.03110e-22 5.59798e-22 4.02516e-22 3.62175e-22 3.21675e-22 5.43914e-22 2.41689e-22 2.63759e-22 2.71406e-22 1.77903e-22 1.73797e-22 6.36959e-23 3.33759e-22 1.98243e-22 1.87514e-22 1.52231e-22 9.73475e-23 1.58007e-22 1.83787e-22 1.89729e-22 6.13489e-23 1.22351e-22 1.48484e-22 9.11166e-23 3.02374e-23 0.00000e+00 3.08016e-23 0.00000e+00 9.34038e-23 7.57211e-24 0.00000e+00 2.78047e-23 0.00000e+00 5.26857e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.71477e-24 -5.68028e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -5.79220e-24 -5.41038e-24 0.00000e+00 -5.68741e-24 0.00000e+00 -5.30046e-24 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
-5.64879e-19 -5.99555e-19 -1.03930e-18 -1.08380e-18 -1.25348e-18 -1.79218e-18 -1.99631e-18 -1.41188e-18 -4.24486e-19 7.66782e-20 1.63562e-19 1.40487e-19 1.01446e-19 6.08888e-20 5.91032e-20 4.16703e-20 4.69854e-20 4.93940e-20 4.81312e-20 5.12037e-20 4.63477e-20 4.96378e-20 4.32243e-20 4.30364e-20 4.25744e-20 4.07915e-20 4.21257e-20 3.27227e-20 3.27842e-20 3.49109e-20 3.28023e-20 3.01217e-20 2.82359e-20 2.17863e-20 1.79666e-20 1.56933e-20 1.62747e-20 1.39435e-20 1.11408e-20 1.04919e-20 5.85218e-21 6.93591e-21 5.22151e-21 4.23406e-21 4.73206e-21 4.71453e-21 4.61941e-21 6.35265e-21 7.54896e-21 5.75198e-21 8.00185e-21 7.99301e-21 7.25166e-21 8.04209e-21 6.98081e-21 5.97653e-21 4.68769e-21 4.04526e-21 2.11937e-21 2.46989e-21 2.45866e-21 2.21385e-21 2.45621e-21 2.08947e-21 1.53237e-21 1.80005e-21 1.55405e-21 1.36414e-21 1.39204e-21 2.26367e-21 1.45326e-21 7.50569e-22 1.28467e-21 1.32627e-21 1.58305e-21 8.62630e-22 1.54839e-21 1.26746e-21 9.59707e-22 1.02873e-21 1.39954e-21 1.80162e-21 1.94871e-21 1.39113e-21 1.76897e-21 2.07118e-21 2.32282e-21 1.92094e-21 2.44592e-21 2.24839e-21 1.58070e-21 1.58668e-21 2.15882e-21 1.99448e-21 1.97496e-21 2.77148e-21 2.54356e-21 1.68262e-21 2.23976e-21 1.62882e-21 2.94506e-21 2.44823e-21 1.49244e-21 2.26006e-21 2.93912e-21 1.56835e-21 2.65514e-21 3.53454e-21 3.30354e-21 2.51225e-21 2.24186e-21 2.87444e-21 3.15935e-21 2.81087e-21 2.89100e-21 2.43072e-21 2.69034e-21 1.67131e-21 1.76521e-21 1.46236e-21 1.74070e-21 1.94201e-21 9.43759e-22 1.55984e-21 1.23425e-21 1.71688e-21 1.11420e-21 1.34683e-21 7.80067e-22 1.11296e-21 8.17805e-22 7.01717e-22 6.25997e-22 1.09030e-21 4.60908e-22 5.56425e-22 5.71071e-22 3.45652e-22 5.16281e-22 1.20720e-22 6.38147e-22 3.79461e-22 3.56318e-22 3.26429e-22 1.86416e-22 3.02470e-22 3.50911e-22 3.63953e-22 1.16954e-22 2.33517e-22 2.84221e-22 1.76623e-22 5.75111e-23 0.00000e+00 5.91403e-23 0.00000e+00 1.80093e-22 7.92352e-23 0.00000e+00 5.26857e-23 0.00000e+00 1.40248e-22 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.54174e-23 -1.53243e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 -1.62879e-23 -1.45962e-23 0.00000e+00 -1.59933e-23 0.00000e+00 -1.42996e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.92329e-19 2.40186e-19 5.60945e-19 7.24711e-19 6.01472e-19 5.70558e-19 6.01455e-19 7.74159e-19 7.47794e-19 4.73750e-19 2.33631e-19 1.17289e-19 8.32179e-20 6.03582e-20 5.56126e-20 4.25769e-20 3.09490e-20 2.29878e-20 1.49048e-20 1.39171e-20 1.10045e-20 1.19898e-20 5.95549e-21 6.11637e-21 6.56894e-21 5.18225e-21 3.36694e-21 2.57072e-21 4.76024e-22 1.73351e-21 -5.16675e-23 2.62882e-22 -1.65439e-21 -1.51598e-21 -4.56577e-22 -1.15928e-21 -1.57831e-21 -1.69271e-21 -1.37110e-21 -3.74490e-22 1.97484e-22 -9.32540e-22 -8.21339e-22 1.93089e-22 -1.36468e-22 -1.19503e-21 -2.01184e-21 -2.59953e-21 -2.81665e-21 -3.97441e-21 -4.76112e-21 -4.93047e-21 -4.90656e-21 -4.82974e-21 -5.26810e-21 -5.17917e-21 -4.64290e-21 -3.92383e-21 -3.72930e-21 -3.63714e-21 -3.61328e-21 -2.52696e-21 -2.57449e-21 -2.23312e-21 -1.76192e-21 -1.63188e-21 -1.15037e-21 -1.42639e-21 -1.04240e-21 -1.08312e-21 -6.03886e-22 -4.10344e-22 -2.05560e-22 -2.56482e-22 -1.15836e-23 5.27544e-23 8.57521e-23 4.23845e-22 4.93072e-22 5.08932e-22 5.19587e-22 4.48964e-22 3.53370e-22 2.94798e-22 2.34842e-22 2.60615e-22 3.42226e-22 2.05521e-22 1.50941e-22 9.56419e-23 2.69130e-22 1.00938e-22 -1.32689e-22 1.13693e-22 4.66758e-23 -1.93426e-23 6.43139e-23 -1.65575e-24 -4.27275e-23 1.79451e-23 -6.43490e-23 -7.10200e-23 3.90877e-23 -5.84924e-23 -1.43786e-22 -1.91509e-23 -2.15664e-22 -2.82240e-22 -1.71227e-22 -1.79298e-22 -2.22564e-22 -2.30351e-22 -2.49534e-22 -2.08625e-22 -2.60668e-22 -1.70339e-22 -2.17459e-22 -1.56681e-22 -1.46933e-22 -1.42050e-22 -1.84298e-22 -2.52932e-22 -9.57146e-23 -1.40925e-22 -1.08604e-22 -1.47736e-22 -1.10958e-22 -1.24583e-22 -6.80345e-23 -9.47047e-23 -8.13320e-23 -5.67819e-23 -4.31259e-23 -7.70408e-23 -4.62823e-23 -4.95540e-23 -5.16547e-23 -2.54661e-23 -6.06066e-23 -1.27442e-23 -6.27369e-23 -3.68827e-23 -3.83673e-23 -3.22459e-23 -1.79296e-23 -3.07982e-23 -3.76938e-23 -3.56437e-23 -1.20116e-23 -2.38010e-23 -2.64724e-23 -1.38428e-23 -5.66994e-24 0.00000e+00 -5.50310e-24 0.00000e+00 -1.60402e-23 2.12338e-23 0.00000e+00 -5.71477e-24 0.00000e+00 -1.54174e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.12660e-23 3.10773e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.70962e-23 2.96006e-23 0.00000e+00 2.66060e-23 0.00000e+00 2.89993e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.91168e-19 2.38737e-19 5.57559e-19 7.20337e-19 5.97842e-19 5.67115e-19 5.97825e-19 7.69487e-19 7.43281e-19 4.70891e-19 2.32221e-19 1.16581e-19 8.27156e-20 5.99939e-20 5.52770e-20 4.23200e-20 3.07622e-20 2.28491e-20 1.48149e-20 1.38331e-20 1.09381e-20 1.19174e-20 5.91955e-21 6.07946e-21 6.52929e-21 5.15097e-21 3.34662e-21 2.55520e-21 4.73151e-22 1.72304e-21 -5.13557e-23 2.61296e-22 -1.64441e-21 -1.50683e-21 -4.53821e-22 -1.15228e-21 -1.56879e-21 -1.68250e-21 -1.36283e-21 -3.72230e-22 1.96292e-22 -9.26912e-22 -8.16382e-22 1.91924e-22 -1.35644e-22 -1.18782e-21 -1.99970e-21 -2.58384e-21 -2.79965e-21 -3.95042e-21 -4.73239e-21 -4.90071e-21 -4.87695e-21 -4.80059e-21 -5.23631e-21 -5.14792e-21 -4.61487e-21 -3.90014e-21 -3.70679e-21 -3.61519e-21 -3.59147e-21 -2.51171e-21 -2.55895e-21 -2.21965e-21 -1.75129e-21 -1.62204e-21 -1.14343e-21 -1.41778e-21 -1.03611e-21 -1.07658e-21 -6.00242e-22 -4.07867e-22 -2.04319e-22 -2.54934e-22 -1.15137e-23 5.24360e-23 8.52346e-23 4.21287e-22 4.90096e-22 5.05860e-22 5.16451e-22 4.46255e-22 3.51238e-22 2.93019e-22 2.33424e-22 2.59043e-22 3.40161e-22 2.04281e-22 1.50030e-22 9.50647e-23 2.67506e-22 1.00329e-22 -1.31888e-22 1.13006e-22 4.63941e-23 -1.92259e-23 6.39258e-23 -1.64575e-24 -4.24696e-23 1.78368e-23 -6.39606e-23 -7.05913e-23 3.88518e-23 -5.81394e-23 -1.42919e-22 -1.90354e-23 -2.14362e-22 -2.80537e-22 -1.70193e-22 -1.78216e-22 -2.21220e-22 -2.28961e-22 -2.48028e-22 -2.07365e-22 -2.59095e-22 -1.69311e-22 -2.16147e-22 -1.55736e-22 -1.46047e-22 -1.41193e-22 -1.83186e-22 -2.51405e-22 -9.51369e-23 -1.40074e-22 -1.07949e-22 -1.46844e-22 -1.10289e-22 -1.23832e-22 -6.76239e-23 -9.41331e-23 -8.08411e-23 -5.64392e-23 -4.28656e-23 -7.65758e-23 -4.60029e-23 -4.92550e-23 -5.13430e-23 -2.53124e-23 -6.02408e-23 -1.26673e-23 -6.23583e-23 -3.66601e-23 -3.81358e-23 -3.20513e-23 -1.78214e-23 -3.06123e-23 -3.74663e-23 -3.54286e-23 -1.19391e-23 -2.36574e-23 -2.63127e-23 -1.37593e-23 -5.63572e-24 0.00000e+00 -5.46989e-24 0.00000e+00 -1.59434e-23 2.11057e-23 0.00000e+00 -5.68028e-24 0.00000e+00 -1.53243e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 3.10773e-23 3.08897e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.69327e-23 2.94220e-23 0.00000e+00 2.64455e-23 0.00000e+00 2.88242e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
2.03019e-19 3.13006e-19 6.30637e-19 8.16586e-19 9.04837e-19 9.34271e-19 7.70729e-19 5.84815e-19 4.17575e-19 2.78799e-19 1.79842e-19 1.24259e-19 9.43534e-20 7.31280e-20 6.36904e-20 5.16630e-20 3.75133e-20 2.97031e-20 2.06726e-20 1.76305e-20 1.26293e-20 1.30045e-20 7.21419e-21 6.44610e-21 5.73683e-21 4.33127e-21 1.78508e-21 1.40180e-21 -1.30226e-21 -1.55470e-23 -1.82498e-21 -1.46680e-21 -3.57094e-21 -3.25527e-21 -2.45954e-21 -3.46091e-21 -3.81341e-21 -3.88859e-21 -3.79366e-21 -2.82039e-21 -1.98502e-21 -3.36104e-21 -3.13088e-21 -2.10015e-21 -2.15269e-21 -2.88831e-21 -3.75106e-21 -3.93596e-21 -4.23040e-21 -5.02113e-21 -5.93572e-21 -5.89562e-21 -5.66702e-21 -5.80290e-21 -6.07014e-21 -5.94886e-21 -5.24812e-21 -4.34983e-21 -4.30906e-21 -4.06101e-21 -3.95260e-21 -2.90757e-21 -3.00379e-21 -2.59876e-21 -2.14743e-21 -2.08107e-21 -1.66769e-21 -1.79480e-21 -1.44486e-21 -1.56739e-21 -1.10239e-21 -8.48944e-22 -6.60932e-22 -7.11384e-22 -5.10512e-22 -3.38434e-22 -2.98654e-22 -5.15756e-23 4.90829e-23 8.23798e-23 5.88663e-23 7.30388e-24 -6.00555e-23 -6.49514e-23 -1.44546e-22 -1.10145e-22 -5.76427e-23 -6.72813e-23 -8.04352e-23 -1.64017e-22 5.08497e-24 -1.03488e-22 -3.37257e-22 -1.60176e-22 -1.41420e-22 -2.16480e-22 -1.00973e-22 -1.72791e-22 -1.77907e-22 -1.20976e-22 -2.18417e-22 -2.03164e-22 -1.26222e-22 -1.71594e-22 -2.79711e-22 -1.23909e-22 -3.26007e-22 -3.79334e-22 -2.77499e-22 -2.60163e-22 -2.88794e-22 -3.29379e-22 -3.13007e-22 -2.72140e-22 -3.15941e-22 -2.12254e-22 -2.68276e-22 -1.79429e-22 -1.93058e-22 -1.71004e-22 -2.27786e-22 -3.69764e-22 -1.18005e-22 -1.64290e-22 -1.28161e-22 -1.80044e-22 -1.29898e-22 -1.56154e-22 -8.99644e-23 -1.05427e-22 -9.28071e-23 -7.52590e-23 -5.86700e-23 -1.04491e-22 -5.41278e-23 -5.29047e-23 -6.36095e-23 -3.82606e-23 -5.66138e-23 -1.36439e-23 -7.67813e-23 -4.66657e-23 -4.05436e-23 -3.86527e-23 -2.28130e-23 -3.65719e-23 -4.17636e-23 -4.49700e-23 -1.35690e-23 -2.78750e-23 -2.63093e-23 -1.57101e-23 -6.74699e-24 0.00000e+00 -7.40990e-24 0.00000e+00 -2.34063e-23 2.09335e-23 0.00000e+00 -5.79220e-24 0.00000e+00 -1.62879e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.70962e-23 2.69327e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.55459e-23 2.56530e-23 0.00000e+00 2.50838e-23 0.00000e+00 2.51318e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.82085e-19 2.27393e-19 5.31067e-19 6.86110e-19 5.69435e-19 5.40168e-19 5.69419e-19 7.32924e-19 7.07964e-19 4.48517e-19 2.21187e-19 1.11042e-19 7.87854e-20 5.71433e-20 5.26505e-20 4.03091e-20 2.93005e-20 2.17634e-20 1.41109e-20 1.31758e-20 1.04184e-20 1.13512e-20 5.63828e-21 5.79059e-21 6.21905e-21 4.90622e-21 3.18760e-21 2.43379e-21 4.50670e-22 1.64117e-21 -4.89155e-23 2.48880e-22 -1.56628e-21 -1.43523e-21 -4.32258e-22 -1.09753e-21 -1.49425e-21 -1.60255e-21 -1.29807e-21 -3.54543e-22 1.86966e-22 -8.82870e-22 -7.77592e-22 1.82805e-22 -1.29199e-22 -1.13138e-21 -1.90469e-21 -2.46107e-21 -2.66663e-21 -3.76272e-21 -4.50753e-21 -4.66785e-21 -4.64522e-21 -4.57249e-21 -4.98751e-21 -4.90331e-21 -4.39560e-21 -3.71483e-21 -3.53066e-21 -3.44341e-21 -3.42082e-21 -2.39236e-21 -2.43736e-21 -2.11418e-21 -1.66808e-21 -1.54496e-21 -1.08910e-21 -1.35041e-21 -9.86875e-22 -1.02543e-21 -5.71721e-22 -3.88487e-22 -1.94611e-22 -2.42821e-22 -1.09666e-23 4.99445e-23 8.11846e-23 4.01270e-22 4.66809e-22 4.81824e-22 4.91911e-22 4.25051e-22 3.34549e-22 2.79096e-22 2.22333e-22 2.46734e-22 3.23998e-22 1.94574e-22 1.42902e-22 9.05477e-23 2.54795e-22 9.55621e-23 -1.25621e-22 1.07637e-22 4.41897e-23 -1.83124e-23 6.08883e-23 -1.56756e-24 -4.04516e-23 1.69893e-23 -6.09215e-23 -6.72372e-23 3.70057e-23 -5.53769e-23 -1.36128e-22 -1.81309e-23 -2.04177e-22 -2.67207e-22 -1.62106e-22 -1.69748e-22 -2.10709e-22 -2.18081e-22 -2.36243e-22 -1.97512e-22 -2.46784e-22 -1.61266e-22 -2.05877e-22 -1.48336e-22 -1.39107e-22 -1.34484e-22 -1.74482e-22 -2.39460e-22 -9.06165e-23 -1.33419e-22 -1.02819e-22 -1.39867e-22 -1.05048e-22 -1.17948e-22 -6.44107e-23 -8.96604e-23 -7.70000e-23 -5.37575e-23 -4.08288e-23 -7.29373e-23 -4.38171e-23 -4.69146e-23 -4.89034e-23 -2.41097e-23 -5.73785e-23 -1.20654e-23 -5.93953e-23 -3.49182e-23 -3.63238e-23 -3.05284e-23 -1.69746e-23 -2.91578e-23 -3.56861e-23 -3.37452e-23 -1.13719e-23 -2.25333e-23 -2.50624e-23 -1.31055e-23 -5.36794e-24 0.00000e+00 -5.20999e-24 0.00000e+00 -1.51859e-23 2.01028e-23 0.00000e+00 -5.41038e-24 0.00000e+00 -1.45962e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.96006e-23 2.94220e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.56530e-23 2.80240e-23 0.00000e+00 2.51889e-23 0.00000e+00 2.74547e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.99346e-19 3.07344e-19 6.19228e-19 8.01814e-19 8.88468e-19 9.17369e-19 7.56786e-19 5.74235e-19 4.10021e-19 2.73755e-19 1.76589e-19 1.22012e-19 9.26465e-20 7.18051e-20 6.25382e-20 5.07284e-20 3.68347e-20 2.91658e-20 2.02986e-20 1.73116e-20 1.24008e-20 1.27693e-20 7.08369e-21 6.32949e-21 5.63305e-21 4.25292e-21 1.75279e-21 1.37644e-21 -1.27870e-21 -1.52657e-23 -1.79197e-21 -1.44027e-21 -3.50634e-21 -3.19638e-21 -2.41505e-21 -3.39830e-21 -3.74442e-21 -3.81825e-21 -3.72503e-21 -2.76937e-21 -1.94911e-21 -3.30024e-21 -3.07424e-21 -2.06216e-21 -2.11375e-21 -2.83606e-21 -3.68320e-21 -3.86476e-21 -4.15387e-21 -4.93029e-21 -5.82834e-21 -5.78896e-21 -5.56450e-21 -5.69792e-21 -5.96033e-21 -5.84124e-21 -5.15318e-21 -4.27114e-21 -4.23111e-21 -3.98755e-21 -3.88109e-21 -2.85498e-21 -2.94945e-21 -2.55175e-21 -2.10859e-21 -2.04342e-21 -1.63753e-21 -1.76234e-21 -1.41873e-21 -1.53904e-21 -1.08245e-21 -8.33587e-22 -6.48976e-22 -6.98515e-22 -5.01277e-22 -3.32312e-22 -2.93252e-22 -5.06426e-23 4.81949e-23 8.08896e-23 5.78014e-23 7.17175e-24 -5.89691e-23 -6.37764e-23 -1.41931e-22 -1.08152e-22 -5.65999e-23 -6.60642e-23 -7.89801e-23 -1.61050e-22 4.99298e-24 -1.01616e-22 -3.31156e-22 -1.57278e-22 -1.38862e-22 -2.12564e-22 -9.91463e-23 -1.69665e-22 -1.74689e-22 -1.18787e-22 -2.14466e-22 -1.99489e-22 -1.23939e-22 -1.68490e-22 -2.74651e-22 -1.21668e-22 -3.20109e-22 -3.72471e-22 -2.72479e-22 -2.55457e-22 -2.83569e-22 -3.23420e-22 -3.07345e-22 -2.67217e-22 -3.10225e-22 -2.08414e-22 -2.63423e-22 -1.76183e-22 -1.89566e-22 -1.67911e-22 -2.23665e-22 -3.63075e-22 -1.15870e-22 -1.61318e-22 -1.25843e-22 -1.76787e-22 -1.27548e-22 -1.53329e-22 -8.83369e-23 -1.03520e-22 -9.11282e-23 -7.38976e-23 -5.76087e-23 -1.02601e-22 -5.31486e-23 -5.19476e-23 -6.24588e-23 -3.75685e-23 -5.55897e-23 -1.33970e-23 -7.53924e-23 -4.58215e-23 -3.98102e-23 -3.79535e-23 -2.24003e-23 -3.59103e-23 -4.10081e-23 -4.41565e-23 -1.33235e-23 -2.73707e-23 -2.58334e-23 -1.54259e-23 -6.62494e-24 0.00000e+00 -7.27586e-24 0.00000e+00 -2.29828e-23 2.05548e-23 0.00000e+00 -5.68741e-24 0.00000e+00 -1.59933e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.66060e-23 2.64455e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.50838e-23 2.51889e-23 0.00000e+00 2.46300e-23 0.00000e+00 2.46771e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
1.78385e-19 2.22773e-19 5.20277e-19 6.72171e-19 5.57867e-19 5.29194e-19 5.57850e-19 7.18034e-19 6.93580e-19 4.39405e-19 2.16693e-19 1.08786e-19 7.71848e-20 5.59823e-20 5.15808e-20 3.94902e-20 2.87052e-20 2.13212e-20 1.38243e-20 1.29082e-20 1.02067e-20 1.11206e-20 5.52373e-21 5.67295e-21 6.09270e-21 4.80655e-21 3.12284e-21 2.38435e-21 4.41514e-22 1.60783e-21 -4.79217e-23 2.43824e-22 -1.53445e-21 -1.40607e-21 -4.23476e-22 -1.07524e-21 -1.46389e-21 -1.56999e-21 -1.27170e-21 -3.47340e-22 1.83167e-22 -8.64933e-22 -7.61794e-22 1.79091e-22 -1.26574e-22 -1.10839e-21 -1.86599e-21 -2.41107e-21 -2.61245e-21 -3.68627e-21 -4.41595e-21 -4.57302e-21 -4.55085e-21 -4.47959e-21 -4.88618e-21 -4.80369e-21 -4.30630e-21 -3.63936e-21 -3.45893e-21 -3.37345e-21 -3.35133e-21 -2.34376e-21 -2.38784e-21 -2.07123e-21 -1.63419e-21 -1.51358e-21 -1.06697e-21 -1.32298e-21 -9.66826e-22 -1.00460e-21 -5.60106e-22 -3.80595e-22 -1.90657e-22 -2.37887e-22 -1.07438e-23 4.89298e-23 7.95352e-23 3.93117e-22 4.57325e-22 4.72035e-22 4.81918e-22 4.16415e-22 3.27752e-22 2.73426e-22 2.17816e-22 2.41721e-22 3.17416e-22 1.90621e-22 1.39998e-22 8.87081e-23 2.49619e-22 9.36206e-23 -1.23069e-22 1.05450e-22 4.32919e-23 -1.79403e-23 5.96513e-23 -1.53571e-24 -3.96298e-23 1.66441e-23 -5.96838e-23 -6.58712e-23 3.62539e-23 -5.42518e-23 -1.33362e-22 -1.77625e-23 -2.00029e-22 -2.61778e-22 -1.58813e-22 -1.66299e-22 -2.06428e-22 -2.13651e-22 -2.31444e-22 -1.93500e-22 -2.41770e-22 -1.57989e-22 -2.01694e-22 -1.45322e-22 -1.36281e-22 -1.31752e-22 -1.70937e-22 -2.34595e-22 -8.87755e-23 -1.30708e-22 -1.00730e-22 -1.37025e-22 -1.02914e-22 -1.15551e-22 -6.31021e-23 -8.78388e-23 -7.54356e-23 -5.26654e-23 -3.99993e-23 -7.14555e-23 -4.29269e-23 -4.59615e-23 -4.79099e-23 -2.36199e-23 -5.62128e-23 -1.18202e-23 -5.81886e-23 -3.42088e-23 -3.55858e-23 -2.99082e-23 -1.66297e-23 -2.85654e-23 -3.49611e-23 -3.30596e-23 -1.11408e-23 -2.20755e-23 -2.45532e-23 -1.28393e-23 -5.25888e-24 0.00000e+00 -5.10414e-24 0.00000e+00 -1.48773e-23 1.96944e-23 0.00000e+00 -5.30046e-24 0.00000e+00 -1.42996e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.89993e-23 2.88242e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 2.51318e-23 2.74547e-23 0.00000e+00 2.46771e-23 0.00000e+00 2.68969e-23 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 
0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 0.00000e+00 


==> anc/read_flux.py <==
#! /usr/bin/python
#
# A little python code to read and process MINERvA's
# flux prediction. Adapt to your taste. 
# Orignal development with python 2.7.9, ROOT 5.34/28
#
# Author: Mike Kordosky, makordosky@wm.edu
#
import glob, os, re, sys, getopt, array

#from ROOT import TPad,TCanvas,TStyle,TMath
from ROOT import *

def read_flux_file(name):
    f=open(name)
    cntr=1
    lines=[]
    # read in each line, split by whitespace, convert to floats
    # and store in an array. skip blank lines
    # stick the arrays into a list
    for line in f:
        v=array.array('f',[float(val) for val in line.split()])
        n=len(v)
        if n==0: continue
        cntr+=1
        lines.append(v)
    print len(lines)

    # now the first element is the flux
    flux=lines.pop(0)
    print "The flux (nu/m^2/POT) in 0.5 GeV bins:"
    print flux
    # the second is the uncertainty
    flux_unc=lines.pop(0)
    print "The uncertainty (nu/m^2/POT) in 0.5 GeV bins:"
    print flux_unc
    # the rest makeup the covariance matrix
    if len(lines)!=len(lines[0]):
        print "Houston we have a problem!"
        print  "the file ",name," doesn't have a square covariance matrix"
    print "Flux file has a ",len(lines),"x",len(lines[0])," covariance matrix"
    return flux,flux_unc,lines

def make_flux_histogram(flux,flux_unc,name='flux',title=';neutrino energy (GeV); #nu/m^{2}/10^{6}POT/0.5 GeV',emax=100,emin=0):
    h=TH1F(name,title,len(flux),emin,emax)
    for val,err,i in zip(flux,flux_unc,range(1,len(flux)+1)):
        h.SetBinContent(i,val*1e6)
        h.SetBinError(i,err*1e6)
    return h

def make_covmx_histogram(covmx,name='covmx',title=';neutrino energy bin; neutrino energy bin'):
    n=len(covmx)
    h=TH2F(name,title,n,1,n,n,1,n)
    for row,i in zip(covmx,range(1,n+1)):
        for val,j in zip(row,range(1,n+1)):
            h.SetBinContent(i,j,val*1e6)
    return h

def make_cormx_histogram(covmx,name="cormx",title=';neutrino energy bin; neutrino energy bin'):
    n=len(covmx)
    h=TH2F(name,title,n,1,n,n,1,n)
    sigmas=[]
    for row,i in zip(covmx,range(0,n)):
        sigmas.append(sqrt(row[i]))

    for row,i in zip(covmx,range(1,n+1)):
        for val,j in zip(row,range(1,n+1)):
            sigi=sigmas[i-1] # root histos start at bin 1, arrays at index 0
            sigj=sigmas[j-1]
            if sigi==0 or sigj==0:
                h.SetBinContent(i,j,0)
            else:
                h.SetBinContent(i,j,val/(sigi*sigj))
    return h

def make_flux_table(flux,unc,caption="hello",highbin=200,lowbin=0):
    header1="\\begin{longtable}{|c|cc||c|cc|}\n"
    capstr="\\caption{{ {:s} }}\\\ \n".format(caption)
    header2=r"""\hline
E (GeV) & $\phi$ & $\delta \phi$ (\%) & E (GeV) & $\phi$ & $\delta \phi$ (\%) \endhead
\hline
"""
    footer=r" \end{longtable}"

    output=[header1]
    output.append(capstr)
    output.append(header2)
    binw=0.5
    for i in range(lowbin,highbin,2):
        ehigh1=binw+i*binw
        elow1=i*binw
        ehigh2=binw+(i+1)*binw
        elow2=(i+1)*binw
        pctunc1=0.0 if flux[i]==0 else unc[i]/flux[i]*100
        pctunc2=0.0 if flux[i+1]==0 else unc[i+1]/flux[i+1]*100
        s=r"""{}-{} & {:2.2e} & {:1.1f} & {}-{} & {:2.2e} & {:1.1f}\\
\hline""".format(elow1,ehigh1,flux[i]*1e6,pctunc1,elow2,ehigh2,flux[i+1]*1e6,pctunc2)
        output.append(s)
    output.append(footer)
    return output

def write_table_to_file(table,filename):
    f=open(filename,'w')
    for line in table:
        f.write(line)
    f.close()

c1=TCanvas();
flux,unc,covmx=read_flux_file('Nu_Flux_wandcsplinefix_numuFHC.txt')
h=make_flux_histogram(flux,unc,"numu_fhc")
h.Draw()

c2=TCanvas();
hcovmx=make_covmx_histogram(covmx,"numu_fhc_covmx");
hcovmx.Draw("colz")

c3=TCanvas();
hcormx=make_cormx_histogram(covmx,"numu_fhc_cormx");
hcormx.Draw("colz")

cap=r"The \numu flux in units of $\nu/m^2/10^6 POT$ for the FHC beam."
table=make_flux_table(flux,unc,cap,50)

write_table_to_file(table,"junk.tex")

#input_template="Nu_Flux_wandcsplinefix_{:s}{:s}_constrained.txt"
input_template="{:s}{:s}.txt"
histo_template="{:s}_{:s}"
covmx_template="{:s}_{:s}_covmx"
cormx_template="{:s}_{:s}_cormx"
caption_template=r"The \{:s} flux in units of $\nu/m^2/10^6 POT$ for the {:s} beam."

neutrinos=["numu","numubar","nue","nuebar"]
beams=["FHC","RHC"]
#neutrinos=["numu","numubar"]
#beams=["FHC"]
outfile=TFile("minerva_flux.root","recreate")
maxenergy=20
maxbin=40
gStyle.SetOptStat(0)
for beam in beams:
    for neutrino in neutrinos:
        infile=input_template.format(neutrino,beam)
        histo_name=histo_template.format(neutrino,beam.swapcase())
        tex_name=histo_name+".tex"
        histo_pdf=histo_name+".pdf"
        covmx_name=covmx_template.format(neutrino,beam.swapcase())
        cormx_name=cormx_template.format(neutrino,beam.swapcase())
        cormx_pdf=cormx_name+".pdf"
        caption=caption_template.format(neutrino,beam)
        print infile
        print histo_name
        print tex_name
        print histo_pdf
        print covmx_name
        print cormx_name
        print cormx_pdf
        flux,unc,covmx=read_flux_file(infile)
        h=make_flux_histogram(flux,unc,histo_name)
        hcovmx=make_covmx_histogram(covmx,covmx_name)
        hcormx=make_cormx_histogram(covmx,cormx_name)
        table=make_flux_table(flux,unc,caption,maxbin)
        write_table_to_file(table,tex_name)
        c1.cd()
        h.SetFillColor(kGray)
        hcopy=h.DrawCopy("e2")
        h.SetFillStyle(0)
        h.Draw("hist same")
        
        hcopy.GetXaxis().SetRangeUser(0,maxenergy)
        c1.Print(histo_pdf)
        c2.cd()
        hcormx.Draw("colz")
        hcormx.GetXaxis().SetRangeUser(0,maxbin)
        hcormx.GetYaxis().SetRangeUser(0,maxbin)
        c2.Print(cormx_pdf)
        h.SetDirectory(outfile)
        hcovmx.SetDirectory(outfile)
        hcormx.SetDirectory(outfile)
        h.Write()
        hcovmx.Write()
        hcormx.Write()

TPython.Prompt()


